Photon Fragmentation Functions in LHAPDF: Existing Sets and a Pythia-Based Extraction

Prompt-photon predictions with experimentally relevant isolation criteria retain a residual dependence on parton-to-photon fragmentation functions, whose phenomenological uncertainties remain only weakly constrained. We present a pragmatic study of photon fragmentation functions extracted from Pythia parton-shower events and stored in LHAPDF grids. We briefly review the role of photon fragmentation in perturbative QCD and then construct shower-level estimates of the flavour-dependent functions $D^{\mathrm{PS}}_{\gamma/i}(z,\mu_D)$ as functions of the photon momentum fraction $z$ and fragmentation scale $\mu_D$. The extracted distributions show the expected qualitative hierarchy between quark and gluon channels and an increasing fragmentation contribution with scale. In parallel, we convert the commonly used BFG, GRV, and GDRG parameterizations into LHAPDF grids and study their interpolation. We find that the default logcubic interpolation in LHAPDF reproduces the non-trivial $z$- and scale-dependence of the tabulated fragmentation functions more faithfully than the linear interpolation commonly used in legacy implementations. We also define a simple collider-oriented envelope set, based on the BFG and GRV families. These results provide a portable baseline for future phenomenological studies and for more systematic extractions of photon fragmentation functions.

==> anc/BFG_GRV_ENV_FF_photon/BFG_GRV_ENV_FF_photon.info <==
SetDesc: Average + Envelop FF constructed from BFG I, BFG II, GRV NLO all in MSbar
SetIndex: 2090030
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 3
Particle: 22
Flavors: [1, 2, 3, 4, 5, 21]
OrderQCD: 0
ForcePositive: 0
FlavorScheme: variable
NumFlavors: 5
ErrorType: hessian
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 2.1000000e+00
QMax: 3.0000000e+02
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239


==> anc/BFG_GRV_ENV_FF_photon/BFG_GRV_ENV_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 2.0408164E-02 4.0816327E-02 6.1224491E-02 8.1632654E-02 1.0204082E-01 1.2244898E-01 1.4285714E-01 1.6326531E-01 1.8367347E-01 2.0408163E-01 2.2448980E-01 2.4489796E-01 2.6530612E-01 2.8571429E-01 3.0612245E-01 3.2653061E-01 3.4693878E-01 3.6734694E-01 3.8775510E-01 4.0816327E-01 4.2857143E-01 4.4897959E-01 4.6938776E-01 4.8979592E-01 5.1020408E-01 5.3061225E-01 5.5102041E-01 5.7142857E-01 5.9183674E-01 6.1224490E-01 6.3265306E-01 6.5306122E-01 6.7346939E-01 6.9387755E-01 7.1428571E-01 7.3469388E-01 7.5510204E-01 7.7551020E-01 7.9591837E-01 8.1632653E-01 8.3673469E-01 8.5714286E-01 8.7755102E-01 8.9795918E-01 9.1836735E-01 9.3877551E-01 9.5918367E-01 9.7959184E-01 1.0000000E+00 
2.1000000E+00 2.4918750E+00 2.9568768E+00 3.5086511E+00 4.1633905E+00 4.9403090E+00 5.8622061E+00 6.9561357E+00 8.2542004E+00 9.7944933E+00 1.1622216E+01 1.3791005E+01 1.6364505E+01 1.9418238E+01 2.3041821E+01 2.7341589E+01 3.2443726E+01 3.8497957E+01 4.5681952E+01 5.4206531E+01 6.4321857E+01 7.6324777E+01 9.0567526E+01 1.0746808E+02 1.2752239E+02 1.5131898E+02 1.7955618E+02 2.1306265E+02 2.5282167E+02 3.0000000E+02 
21 1 2 3 4 5 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  7.5170977E-04  2.0776315E-03  7.5560459E-03  2.0223533E-03  8.2499567E-03  0.0000000E+00
  9.0108255E-04  2.2055251E-03  7.8940818E-03  2.1489250E-03  8.5464292E-03  0.0000000E+00
  1.0493642E-03  2.3325573E-03  8.2344455E-03  2.2755543E-03  8.8395567E-03 -6.0689420E-06
  1.1952415E-03  2.4603844E-03  8.5822954E-03  2.4016959E-03  9.1503752E-03 -5.2308707E-05
  1.3377308E-03  2.5885425E-03  8.9261707E-03  2.5280879E-03  9.4716017E-03  1.2412010E-04
  1.4751940E-03  2.7130766E-03  9.2668030E-03  2.6527551E-03  9.7811023E-03  1.3717691E-03
  1.6090084E-03  2.8369664E-03  9.6096957E-03  2.7757085E-03  1.0085905E-02  3.1792082E-03
  1.7396402E-03  2.9614242E-03  9.9549385E-03  2.8982951E-03  1.0413577E-02  3.2296767E-03
  1.8692309E-03  3.0844741E-03  1.0304604E-02  3.0204343E-03  1.0734756E-02  3.2868755E-03
  1.9974092E-03  3.2064530E-03  1.0654772E-02  3.1422123E-03  1.1050083E-02  3.3988715E-03
  2.1229563E-03  3.3284257E-03  1.0996105E-02  3.2639089E-03  1.1366034E-02  3.5094589E-03
  2.2467032E-03  3.4493468E-03  1.1344693E-02  3.3839732E-03  1.1688388E-02  3.6201016E-03
  2.3688551E-03  3.5694174E-03  1.1694821E-02  3.5029418E-03  1.2015798E-02  3.7311359E-03
  2.4893657E-03  3.6893039E-03  1.2024835E-02  3.6226276E-03  1.2343501E-02  3.8431888E-03
  2.6088034E-03  3.8088031E-03  1.2364120E-02  3.7416523E-03  1.2662859E-02  3.9533772E-03
  2.7273664E-03  3.9280501E-03  1.2712341E-02  3.8601532E-03  1.2979709E-02  4.0624933E-03
  2.8453550E-03  4.0475033E-03  1.3059241E-02  3.9789060E-03  1.3315457E-02  4.1738059E-03
  2.9623693E-03  4.1664266E-03  1.3404975E-02  4.0975025E-03  1.3638988E-02  4.2842080E-03
  3.0785126E-03  4.2848464E-03  1.3750104E-02  4.2157099E-03  1.3954515E-02  4.3939097E-03
  3.1942169E-03  4.4032502E-03  1.4097843E-02  4.3329281E-03  1.4288260E-02  4.5047801E-03
  3.3091247E-03  4.5204134E-03  1.4439466E-02  4.4497892E-03  1.4617899E-02  4.6156562E-03
  3.4231972E-03  4.6368870E-03  1.4779046E-02  4.5666221E-03  1.4943816E-02  4.7262223E-03
  3.5362400E-03  4.7550862E-03  1.5134924E-02  4.6842503E-03  1.5278760E-02  4.8357673E-03
  3.6499866E-03  4.8726918E-03  1.5484375E-02  4.8012669E-03  1.5608434E-02  4.9465506E-03
  3.7643581E-03  4.9897243E-03  1.5826632E-02  4.9177684E-03  1.5934388E-02  5.0583750E-03
  3.8782187E-03  5.1076896E-03  1.6168995E-02  5.0348825E-03  1.6269850E-02  5.1695099E-03
  3.9923806E-03  5.2244186E-03  1.6510799E-02  5.1520896E-03  1.6599297E-02  5.2800969E-03
  4.1066889E-03  5.3401890E-03  1.6851851E-02  5.2691225E-03  1.6923939E-02  5.3904995E-03
  4.2204109E-03  5.4573981E-03  1.7189914E-02  5.3854811E-03  1.7256242E-02  5.5021797E-03
  4.3337549E-03  5.5743019E-03  1.7533972E-02  5.5012550E-03  1.7595481E-02  5.6137437E-03
  7.9055643E-04  1.9123307E-03  6.9098279E-03  1.8444209E-03  7.2869227E-03  0.0000000E+00
  9.2043829E-04  2.0320134E-03  7.2378021E-03  1.9627924E-03  7.5733676E-03  0.0000000E+00
  1.0460900E-03  2.1502025E-03  7.5661666E-03  2.0800953E-03  7.8611316E-03 -5.0376379E-06
  1.1672000E-03  2.2674346E-03  7.8970745E-03  2.1960887E-03  8.1543684E-03 -4.3419812E-05
  1.2837416E-03  2.3834795E-03  8.2252586E-03  2.3110218E-03  8.4536046E-03  1.0298593E-04
  1.3948714E-03  2.4974291E-03  8.5515477E-03  2.4243625E-03  8.7515890E-03  1.2006768E-03
  1.5017429E-03  2.6099451E-03  8.8797519E-03  2.5359723E-03  9.0487689E-03  2.8229452E-03
  1.6057569E-03  2.7214075E-03  9.2084553E-03  2.6464168E-03  9.3539354E-03  2.8708937E-03
  1.7073515E-03  2.8317707E-03  9.5366404E-03  2.7560568E-03  9.6568392E-03  2.9208923E-03
  1.8067820E-03  2.9411914E-03  9.8641624E-03  2.8649601E-03  9.9582084E-03  3.0198555E-03
  1.9041506E-03  3.0499334E-03  1.0189228E-02  2.9731362E-03  1.0260394E-02  3.1181192E-03
  1.9998244E-03  3.1576282E-03  1.0516053E-02  3.0802201E-03  1.0565505E-02  3.2161052E-03
  2.0939282E-03  3.2644797E-03  1.0843294E-02  3.1864794E-03  1.0872879E-02  3.3139451E-03
  2.1865189E-03  3.3710624E-03  1.1165357E-02  3.2926912E-03  1.1180168E-02  3.4117954E-03
  2.2779563E-03  3.4770440E-03  1.1489483E-02  3.3982016E-03  1.1485539E-02  3.5090971E-03
  2.3684204E-03  3.5824908E-03  1.1815606E-02  3.5031009E-03  1.1790697E-02  3.6060387E-03
  2.4581668E-03  3.6876504E-03  1.2141930E-02  3.6077909E-03  1.2101614E-02  3.7033807E-03
  2.5471037E-03  3.7924045E-03  1.2466747E-02  3.7122053E-03  1.2410093E-02  3.8004110E-03
  2.6353364E-03  3.8967757E-03  1.2790625E-02  3.8162856E-03  1.2716798E-02  3.8972016E-03
  2.7231317E-03  4.0008953E-03  1.3115923E-02  3.9198495E-03  1.3027272E-02  3.9942058E-03
  2.8104107E-03  4.1043708E-03  1.3439609E-02  4.0230280E-03  1.3337569E-02  4.0911493E-03
  2.8972385E-03  4.2074209E-03  1.3762514E-02  4.1259774E-03  1.3647878E-02  4.1879705E-03
  2.9837856E-03  4.3108901E-03  1.4089274E-02  4.2290881E-03  1.3960662E-02  4.2845219E-03
  3.0703976E-03  4.4140727E-03  1.4414918E-02  4.3319696E-03  1.4272649E-02  4.3815642E-03
  3.1570656E-03  4.5169806E-03  1.4739392E-02  4.4346138E-03  1.4584174E-02  4.4790045E-03
  3.2435418E-03  4.6201519E-03  1.5065093E-02  4.5372691E-03  1.4898648E-02  4.5761958E-03
  3.3302319E-03  4.7227418E-03  1.5390587E-02  4.6397803E-03  1.5211924E-02  4.6732892E-03
  3.4170102E-03  4.8248427E-03  1.5715486E-02  4.7421143E-03  1.5524213E-02  4.7703662E-03
  3.5033027E-03  4.9273610E-03  1.6039022E-02  4.8443365E-03  1.5838614E-02  4.8677381E-03
  3.5894569E-03  5.0296563E-03  1.6364101E-02  4.9462147E-03  1.6155051E-02  4.9650820E-03
  8.3865763E-04  1.7783427E-03  6.3942930E-03  1.6975255E-03  6.3914940E-03  0.0000000E+00
  9.4757603E-04  1.8883768E-03  6.7061969E-03  1.8063898E-03  6.6630501E-03  0.0000000E+00
  1.0495062E-03  1.9960585E-03  7.0162887E-03  1.9130553E-03  6.9374183E-03 -4.4220420E-06
  1.1452446E-03  2.1014204E-03  7.3251962E-03  2.0174947E-03  7.2145794E-03 -3.8113941E-05
  1.2356517E-03  2.2050544E-03  7.6334798E-03  2.1203354E-03  7.4930615E-03  9.0368013E-05
  1.3205308E-03  2.3070034E-03  7.9410944E-03  2.2215069E-03  7.7733949E-03  1.0451613E-03
  1.4007765E-03  2.4069300E-03  8.2489360E-03  2.3206157E-03  8.0558483E-03  2.4527282E-03
  1.4784317E-03  2.5052464E-03  8.5570308E-03  2.4184965E-03  8.3383977E-03  2.4953459E-03
  1.5535412E-03  2.6024609E-03  8.8613495E-03  2.5152082E-03  8.6214057E-03  2.5395237E-03
  1.6264454E-03  2.6987561E-03  9.1644110E-03  2.6109580E-03  8.9054170E-03  2.6258150E-03
  1.6976488E-03  2.7943786E-03  9.4705856E-03  2.7061201E-03  9.1910239E-03  2.7117209E-03
  1.7672224E-03  2.8889776E-03  9.7753418E-03  2.8002893E-03  9.4762497E-03  2.7972569E-03
  1.8354103E-03  2.9827034E-03  1.0078973E-02  2.8935776E-03  9.7617126E-03  2.8825167E-03
  1.9026253E-03  3.0759944E-03  1.0384435E-02  2.9863026E-03  1.0049957E-02  2.9676925E-03
  1.9690380E-03  3.1687558E-03  1.0688782E-02  3.0787412E-03  1.0337031E-02  3.0527051E-03
  2.0347297E-03  3.2610655E-03  1.0991760E-02  3.1708504E-03  1.0623526E-02  3.1375051E-03
  2.0997049E-03  3.3530818E-03  1.1293453E-02  3.2622878E-03  1.0912072E-02  3.2219110E-03
  2.1643514E-03  3.4446580E-03  1.1595555E-02  3.3536000E-03  1.1201811E-02  3.3065745E-03
  2.2287580E-03  3.5358532E-03  1.1898586E-02  3.4447827E-03  1.1492715E-02  3.3914637E-03
  2.2929564E-03  3.6269514E-03  1.2203309E-02  3.5356394E-03  1.1785781E-02  3.4761697E-03
  2.3569639E-03  3.7176149E-03  1.2506619E-02  3.6260930E-03  1.2076175E-02  3.5607479E-03
  2.4208367E-03  3.8079425E-03  1.2808738E-02  3.7162586E-03  1.2365215E-02  3.6453118E-03
  2.4846967E-03  3.8983155E-03  1.3112204E-02  3.8064673E-03  1.2659378E-02  3.7302516E-03
  2.5486960E-03  3.9884736E-03  1.3415999E-02  3.8964471E-03  1.2952425E-02  3.8151705E-03
  2.6128299E-03  4.0784714E-03  1.3720195E-02  3.9862588E-03  1.3244214E-02  3.9001153E-03
  2.6769948E-03  4.1686746E-03  1.4025454E-02  4.0762937E-03  1.3537740E-02  3.9855086E-03
  2.7414851E-03  4.2586995E-03  1.4329167E-02  4.1661807E-03  1.3833456E-02  4.0706225E-03
  2.8062169E-03  4.3484856E-03  1.4631578E-02  4.2558699E-03  1.4130432E-02  4.1555389E-03
  2.8707712E-03  4.4380776E-03  1.4935193E-02  4.3454365E-03  1.4425088E-02  4.2410437E-03
  2.9355091E-03  4.5276263E-03  1.5239256E-02  4.4349715E-03  1.4720067E-02  4.3265006E-03
  8.5900649E-04  1.6621955E-03  5.9738443E-03  1.5699380E-03  5.6404996E-03  0.0000000E+00
  9.4646884E-04  1.7618297E-03  6.2657492E-03  1.6686009E-03  5.8967138E-03  0.0000000E+00
  1.0263444E-03  1.8588566E-03  6.5561561E-03  1.7647419E-03  6.1548136E-03 -3.9796512E-06
  1.0998622E-03  1.9533755E-03  6.8452062E-03  1.8585316E-03  6.4152910E-03 -3.4300938E-05
  1.1680248E-03  2.0457805E-03  7.1336268E-03  1.9503605E-03  6.6771428E-03  8.1294807E-05
  1.2309122E-03  2.1364962E-03  7.4223003E-03  2.0405961E-03  6.9404559E-03  9.1125292E-04
  1.2898842E-03  2.2253249E-03  7.7098033E-03  2.1289809E-03  7.2054226E-03  2.1216740E-03
  1.3464356E-03  2.3128603E-03  7.9957577E-03  2.2160344E-03  7.4718017E-03  2.1600179E-03
  1.4009638E-03  2.3995910E-03  8.2810813E-03  2.3023053E-03  7.7383015E-03  2.2008483E-03
  1.4537462E-03  2.4854423E-03  8.5660401E-03  2.3877473E-03  8.0054650E-03  2.2776014E-03
  1.5051176E-03  2.5701078E-03  8.8510118E-03  2.4720972E-03  8.2739987E-03  2.3537803E-03
  1.5554725E-03  2.6541620E-03  9.1359192E-03  2.5559712E-03  8.5431638E-03  2.4296750E-03
  1.6050404E-03  2.7376692E-03  9.4207142E-03  2.6393887E-03  8.8127339E-03  2.5054621E-03
  1.6540736E-03  2.8205288E-03  9.7054745E-03  2.7221325E-03  9.0823043E-03  2.5815832E-03
  1.7026173E-03  2.9028437E-03  9.9893545E-03  2.8042730E-03  9.3534176E-03  2.6575093E-03
  1.7507415E-03  2.9847856E-03  1.0272798E-02  2.8860090E-03  9.6260981E-03  2.7332443E-03
  1.7985256E-03  3.0667263E-03  1.0557741E-02  2.9678098E-03  9.8999014E-03  2.8088793E-03
  1.8463138E-03  3.1484157E-03  1.0841407E-02  3.0492950E-03  1.0174057E-02  2.8846251E-03
  1.8941810E-03  3.2298184E-03  1.1124428E-02  3.1304892E-03  1.0448213E-02  2.9605406E-03
  1.9421182E-03  3.3109346E-03  1.1409601E-02  3.2116341E-03  1.0721907E-02  3.0367695E-03
  1.9901286E-03  3.3918587E-03  1.1694646E-02  3.2925781E-03  1.0996244E-02  3.1128921E-03
  2.0382726E-03  3.4726862E-03  1.1979266E-02  3.3733972E-03  1.1271690E-02  3.1889678E-03
  2.0867240E-03  3.5535723E-03  1.2263868E-02  3.4543196E-03  1.1548885E-02  3.2653385E-03
  2.1355216E-03  3.6345304E-03  1.2547942E-02  3.5352066E-03  1.1826060E-02  3.3418547E-03
  2.1846521E-03  3.7154199E-03  1.2831965E-02  3.6159855E-03  1.2103277E-02  3.4184552E-03
  2.2340850E-03  3.7957396E-03  1.3117541E-02  3.6964782E-03  1.2382066E-02  3.4950146E-03
  2.2836035E-03  3.8762148E-03  1.3404354E-02  3.7770526E-03  1.2661218E-02  3.5717680E-03
  2.3332874E-03  3.9568877E-03  1.3691591E-02  3.8577357E-03  1.2940308E-02  3.6487631E-03
  2.3836382E-03  4.0375476E-03  1.3976780E-02  3.9384851E-03  1.3218475E-02  3.7260930E-03
  2.4340740E-03  4.1179056E-03  1.4261196E-02  4.0188700E-03  1.3497881E-02  3.8033193E-03
  8.5842824E-04  1.5642362E-03  5.6324474E-03  1.4628998E-03  5.0435265E-03  0.0000000E+00
  9.2748909E-04  1.6549252E-03  5.9067109E-03  1.5528789E-03  5.2862888E-03  0.0000000E+00
  9.8926872E-04  1.7426105E-03  6.1790466E-03  1.6399794E-03  5.5305746E-03 -3.6347439E-06
  1.0451195E-03  1.8279164E-03  6.4510395E-03  1.7247927E-03  5.7774313E-03 -3.1328155E-05
  1.0961967E-03  1.9115372E-03  6.7221072E-03  1.8080350E-03  6.0259519E-03  7.4220021E-05
  1.1428175E-03  1.9936648E-03  6.9927867E-03  1.8898369E-03  6.2758004E-03  8.0295640E-04
  1.1860334E-03  2.0741733E-03  7.2624740E-03  1.9700704E-03  6.5275751E-03  1.8523523E-03
  1.2271867E-03  2.1536879E-03  7.5314938E-03  2.0493744E-03  6.7805049E-03  1.8881884E-03
  1.2669661E-03  2.2321102E-03  7.8005822E-03  2.1276821E-03  7.0336473E-03  1.9270450E-03
  1.3056214E-03  2.3095488E-03  8.0694300E-03  2.2050484E-03  7.2875012E-03  1.9967342E-03
  1.3433514E-03  2.3861866E-03  8.3379724E-03  2.2815190E-03  7.5425924E-03  2.0666702E-03
  1.3805671E-03  2.4622886E-03  8.6058285E-03  2.3575874E-03  7.7985578E-03  2.1363745E-03
  1.4174036E-03  2.5379724E-03  8.8735610E-03  2.4333386E-03  8.0553662E-03  2.2058896E-03
  1.4538619E-03  2.6133458E-03  9.1420073E-03  2.5087380E-03  8.3130050E-03  2.2755303E-03
  1.4903467E-03  2.6884363E-03  9.4107266E-03  2.5837805E-03  8.5716464E-03  2.3451176E-03
  1.5268639E-03  2.7632646E-03  9.6794327E-03  2.6585518E-03  8.8310831E-03  2.4147065E-03
  1.5632423E-03  2.8378657E-03  9.9481021E-03  2.7332952E-03  9.0909814E-03  2.4843787E-03
  1.5998785E-03  2.9121484E-03  1.0216818E-02  2.8076474E-03  9.3514878E-03  2.5544923E-03
  1.6368581E-03  2.9862115E-03  1.0485609E-02  2.8817525E-03  9.6126813E-03  2.6249010E-03
  1.6742098E-03  3.0603764E-03  1.0753977E-02  2.9562087E-03  9.8744241E-03  2.6950859E-03
  1.7118336E-03  3.1343945E-03  1.1022550E-02  3.0303874E-03  1.0137186E-02  2.7652515E-03
  1.7497513E-03  3.2083240E-03  1.1291345E-02  3.1043698E-03  1.0400678E-02  2.8355414E-03
  1.7880653E-03  3.2824443E-03  1.1560252E-02  3.1787147E-03  1.0663815E-02  2.9062692E-03
  1.8269033E-03  3.3563644E-03  1.1829599E-02  3.2526826E-03  1.0928255E-02  2.9769620E-03
  1.8662331E-03  3.4301556E-03  1.2099399E-02  3.3264272E-03  1.1194016E-02  3.0476604E-03
  1.9058560E-03  3.5043079E-03  1.2369695E-02  3.4009147E-03  1.1460019E-02  3.1188464E-03
  1.9458489E-03  3.5782674E-03  1.2640587E-02  3.4751010E-03  1.1726294E-02  3.1901195E-03
  1.9861854E-03  3.6520113E-03  1.2911786E-02  3.5489816E-03  1.1992477E-02  3.2615009E-03
  2.0267785E-03  3.7257628E-03  1.3182392E-02  3.6231617E-03  1.2256937E-02  3.3333588E-03
  2.0676888E-03  3.7998177E-03  1.3453091E-02  3.6975062E-03  1.2524496E-02  3.4051744E-03
  8.4565189E-04  1.4792029E-03  5.3429063E-03  1.3705807E-03  4.5488286E-03  0.0000000E+00
  8.9912758E-04  1.5619117E-03  5.6003864E-03  1.4528649E-03  4.7802421E-03  0.0000000E+00
  9.4589100E-04  1.6418562E-03  5.8569137E-03  1.5325297E-03  5.0129505E-03 -3.3521831E-06
  9.8754884E-04  1.7197294E-03  6.1128424E-03  1.6102390E-03  5.2480174E-03 -2.8892740E-05
  1.0250405E-03  1.7958444E-03  6.3675446E-03  1.6862332E-03  5.4847476E-03  6.8426358E-05
  1.0587850E-03  1.8707584E-03  6.6229610E-03  1.7610668E-03  5.7236106E-03  7.1278563E-04
  1.0900710E-03  1.9446222E-03  6.8779876E-03  1.8349420E-03  5.9645067E-03  1.6275508E-03
  1.1200683E-03  2.0170582E-03  7.1316964E-03  1.9074472E-03  6.2055221E-03  1.6617807E-03
  1.1490539E-03  2.0885647E-03  7.3857575E-03  1.9790498E-03  6.4475672E-03  1.7000502E-03
  1.1772791E-03  2.1594239E-03  7.6400018E-03  2.0500247E-03  6.6907644E-03  1.7649886E-03
  1.2050509E-03  2.2302971E-03  7.8938381E-03  2.1210223E-03  6.9349281E-03  1.8300330E-03
  1.2326263E-03  2.3004373E-03  8.1481031E-03  2.1913321E-03  7.1802957E-03  1.8952851E-03
  1.2601694E-03  2.3700152E-03  8.4026248E-03  2.2611189E-03  7.4266051E-03  1.9606053E-03
  1.2878649E-03  2.4395895E-03  8.6567392E-03  2.3309205E-03  7.6732331E-03  2.0256133E-03
  1.3157928E-03  2.5088851E-03  8.9109625E-03  2.4004355E-03  7.9208721E-03  2.0906097E-03
  1.3439799E-03  2.5778747E-03  9.1654445E-03  2.4696439E-03  8.1693958E-03  2.1557432E-03
  1.3724381E-03  2.6465023E-03  9.4204944E-03  2.5385193E-03  8.4184010E-03  2.2212858E-03
  1.4012578E-03  2.7152833E-03  9.6756185E-03  2.6075641E-03  8.6678041E-03  2.2872221E-03
  1.4305358E-03  2.7841877E-03  9.9307851E-03  2.6767387E-03  8.9178883E-03  2.3533164E-03
  1.4605316E-03  2.8528736E-03  1.0186218E-02  2.7456762E-03  9.1694033E-03  2.4188083E-03
  1.4908419E-03  2.9214879E-03  1.0441637E-02  2.8145476E-03  9.4215491E-03  2.4848355E-03
  1.5215314E-03  2.9900340E-03  1.0697133E-02  2.8833648E-03  9.6742046E-03  2.5513774E-03
  1.5530111E-03  3.0583466E-03  1.0952791E-02  2.9519752E-03  9.9276064E-03  2.6177573E-03
  1.5847718E-03  3.1271470E-03  1.1209042E-02  3.0211045E-03  1.0181546E-02  2.6844856E-03
  1.6168939E-03  3.1963023E-03  1.1465788E-02  3.0905929E-03  1.0435959E-02  2.7515092E-03
  1.6499568E-03  3.2650129E-03  1.1722875E-02  3.1595416E-03  1.0690332E-02  2.8184605E-03
  1.6833858E-03  3.3337301E-03  1.1980099E-02  3.2285454E-03  1.0945228E-02  2.8855759E-03
  1.7170740E-03  3.4025328E-03  1.2237373E-02  3.2976782E-03  1.1200692E-02  2.9529300E-03
  1.7509990E-03  3.4715041E-03  1.2494650E-02  3.3669138E-03  1.1456643E-02  3.0207101E-03
  1.7854488E-03  3.5404550E-03  1.2752124E-02  3.4361522E-03  1.1712695E-02  3.0885166E-03
  8.2491625E-04  1.4037149E-03  5.0887558E-03  1.2892896E-03  4.1284512E-03  0.0000000E+00
  8.6508702E-04  1.4793927E-03  5.3318147E-03  1.3649332E-03  4.3500080E-03  0.0000000E+00
  8.9937324E-04  1.5525441E-03  5.5730883E-03  1.4381427E-03  4.5726598E-03 -3.1133590E-06
  9.2929353E-04  1.6239703E-03  5.8138116E-03  1.5096349E-03  4.7975159E-03 -2.6834296E-05
  9.5603430E-04  1.6938968E-03  6.0549694E-03  1.5797460E-03  5.0244664E-03  6.3530467E-05
  9.7982313E-04  1.7626782E-03  6.2960704E-03  1.6487487E-03  5.2535040E-03  6.3629426E-04
  1.0016228E-03  1.8305720E-03  6.5369642E-03  1.7168697E-03  5.4841831E-03  1.4369027E-03
  1.0226695E-03  1.8973723E-03  6.7780576E-03  1.7839767E-03  5.7161936E-03  1.4705399E-03
  1.0433919E-03  1.9637322E-03  7.0186487E-03  1.8506597E-03  5.9488442E-03  1.5088979E-03
  1.0639227E-03  2.0296220E-03  7.2592554E-03  1.9168808E-03  6.1823125E-03  1.5702296E-03
  1.0843473E-03  2.0950239E-03  7.5006015E-03  1.9826072E-03  6.4171469E-03  1.6317003E-03
  1.1047389E-03  2.1600126E-03  7.7424681E-03  2.0479911E-03  6.6534721E-03  1.6932462E-03
  1.1253285E-03  2.2247407E-03  7.9844057E-03  2.1131548E-03  6.8907817E-03  1.7548764E-03
  1.1465870E-03  2.2894902E-03  8.2261607E-03  2.1782723E-03  7.1279629E-03  1.8166040E-03
  1.1684120E-03  2.3537313E-03  8.4676877E-03  2.2429176E-03  7.3660422E-03  1.8785631E-03
  1.1906883E-03  2.4177505E-03  8.7094130E-03  2.3073688E-03  7.6049892E-03  1.9407098E-03
  1.2130580E-03  2.4825535E-03  8.9518600E-03  2.3725780E-03  7.8443557E-03  2.0029287E-03
  1.2361532E-03  2.5471980E-03  9.1955789E-03  2.4376216E-03  8.0844558E-03  2.0652043E-03
  1.2600157E-03  2.6115785E-03  9.4399153E-03  2.5024116E-03  8.3253358E-03  2.1276894E-03
  1.2845246E-03  2.6757596E-03  9.6832518E-03  2.5670679E-03  8.5668543E-03  2.1909078E-03
  1.3096440E-03  2.7397639E-03  9.9267275E-03  2.6315061E-03  8.8097885E-03  2.2537803E-03
  1.3353014E-03  2.8037490E-03  1.0170616E-02  2.6958909E-03  9.0538024E-03  2.3164009E-03
  1.3612122E-03  2.8681406E-03  1.0414558E-02  2.7607238E-03  9.2976691E-03  2.3795512E-03
  1.3879459E-03  2.9325841E-03  1.0659272E-02  2.8256095E-03  9.5419729E-03  2.4432665E-03
  1.4154339E-03  2.9971156E-03  1.0904671E-02  2.8905738E-03  9.7868510E-03  2.5073946E-03
  1.4431849E-03  3.0621291E-03  1.1150606E-02  2.9559918E-03  1.0032166E-02  2.5714137E-03
  1.4714809E-03  3.1271976E-03  1.1396576E-02  3.0214858E-03  1.0277950E-02  2.6354784E-03
  1.5003261E-03  3.1921070E-03  1.1642462E-02  3.0868364E-03  1.0524187E-02  2.6996066E-03
  1.5296422E-03  3.2562818E-03  1.1888294E-02  3.1514185E-03  1.0770933E-02  2.7637725E-03
  1.5593477E-03  3.3211571E-03  1.2134475E-02  3.2166995E-03  1.1017734E-02  2.8283344E-03
  7.9888242E-04  1.3355980E-03  4.8623523E-03  1.2166834E-03  3.7654085E-03  0.0000000E+00
  8.2741868E-04  1.4050963E-03  5.0900355E-03  1.2864534E-03  3.9770488E-03  0.0000000E+00
  8.5150440E-04  1.4723160E-03  5.3169358E-03  1.3540053E-03  4.1911924E-03 -2.9070277E-06
  8.7177558E-04  1.5380967E-03  5.5445054E-03  1.4202279E-03  4.4072445E-03 -2.5055909E-05
  8.8965754E-04  1.6026258E-03  5.7724965E-03  1.4852503E-03  4.6252692E-03  5.9301517E-05
  9.0552020E-04  1.6661903E-03  6.0008845E-03  1.5493377E-03  4.8457370E-03  5.7085141E-04
  9.1977427E-04  1.7291278E-03  6.2302637E-03  1.6127535E-03  5.0681044E-03  1.2740937E-03
  9.3405034E-04  1.7912819E-03  6.4590252E-03  1.6754018E-03  5.2909185E-03  1.3073252E-03
  9.4848511E-04  1.8530078E-03  6.6877413E-03  1.7376628E-03  5.5151284E-03  1.3460378E-03
  9.6305728E-04  1.9143451E-03  6.9167528E-03  1.7995560E-03  5.7406489E-03  1.4046616E-03
  9.7751343E-04  1.9754406E-03  7.1461005E-03  1.8611698E-03  5.9673992E-03  1.4633034E-03
  9.9264910E-04  2.0362102E-03  7.3769246E-03  1.9225291E-03  6.1951748E-03  1.5221384E-03
  1.0085007E-03  2.0967682E-03  7.6082774E-03  1.9837253E-03  6.4238285E-03  1.5811714E-03
  1.0248338E-03  2.1573031E-03  7.8380314E-03  2.0448561E-03  6.6533390E-03  1.6403263E-03
  1.0417970E-03  2.2178753E-03  8.0680653E-03  2.1060178E-03  6.8832627E-03  1.6996649E-03
  1.0594147E-03  2.2784850E-03  8.2988289E-03  2.1672099E-03  7.1136766E-03  1.7591720E-03
  1.0777025E-03  2.3391579E-03  8.5303467E-03  2.2284435E-03  7.3450162E-03  1.8188428E-03
  1.0967160E-03  2.3997108E-03  8.7626601E-03  2.2895760E-03  7.5771203E-03  1.8786760E-03
  1.1164257E-03  2.4601221E-03  8.9955767E-03  2.3505767E-03  7.8099186E-03  1.9386802E-03
  1.1367571E-03  2.5203268E-03  9.2292823E-03  2.4113314E-03  8.0430404E-03  1.9988097E-03
  1.1576841E-03  2.5808831E-03  9.4625665E-03  2.4724597E-03  8.2769860E-03  2.0592663E-03
  1.1792373E-03  2.6417769E-03  9.6957036E-03  2.5339352E-03  8.5118675E-03  2.1199433E-03
  1.2014988E-03  2.7026644E-03  9.9295510E-03  2.5953438E-03  8.7482758E-03  2.1804017E-03
  1.2244036E-03  2.7634790E-03  1.0163708E-02  2.6566925E-03  8.9843392E-03  2.2412786E-03
  1.2479149E-03  2.8243498E-03  1.0398176E-02  2.7181159E-03  9.2202620E-03  2.3025653E-03
  1.2720076E-03  2.8858491E-03  1.0633550E-02  2.7801686E-03  9.4575227E-03  2.3638604E-03
  1.2966203E-03  2.9473801E-03  1.0869207E-02  2.8422417E-03  9.6949384E-03  2.4256261E-03
  1.3217237E-03  3.0087456E-03  1.1105030E-02  2.9041376E-03  9.9324491E-03  2.4876917E-03
  1.3473046E-03  3.0695959E-03  1.1341097E-02  2.9655164E-03  1.0170604E-02  2.5491692E-03
  1.3733120E-03  3.1306383E-03  1.1577490E-02  3.0270729E-03  1.0408809E-02  2.6110454E-03
  7.6866138E-04  1.2732474E-03  4.6542068E-03  1.1509499E-03  3.4460916E-03  0.0000000E+00
  7.8761408E-04  1.3372273E-03  4.8692765E-03  1.2155287E-03  3.6497499E-03  0.0000000E+00
  8.0275335E-04  1.3992890E-03  5.0836400E-03  1.2782368E-03  3.8557290E-03 -2.7254560E-06
  8.1531981E-04  1.4599748E-03  5.2984974E-03  1.3396393E-03  4.0637999E-03 -2.3490928E-05
  8.2613613E-04  1.5196779E-03  5.5146929E-03  1.4001414E-03  4.2742514E-03  5.5580833E-05
  8.3561877E-04  1.5788287E-03  5.7312644E-03  1.4600234E-03  4.4875669E-03  5.1427706E-04
  8.4421314E-04  1.6375040E-03  5.9484317E-03  1.5194479E-03  4.7018004E-03  1.1338487E-03
  8.5317633E-04  1.6956537E-03  6.1660961E-03  1.5783358E-03  4.9177085E-03  1.1669665E-03
  8.6248551E-04  1.7534113E-03  6.3841371E-03  1.6368423E-03  5.1347631E-03  1.2061619E-03
  8.7227510E-04  1.8108601E-03  6.6026207E-03  1.6950521E-03  5.3528234E-03  1.2626343E-03
  8.8273993E-04  1.8681529E-03  6.8215036E-03  1.7531177E-03  5.5718689E-03  1.3191685E-03
  8.9390236E-04  1.9252746E-03  7.0411969E-03  1.8110283E-03  5.7915895E-03  1.3758483E-03
  9.0578002E-04  1.9823089E-03  7.2613505E-03  1.8688491E-03  6.0122008E-03  1.4327006E-03
  9.1832263E-04  2.0394047E-03  7.4812132E-03  1.9266770E-03  6.2344584E-03  1.4897303E-03
  9.3174416E-04  2.0964873E-03  7.7012946E-03  1.9845027E-03  6.4572852E-03  1.5469322E-03
  9.4601856E-04  2.1535768E-03  7.9219009E-03  2.0423454E-03  6.6805182E-03  1.6043098E-03
  9.6104533E-04  2.2107600E-03  8.1433357E-03  2.1002739E-03  6.9044838E-03  1.6619327E-03
  9.7679790E-04  2.2680390E-03  8.3655910E-03  2.1582639E-03  7.1286042E-03  1.7196539E-03
  9.9328652E-04  2.3253958E-03  8.5885392E-03  2.2163081E-03  7.3532739E-03  1.7775149E-03
  1.0105803E-03  2.3827452E-03  8.8122678E-03  2.2743680E-03  7.5795755E-03  1.8356618E-03
  1.0285577E-03  2.4401782E-03  9.0360089E-03  2.3324918E-03  7.8060839E-03  1.8939835E-03
  1.0471912E-03  2.4978180E-03  9.2598673E-03  2.3908079E-03  8.0328194E-03  1.9524666E-03
  1.0664452E-03  2.5560493E-03  9.4840848E-03  2.4497408E-03  8.2610911E-03  2.0111642E-03
  1.0864056E-03  2.6140577E-03  9.7091868E-03  2.5084288E-03  8.4895358E-03  2.0700417E-03
  1.1070384E-03  2.6718627E-03  9.9350055E-03  2.5668935E-03  8.7181864E-03  2.1291102E-03
  1.1282354E-03  2.7300366E-03  1.0160950E-02  2.6257505E-03  8.9476371E-03  2.1884846E-03
  1.1499335E-03  2.7880199E-03  1.0387066E-02  2.6843311E-03  9.1772054E-03  2.2476500E-03
  1.1721151E-03  2.8459088E-03  1.0613345E-02  2.7427623E-03  9.4068827E-03  2.3067459E-03
  1.1948121E-03  2.9043929E-03  1.0839890E-02  2.8019128E-03  9.6371098E-03  2.3666134E-03
  1.2179554E-03  2.9628346E-03  1.1066641E-02  2.8609882E-03  9.8675348E-03  2.4265501E-03
  7.3576758E-04  1.2156997E-03  4.4634283E-03  1.0909331E-03  3.1641691E-03  0.0000000E+00
  7.4640229E-04  1.2746926E-03  4.6650070E-03  1.1508828E-03  3.3607955E-03  0.0000000E+00
  7.5422141E-04  1.3320401E-03  4.8671986E-03  1.2092536E-03  3.5595225E-03 -2.5646606E-06
  7.6014999E-04  1.3882877E-03  5.0712460E-03  1.2665035E-03  3.7603977E-03 -2.2105019E-05
  7.6529107E-04  1.4438524E-03  5.2760451E-03  1.3230610E-03  3.9637684E-03  5.2285751E-05
  7.6984239E-04  1.4990941E-03  5.4814168E-03  1.3793008E-03  4.1702194E-03  4.6515024E-04
  7.7386402E-04  1.5539914E-03  5.6886518E-03  1.4352226E-03  4.3774705E-03  1.0125780E-03
  7.7864153E-04  1.6085106E-03  5.8959080E-03  1.4906966E-03  4.5860919E-03  1.0458657E-03
  7.8411382E-04  1.6627644E-03  6.1034980E-03  1.5459209E-03  4.7960959E-03  1.0855362E-03
  7.9037140E-04  1.7168328E-03  6.3117184E-03  1.6009700E-03  5.0072457E-03  1.1401237E-03
  7.9754992E-04  1.7708087E-03  6.5213435E-03  1.6559166E-03  5.2191656E-03  1.1949240E-03
  8.0558287E-04  1.8248374E-03  6.7310891E-03  1.7108704E-03  5.4321136E-03  1.2498303E-03
  8.1449419E-04  1.8788971E-03  6.9410468E-03  1.7658320E-03  5.6461392E-03  1.3048707E-03
  8.2430292E-04  1.9328203E-03  7.1518917E-03  1.8207084E-03  5.8612067E-03  1.3601118E-03
  8.3507690E-04  1.9868956E-03  7.3629698E-03  1.8757195E-03  6.0773549E-03  1.4155647E-03
  8.4676531E-04  2.0411171E-03  7.5744648E-03  1.9308413E-03  6.2942142E-03  1.4712030E-03
  8.5926643E-04  2.0953748E-03  7.7869457E-03  1.9859338E-03  6.5112954E-03  1.5269787E-03
  8.7259788E-04  2.1498189E-03  8.0000022E-03  2.0411826E-03  6.7285284E-03  1.5829381E-03
  8.8672682E-04  2.2044336E-03  8.2135798E-03  2.0965928E-03  6.9462585E-03  1.6390825E-03
  9.0155259E-04  2.2590999E-03  8.4278799E-03  2.1520925E-03  7.1650256E-03  1.6953712E-03
  9.1716619E-04  2.3138684E-03  8.6426287E-03  2.2076815E-03  7.3847385E-03  1.7518201E-03
  9.3352561E-04  2.3687593E-03  8.8578566E-03  2.2633729E-03  7.6051066E-03  1.8084323E-03
  9.5047170E-04  2.4237593E-03  9.0735432E-03  2.3191519E-03  7.8257676E-03  1.8652294E-03
  9.6810927E-04  2.4791454E-03  9.2898813E-03  2.3753379E-03  8.0469610E-03  1.9222910E-03
  9.8641959E-04  2.5347276E-03  9.5067724E-03  2.4317266E-03  8.2687125E-03  1.9795755E-03
  1.0053332E-03  2.5896426E-03  9.7239108E-03  2.4873843E-03  8.4907483E-03  2.0369045E-03
  1.0247378E-03  2.6450564E-03  9.9414635E-03  2.5435168E-03  8.7130718E-03  2.0944084E-03
  1.0446162E-03  2.7009873E-03  1.0159394E-02  2.6001387E-03  8.9356085E-03  2.1520677E-03
  1.0650443E-03  2.7568427E-03  1.0377669E-02  2.6566073E-03  9.1581086E-03  2.2097502E-03
  1.0858235E-03  2.8127147E-03  1.0595753E-02  2.7131582E-03  9.3812145E-03  2.2676110E-03
  7.0078878E-04  1.1620290E-03  4.2841163E-03  1.0356749E-03  2.9123441E-03  0.0000000E+00
  7.0443095E-04  1.2164827E-03  4.4739673E-03  1.0913736E-03  3.1017262E-03  0.0000000E+00
  7.0623235E-04  1.2695835E-03  4.6654356E-03  1.1458364E-03  3.2938180E-03 -2.4209464E-06
  7.0693315E-04  1.3219239E-03  4.8587555E-03  1.1995194E-03  3.4890593E-03 -2.0866334E-05
  7.0747739E-04  1.3738856E-03  5.0527590E-03  1.2527149E-03  3.6864574E-03  4.9340138E-05
  7.0796529E-04  1.4256589E-03  5.2475889E-03  1.3056527E-03  3.8857154E-03  4.2238736E-04
  7.0841715E-04  1.4771777E-03  5.4456742E-03  1.3584603E-03  4.0870544E-03  9.0753625E-04
  7.0999905E-04  1.5284618E-03  5.6437401E-03  1.4109394E-03  4.2893264E-03  9.4084745E-04
  7.1255279E-04  1.5796504E-03  5.8421118E-03  1.4633225E-03  4.4925333E-03  9.8095314E-04
  7.1612013E-04  1.6307707E-03  6.0409700E-03  1.5156215E-03  4.6968510E-03  1.0340487E-03
  7.2078117E-04  1.6818586E-03  6.2408416E-03  1.5678316E-03  4.9030026E-03  1.0872739E-03
  7.2645524E-04  1.7331045E-03  6.4415429E-03  1.6201254E-03  5.1097302E-03  1.1406006E-03
  7.3314794E-04  1.7844472E-03  6.6429511E-03  1.6724859E-03  5.3171690E-03  1.1940690E-03
  7.4086403E-04  1.8356096E-03  6.8446639E-03  1.7247633E-03  5.5260158E-03  1.2478064E-03
  7.4957359E-04  1.8869873E-03  7.0472975E-03  1.7772242E-03  5.7358637E-03  1.3016796E-03
  7.5923936E-04  1.9385937E-03  7.2507876E-03  1.8298598E-03  5.9462645E-03  1.3556999E-03
  7.6984449E-04  1.9903464E-03  7.4547784E-03  1.8825604E-03  6.1564566E-03  1.4099504E-03
  7.8127899E-04  2.0422285E-03  7.6594401E-03  1.9353961E-03  6.3669953E-03  1.4643475E-03
  7.9352309E-04  2.0942500E-03  7.8647235E-03  1.9883824E-03  6.5782371E-03  1.5188954E-03
  8.0658935E-04  2.1464698E-03  8.0703943E-03  2.0415634E-03  6.7905792E-03  1.5736569E-03
  8.2039132E-04  2.1987721E-03  8.2770676E-03  2.0947503E-03  7.0041895E-03  1.6285333E-03
  8.3489183E-04  2.2511830E-03  8.4845049E-03  2.1479972E-03  7.2185154E-03  1.6835193E-03
  8.5003664E-04  2.3038016E-03  8.6915145E-03  2.2015269E-03  7.4319638E-03  1.7386231E-03
  8.6586905E-04  2.3566125E-03  8.8994451E-03  2.2552566E-03  7.6467548E-03  1.7939579E-03
  8.8235341E-04  2.4095947E-03  9.1082306E-03  2.3091311E-03  7.8626340E-03  1.8495083E-03
  8.9938131E-04  2.4627029E-03  9.3168798E-03  2.3630191E-03  8.0771886E-03  1.9051909E-03
  9.1694525E-04  2.5159181E-03  9.5265482E-03  2.4170155E-03  8.2926200E-03  1.9610281E-03
  9.3499653E-04  2.5692327E-03  9.7369835E-03  2.4711131E-03  8.5089297E-03  2.0169777E-03
  9.5341193E-04  2.6226545E-03  9.9467067E-03  2.5252378E-03  8.7248472E-03  2.0728970E-03
  9.7228134E-04  2.6762217E-03  1.0156908E-02  2.5795532E-03  8.9414579E-03  2.1289396E-03
  6.6444289E-04  1.1116736E-03  4.1153651E-03  9.8450666E-04  2.6864508E-03  0.0000000E+00
  6.6228293E-04  1.1619335E-03  4.2952430E-03  1.0363774E-03  2.8701250E-03  0.0000000E+00
  6.5909817E-04  1.2113364E-03  4.4764727E-03  1.0873454E-03  3.0561343E-03 -2.2910914E-06
  6.5552778E-04  1.2602201E-03  4.6592135E-03  1.1378138E-03  3.2452677E-03 -1.9747104E-05
  6.5241764E-04  1.3088236E-03  4.8429319E-03  1.1879664E-03  3.4363404E-03  4.6679024E-05
  6.4974659E-04  1.3575017E-03  5.0290812E-03  1.2381034E-03  3.6293201E-03  3.8488336E-04
  6.4750810E-04  1.4060822E-03  5.2170396E-03  1.2880504E-03  3.8255779E-03  8.1598807E-04
  6.4666198E-04  1.4545448E-03  5.4054793E-03  1.3379558E-03  4.0218688E-03  8.4949307E-04
  6.4698253E-04  1.5030132E-03  5.5954685E-03  1.3878001E-03  4.2195247E-03  8.8995151E-04
  6.4849945E-04  1.5514666E-03  5.7865915E-03  1.4375749E-03  4.4183930E-03  9.4163950E-04
  6.5131625E-04  1.5999004E-03  5.9779620E-03  1.4873287E-03  4.6182855E-03  9.9347707E-04
  6.5523524E-04  1.6485641E-03  6.1700611E-03  1.5372350E-03  4.8187123E-03  1.0454660E-03
  6.6025046E-04  1.6974095E-03  6.3631062E-03  1.5872664E-03  5.0200139E-03  1.0976082E-03
  6.6639395E-04  1.7461866E-03  6.5575788E-03  1.6372484E-03  5.2233946E-03  1.1499442E-03
  6.7357727E-04  1.7952171E-03  6.7521510E-03  1.6874837E-03  5.4267992E-03  1.2024280E-03
  6.8173721E-04  1.8444926E-03  6.9471391E-03  1.7379295E-03  5.6302114E-03  1.2550735E-03
  6.9079591E-04  1.8938764E-03  7.1441252E-03  1.7883467E-03  5.8343997E-03  1.3079353E-03
  7.0076931E-04  1.9435344E-03  7.3408173E-03  1.8390640E-03  6.0392013E-03  1.3608828E-03
  7.1162147E-04  1.9934123E-03  7.5374140E-03  1.8900255E-03  6.2447814E-03  1.4139364E-03
  7.2327320E-04  2.0432891E-03  7.7354052E-03  1.9409432E-03  6.4514919E-03  1.4672558E-03
  7.3564965E-04  2.0933470E-03  7.9339760E-03  1.9919643E-03  6.6588360E-03  1.5206664E-03
  7.4871841E-04  2.1436088E-03  8.1331849E-03  2.0431507E-03  6.8665859E-03  1.5741693E-03
  7.6244373E-04  2.1940104E-03  8.3336185E-03  2.0946020E-03  7.0744405E-03  1.6277998E-03
  7.7682435E-04  2.2446930E-03  8.5346227E-03  2.1461905E-03  7.2830307E-03  1.6816160E-03
  7.9181722E-04  2.2955959E-03  8.7358590E-03  2.1978957E-03  7.4921170E-03  1.7356102E-03
  8.0731433E-04  2.3464722E-03  8.9364536E-03  2.2497618E-03  7.7000738E-03  1.7897868E-03
  8.2331575E-04  2.3975012E-03  9.1378278E-03  2.3016875E-03  7.9094801E-03  1.8440235E-03
  8.3978766E-04  2.4486994E-03  9.3401850E-03  2.3536797E-03  8.1200904E-03  1.8983162E-03
  8.5665164E-04  2.5000618E-03  9.5436046E-03  2.4058572E-03  8.3294646E-03  1.9527542E-03
  8.7394951E-04  2.5514872E-03  9.7465444E-03  2.4580980E-03  8.5394821E-03  2.0072381E-03
  6.2732528E-04  1.0640972E-03  3.9558201E-03  9.3678836E-04  2.4827183E-03  0.0000000E+00
  6.2033157E-04  1.1108265E-03  4.1253539E-03  9.8542568E-04  2.6607608E-03  0.0000000E+00
  6.1309921E-04  1.1567579E-03  4.2967743E-03  1.0332598E-03  2.8412484E-03 -2.1727450E-06
  6.0612379E-04  1.2024617E-03  4.4696908E-03  1.0807316E-03  3.0244858E-03 -1.8727066E-05
  6.0014423E-04  1.2481498E-03  4.6447359E-03  1.1281803E-03  3.2099806E-03  4.4254988E-05
  5.9507433E-04  1.2938866E-03  4.8231371E-03  1.1756961E-03  3.3976971E-03  3.5187306E-04
  5.9077761E-04  1.3398211E-03  5.0015633E-03  1.2231101E-03  3.5873817E-03  7.3595294E-04
  5.8809746E-04  1.3856049E-03  5.1818710E-03  1.2705042E-03  3.7793994E-03  7.6957274E-04
  5.8678921E-04  1.4316297E-03  5.3636390E-03  1.3180613E-03  3.9716359E-03  8.1032520E-04
  5.8683764E-04  1.4777793E-03  5.5466725E-03  1.3656938E-03  4.1644607E-03  8.6081152E-04
  5.8827224E-04  1.5237995E-03  5.7308727E-03  1.4132537E-03  4.3592636E-03  9.1142491E-04
  5.9088981E-04  1.5702248E-03  5.9152206E-03  1.4610627E-03  4.5548579E-03  9.6216405E-04
  5.9467660E-04  1.6169596E-03  6.1000018E-03  1.5090627E-03  4.7509533E-03  1.0130549E-03
  5.9966194E-04  1.6635656E-03  6.2861970E-03  1.5569696E-03  4.9470873E-03  1.0642127E-03
  6.0570366E-04  1.7104592E-03  6.4737298E-03  1.6052015E-03  5.1440410E-03  1.1154387E-03
  6.1273228E-04  1.7576325E-03  6.6621574E-03  1.6537024E-03  5.3420226E-03  1.1667522E-03
  6.2067611E-04  1.8049404E-03  6.8503377E-03  1.7021885E-03  5.5415517E-03  1.2182770E-03
  6.2955620E-04  1.8525044E-03  7.0395260E-03  1.7508905E-03  5.7412578E-03  1.2699301E-03
  6.3930172E-04  1.9002971E-03  7.2297122E-03  1.7997963E-03  5.9410583E-03  1.3217274E-03
  6.4971197E-04  1.9481860E-03  7.4201962E-03  1.8487720E-03  6.1411236E-03  1.3737797E-03
  6.6094333E-04  1.9962875E-03  7.6119983E-03  1.8979364E-03  6.3423945E-03  1.4258767E-03
  6.7292729E-04  2.0445841E-03  7.8047477E-03  1.9472802E-03  6.5446579E-03  1.4780073E-03
  6.8539440E-04  2.0929496E-03  7.9967026E-03  1.9967062E-03  6.7468917E-03  1.5302020E-03
  6.9852903E-04  2.1415037E-03  8.1898559E-03  2.0462651E-03  6.9492607E-03  1.5825642E-03
  7.1230667E-04  2.1902828E-03  8.3841765E-03  2.0960012E-03  7.1517862E-03  1.6350975E-03
  7.2659534E-04  2.2393887E-03  8.5785874E-03  2.1460870E-03  7.3541873E-03  1.6878022E-03
  7.4133841E-04  2.2885456E-03  8.7733970E-03  2.1961677E-03  7.5575335E-03  1.7405667E-03
  7.5650854E-04  2.3377505E-03  8.9685621E-03  2.2462420E-03  7.7617065E-03  1.7933899E-03
  7.7208946E-04  2.3872124E-03  9.1639493E-03  2.2965674E-03  7.9656880E-03  1.8463753E-03
  7.8808336E-04  2.4366797E-03  9.3594173E-03  2.3468891E-03  8.1697611E-03  1.8993240E-03
  5.8988892E-04  1.0188960E-03  3.8037372E-03  8.9204701E-04  2.2982914E-03  0.0000000E+00
  5.7893432E-04  1.0623362E-03  3.9636268E-03  9.3776920E-04  2.4710520E-03  0.0000000E+00
  5.6849090E-04  1.1052835E-03  4.1256352E-03  9.8283559E-04  2.6463888E-03 -2.0643359E-06
  5.5891501E-04  1.1480599E-03  4.2898511E-03  1.0276228E-03  2.8244392E-03 -1.7792680E-05
  5.5076953E-04  1.1910317E-03  4.4565227E-03  1.0725784E-03  3.0047884E-03  4.2035345E-05
  5.4390381E-04  1.2342823E-03  4.6261662E-03  1.1178186E-03  3.1875200E-03  3.2273454E-04
  5.3806164E-04  1.2777110E-03  4.7967319E-03  1.1629768E-03  3.3720729E-03  6.6587040E-04
  5.3409379E-04  1.3212488E-03  4.9696288E-03  1.2082069E-03  3.5584251E-03  6.9967903E-04
  5.3164252E-04  1.3649754E-03  5.1437461E-03  1.2535957E-03  3.7457310E-03  7.4063028E-04
  5.3065167E-04  1.4088619E-03  5.3190046E-03  1.2991220E-03  3.9339695E-03  7.8992903E-04
  5.3108919E-04  1.4529008E-03  5.4955829E-03  1.3447957E-03  4.1233382E-03  8.3932438E-04
  5.3278237E-04  1.4972712E-03  5.6727713E-03  1.3907055E-03  4.3134570E-03  8.8892505E-04
  5.3569135E-04  1.5419247E-03  5.8507574E-03  1.4368065E-03  4.5042048E-03  9.3872758E-04
  5.3976884E-04  1.5866901E-03  6.0303147E-03  1.4829630E-03  4.6954017E-03  9.8870708E-04
  5.4494225E-04  1.6317413E-03  6.2103764E-03  1.5293708E-03  4.8872295E-03  1.0387577E-03
  5.5114121E-04  1.6770185E-03  6.3909835E-03  1.5759803E-03  5.0797463E-03  1.0889065E-03
  5.5828883E-04  1.7223181E-03  6.5726565E-03  1.6226112E-03  5.2731069E-03  1.1393177E-03
  5.6629101E-04  1.7679196E-03  6.7551558E-03  1.6694612E-03  5.4672209E-03  1.1897800E-03
  5.7510826E-04  1.8138100E-03  6.9385105E-03  1.7165342E-03  5.6618923E-03  1.2402947E-03
  5.8470704E-04  1.8597928E-03  7.1230060E-03  1.7637235E-03  5.8565217E-03  1.2909206E-03
  5.9499733E-04  1.9060594E-03  7.3077257E-03  1.8111436E-03  6.0517455E-03  1.3417248E-03
  6.0594192E-04  1.9525767E-03  7.4926845E-03  1.8587600E-03  6.2476937E-03  1.3926603E-03
  6.1749527E-04  1.9991720E-03  7.6782428E-03  1.9064293E-03  6.4445437E-03  1.4435400E-03
  6.2964561E-04  2.0459872E-03  7.8647828E-03  1.9542750E-03  6.6415757E-03  1.4945736E-03
  6.4237075E-04  2.0930248E-03  8.0521761E-03  2.0023079E-03  6.8387038E-03  1.5457639E-03
  6.5565583E-04  2.1402329E-03  8.2399660E-03  2.0505083E-03  7.0359624E-03  1.5970250E-03
  6.6932550E-04  2.1875453E-03  8.4281331E-03  2.0988018E-03  7.2336005E-03  1.6484016E-03
  6.8335672E-04  2.2349704E-03  8.6165767E-03  2.1471903E-03  7.4315452E-03  1.6998833E-03
  6.9780945E-04  2.2826318E-03  8.8051145E-03  2.1957805E-03  7.6294361E-03  1.7514363E-03
  7.1268532E-04  2.3302822E-03  8.9938580E-03  2.2443255E-03  7.8273257E-03  1.8029936E-03
  5.5247481E-04  9.7593497E-04  3.6582073E-03  8.5010082E-04  2.1307180E-03  0.0000000E+00
  5.3838836E-04  1.0163237E-03  3.8090843E-03  8.9309190E-04  2.2985814E-03  0.0000000E+00
  5.2546801E-04  1.0565342E-03  3.9623336E-03  9.3563392E-04  2.4690841E-03 -1.9647756E-06
  5.1392178E-04  1.0966764E-03  4.1184759E-03  9.7803443E-04  2.6423115E-03 -1.6934561E-05
  5.0416308E-04  1.1371677E-03  4.2772501E-03  1.0207172E-03  2.8178008E-03  3.9997073E-05
  4.9600813E-04  1.1781909E-03  4.4387471E-03  1.0638723E-03  2.9957938E-03  2.9695324E-04
  4.8912856E-04  1.2193470E-03  4.6023072E-03  1.1070127E-03  3.1756836E-03  6.0435752E-04
  4.8426671E-04  1.2608357E-03  4.7680448E-03  1.1502922E-03  3.3566545E-03  6.3825753E-04
  4.8103968E-04  1.3024777E-03  4.9349099E-03  1.1937380E-03  3.5390758E-03  6.7930429E-04
  4.7935181E-04  1.3443188E-03  5.1028697E-03  1.2373704E-03  3.7226836E-03  7.2752870E-04
  4.7909091E-04  1.3865922E-03  5.2720694E-03  1.2813261E-03  3.9068803E-03  7.7587265E-04
  4.8014491E-04  1.4290713E-03  5.4427063E-03  1.3254548E-03  4.0916785E-03  8.2440919E-04
  4.8245348E-04  1.4717695E-03  5.6146948E-03  1.3697507E-03  4.2772051E-03  8.7313062E-04
  4.8590435E-04  1.5148101E-03  5.7879120E-03  1.4142632E-03  4.4638810E-03  9.2200202E-04
  4.9045102E-04  1.5581202E-03  5.9609183E-03  1.4589805E-03  4.6510392E-03  9.7094081E-04
  4.9602356E-04  1.6016260E-03  6.1342297E-03  1.5038589E-03  4.8385496E-03  1.0199707E-03
  5.0254928E-04  1.6451756E-03  6.3098622E-03  1.5488117E-03  5.0262742E-03  1.0692542E-03
  5.0987098E-04  1.6890116E-03  6.4860198E-03  1.5939829E-03  5.2148519E-03  1.1185351E-03
  5.1796586E-04  1.7331407E-03  6.6627968E-03  1.6393849E-03  5.4042393E-03  1.1678140E-03
  5.2688920E-04  1.7774276E-03  6.8414874E-03  1.6849457E-03  5.5940651E-03  1.2171402E-03
  5.3642398E-04  1.8220132E-03  7.0195485E-03  1.7307498E-03  5.7840086E-03  1.2667169E-03
  5.4654895E-04  1.8668645E-03  7.1973433E-03  1.7767574E-03  5.9742753E-03  1.3164745E-03
  5.5733497E-04  1.9118489E-03  7.3771344E-03  1.8228376E-03  6.1657115E-03  1.3661008E-03
  5.6865941E-04  1.9570530E-03  7.5575921E-03  1.8690919E-03  6.3574276E-03  1.4158769E-03
  5.8049288E-04  2.0024517E-03  7.7384879E-03  1.9155115E-03  6.5492763E-03  1.4658031E-03
  5.9285003E-04  2.0479099E-03  7.9199350E-03  1.9620017E-03  6.7412729E-03  1.5157404E-03
  6.0558206E-04  2.0935135E-03  8.1017829E-03  2.0086345E-03  6.9332850E-03  1.5657982E-03
  6.1866837E-04  2.1392797E-03  8.2839297E-03  2.0554154E-03  7.1253649E-03  1.6159631E-03
  6.3215526E-04  2.1852620E-03  8.4662255E-03  2.1023676E-03  7.3178765E-03  1.6661425E-03
  6.4604977E-04  2.2312609E-03  8.6487457E-03  2.1492869E-03  7.5101240E-03  1.7163636E-03
  5.1533415E-04  9.3501497E-04  3.5184491E-03  8.1069147E-04  1.9778346E-03  0.0000000E+00
  4.9886401E-04  9.7259065E-04  3.6608568E-03  8.5109547E-04  2.1411701E-03  0.0000000E+00
  4.8410270E-04  1.0102129E-03  3.8060368E-03  8.9130036E-04  2.3071075E-03 -1.8728986E-06
  4.7110221E-04  1.0479969E-03  3.9544953E-03  9.3157142E-04  2.4757070E-03 -1.6142666E-05
  4.6018708E-04  1.0862318E-03  4.1058776E-03  9.7218056E-04  2.6465314E-03  3.8116172E-05
  4.5117033E-04  1.1251794E-03  4.2603823E-03  1.0133578E-03  2.8199636E-03  2.7406207E-04
  4.4370951E-04  1.1643133E-03  4.4173674E-03  1.0546803E-03  2.9952434E-03  5.5019881E-04
  4.3826578E-04  1.2038489E-03  4.5760430E-03  1.0961586E-03  3.1717445E-03  5.8403886E-04
  4.3455503E-04  1.2436299E-03  4.7359783E-03  1.1379047E-03  3.3491851E-03  6.2509207E-04
  4.3244734E-04  1.2836925E-03  4.8971539E-03  1.1798986E-03  3.5275884E-03  6.7238751E-04
  4.3173293E-04  1.3243057E-03  5.0595155E-03  1.2222319E-03  3.7070646E-03  7.1987559E-04
  4.3237561E-04  1.3650392E-03  5.2241235E-03  1.2646647E-03  3.8869947E-03  7.6739916E-04
  4.3430835E-04  1.4059474E-03  5.3904976E-03  1.3072410E-03  4.0675445E-03  8.1499613E-04
  4.3739690E-04  1.4472938E-03  5.5571590E-03  1.3501318E-03  4.2493602E-03  8.6284513E-04
  4.4152585E-04  1.4888954E-03  5.7238130E-03  1.3932696E-03  4.4319184E-03  9.1072395E-04
  4.4662448E-04  1.5307256E-03  5.8909758E-03  1.4366079E-03  4.6149935E-03  9.5863696E-04
  4.5263704E-04  1.5728236E-03  6.0603253E-03  1.4800829E-03  4.7982861E-03  1.0066991E-03
  4.5945384E-04  1.6150981E-03  6.2302874E-03  1.5237372E-03  4.9816384E-03  1.0547712E-03
  4.6702673E-04  1.6575862E-03  6.4009671E-03  1.5675941E-03  5.1653869E-03  1.1028769E-03
  4.7529759E-04  1.7004067E-03  6.5735645E-03  1.6116671E-03  5.3506364E-03  1.1511147E-03
  4.8423876E-04  1.7434685E-03  6.7456440E-03  1.6559825E-03  5.5361437E-03  1.1995372E-03
  4.9380298E-04  1.7867458E-03  6.9175561E-03  1.7005007E-03  5.7217673E-03  1.2480760E-03
  5.0388546E-04  1.8302279E-03  7.0915186E-03  1.7451115E-03  5.9076591E-03  1.2964849E-03
  5.1449285E-04  1.8738438E-03  7.2660819E-03  1.7898171E-03  6.0937718E-03  1.3450484E-03
  5.2558389E-04  1.9175988E-03  7.4410483E-03  1.8346448E-03  6.2800770E-03  1.3937674E-03
  5.3705099E-04  1.9615419E-03  7.6166259E-03  1.8796809E-03  6.4665394E-03  1.4425207E-03
  5.4895812E-04  2.0056018E-03  7.7925831E-03  1.9247942E-03  6.6529788E-03  1.4913204E-03
  5.6128526E-04  2.0497881E-03  7.9688197E-03  1.9699870E-03  6.8396608E-03  1.5401606E-03
  5.7395776E-04  2.0942026E-03  8.1452213E-03  2.0153768E-03  7.0278582E-03  1.5890351E-03
  5.8697770E-04  2.1386996E-03  8.3218591E-03  2.0608020E-03  7.2152013E-03  1.6379402E-03
  4.7885023E-04  8.9585861E-04  3.3838681E-03  7.7353878E-04  1.8381721E-03  0.0000000E+00
  4.6059654E-04  9.3082656E-04  3.5183145E-03  8.1158079E-04  1.9972613E-03  0.0000000E+00
  4.4450081E-04  9.6609724E-04  3.6559235E-03  8.4966750E-04  2.1588797E-03 -1.7880263E-06
  4.3053030E-04  1.0017416E-03  3.7971479E-03  8.8801504E-04  2.3231296E-03 -1.5411145E-05
  4.1894150E-04  1.0379335E-03  3.9415704E-03  9.2674729E-04  2.4895991E-03  3.6379134E-05
  4.0942302E-04  1.0749633E-03  4.0894542E-03  9.6607196E-04  2.6585567E-03  2.5368261E-04
  4.0161309E-04  1.1122969E-03  4.2399817E-03  1.0057563E-03  2.8294653E-03  5.0241727E-04
  3.9592383E-04  1.1499975E-03  4.3921665E-03  1.0455755E-03  3.0015464E-03  5.3622936E-04
  3.9197588E-04  1.1880959E-03  4.5457981E-03  1.0857381E-03  3.1745005E-03  5.7724030E-04
  3.8964114E-04  1.2265670E-03  4.7008700E-03  1.1261888E-03  3.3483456E-03  6.2360854E-04
  3.8872995E-04  1.2655546E-03  4.8573481E-03  1.1669644E-03  3.5231721E-03  6.7008397E-04
  3.8917382E-04  1.3047248E-03  5.0158672E-03  1.2078951E-03  3.6985788E-03  7.1661105E-04
  3.9088888E-04  1.3441087E-03  5.1760570E-03  1.2490095E-03  3.8746539E-03  7.6320937E-04
  3.9371504E-04  1.3838450E-03  5.3368439E-03  1.2903844E-03  4.0517461E-03  8.0998210E-04
  3.9754812E-04  1.4238641E-03  5.4978063E-03  1.3320048E-03  4.2295525E-03  8.5678790E-04
  4.0231288E-04  1.4641629E-03  5.6593998E-03  1.3738534E-03  4.4078425E-03  9.0363514E-04
  4.0793093E-04  1.5048102E-03  5.8233003E-03  1.4159336E-03  4.5861809E-03  9.5060054E-04
  4.1435391E-04  1.5456670E-03  5.9871225E-03  1.4582070E-03  4.7651038E-03  9.9757069E-04
  4.2152170E-04  1.5867409E-03  6.1513560E-03  1.5006723E-03  4.9445691E-03  1.0445767E-03
  4.2931431E-04  1.6280912E-03  6.3187051E-03  1.5433133E-03  5.1241246E-03  1.0917606E-03
  4.3773647E-04  1.6696998E-03  6.4855839E-03  1.5861917E-03  5.3043678E-03  1.1390581E-03
  4.4674739E-04  1.7115384E-03  6.6520640E-03  1.6292772E-03  5.4852145E-03  1.1864046E-03
  4.5624967E-04  1.7535361E-03  6.8199439E-03  1.6724545E-03  5.6661588E-03  1.2336058E-03
  4.6623887E-04  1.7956564E-03  6.9889390E-03  1.7157096E-03  5.8472541E-03  1.2809715E-03
  4.7667724E-04  1.8379255E-03  7.1586756E-03  1.7590806E-03  6.0285090E-03  1.3285043E-03
  4.8747388E-04  1.8804383E-03  7.3279315E-03  1.8026936E-03  6.2099258E-03  1.3760784E-03
  4.9867992E-04  1.9231296E-03  7.4980987E-03  1.8464415E-03  6.3919357E-03  1.4236807E-03
  5.1027142E-04  1.9659622E-03  7.6691689E-03  1.8902840E-03  6.5744671E-03  1.4712882E-03
  5.2217371E-04  2.0088598E-03  7.8405040E-03  1.9341601E-03  6.7571893E-03  1.5188398E-03
  5.3433941E-04  2.0518895E-03  8.0114358E-03  1.9781347E-03  6.9391883E-03  1.5664740E-03
  4.4321042E-04  8.5820342E-04  3.2538741E-03  7.3831222E-04  1.7102727E-03  0.0000000E+00
  4.2369576E-04  8.9085100E-04  3.3808622E-03  7.7426418E-04  1.8652681E-03  0.0000000E+00
  4.0672601E-04  9.2399749E-04  3.5114107E-03  8.1043479E-04  2.0227681E-03 -1.7095531E-06
  3.9220103E-04  9.5768246E-04  3.6458851E-03  8.4701173E-04  2.1829427E-03 -1.4734778E-05
  3.8030834E-04  9.9203026E-04  3.7838168E-03  8.8404664E-04  2.3453356E-03  3.4773802E-05
  3.7059513E-04  1.0272965E-03  3.9254272E-03  9.2168604E-04  2.5100507E-03  2.3548844E-04
  3.6267097E-04  1.0629994E-03  4.0697452E-03  9.5985353E-04  2.6767618E-03  4.6012017E-04
  3.5696392E-04  1.0990255E-03  4.2158835E-03  9.9815231E-04  2.8445000E-03  4.9385980E-04
  3.5298115E-04  1.1355892E-03  4.3636965E-03  1.0368495E-03  3.0132427E-03  5.3473127E-04
  3.5059485E-04  1.1726034E-03  4.5131530E-03  1.0758656E-03  3.1828768E-03  5.8016209E-04
  3.4965094E-04  1.2100674E-03  4.6642663E-03  1.1151992E-03  3.3532495E-03  6.2558978E-04
  3.5003595E-04  1.2478081E-03  4.8169164E-03  1.1547632E-03  3.5243850E-03  6.7113839E-04
  3.5165137E-04  1.2858206E-03  4.9709761E-03  1.1945559E-03  3.6962512E-03  7.1679447E-04
  3.5431484E-04  1.3240957E-03  5.1262365E-03  1.2345489E-03  3.8687614E-03  7.6250058E-04
  3.5795356E-04  1.3626788E-03  5.2819258E-03  1.2747690E-03  4.0418363E-03  8.0827602E-04
  3.6248856E-04  1.4015702E-03  5.4383762E-03  1.3152215E-03  4.2153143E-03  8.5412218E-04
  3.6781561E-04  1.4408012E-03  5.5971081E-03  1.3559530E-03  4.3887638E-03  9.0004582E-04
  3.7392831E-04  1.4803208E-03  5.7552103E-03  1.3969165E-03  4.5635127E-03  9.4596945E-04
  3.8076315E-04  1.5200926E-03  5.9134527E-03  1.4380773E-03  4.7390220E-03  9.9192853E-04
  3.8817635E-04  1.5600060E-03  6.0755989E-03  1.4793260E-03  4.9128924E-03  1.0380727E-03
  3.9615124E-04  1.6002108E-03  6.2375545E-03  1.5208091E-03  5.0879484E-03  1.0842791E-03
  4.0466076E-04  1.6406809E-03  6.3990628E-03  1.5625112E-03  5.2642005E-03  1.1304900E-03
  4.1366441E-04  1.6812681E-03  6.5609942E-03  1.6043194E-03  5.4403807E-03  1.1765603E-03
  4.2311007E-04  1.7220041E-03  6.7246301E-03  1.6462240E-03  5.6167887E-03  1.2227789E-03
  4.3296862E-04  1.7629185E-03  6.8894637E-03  1.6882551E-03  5.7934016E-03  1.2691477E-03
  4.4320617E-04  1.8040879E-03  7.0528652E-03  1.7305129E-03  5.9699296E-03  1.3155321E-03
  4.5379040E-04  1.8454969E-03  7.2176562E-03  1.7729727E-03  6.1477261E-03  1.3619551E-03
  4.6469418E-04  1.8870668E-03  7.3838622E-03  1.8155564E-03  6.3263165E-03  1.4083806E-03
  4.7588546E-04  1.9285426E-03  7.5502163E-03  1.8580128E-03  6.5032864E-03  1.4546687E-03
  4.8726865E-04  1.9701857E-03  7.7157337E-03  1.9006144E-03  6.6800366E-03  1.5010704E-03
  4.0855173E-04  8.2185351E-04  3.1279153E-03  7.0477663E-04  1.5930213E-03  0.0000000E+00
  3.8823747E-04  8.5250868E-04  3.2479258E-03  7.3891795E-04  1.7439871E-03  0.0000000E+00
  3.7083604E-04  8.8370034E-04  3.3718743E-03  7.7329480E-04  1.8975401E-03 -1.6367656E-06
  3.5612928E-04  9.1557438E-04  3.5000223E-03  8.0820135E-04  2.0538197E-03 -1.4107416E-05
  3.4421196E-04  9.4831850E-04  3.6319778E-03  8.4375893E-04  2.2123173E-03  3.3285335E-05
  3.3457757E-04  9.8197708E-04  3.7675717E-03  8.7995988E-04  2.3731788E-03  2.1920593E-04
  3.2679622E-04  1.0161568E-03  3.9060608E-03  9.1664490E-04  2.5358366E-03  4.2259500E-04
  3.2122484E-04  1.0507385E-03  4.0465778E-03  9.5356558E-04  2.6993338E-03  4.5616102E-04
  3.1738095E-04  1.0859018E-03  4.1889351E-03  9.9092650E-04  2.8639317E-03  4.9676246E-04
  3.1510720E-04  1.1215341E-03  4.3330384E-03  1.0286297E-03  3.0294384E-03  5.4124972E-04
  3.1419853E-04  1.1576086E-03  4.4788383E-03  1.0666682E-03  3.1956323E-03  5.8573666E-04
  3.1459636E-04  1.1939180E-03  4.6260549E-03  1.1048678E-03  3.3626127E-03  6.3037975E-04
  3.1619841E-04  1.2305142E-03  4.7745974E-03  1.1432818E-03  3.5302907E-03  6.7513273E-04
  3.1879851E-04  1.2675720E-03  4.9243507E-03  1.1820731E-03  3.6984266E-03  7.1981553E-04
  3.2232907E-04  1.3049199E-03  5.0750136E-03  1.2210884E-03  3.8670098E-03  7.6462514E-04
  3.2671480E-04  1.3425228E-03  5.2266683E-03  1.2602907E-03  4.0359919E-03  8.0952221E-04
  3.3186332E-04  1.3803635E-03  5.3798864E-03  1.2996453E-03  4.2052561E-03  8.5433946E-04
  3.3772530E-04  1.4185908E-03  5.5331763E-03  1.3393352E-03  4.3754782E-03  8.9921754E-04
  3.4424496E-04  1.4571337E-03  5.6868853E-03  1.3792886E-03  4.5462126E-03  9.4417969E-04
  3.5131859E-04  1.4956919E-03  5.8427200E-03  1.4191830E-03  4.7155798E-03  9.8923561E-04
  3.5891814E-04  1.5345285E-03  5.9995751E-03  1.4593155E-03  4.8865539E-03  1.0343485E-03
  3.6701547E-04  1.5736596E-03  6.1569446E-03  1.4997052E-03  5.0588212E-03  1.0794851E-03
  3.7557044E-04  1.6130257E-03  6.3134480E-03  1.5402851E-03  5.2298708E-03  1.1245556E-03
  3.8452820E-04  1.6525615E-03  6.4717412E-03  1.5809853E-03  5.4018084E-03  1.1697146E-03
  3.9386448E-04  1.6922618E-03  6.6316152E-03  1.6218052E-03  5.5744372E-03  1.2149419E-03
  4.0356305E-04  1.7321686E-03  6.7908854E-03  1.6628047E-03  5.7458629E-03  1.2600706E-03
  4.1356335E-04  1.7722538E-03  6.9511622E-03  1.7039417E-03  5.9186788E-03  1.3052882E-03
  4.2384302E-04  1.8124654E-03  7.1121812E-03  1.7451664E-03  6.0924341E-03  1.3505832E-03
  4.3439825E-04  1.8526472E-03  7.2722044E-03  1.7863379E-03  6.2639464E-03  1.3958150E-03
  4.4514177E-04  1.8930128E-03  7.4325492E-03  1.8276611E-03  6.4361452E-03  1.4410390E-03
  3.7509852E-04  7.8690587E-04  3.0058414E-03  6.7298013E-04  1.4852302E-03  0.0000000E+00
  3.5442007E-04  8.1572445E-04  3.1193578E-03  7.0544426E-04  1.6323941E-03  0.0000000E+00
  3.3694487E-04  8.4514991E-04  3.2371673E-03  7.3820078E-04  1.7821781E-03 -1.5691255E-06
  3.2235029E-04  8.7538126E-04  3.3593625E-03  7.7157624E-04  1.9347030E-03 -1.3524421E-05
  3.1063326E-04  9.0661226E-04  3.4856642E-03  8.0572359E-04  2.0894352E-03  3.1902398E-05
  3.0126569E-04  9.3878732E-04  3.6156605E-03  8.4059604E-04  2.2465398E-03  2.0456727E-04
  2.9379447E-04  9.7157436E-04  3.7487356E-03  8.7591466E-04  2.4052930E-03  3.8914875E-04
  2.8850370E-04  1.0048482E-03  3.8840183E-03  9.1156813E-04  2.5648380E-03  4.2249086E-04
  2.8490977E-04  1.0386929E-03  4.0212248E-03  9.4766416E-04  2.7254449E-03  4.6276526E-04
  2.8284101E-04  1.0730049E-03  4.1602373E-03  9.8411190E-04  2.8869261E-03  5.0634233E-04
  2.8206224E-04  1.1077713E-03  4.3009560E-03  1.0209145E-03  3.0491029E-03  5.4994067E-04
  2.8254679E-04  1.1427468E-03  4.4430992E-03  1.0578306E-03  3.2120329E-03  5.9369170E-04
  2.8419343E-04  1.1780287E-03  4.5865616E-03  1.0949563E-03  3.3756103E-03  6.3753812E-04
  2.8679243E-04  1.2139401E-03  4.7311600E-03  1.1326024E-03  3.5395707E-03  6.8126037E-04
  2.9026781E-04  1.2501358E-03  4.8770532E-03  1.1704827E-03  3.7039019E-03  7.2512341E-04
  2.9454984E-04  1.2865506E-03  5.0241200E-03  1.2085238E-03  3.8686318E-03  7.6906589E-04
  2.9956488E-04  1.3231343E-03  5.1721230E-03  1.2466240E-03  4.0339053E-03  8.1284279E-04
  3.0522019E-04  1.3601451E-03  5.3209200E-03  1.2851061E-03  4.1996941E-03  8.5671142E-04
  3.1146785E-04  1.3975039E-03  5.4704277E-03  1.3238879E-03  4.3657460E-03  9.0068429E-04
  3.1824565E-04  1.4348423E-03  5.6203262E-03  1.3625568E-03  4.5310785E-03  9.4467293E-04
  3.2551316E-04  1.4724285E-03  5.7721428E-03  1.4014483E-03  4.6980819E-03  9.8870383E-04
  3.3324064E-04  1.5103067E-03  5.9253466E-03  1.4406021E-03  4.8662245E-03  1.0327713E-03
  3.4138471E-04  1.5485028E-03  6.0772905E-03  1.4799965E-03  5.0324800E-03  1.0768686E-03
  3.4989522E-04  1.5869025E-03  6.2306887E-03  1.5195487E-03  5.2000521E-03  1.1209860E-03
  3.5875104E-04  1.6254640E-03  6.3855919E-03  1.5592254E-03  5.3686221E-03  1.1650880E-03
  3.6794346E-04  1.6641555E-03  6.5408390E-03  1.5990051E-03  5.5352952E-03  1.2090253E-03
  3.7739954E-04  1.7029756E-03  6.6966326E-03  1.6388717E-03  5.7031574E-03  1.2530788E-03
  3.8710200E-04  1.7419056E-03  6.8525586E-03  1.6788094E-03  5.8719496E-03  1.2972600E-03
  3.9706569E-04  1.7808904E-03  7.0070450E-03  1.7187836E-03  6.0388493E-03  1.3414565E-03
  4.0722278E-04  1.8200677E-03  7.1626575E-03  1.7589090E-03  6.2068224E-03  1.3855511E-03
  3.4286567E-04  7.5334640E-04  2.8874088E-03  6.4285162E-04  1.3858564E-03  0.0000000E+00
  3.2223788E-04  7.8036583E-04  2.9948859E-03  6.7367127E-04  1.5294672E-03  0.0000000E+00
  3.0499592E-04  8.0823991E-04  3.1070325E-03  7.0503496E-04  1.6756166E-03 -1.5061688E-06
  2.9076745E-04  8.3701121E-04  3.2236283E-03  7.3704148E-04  1.8245575E-03 -1.2981792E-05
  2.7944168E-04  8.6668709E-04  3.3444421E-03  7.6970955E-04  1.9756660E-03  3.0615507E-05
  2.7048109E-04  8.9750217E-04  3.4693527E-03  8.0330734E-04  2.1289594E-03  1.9137380E-04
  2.6343954E-04  9.2906008E-04  3.5974502E-03  8.3744628E-04  2.2839233E-03  3.5926836E-04
  2.5856221E-04  9.6109976E-04  3.7277779E-03  8.7191090E-04  2.4398734E-03  3.9235262E-04
  2.5529554E-04  9.9367119E-04  3.8600700E-03  9.0678200E-04  2.5966722E-03  4.3227024E-04
  2.5348920E-04  1.0267117E-03  3.9942294E-03  9.4200312E-04  2.7542131E-03  4.7498164E-04
  2.5295699E-04  1.0602238E-03  4.1300949E-03  9.7757528E-04  2.9124745E-03  5.1772457E-04
  2.5360599E-04  1.0940269E-03  4.2675046E-03  1.0133388E-03  3.0714254E-03  5.6054107E-04
  2.5534030E-04  1.1281855E-03  4.4063223E-03  1.0493582E-03  3.2309816E-03  6.0341821E-04
  2.5798906E-04  1.1629206E-03  4.5462758E-03  1.0858401E-03  3.3909568E-03  6.4627872E-04
  2.6144687E-04  1.1979712E-03  4.6875871E-03  1.1225773E-03  3.5512968E-03  6.8918331E-04
  2.6564958E-04  1.2332818E-03  4.8301092E-03  1.1595120E-03  3.7120104E-03  7.3210886E-04
  2.7054037E-04  1.2688275E-03  4.9735178E-03  1.1965885E-03  3.8732136E-03  7.7501361E-04
  2.7602541E-04  1.3046938E-03  5.1178339E-03  1.2339243E-03  4.0348279E-03  8.1793685E-04
  2.8205871E-04  1.3408484E-03  5.2628843E-03  1.2714893E-03  4.1967028E-03  8.6089730E-04
  2.8858672E-04  1.3771518E-03  5.4080180E-03  1.3091327E-03  4.3582842E-03  9.0389988E-04
  2.9555418E-04  1.4136568E-03  5.5547810E-03  1.3469358E-03  4.5208860E-03  9.4686658E-04
  3.0293513E-04  1.4503811E-03  5.7031163E-03  1.3849162E-03  4.6842003E-03  9.8982323E-04
  3.1070050E-04  1.4873456E-03  5.8521161E-03  1.4230787E-03  4.8464984E-03  1.0329439E-03
  3.1879868E-04  1.5245969E-03  6.0014869E-03  1.4614826E-03  5.0096827E-03  1.0759998E-03
  3.2720941E-04  1.5620660E-03  6.1512058E-03  1.5000601E-03  5.1735163E-03  1.1189724E-03
  3.3592686E-04  1.5995408E-03  6.3015098E-03  1.5385941E-03  5.3361503E-03  1.1618806E-03
  3.4487722E-04  1.6372046E-03  6.4522039E-03  1.5772860E-03  5.4993276E-03  1.2048450E-03
  3.5404497E-04  1.6750466E-03  6.6032435E-03  1.6161275E-03  5.6631706E-03  1.2478767E-03
  3.6344827E-04  1.7129357E-03  6.7546750E-03  1.6549835E-03  5.8271812E-03  1.2909413E-03
  3.7302931E-04  1.7510292E-03  6.9062930E-03  1.6940091E-03  5.9912156E-03  1.3339577E-03
  3.1206292E-04  7.2098060E-04  2.7723409E-03  6.1419519E-04  1.2941262E-03  0.0000000E+00
  2.9180626E-04  7.4634333E-04  2.8741982E-03  6.4348843E-04  1.4343730E-03  0.0000000E+00
  2.7504818E-04  7.7280031E-04  2.9810617E-03  6.7356767E-04  1.5770688E-03 -1.4474722E-06
  2.6137250E-04  8.0024183E-04  3.0924865E-03  7.0431683E-04  1.7225445E-03 -1.2475881E-05
  2.5058341E-04  8.2850584E-04  3.2081900E-03  7.3563176E-04  1.8701661E-03  2.9415964E-05
  2.4215536E-04  8.5807810E-04  3.3283452E-03  7.6803950E-04  2.0198017E-03  1.7943112E-04
  2.3564015E-04  8.8848585E-04  3.4517738E-03  8.0107212E-04  2.1711104E-03  3.3244391E-04
  2.3124487E-04  9.1938749E-04  3.5774829E-03  8.3443360E-04  2.3235805E-03  3.6523555E-04
  2.2836377E-04  9.5077282E-04  3.7051561E-03  8.6815000E-04  2.4767035E-03  4.0475909E-04
  2.2687050E-04  9.8262721E-04  3.8347334E-03  9.0220871E-04  2.6304505E-03  4.4662908E-04
  2.2663237E-04  1.0149875E-03  3.9660553E-03  9.3663303E-04  2.7849471E-03  4.8853174E-04
  2.2748121E-04  1.0477273E-03  4.0990198E-03  9.7133638E-04  2.9400364E-03  5.3043049E-04
  2.2932891E-04  1.0808615E-03  4.2334699E-03  1.0063359E-03  3.0956746E-03  5.7235475E-04
  2.3205105E-04  1.1144618E-03  4.3690913E-03  1.0416907E-03  3.2518125E-03  6.1436813E-04
  2.3551656E-04  1.1484168E-03  4.5060367E-03  1.0773246E-03  3.4083056E-03  6.5633006E-04
  2.3966436E-04  1.1826865E-03  4.6441843E-03  1.1132029E-03  3.5651308E-03  6.9825963E-04
  2.4444512E-04  1.2172671E-03  4.7833221E-03  1.1493187E-03  3.7223454E-03  7.4031727E-04
  2.4977997E-04  1.2520510E-03  4.9233415E-03  1.1855619E-03  3.8799356E-03  7.8232444E-04
  2.5562392E-04  1.2870568E-03  5.0640825E-03  1.2219580E-03  4.0378263E-03  8.2429970E-04
  2.6192077E-04  1.3223948E-03  5.2050477E-03  1.2586372E-03  4.1957648E-03  8.6633024E-04
  2.6860953E-04  1.3578956E-03  5.3471140E-03  1.2954192E-03  4.3540282E-03  9.0827724E-04
  2.7566771E-04  1.3935440E-03  5.4906582E-03  1.3322939E-03  4.5125811E-03  9.5018265E-04
  2.8307633E-04  1.4293410E-03  5.6366650E-03  1.3692809E-03  4.6711509E-03  9.9231426E-04
  2.9078560E-04  1.4654776E-03  5.7821677E-03  1.4065630E-03  4.8300697E-03  1.0343255E-03
  2.9877608E-04  1.5018777E-03  5.9270347E-03  1.4440587E-03  4.9892163E-03  1.0762155E-03
  3.0704154E-04  1.5382204E-03  6.0725619E-03  1.4814288E-03  5.1480431E-03  1.1181281E-03
  3.1551527E-04  1.5747942E-03  6.2184102E-03  1.5190071E-03  5.3068218E-03  1.1600463E-03
  3.2418203E-04  1.6115922E-03  6.3648865E-03  1.5567884E-03  5.4659685E-03  1.2019727E-03
  3.3305396E-04  1.6484398E-03  6.5134593E-03  1.5945742E-03  5.6270685E-03  1.2439102E-03
  3.4208450E-04  1.6854894E-03  6.6612382E-03  1.6325340E-03  5.7871015E-03  1.2858680E-03
  2.8284139E-04  6.8963497E-04  2.6602240E-03  5.8686432E-04  1.2094447E-03  0.0000000E+00
  2.6323183E-04  7.1355959E-04  2.7568733E-03  6.1480844E-04  1.3465400E-03  0.0000000E+00
  2.4717844E-04  7.3867278E-04  2.8587438E-03  6.4362121E-04  1.4860379E-03 -1.3926270E-06
  2.3419547E-04  7.6488163E-04  2.9654784E-03  6.7319380E-04  1.6280602E-03 -1.2003166E-05
  2.2405749E-04  7.9203647E-04  3.0766171E-03  7.0345140E-04  1.7723018E-03  2.8295330E-05
  2.1628402E-04  8.2047303E-04  3.1922210E-03  7.3475645E-04  1.9185738E-03  1.6859748E-04
  2.1037926E-04  8.4971393E-04  3.3111810E-03  7.6664772E-04  2.0663659E-03  3.0831794E-04
  2.0649135E-04  8.7960056E-04  3.4327016E-03  7.9901748E-04  2.2152917E-03  3.4077912E-04
  2.0403979E-04  9.0991001E-04  3.5560942E-03  8.3165992E-04  2.3648282E-03  3.7987237E-04
  2.0290531E-04  9.4067931E-04  3.6813675E-03  8.6462314E-04  2.5149792E-03  4.2091824E-04
  2.0296593E-04  9.7203346E-04  3.8085640E-03  8.9804140E-04  2.6659214E-03  4.6196748E-04
  2.0402120E-04  1.0038002E-03  3.9373314E-03  9.3176491E-04  2.8172973E-03  5.0300160E-04
  2.0599244E-04  1.0359592E-03  4.0675452E-03  9.6577862E-04  2.9691228E-03  5.4404661E-04
  2.0878935E-04  1.0684898E-03  4.1990504E-03  1.0000639E-03  3.1215645E-03  5.8515631E-04
  2.1228061E-04  1.1014264E-03  4.3318625E-03  1.0346675E-03  3.2742608E-03  6.2621600E-04
  2.1640042E-04  1.1347201E-03  4.4658707E-03  1.0695474E-03  3.4272039E-03  6.6724491E-04
  2.2107939E-04  1.1683068E-03  4.6009368E-03  1.1046482E-03  3.5805713E-03  7.0837791E-04
  2.2627358E-04  1.2020632E-03  4.7368952E-03  1.1398474E-03  3.7342557E-03  7.4947079E-04
  2.3193827E-04  1.2360284E-03  4.8736409E-03  1.1751880E-03  3.8882219E-03  7.9051721E-04
  2.3799960E-04  1.2703814E-03  5.0109214E-03  1.2108572E-03  4.0424050E-03  8.3151590E-04
  2.4442179E-04  1.3049003E-03  5.1490581E-03  1.2466329E-03  4.1966541E-03  8.7252261E-04
  2.5118177E-04  1.3395562E-03  5.2883582E-03  1.2824903E-03  4.3510131E-03  9.1354915E-04
  2.5824515E-04  1.3743352E-03  5.4297857E-03  1.3184257E-03  4.5056870E-03  9.5464920E-04
  2.6557715E-04  1.4093923E-03  5.5709833E-03  1.3546009E-03  4.6605538E-03  9.9564652E-04
  2.7316141E-04  1.4446944E-03  5.7118662E-03  1.3909785E-03  4.8155419E-03  1.0365394E-03
  2.8099100E-04  1.4800947E-03  5.8535478E-03  1.4273888E-03  4.9705211E-03  1.0773794E-03
  2.8901183E-04  1.5156182E-03  5.9955035E-03  1.4638933E-03  5.1253734E-03  1.1182779E-03
  2.9720695E-04  1.5512737E-03  6.1379485E-03  1.5005034E-03  5.2804120E-03  1.1592202E-03
  3.0557217E-04  1.5871063E-03  6.2821254E-03  1.5372486E-03  5.4370902E-03  1.2000683E-03
  3.1407823E-04  1.6230910E-03  6.4257446E-03  1.5741152E-03  5.5925575E-03  1.2409453E-03
  2.5506376E-04  6.5933620E-04  2.5512033E-03  5.6078706E-04  1.1310018E-03  0.0000000E+00
  2.3631835E-04  6.8197238E-04  2.6430091E-03  5.8750703E-04  1.2650804E-03  0.0000000E+00
  2.2114102E-04  7.0583423E-04  2.7401942E-03  6.1511246E-04  1.4015335E-03 -1.3414160E-06
  2.0896729E-04  7.3090339E-04  2.8426071E-03  6.4358783E-04  1.5402016E-03 -1.1561774E-05
  1.9957133E-04  7.5710711E-04  2.9495466E-03  6.7293292E-04  1.6811674E-03  2.7249228E-05
  1.9253106E-04  7.8449273E-04  3.0608400E-03  7.0320014E-04  1.8242415E-03  1.5873279E-04
  1.8729300E-04  8.1261776E-04  3.1755818E-03  7.3398860E-04  1.9686501E-03  2.8651233E-04
  1.8394125E-04  8.4156629E-04  3.2932097E-03  7.6543065E-04  2.1140889E-03  3.1861890E-04
  1.8195005E-04  8.7088258E-04  3.4125862E-03  7.9706463E-04  2.2601491E-03  3.5725499E-04
  1.8120163E-04  9.0065133E-04  3.5337988E-03  8.2899915E-04  2.4068461E-03  3.9749338E-04
  1.8156968E-04  9.3109612E-04  3.6571628E-03  8.6149970E-04  2.5543586E-03  4.3769899E-04
  1.8284126E-04  9.6196665E-04  3.7819717E-03  8.9430971E-04  2.7021436E-03  4.7790130E-04
  1.8494720E-04  9.9320946E-04  3.9081474E-03  9.2738477E-04  2.8502735E-03  5.1810645E-04
  1.8782304E-04  1.0247298E-03  4.0357519E-03  9.6065196E-04  2.9991210E-03  5.5830721E-04
  1.9134916E-04  1.0566956E-03  4.1646346E-03  9.9426556E-04  3.1481158E-03  5.9849298E-04
  1.9545356E-04  1.0890499E-03  4.2946975E-03  1.0281763E-03  3.2972731E-03  6.3866810E-04
  2.0004028E-04  1.1216639E-03  4.4258846E-03  1.0622710E-03  3.4469051E-03  6.7886162E-04
  2.0510176E-04  1.1544501E-03  4.5579713E-03  1.0964768E-03  3.5967985E-03  7.1905297E-04
  2.1059450E-04  1.1874524E-03  4.6909317E-03  1.1308362E-03  3.7469379E-03  7.5920458E-04
  2.1642727E-04  1.2208482E-03  4.8248298E-03  1.1655116E-03  3.8973638E-03  7.9917519E-04
  2.2259437E-04  1.2544183E-03  4.9594348E-03  1.2003079E-03  4.0477835E-03  8.3928354E-04
  2.2907121E-04  1.2881320E-03  5.0947972E-03  1.2351963E-03  4.1982473E-03  8.7949496E-04
  2.3580379E-04  1.3219823E-03  5.2311703E-03  1.2701588E-03  4.3490401E-03  9.1954985E-04
  2.4277438E-04  1.3560106E-03  5.3680210E-03  1.3052678E-03  4.5000042E-03  9.5956067E-04
  2.4996980E-04  1.3902396E-03  5.5053526E-03  1.3405454E-03  4.6510932E-03  9.9951678E-04
  2.5738096E-04  1.4247802E-03  5.6435754E-03  1.3760816E-03  4.8022631E-03  1.0392898E-03
  2.6496992E-04  1.4593101E-03  5.7820655E-03  1.4115662E-03  4.9534444E-03  1.0791972E-03
  2.7271752E-04  1.4938494E-03  5.9207943E-03  1.4470233E-03  5.1046932E-03  1.1192083E-03
  2.8059938E-04  1.5286938E-03  6.0601622E-03  1.4827541E-03  5.2564547E-03  1.1590097E-03
  2.8860499E-04  1.5636335E-03  6.1995865E-03  1.5185438E-03  5.4072666E-03  1.1988198E-03
  2.2892239E-04  6.3015607E-04  2.4455295E-03  5.3594161E-04  1.0581892E-03  0.0000000E+00
  2.1117161E-04  6.5159741E-04  2.5328376E-03  5.6152655E-04  1.1892057E-03  0.0000000E+00
  1.9697578E-04  6.7432871E-04  2.6257283E-03  5.8802667E-04  1.3225964E-03 -1.2937158E-06
  1.8568702E-04  6.9834135E-04  2.7241202E-03  6.1547989E-04  1.4582131E-03 -1.1150642E-05
  1.7708470E-04  7.2357333E-04  2.8270410E-03  6.4386293E-04  1.5960092E-03  2.6275227E-05
  1.7078020E-04  7.4995711E-04  2.9343033E-03  6.7312348E-04  1.7358907E-03  1.4966794E-04
  1.6621019E-04  7.7714668E-04  3.0452205E-03  7.0297457E-04  1.8770874E-03  2.6655273E-04
  1.6340900E-04  8.0515569E-04  3.1590684E-03  7.3346083E-04  2.0192598E-03  2.9830573E-04
  1.6187752E-04  8.3354101E-04  3.2746259E-03  7.6414445E-04  2.1620009E-03  3.3646221E-04
  1.6150207E-04  8.6240134E-04  3.3920226E-03  7.9515028E-04  2.3053188E-03  3.7589621E-04
  1.6216088E-04  8.9198486E-04  3.5117160E-03  8.2677305E-04  2.4493630E-03  4.1530490E-04
  1.6364591E-04  9.2201424E-04  3.6328311E-03  8.5871383E-04  2.5936633E-03  4.5469844E-04
  1.6589191E-04  9.5240409E-04  3.7552821E-03  8.9090025E-04  2.7382785E-03  4.9407521E-04
  1.6883753E-04  9.8301223E-04  3.8791712E-03  9.2322794E-04  2.8835185E-03  5.3342180E-04
  1.7237734E-04  1.0140023E-03  4.0043296E-03  9.5583119E-04  3.0289645E-03  5.7275120E-04
  1.7644443E-04  1.0453629E-03  4.1306538E-03  9.8870943E-04  3.1746049E-03  6.1206411E-04
  1.8095165E-04  1.0770676E-03  4.2580587E-03  1.0218665E-03  3.3206232E-03  6.5135685E-04
  1.8587248E-04  1.1089672E-03  4.3864581E-03  1.0551532E-03  3.4668175E-03  6.9066525E-04
  1.9117294E-04  1.1410888E-03  4.5158140E-03  1.0885959E-03  3.6132013E-03  7.2994152E-04
  1.9679460E-04  1.1736116E-03  4.6460985E-03  1.1223671E-03  3.7599122E-03  7.6899795E-04
  2.0270797E-04  1.2062388E-03  4.7771076E-03  1.1561872E-03  3.9066307E-03  8.0819030E-04
  2.0889071E-04  1.2389723E-03  4.9087799E-03  1.1900600E-03  4.0533898E-03  8.4746827E-04
  2.1530788E-04  1.2719409E-03  5.0409527E-03  1.2241078E-03  4.2004114E-03  8.8648198E-04
  2.2193746E-04  1.3050647E-03  5.1738798E-03  1.2582743E-03  4.3475864E-03  9.2554636E-04
  2.2876498E-04  1.3383562E-03  5.3075868E-03  1.2925748E-03  4.4948658E-03  9.6463696E-04
  2.3577408E-04  1.3719387E-03  5.4421133E-03  1.3271277E-03  4.6421566E-03  1.0034762E-03
  2.4294277E-04  1.4055799E-03  5.5769432E-03  1.3616893E-03  4.7895795E-03  1.0424144E-03
  2.5025288E-04  1.4392671E-03  5.7119824E-03  1.3962520E-03  4.9370762E-03  1.0814406E-03
  2.5767121E-04  1.4731149E-03  5.8473487E-03  1.4309576E-03  5.0844939E-03  1.1203093E-03
  2.6520072E-04  1.5070812E-03  5.9827883E-03  1.4657461E-03  5.2313664E-03  1.1591264E-03
  2.0443790E-04  6.0190713E-04  2.3423716E-03  5.1224101E-04  9.9110710E-04  0.0000000E+00
  1.8785997E-04  6.2226621E-04  2.4255849E-03  5.3678841E-04  1.1190543E-03  0.0000000E+00
  1.7478299E-04  6.4399350E-04  2.5145817E-03  5.6228574E-04  1.2493832E-03 -1.2492410E-06
  1.6448041E-04  6.6704536E-04  2.6092419E-03  5.8879588E-04  1.3821838E-03 -1.0767310E-05
  1.5674260E-04  6.9131784E-04  2.7083733E-03  6.1619935E-04  1.5169140E-03  2.5367436E-05
  1.5119518E-04  7.1676595E-04  2.8119356E-03  6.4449699E-04  1.6536385E-03  1.4143179E-04
  1.4730600E-04  7.4317691E-04  2.9193766E-03  6.7354883E-04  1.7917755E-03  2.4856293E-04
  1.4507146E-04  7.7026151E-04  3.0295912E-03  7.0306819E-04  1.9308372E-03  2.7995473E-04
  1.4400476E-04  7.9779302E-04  3.1415486E-03  7.3286980E-04  2.0703920E-03  3.1760428E-04
  1.4399594E-04  8.2584738E-04  3.2553854E-03  7.6304935E-04  2.2104141E-03  3.5623815E-04
  1.4492841E-04  8.5462181E-04  3.3715864E-03  7.9383233E-04  2.3509663E-03  3.9488242E-04
  1.4662196E-04  8.8386367E-04  3.4892612E-03  8.2494424E-04  2.4918896E-03  4.3348595E-04
  1.4901099E-04  9.1345585E-04  3.6082775E-03  8.5628430E-04  2.6331632E-03  4.7204699E-04
  1.5201569E-04  9.4322889E-04  3.7286493E-03  8.8773021E-04  2.7747927E-03  5.1058189E-04
  1.5554923E-04  9.7325534E-04  3.8502939E-03  9.1932017E-04  2.9168008E-03  5.4907145E-04
  1.5955818E-04  1.0036035E-03  3.9730889E-03  9.5113806E-04  3.0591199E-03  5.8751921E-04
  1.6398965E-04  1.0344448E-03  4.0968406E-03  9.8340186E-04  3.2016103E-03  6.2593940E-04
  1.6876095E-04  1.0655265E-03  4.2217201E-03  1.0158266E-03  3.3441979E-03  6.6436925E-04
  1.7385266E-04  1.0968407E-03  4.3476170E-03  1.0484089E-03  3.4869172E-03  7.0277311E-04
  1.7927004E-04  1.1285559E-03  4.4741384E-03  1.0813414E-03  3.6299435E-03  7.4100671E-04
  1.8492761E-04  1.1602633E-03  4.6015413E-03  1.1142034E-03  3.7730753E-03  7.7927214E-04
  1.9080773E-04  1.1920176E-03  4.7297594E-03  1.1470531E-03  3.9163032E-03  8.1753001E-04
  1.9691917E-04  1.2241473E-03  4.8584322E-03  1.1802332E-03  4.0596180E-03  8.5553731E-04
  2.0321991E-04  1.2564673E-03  4.9878021E-03  1.2135553E-03  4.2030850E-03  8.9368653E-04
  2.0969205E-04  1.2889329E-03  5.1178641E-03  1.2469794E-03  4.3466382E-03  9.3194148E-04
  2.1631227E-04  1.3214935E-03  5.2485279E-03  1.2804736E-03  4.4900279E-03  9.6994746E-04
  2.2306971E-04  1.3543324E-03  5.3795897E-03  1.3141904E-03  4.6336319E-03  1.0079366E-03
  2.2994970E-04  1.3873715E-03  5.5110128E-03  1.3480587E-03  4.7773917E-03  1.0459416E-03
  2.3692160E-04  1.4202276E-03  5.6429721E-03  1.3817379E-03  4.9209164E-03  1.0839671E-03
  2.4399497E-04  1.4532853E-03  5.7746434E-03  1.4155896E-03  5.0644077E-03  1.1218518E-03
  1.8160905E-04  5.7459645E-04  2.2420967E-03  4.8962237E-04  9.2870557E-04  0.0000000E+00
  1.6630360E-04  5.9399049E-04  2.3216397E-03  5.1320150E-04  1.0538500E-03  0.0000000E+00
  1.5438009E-04  6.1480835E-04  2.4069795E-03  5.3777761E-04  1.1812663E-03 -1.2078959E-06
  1.4509894E-04  6.3701285E-04  2.4979999E-03  5.6341376E-04  1.3111260E-03 -1.0410953E-05
  1.3824275E-04  6.6044119E-04  2.5937049E-03  5.8994622E-04  1.4429525E-03  2.4524040E-05
  1.3345919E-04  6.8507649E-04  2.6940988E-03  6.1738360E-04  1.5767377E-03  1.3386278E-04
  1.3023528E-04  7.1068229E-04  2.7979759E-03  6.4559423E-04  1.7118428E-03  2.3207513E-04
  1.2852988E-04  7.3694942E-04  2.9048263E-03  6.7425574E-04  1.8476450E-03  2.6307126E-04
  1.2791115E-04  7.6376520E-04  3.0134960E-03  7.0330190E-04  1.9841034E-03  3.0023468E-04
  1.2826183E-04  7.9112990E-04  3.1240634E-03  7.3274720E-04  2.1210729E-03  3.3812742E-04
  1.2943526E-04  8.1907857E-04  3.2369607E-03  7.6263918E-04  2.2582785E-03  3.7598362E-04
  1.3131352E-04  8.4749582E-04  3.3512940E-03  7.9287612E-04  2.3959745E-03  4.1380130E-04
  1.3383082E-04  8.7625483E-04  3.4669570E-03  8.2334459E-04  2.5340740E-03  4.5157657E-04
  1.3688080E-04  9.0512347E-04  3.5840510E-03  8.5384050E-04  2.6722990E-03  4.8931091E-04
  1.4040138E-04  9.3435887E-04  3.7024056E-03  8.8459631E-04  2.8108770E-03  5.2698762E-04
  1.4434392E-04  9.6398403E-04  3.8218959E-03  9.1564771E-04  2.9497473E-03  5.6461052E-04
  1.4865445E-04  9.9396837E-04  3.9423596E-03  9.4699988E-04  3.0886784E-03  6.0219671E-04
  1.5328446E-04  1.0241815E-03  4.0638279E-03  9.7850125E-04  3.2278439E-03  6.3974298E-04
  1.5820741E-04  1.0546316E-03  4.1862291E-03  1.0101675E-03  3.3672217E-03  6.7724253E-04
  1.6338427E-04  1.0854880E-03  4.3093479E-03  1.0421964E-03  3.5067256E-03  7.1466466E-04
  1.6878325E-04  1.1164410E-03  4.4333236E-03  1.0742607E-03  3.6463474E-03  7.5205895E-04
  1.7438727E-04  1.1474938E-03  4.5581157E-03  1.1063642E-03  3.7860560E-03  7.8941722E-04
  1.8018559E-04  1.1787576E-03  4.6835269E-03  1.1386231E-03  3.9256701E-03  8.2670277E-04
  1.8613598E-04  1.2102085E-03  4.8095318E-03  1.1710339E-03  4.0653939E-03  8.6392955E-04
  1.9223055E-04  1.2418149E-03  4.9360864E-03  1.2035659E-03  4.2052550E-03  9.0110309E-04
  1.9847767E-04  1.2734803E-03  5.0630606E-03  1.2361136E-03  4.3452967E-03  9.3821545E-04
  2.0483882E-04  1.3054525E-03  5.1906617E-03  1.2689240E-03  4.4852399E-03  9.7531308E-04
  2.1129935E-04  1.3376448E-03  5.3187876E-03  1.3019140E-03  4.6250804E-03  1.0124104E-03
  2.1784385E-04  1.3696025E-03  5.4470575E-03  1.3346384E-03  4.7650256E-03  1.0495486E-03
  2.2447124E-04  1.4017813E-03  5.5754278E-03  1.3675632E-03  4.9049176E-03  1.0865164E-03
  1.6045282E-04  5.4821169E-04  2.1447632E-03  4.6803344E-04  8.7070353E-04  0.0000000E+00
  1.4648923E-04  5.6674159E-04  2.2208157E-03  4.9072142E-04  9.9317031E-04  0.0000000E+00
  1.3574342E-04  5.8674311E-04  2.3027565E-03  5.1445306E-04  1.1178471E-03 -1.1694800E-06
  1.2749589E-04  6.0817273E-04  2.3904496E-03  5.3926174E-04  1.2449378E-03 -1.0079843E-05
  1.2151748E-04  6.3082893E-04  2.4830818E-03  5.6497793E-04  1.3739272E-03  2.3741049E-05
  1.1747864E-04  6.5470976E-04  2.5804656E-03  5.9161055E-04  1.5047074E-03  1.2690525E-04
  1.1490237E-04  6.7956162E-04  2.6810499E-03  6.1900445E-04  1.6368513E-03  2.1695737E-04
  1.1370647E-04  7.0509325E-04  2.7846318E-03  6.4688347E-04  1.7695978E-03  2.4754705E-04
  1.1350164E-04  7.3121319E-04  2.8902625E-03  6.7517720E-04  1.9030158E-03  2.8422512E-04
  1.1417488E-04  7.5788378E-04  2.9978626E-03  7.0386392E-04  2.0369312E-03  3.2140284E-04
  1.1557598E-04  7.8506468E-04  3.1076155E-03  7.3292150E-04  2.1709950E-03  3.5850476E-04
  1.1761189E-04  8.1263830E-04  3.2187413E-03  7.6225881E-04  2.3055476E-03  3.9555592E-04
  1.2022103E-04  8.4053200E-04  3.3311927E-03  7.9181290E-04  2.4404900E-03  4.3255338E-04
  1.2329749E-04  8.6860390E-04  3.4451669E-03  8.2145516E-04  2.5754508E-03  4.6949052E-04
  1.2679148E-04  8.9719657E-04  3.5603725E-03  8.5151443E-04  2.7107222E-03  5.0636033E-04
  1.3065865E-04  9.2622661E-04  3.6766886E-03  8.8191873E-04  2.8462539E-03  5.4317414E-04
  1.3484509E-04  9.5537787E-04  3.7940056E-03  9.1238089E-04  2.9818437E-03  5.7994718E-04
  1.3931958E-04  9.8475909E-04  3.9122303E-03  9.4299423E-04  3.1176269E-03  6.1667534E-04
  1.4405356E-04  1.0143991E-03  4.0313334E-03  9.7379498E-04  3.2535916E-03  6.5335126E-04
  1.4899077E-04  1.0443756E-03  4.1513155E-03  1.0048851E-03  3.3896752E-03  6.8998295E-04
  1.5413129E-04  1.0745458E-03  4.2720441E-03  1.0361157E-03  3.5258391E-03  7.2651102E-04
  1.5945677E-04  1.1048863E-03  4.3934937E-03  1.0674611E-03  3.6620466E-03  7.6296407E-04
  1.6493558E-04  1.1353894E-03  4.5156192E-03  1.0989039E-03  3.7981379E-03  7.9945064E-04
  1.7054303E-04  1.1659970E-03  4.6383078E-03  1.1304257E-03  3.9343177E-03  8.3579945E-04
  1.7627621E-04  1.1967151E-03  4.7615072E-03  1.1620304E-03  4.0706416E-03  8.7201593E-04
  1.8215033E-04  1.2275860E-03  4.8851036E-03  1.1937281E-03  4.2072493E-03  9.0822456E-04
  1.8811956E-04  1.2586997E-03  5.0093628E-03  1.2256377E-03  4.3436158E-03  9.4443648E-04
  1.9417099E-04  1.2899826E-03  5.1341661E-03  1.2576855E-03  4.4797731E-03  9.8065610E-04
  2.0029867E-04  1.3211195E-03  5.2589930E-03  1.2895381E-03  4.6162205E-03  1.0168980E-03
  2.0649497E-04  1.3524396E-03  5.3841989E-03  1.3215536E-03  4.7525186E-03  1.0530132E-03
  1.4093960E-04  5.2273638E-04  2.0503093E-03  4.4743134E-04  8.1683928E-04  0.0000000E+00
  1.2836458E-04  5.4048960E-04  2.1230629E-03  4.6930033E-04  9.3671276E-04  0.0000000E+00
  1.1880752E-04  5.5975974E-04  2.2018922E-03  4.9225539E-04  1.0588205E-03 -1.1338730E-06
  1.1158928E-04  5.8046755E-04  2.2865480E-03  5.1627082E-04  1.1833542E-03 -9.7729436E-06
  1.0646876E-04  6.0241071E-04  2.3763956E-03  5.4120954E-04  1.3095240E-03  2.3015804E-05
  1.0313859E-04  6.2557495E-04  2.4707989E-03  5.6707959E-04  1.4371847E-03  1.2050791E-04
  1.0118516E-04  6.4973634E-04  2.5685232E-03  5.9369035E-04  1.5664614E-03  2.0308306E-04
  1.0048117E-04  6.7458393E-04  2.6689189E-03  6.2082935E-04  1.6964517E-03  2.3327260E-04
  1.0065012E-04  6.9997412E-04  2.7716684E-03  6.4831797E-04  1.8268330E-03  2.6945387E-04
  1.0159982E-04  7.2590301E-04  2.8765126E-03  6.7618026E-04  1.9575741E-03  3.0592114E-04
  1.0322051E-04  7.5243467E-04  2.9832596E-03  7.0453347E-04  2.0887420E-03  3.4232268E-04
  1.0538155E-04  7.7920857E-04  3.0913489E-03  7.3301125E-04  2.2202444E-03  3.7863695E-04
  1.0803450E-04  8.0624544E-04  3.2007764E-03  7.6164152E-04  2.3520089E-03  4.1486448E-04
  1.1111704E-04  8.3367384E-04  3.3117618E-03  7.9056835E-04  2.4838149E-03  4.5101634E-04
  1.1457140E-04  8.6169535E-04  3.4239271E-03  8.1998638E-04  2.6158993E-03  4.8709888E-04
  1.1835735E-04  8.9012532E-04  3.5371564E-03  8.4972589E-04  2.7482317E-03  5.2312661E-04
  1.2243154E-04  9.1844162E-04  3.6513671E-03  8.7930177E-04  2.8807580E-03  5.5909326E-04
  1.2672654E-04  9.4707306E-04  3.7664905E-03  9.0911186E-04  3.0131609E-03  5.9504767E-04
  1.3122784E-04  9.7602982E-04  3.8825241E-03  9.3916981E-04  3.1455332E-03  6.3095944E-04
  1.3593776E-04  1.0051458E-03  3.9995790E-03  9.6932656E-04  3.2782948E-03  6.6678175E-04
  1.4082144E-04  1.0344325E-03  4.1172480E-03  9.9961406E-04  3.4110316E-03  7.0244618E-04
  1.4585730E-04  1.0639258E-03  4.2354728E-03  1.0300660E-03  3.5437314E-03  7.3799363E-04
  1.5101242E-04  1.0938029E-03  4.3541860E-03  1.0608367E-03  3.6765158E-03  7.7351137E-04
  1.5629487E-04  1.1236270E-03  4.4735567E-03  1.0915250E-03  3.8094195E-03  8.0905747E-04
  1.6169570E-04  1.1534439E-03  4.5935785E-03  1.1221746E-03  3.9423932E-03  8.4457271E-04
  1.6719028E-04  1.1836362E-03  4.7141869E-03  1.1531392E-03  4.0752475E-03  8.7987300E-04
  1.7276711E-04  1.2139476E-03  4.8351780E-03  1.1841997E-03  4.2080981E-03  9.1516914E-04
  1.7841852E-04  1.2443267E-03  4.9565194E-03  1.2153045E-03  4.3409609E-03  9.5049063E-04
  1.8413517E-04  1.2747482E-03  5.0783210E-03  1.2464053E-03  4.4738831E-03  9.8581311E-04
  1.8991507E-04  1.3052521E-03  5.2003763E-03  1.2775580E-03  4.6066406E-03  1.0211342E-03
  1.2306708E-04  4.9817937E-04  1.9585041E-03  4.2781230E-04  7.6683039E-04  0.0000000E+00
  1.1187570E-04  5.1522968E-04  2.0283340E-03  4.4889901E-04  8.8422063E-04  0.0000000E+00
  1.0351116E-04  5.3382725E-04  2.1043096E-03  4.7110996E-04  1.0038072E-03 -1.1009936E-06
  9.7291479E-05  5.5388176E-04  2.1862462E-03  4.9438374E-04  1.1256865E-03 -9.4895538E-06
  9.2993097E-05  5.7518207E-04  2.2732800E-03  5.1858785E-04  1.2491604E-03  2.2346369E-05
  9.0344300E-05  5.9772216E-04  2.3649218E-03  5.4376373E-04  1.3741964E-03  1.1461153E-04
  8.8957873E-05  6.2122883E-04  2.4600488E-03  5.6963340E-04  1.5006432E-03  1.9029678E-04
  8.8689019E-05  6.4540663E-04  2.5577443E-03  5.9601929E-04  1.6277928E-03  2.2010203E-04
  8.9196278E-05  6.7013604E-04  2.6577057E-03  6.2276520E-04  1.7552766E-03  2.5578760E-04
  9.0395218E-05  6.9539570E-04  2.7597199E-03  6.4988126E-04  1.8830751E-03  2.9155033E-04
  9.2177449E-05  7.2120680E-04  2.8636291E-03  6.7745130E-04  2.0113231E-03  3.2725328E-04
  9.4438362E-05  7.4727330E-04  2.9689423E-03  7.0515295E-04  2.1397245E-03  3.6285507E-04
  9.7133968E-05  7.7363434E-04  3.0755966E-03  7.3303200E-04  2.2682858E-03  3.9835607E-04
  1.0020268E-04  8.0045085E-04  3.1836366E-03  7.6126848E-04  2.3970459E-03  4.3377449E-04
  1.0359560E-04  8.2778164E-04  3.2928815E-03  7.8992798E-04  2.5260609E-03  4.6910461E-04
  1.0727329E-04  8.5547002E-04  3.4032051E-03  8.1886388E-04  2.6552419E-03  5.0436195E-04
  1.1118281E-04  8.8312723E-04  3.5144297E-03  8.4770489E-04  2.7844095E-03  5.3954724E-04
  1.1529093E-04  9.1103009E-04  3.6265395E-03  8.7672195E-04  2.9136107E-03  5.7471121E-04
  1.1958446E-04  9.3921784E-04  3.7395597E-03  9.0595552E-04  3.0428728E-03  6.0982608E-04
  1.2405526E-04  9.6769680E-04  3.8536745E-03  9.3541084E-04  3.1722201E-03  6.4484149E-04
  1.2866717E-04  9.9621535E-04  3.9683445E-03  9.6487269E-04  3.3016291E-03  6.7971475E-04
  1.3340605E-04  1.0248336E-03  4.0834972E-03  9.9439758E-04  3.4310744E-03  7.1446208E-04
  1.3826237E-04  1.0539117E-03  4.1990774E-03  1.0243115E-03  3.5604733E-03  7.4908429E-04
  1.4321637E-04  1.0830139E-03  4.3153414E-03  1.0542203E-03  3.6900056E-03  7.8374887E-04
  1.4826221E-04  1.1121405E-03  4.4322937E-03  1.0841240E-03  3.8196127E-03  8.1843094E-04
  1.5340126E-04  1.1415184E-03  4.5498653E-03  1.1142221E-03  3.9489922E-03  8.5300084E-04
  1.5860406E-04  1.1709744E-03  4.6677648E-03  1.1443807E-03  4.0784289E-03  8.8745433E-04
  1.6386387E-04  1.2005157E-03  4.7859430E-03  1.1746038E-03  4.2079364E-03  9.2182488E-04
  1.6918408E-04  1.2303009E-03  4.9044936E-03  1.2050128E-03  4.3374545E-03  9.5622632E-04
  1.7454986E-04  1.2600480E-03  5.0233565E-03  1.2353632E-03  4.4668087E-03  9.9067217E-04
  1.0678479E-04  4.7453760E-04  1.8695364E-03  4.0914055E-04  7.2036693E-04  0.0000000E+00
  9.6965748E-05  4.9095649E-04  1.9367691E-03  4.2949328E-04  8.3537817E-04  0.0000000E+00
  8.9766609E-05  5.0894013E-04  2.0101478E-03  4.5098854E-04  9.5252370E-04 -1.0706514E-06
  8.4506636E-05  5.2839607E-04  2.0895568E-03  4.7356736E-04  1.0718042E-03 -9.2280321E-06
  8.0990149E-05  5.4910617E-04  2.1738614E-03  4.9707633E-04  1.1926947E-03  2.1728884E-05
  7.8979352E-05  5.7106634E-04  2.2629669E-03  5.2157456E-04  1.3152757E-03  1.0917127E-04
  7.8107010E-05  5.9395590E-04  2.3556197E-03  5.4674468E-04  1.4389630E-03  1.7849130E-04
  7.8225332E-05  6.1750118E-04  2.4508942E-03  5.7239755E-04  1.5632557E-03  2.0791804E-04
  7.9028001E-05  6.4161984E-04  2.5481981E-03  5.9844399E-04  1.6879067E-03  2.4311914E-04
  8.0437479E-05  6.6626099E-04  2.6474506E-03  6.2486194E-04  1.8128619E-03  2.7820288E-04
  8.2342605E-05  6.9137005E-04  2.7486172E-03  6.5164984E-04  1.9381903E-03  3.1322204E-04
  8.4673165E-05  7.1680621E-04  2.8513048E-03  6.7864150E-04  2.0635823E-03  3.4813552E-04
  8.7387963E-05  7.4258358E-04  2.9553578E-03  7.0585733E-04  2.1890868E-03  3.8294138E-04
  9.0418870E-05  7.6878580E-04  3.0605841E-03  7.3339803E-04  2.3148695E-03  4.1765592E-04
  9.3726128E-05  7.9534934E-04  3.1670269E-03  7.6121953E-04  2.4408621E-03  4.5226854E-04
  9.7272948E-05  8.2221850E-04  3.2745603E-03  7.8927031E-04  2.5669345E-03  4.8678645E-04
  1.0100145E-04  8.4930781E-04  3.3829429E-03  8.1746029E-04  2.6928047E-03  5.2121018E-04
  1.0491631E-04  8.7653229E-04  3.4921791E-03  8.4572584E-04  2.8188634E-03  5.5556707E-04
  1.0900232E-04  9.0394872E-04  3.6022856E-03  8.7412670E-04  2.9450817E-03  5.8985338E-04
  1.1322987E-04  9.3182134E-04  3.7133879E-03  9.0292140E-04  3.0711484E-03  6.2405338E-04
  1.1756481E-04  9.5964528E-04  3.8251040E-03  9.3162858E-04  3.1973040E-03  6.5818022E-04
  1.2200276E-04  9.8747356E-04  3.9373561E-03  9.6029902E-04  3.3235173E-03  6.9221297E-04
  1.2656341E-04  1.0156999E-03  4.0500252E-03  9.8930390E-04  3.4495803E-03  7.2606495E-04
  1.3119057E-04  1.0440743E-03  4.1633290E-03  1.0184256E-03  3.5757493E-03  7.5988109E-04
  1.3588201E-04  1.0725586E-03  4.2772746E-03  1.0476274E-03  3.7019939E-03  7.9369182E-04
  1.4067192E-04  1.1011700E-03  4.3918205E-03  1.0769101E-03  3.8280923E-03  8.2751178E-04
  1.4550809E-04  1.1298206E-03  4.5067126E-03  1.1062143E-03  3.9542091E-03  8.6115612E-04
  1.5038427E-04  1.1585637E-03  4.6218732E-03  1.1355884E-03  4.0803547E-03  8.9464277E-04
  1.5531806E-04  1.1876989E-03  4.7372552E-03  1.1652928E-03  4.2065353E-03  9.2813545E-04
  1.6028055E-04  1.2167009E-03  4.8530027E-03  1.1948535E-03  4.3325500E-03  9.6162814E-04
  9.2042813E-05  4.5180155E-04  1.7835319E-03  3.9137722E-04  6.7732941E-04  0.0000000E+00
  8.3578348E-05  4.6765978E-04  1.8484897E-03  4.1105638E-04  7.9001274E-04  0.0000000E+00
  7.7486751E-05  4.8508716E-04  1.9195465E-03  4.3185465E-04  9.0478060E-04 -1.0430586E-06
  7.3136459E-05  5.0398550E-04  1.9965169E-03  4.5378365E-04  1.0216213E-03 -8.9902076E-06
  7.0357844E-05  5.2414068E-04  2.0782824E-03  4.7663483E-04  1.1400303E-03  2.1168152E-05
  6.8930205E-05  5.4551556E-04  2.1651457E-03  5.0041319E-04  1.2600497E-03  1.0418377E-04
  6.8520025E-05  5.6782775E-04  2.2552173E-03  5.2493125E-04  1.3810968E-03  1.6761434E-04
  6.8980416E-05  5.9080399E-04  2.3480400E-03  5.4990559E-04  1.5025872E-03  1.9664264E-04
  7.0027800E-05  6.1435491E-04  2.4429237E-03  5.7528926E-04  1.6243834E-03  2.3138273E-04
  7.1599100E-05  6.3841634E-04  2.5397309E-03  6.0103835E-04  1.7464488E-03  2.6583832E-04
  7.3605028E-05  6.6290433E-04  2.6381695E-03  6.2709419E-04  1.8688399E-03  3.0019457E-04
  7.5970173E-05  6.8775845E-04  2.7382430E-03  6.5341058E-04  1.9914500E-03  3.3443588E-04
  7.8660341E-05  7.1296264E-04  2.8397680E-03  6.7997533E-04  2.1142314E-03  3.6855845E-04
  8.1624306E-05  7.3852310E-04  2.9423934E-03  7.0679364E-04  2.2370625E-03  4.0256432E-04
  8.4816716E-05  7.6430023E-04  3.0461440E-03  7.3375100E-04  2.3599926E-03  4.3647594E-04
  8.8210458E-05  7.9035425E-04  3.1509369E-03  7.6091106E-04  2.4829710E-03  4.7028762E-04
  9.1772125E-05  8.1694160E-04  3.2566670E-03  7.8852350E-04  2.6059348E-03  5.0396991E-04
  9.5484776E-05  8.4354809E-04  3.3632534E-03  8.1608884E-04  2.7287783E-03  5.3754353E-04
  9.9337203E-05  8.7020561E-04  3.4706099E-03  8.4365195E-04  2.8516076E-03  5.7102218E-04
  1.0332145E-04  8.9728643E-04  3.5785192E-03  8.7161797E-04  2.9747761E-03  6.0441235E-04
  1.0738154E-04  9.2447676E-04  3.6872909E-03  8.9962473E-04  3.0977480E-03  6.3777383E-04
  1.1151685E-04  9.5176357E-04  3.7968535E-03  9.2766578E-04  3.2205353E-03  6.7108802E-04
  1.1576546E-04  9.7919609E-04  3.9068178E-03  9.5583325E-04  3.3434546E-03  7.0430350E-04
  1.2007152E-04  1.0067579E-03  4.0172511E-03  9.8408670E-04  3.4663412E-03  7.3738299E-04
  1.2442955E-04  1.0344823E-03  4.1281783E-03  1.0124620E-03  3.5891999E-03  7.7034787E-04
  1.2886086E-04  1.0625504E-03  4.2397115E-03  1.0411579E-03  3.7121628E-03  8.0321163E-04
  1.3332702E-04  1.0905198E-03  4.3515655E-03  1.0697270E-03  3.8350270E-03  8.3608548E-04
  1.3782580E-04  1.1184349E-03  4.4637061E-03  1.0982122E-03  3.9577906E-03  8.6893704E-04
  1.4237915E-04  1.1467831E-03  4.5762645E-03  1.1270950E-03  4.0806329E-03  9.0158410E-04
  1.4695767E-04  1.1749680E-03  4.6890714E-03  1.1557943E-03  4.2032784E-03  9.3403921E-04
  7.8816588E-05  4.2997353E-04  1.7005584E-03  3.7450200E-04  6.3743667E-04  0.0000000E+00
  7.1643936E-05  4.4533486E-04  1.7633491E-03  3.9355037E-04  7.4787285E-04  0.0000000E+00
  6.6597255E-05  4.6226257E-04  1.8323750E-03  4.1372226E-04  8.6032290E-04 -1.0180157E-06
  6.3093368E-05  4.8064404E-04  1.9071827E-03  4.3500290E-04  9.7476867E-04 -8.7743607E-06
  6.0983001E-05  5.0027974E-04  1.9865908E-03  4.5720221E-04  1.0907259E-03  2.0660148E-05
  6.0072375E-05  5.2114240E-04  2.0710618E-03  4.8034086E-04  1.2082700E-03  9.9600896E-05
  6.0063033E-05  5.4291700E-04  2.1588425E-03  5.0420963E-04  1.3268701E-03  1.5755813E-04
  6.0811130E-05  5.6536147E-04  2.2493179E-03  5.2853192E-04  1.4457071E-03  1.8619747E-04
  6.2059219E-05  5.8834024E-04  2.3418945E-03  5.5324407E-04  1.5647064E-03  2.2049208E-04
  6.3753921E-05  6.1180638E-04  2.4363815E-03  5.7830808E-04  1.6839160E-03  2.5433753E-04
  6.5821570E-05  6.3571506E-04  2.5324127E-03  6.0367441E-04  1.8034709E-03  2.8803935E-04
  6.8189282E-05  6.5999671E-04  2.6300009E-03  6.2931433E-04  1.9233586E-03  3.2162834E-04
  7.0829404E-05  6.8461703E-04  2.7289688E-03  6.5520135E-04  2.0434147E-03  3.5509753E-04
  7.3703560E-05  7.0953512E-04  2.8289471E-03  6.8129714E-04  2.1632328E-03  3.8842278E-04
  7.6767593E-05  7.3466250E-04  2.9300639E-03  7.0752327E-04  2.2831211E-03  4.2163257E-04
  7.9999012E-05  7.6005055E-04  3.0322302E-03  7.3393567E-04  2.4030739E-03  4.5472925E-04
  8.3374057E-05  7.8588434E-04  3.1353024E-03  7.6072132E-04  2.5230607E-03  4.8770885E-04
  8.6870673E-05  8.1187623E-04  3.2391897E-03  7.8760208E-04  2.6428222E-03  5.2055206E-04
  9.0478455E-05  8.3800801E-04  3.3438166E-03  8.1457093E-04  2.7624841E-03  5.5327370E-04
  9.4187814E-05  8.6440647E-04  3.4489825E-03  8.4178372E-04  2.8825346E-03  5.8589749E-04
  9.7969465E-05  8.9093795E-04  3.5550182E-03  8.6906458E-04  3.0023864E-03  6.1848831E-04
  1.0182082E-04  9.1758940E-04  3.6618427E-03  8.9640761E-04  3.1220377E-03  6.5103270E-04
  1.0576119E-04  9.4432065E-04  3.7690541E-03  9.2381430E-04  3.2417783E-03  6.8349605E-04
  1.0974880E-04  9.7115056E-04  3.8766446E-03  9.5127875E-04  3.3615171E-03  7.1579918E-04
  1.1377653E-04  9.9811234E-04  3.9846537E-03  9.7883615E-04  3.4812451E-03  7.4795653E-04
  1.1784859E-04  1.0253403E-03  4.0932680E-03  1.0066380E-03  3.6010019E-03  7.7998940E-04
  1.2195768E-04  1.0526141E-03  4.2021709E-03  1.0344551E-03  3.7206192E-03  8.1202016E-04
  1.2610135E-04  1.0799122E-03  4.3113505E-03  1.0622673E-03  3.8400805E-03  8.4403104E-04
  1.3028053E-04  1.1073183E-03  4.4210362E-03  1.0901669E-03  3.9594747E-03  8.7587479E-04
  1.3447878E-04  1.1347354E-03  4.5309181E-03  1.1180530E-03  4.0787472E-03  9.0757837E-04
  6.7026723E-05  4.0906225E-04  1.6207115E-03  3.5851202E-04  6.0059316E-04  0.0000000E+00
  6.1075632E-05  4.2398309E-04  1.6814731E-03  3.7696008E-04  7.0887574E-04  0.0000000E+00
  5.7002875E-05  4.4045597E-04  1.7486124E-03  3.9654654E-04  8.1908417E-04 -9.9564894E-07
  5.4276188E-05  4.5836118E-04  1.8214230E-03  4.1719079E-04  9.3119444E-04 -8.5815796E-06
  5.2764794E-05  4.7751194E-04  1.8987192E-03  4.3875435E-04  1.0447337E-03  2.0207398E-05
  5.2306032E-05  4.9790434E-04  1.9807798E-03  4.6129803E-04  1.1598386E-03  9.5419189E-05
  5.2637009E-05  5.1917156E-04  2.0664579E-03  4.8452014E-04  1.2760453E-03  1.4829603E-04
  5.3620016E-05  5.4110703E-04  2.1547120E-03  5.0820864E-04  1.3923458E-03  1.7655674E-04
  5.5024254E-05  5.6352205E-04  2.2450398E-03  5.3225123E-04  1.5086528E-03  2.1041523E-04
  5.6803668E-05  5.8639758E-04  2.3372498E-03  5.5662829E-04  1.6251013E-03  2.4366297E-04
  5.8895356E-05  6.0975296E-04  2.4310876E-03  5.8133268E-04  1.7419337E-03  2.7673328E-04
  6.1235448E-05  6.3346672E-04  2.5262764E-03  6.0629618E-04  1.8590890E-03  3.0968884E-04
  6.3801689E-05  6.5749640E-04  2.6226809E-03  6.3148988E-04  1.9763331E-03  3.4252062E-04
  6.6563677E-05  6.8178278E-04  2.7200879E-03  6.5687006E-04  2.0931301E-03  3.7518574E-04
  6.9483618E-05  7.0634157E-04  2.8186501E-03  6.8244216E-04  2.2100405E-03  4.0770275E-04
  7.2541108E-05  7.3115263E-04  2.9182560E-03  7.0819237E-04  2.3270528E-03  4.4008852E-04
  7.5713111E-05  7.5613126E-04  3.0186991E-03  7.3404928E-04  2.4440055E-03  4.7238258E-04
  7.8983534E-05  7.8149581E-04  3.1199022E-03  7.6023813E-04  2.5607699E-03  5.0452194E-04
  8.2340983E-05  8.0717862E-04  3.2218478E-03  7.8669436E-04  2.6774244E-03  5.3651689E-04
  8.5762834E-05  8.3294350E-04  3.3245174E-03  8.1318397E-04  2.7942474E-03  5.6840369E-04
  8.9263995E-05  8.5880172E-04  3.4279152E-03  8.3972460E-04  2.9110220E-03  6.0023138E-04
  9.2838033E-05  8.8476497E-04  3.5319497E-03  8.6633082E-04  3.0276978E-03  6.3198865E-04
  9.6472087E-05  9.1081571E-04  3.6363492E-03  8.9298850E-04  3.1442061E-03  6.6363992E-04
  1.0014126E-04  9.3696677E-04  3.7411301E-03  9.1971557E-04  3.2608334E-03  6.9514940E-04
  1.0383932E-04  9.6321045E-04  3.8463287E-03  9.4650527E-04  3.3775453E-03  7.2652961E-04
  1.0756080E-04  9.8949372E-04  3.9520799E-03  9.7330316E-04  3.4940900E-03  7.5781074E-04
  1.1132484E-04  1.0160630E-03  4.0581161E-03  1.0003594E-03  3.6104805E-03  7.8896831E-04
  1.1512632E-04  1.0428260E-03  4.1644233E-03  1.0275849E-03  3.7266924E-03  8.2003075E-04
  1.1893947E-04  1.0692904E-03  4.2711894E-03  1.0544958E-03  3.8426654E-03  8.5108319E-04
  1.2276477E-04  1.0959851E-03  4.3781417E-03  1.0816129E-03  3.9586091E-03  8.8216078E-04
  5.6601371E-05  3.8910144E-04  1.5442567E-03  3.4343020E-04  5.6667336E-04  0.0000000E+00
  5.1794441E-05  4.0363907E-04  1.6032824E-03  3.6129238E-04  6.7291178E-04  0.0000000E+00
  4.8606159E-05  4.1968446E-04  1.6683513E-03  3.8026871E-04  7.8098550E-04 -9.7603468E-07
  4.6573339E-05  4.3715852E-04  1.7390811E-03  4.0031847E-04  8.9085484E-04 -8.4125227E-06
  4.5595180E-05  4.5586272E-04  1.8147619E-03  4.2129400E-04  1.0020501E-03  1.9811384E-05
  4.5530754E-05  4.7574784E-04  1.8947195E-03  4.4319673E-04  1.1146759E-03  9.1628268E-05
  4.6142280E-05  4.9652196E-04  1.9781094E-03  4.6578017E-04  1.2282577E-03  1.3978770E-04
  4.7303997E-05  5.1795280E-04  2.0641966E-03  4.8885153E-04  1.3421761E-03  1.6767821E-04
  4.8815678E-05  5.3985070E-04  2.1522940E-03  5.1225995E-04  1.4559954E-03  2.0110237E-04
  5.0639187E-05  5.6219117E-04  2.2422277E-03  5.3598334E-04  1.5698733E-03  2.3376482E-04
  5.2719589E-05  5.8498062E-04  2.3338910E-03  5.6001327E-04  1.6841760E-03  2.6627197E-04
  5.5003701E-05  6.0810747E-04  2.4266344E-03  5.8429036E-04  1.7984775E-03  2.9861105E-04
  5.7472501E-05  6.3154128E-04  2.5204786E-03  6.0879418E-04  1.9126493E-03  3.3078219E-04
  6.0098983E-05  6.5524912E-04  2.6157645E-03  6.3349717E-04  2.0265268E-03  3.6278442E-04
  6.2852126E-05  6.7922221E-04  2.7119466E-03  6.5839241E-04  2.1406445E-03  3.9463370E-04
  6.5716656E-05  7.0344089E-04  2.8089537E-03  6.8346645E-04  2.2548908E-03  4.2634197E-04
  6.8676968E-05  7.2786116E-04  2.9069004E-03  7.0868485E-04  2.3688097E-03  4.5792714E-04
  7.1713857E-05  7.5254679E-04  3.0056342E-03  7.3411832E-04  2.4825179E-03  4.8937642E-04
  7.4819379E-05  7.7745671E-04  3.1050704E-03  7.5972840E-04  2.5961285E-03  5.2069023E-04
  7.7983217E-05  8.0246187E-04  3.2050115E-03  7.8538703E-04  2.7099422E-03  5.5186471E-04
  8.1205427E-05  8.2769256E-04  3.3056071E-03  8.1123311E-04  2.8237044E-03  5.8293159E-04
  8.4480725E-05  8.5308234E-04  3.4068024E-03  8.3720288E-04  2.9373077E-03  6.1389247E-04
  8.7806503E-05  8.7829690E-04  3.5083351E-03  8.6296425E-04  3.0504839E-03  6.4474932E-04
  9.1149922E-05  9.0374124E-04  3.6103707E-03  8.8892445E-04  3.1637940E-03  6.7549037E-04
  9.4511980E-05  9.2941715E-04  3.7128877E-03  9.1508741E-04  3.2772729E-03  7.0611699E-04
  9.7915911E-05  9.5511643E-04  3.8157303E-03  9.4124947E-04  3.3907906E-03  7.3661885E-04
  1.0134471E-04  9.8095622E-04  3.9189865E-03  9.6752627E-04  3.5040122E-03  7.6700906E-04
  1.0479279E-04  1.0068995E-03  4.0226021E-03  9.9388253E-04  3.6169420E-03  7.9730541E-04
  1.0825320E-04  1.0327632E-03  4.1264180E-03  1.0201413E-03  3.7298650E-03  8.2754198E-04
  1.1172395E-04  1.0587305E-03  4.2303680E-03  1.0464833E-03  3.8426380E-03  8.5774674E-04
  4.7470950E-05  3.7014202E-04  1.4710782E-03  3.2924488E-04  5.3552917E-04  0.0000000E+00
  4.3701333E-05  3.8430482E-04  1.5285009E-03  3.4652853E-04  6.3985403E-04  0.0000000E+00
  4.1311327E-05  3.9994081E-04  1.5917688E-03  3.6490465E-04  7.4589602E-04 -9.5902098E-07
  3.9891344E-05  4.1700879E-04  1.6606187E-03  3.8437293E-04  8.5360466E-04 -8.2658801E-06
  3.9371054E-05  4.3528032E-04  1.7345583E-03  4.0476179E-04  9.6252812E-04  1.9469027E-05
  3.9626807E-05  4.5470024E-04  1.8125969E-03  4.2605052E-04  1.0727820E-03  8.8200245E-05
  4.0458211E-05  4.7500744E-04  1.8940884E-03  4.4801926E-04  1.1839039E-03  1.3197380E-04
  4.1751395E-05  4.9593076E-04  1.9781128E-03  4.7045533E-04  1.2952918E-03  1.5950702E-04
  4.3325821E-05  5.1732423E-04  2.0640314E-03  4.9323096E-04  1.4066467E-03  1.9252290E-04
  4.5152774E-05  5.3915040E-04  2.1516991E-03  5.1631566E-04  1.5180500E-03  2.2462691E-04
  4.7188828E-05  5.6137784E-04  2.2410975E-03  5.3967721E-04  1.6297169E-03  2.5656745E-04
  4.9390591E-05  5.8393482E-04  2.3314933E-03  5.6328421E-04  1.7411645E-03  2.8830691E-04
  5.1740807E-05  6.0679575E-04  2.4229418E-03  5.8711799E-04  1.8523943E-03  3.1984934E-04
  5.4213117E-05  6.2992433E-04  2.5159054E-03  6.1114230E-04  1.9635962E-03  3.5120634E-04
  5.6784221E-05  6.5332077E-04  2.6096104E-03  6.3536973E-04  2.0748665E-03  3.8240751E-04
  5.9443778E-05  6.7695476E-04  2.7040526E-03  6.5977553E-04  2.1861061E-03  4.1345941E-04
  6.2181393E-05  7.0078403E-04  2.7996091E-03  6.8432252E-04  2.2969961E-03  4.4435425E-04
  6.4979724E-05  7.2479024E-04  2.8958804E-03  7.0899836E-04  2.4077974E-03  4.7510899E-04
  6.7832233E-05  7.4895828E-04  2.9927334E-03  7.3379149E-04  2.5185461E-03  5.0572399E-04
  7.0734246E-05  7.7323542E-04  3.0899258E-03  7.5865408E-04  2.6292623E-03  5.3619252E-04
  7.3675891E-05  7.9777260E-04  3.1878127E-03  7.8374040E-04  2.7398571E-03  5.6652160E-04
  7.6653694E-05  8.2248201E-04  3.2863238E-03  8.0896525E-04  2.8502943E-03  5.9671846E-04
  7.9672240E-05  8.4697781E-04  3.3849812E-03  8.3394738E-04  2.9604426E-03  6.2680514E-04
  8.2701606E-05  8.7175361E-04  3.4842968E-03  8.5918091E-04  3.0705862E-03  6.5677348E-04
  8.5744603E-05  8.9680917E-04  3.5841892E-03  8.8466773E-04  3.1807828E-03  6.8662356E-04
  8.8828819E-05  9.2189490E-04  3.6841305E-03  9.1016385E-04  3.2911769E-03  7.1634810E-04
  9.1929815E-05  9.4703510E-04  3.7845487E-03  9.3569037E-04  3.4011983E-03  7.4597715E-04
  9.5040742E-05  9.7222322E-04  3.8853858E-03  9.6124222E-04  3.5108686E-03  7.7551756E-04
  9.8153914E-05  9.9746075E-04  3.9862629E-03  9.8682672E-04  3.6206806E-03  8.0496169E-04
  1.0127414E-04  1.0227148E-03  4.0873239E-03  1.0124101E-03  3.7302603E-03  8.3433139E-04
  3.9554724E-05  3.5220555E-04  1.4013157E-03  3.1596134E-04  5.0740004E-04  0.0000000E+00
  3.6709318E-05  3.6599490E-04  1.4571927E-03  3.3267066E-04  6.0987915E-04  0.0000000E+00
  3.5028810E-05  3.8123588E-04  1.5189491E-03  3.5045812E-04  7.1393181E-04 -9.4536626E-07
  3.4139482E-05  3.9791157E-04  1.5861892E-03  3.6934643E-04  8.1951068E-04 -8.1481891E-06
  3.4001143E-05  4.1575756E-04  1.6581887E-03  3.8914009E-04  9.2619794E-04  1.9196523E-05
  3.4505437E-05  4.3475447E-04  1.7343859E-03  4.0984281E-04  1.0341676E-03  8.5201200E-05
  3.5497341E-05  4.5461395E-04  1.8142860E-03  4.3121603E-04  1.1430191E-03  1.2492703E-04
  3.6874111E-05  4.7502987E-04  1.8963435E-03  4.5299989E-04  1.2517478E-03  1.5209636E-04
  3.8468300E-05  4.9592013E-04  1.9801411E-03  4.7513498E-04  1.3605783E-03  1.8472312E-04
  4.0260405E-05  5.1723687E-04  2.0655666E-03  4.9758414E-04  1.4694911E-03  2.1628938E-04
  4.2220327E-05  5.3890816E-04  2.1525996E-03  5.2028426E-04  1.5783751E-03  2.4764726E-04
  4.4313445E-05  5.6091521E-04  2.2407295E-03  5.4323848E-04  1.6870082E-03  2.7879871E-04
  4.6524192E-05  5.8322431E-04  2.3299237E-03  5.6641889E-04  1.7954776E-03  3.0974388E-04
  4.8826333E-05  6.0575919E-04  2.4203021E-03  5.8975216E-04  1.9041549E-03  3.4046970E-04
  5.1204434E-05  6.2856871E-04  2.5114453E-03  6.1330270E-04  2.0124815E-03  3.7103107E-04
  5.3651110E-05  6.5160702E-04  2.6033973E-03  6.3702940E-04  2.1204786E-03  4.0143222E-04
  5.6156878E-05  6.7477905E-04  2.6965949E-03  6.6083933E-04  2.2283384E-03  4.3165030E-04
  5.8711083E-05  6.9814279E-04  2.7903234E-03  6.8479489E-04  2.3363094E-03  4.6169250E-04
  6.1307258E-05  7.2168337E-04  2.8844631E-03  7.0888581E-04  2.4442741E-03  4.9157080E-04
  6.3938378E-05  7.4531316E-04  2.9789247E-03  7.3303379E-04  2.5517693E-03  5.2132118E-04
  6.6598209E-05  7.6910765E-04  3.0742096E-03  7.5731214E-04  2.6590672E-03  5.5092435E-04
  6.9284249E-05  7.9303324E-04  3.1701746E-03  7.8168944E-04  2.7662925E-03  5.8038289E-04
  7.1998741E-05  8.1694667E-04  3.2659946E-03  8.0602787E-04  2.8737014E-03  6.0971438E-04
  7.4728148E-05  8.4107807E-04  3.3625895E-03  8.3056118E-04  2.9808457E-03  6.3889797E-04
  7.7471071E-05  8.6541314E-04  3.4598453E-03  8.5527591E-04  3.0877581E-03  6.6794320E-04
  8.0230720E-05  8.8978884E-04  3.5569265E-03  8.8000857E-04  3.1949051E-03  6.9689117E-04
  8.3010856E-05  9.1422888E-04  3.6544292E-03  9.0478325E-04  3.3016840E-03  7.2574332E-04
  8.5803062E-05  9.3872040E-04  3.7523347E-03  9.2958966E-04  3.4081125E-03  7.5450371E-04
  8.8576998E-05  9.6323439E-04  3.8502854E-03  9.5440681E-04  3.5146604E-03  7.8317311E-04
  9.1352806E-05  9.8775894E-04  3.9485641E-03  9.7921790E-04  3.6209819E-03  8.1177002E-04
  3.2759584E-05  3.3533457E-04  1.3357131E-03  3.0360549E-04  4.8204940E-04  0.0000000E+00
  3.0728659E-05  3.4879526E-04  1.3900485E-03  3.1976097E-04  5.8278541E-04  0.0000000E+00
  2.9652926E-05  3.6366338E-04  1.4502158E-03  3.3696330E-04  6.8492129E-04 -9.3462190E-07
  2.9202231E-05  3.7993271E-04  1.5158664E-03  3.5524812E-04  7.8845277E-04 -8.0555825E-06
  2.9368504E-05  3.9737138E-04  1.5860299E-03  3.7444960E-04  8.9296486E-04  1.8984488E-05
  3.0067077E-05  4.1591942E-04  1.6604343E-03  3.9454069E-04  9.9860725E-04  8.2577124E-05
  3.1163296E-05  4.3530600E-04  1.7381228E-03  4.1529648E-04  1.1051665E-03  1.1855854E-04
  3.2569144E-05  4.5524630E-04  1.8181531E-03  4.3646147E-04  1.2116235E-03  1.4537291E-04
  3.4143560E-05  4.7562783E-04  1.8999101E-03  4.5795458E-04  1.3179548E-03  1.7762349E-04
  3.5872393E-05  4.9641181E-04  1.9832468E-03  4.7974794E-04  1.4242164E-03  2.0866836E-04
  3.7729829E-05  5.1754150E-04  2.0680037E-03  5.0179380E-04  1.5304256E-03  2.3948504E-04
  3.9689714E-05  5.3899791E-04  2.1537939E-03  5.2408924E-04  1.6363855E-03  2.7007703E-04
  4.1739875E-05  5.6074486E-04  2.2406131E-03  5.4660440E-04  1.7421007E-03  3.0043944E-04
  4.3858320E-05  5.8270876E-04  2.3285568E-03  5.6927229E-04  1.8476462E-03  3.3055172E-04
  4.6034511E-05  6.0490026E-04  2.4174530E-03  5.9211600E-04  1.9529932E-03  3.6045846E-04
  4.8262538E-05  6.2729666E-04  2.5071844E-03  6.1511649E-04  2.0581416E-03  3.9017813E-04
  5.0533134E-05  6.4987552E-04  2.5976823E-03  6.3825167E-04  2.1631051E-03  4.1972777E-04
  5.2837304E-05  6.7261992E-04  2.6887366E-03  6.6151330E-04  2.2680067E-03  4.4908000E-04
  5.5171172E-05  6.9551442E-04  2.7803132E-03  6.8488906E-04  2.3728184E-03  4.7824523E-04
  5.7534052E-05  7.1850971E-04  2.8723796E-03  7.0833255E-04  2.4773846E-03  5.0727072E-04
  5.9916501E-05  7.4164538E-04  2.9649726E-03  7.3188745E-04  2.5816757E-03  5.3612666E-04
  6.2315682E-05  7.6490323E-04  3.0580111E-03  7.5553747E-04  2.6857650E-03  5.6481537E-04
  6.4732648E-05  7.8820427E-04  3.1511481E-03  7.7920583E-04  2.7899102E-03  5.9335598E-04
  6.7163984E-05  8.1164685E-04  3.2448872E-03  8.0299354E-04  2.8938545E-03  6.2176373E-04
  6.9607122E-05  8.3524801E-04  3.3391930E-03  8.2691931E-04  2.9976519E-03  6.5004909E-04
  7.2056709E-05  8.5904273E-04  3.4337393E-03  8.5102104E-04  3.1016929E-03  6.7824957E-04
  7.4518425E-05  8.8274571E-04  3.5284002E-03  8.7501290E-04  3.2053503E-03  7.0632331E-04
  7.6988579E-05  9.0638959E-04  3.6231911E-03  8.9892862E-04  3.3085990E-03  7.3427646E-04
  7.9452711E-05  9.3030952E-04  3.7182909E-03  9.2310663E-04  3.4117531E-03  7.6214694E-04
  8.1916292E-05  9.5411038E-04  3.8137657E-03  9.4715077E-04  3.5148281E-03  7.8993701E-04
  2.6978737E-05  3.1961945E-04  1.2744693E-03  2.9225186E-04  4.5990080E-04  0.0000000E+00
  2.5644731E-05  3.3274813E-04  1.3272612E-03  3.0782846E-04  5.5897826E-04  0.0000000E+00
  2.5071943E-05  3.4726873E-04  1.3858379E-03  3.2445350E-04  6.5925985E-04 -9.2770210E-07
  2.4975384E-05  3.6314434E-04  1.4498562E-03  3.4214016E-04  7.6079188E-04 -7.9959402E-06
  2.5375122E-05  3.8016340E-04  1.5181567E-03  3.6073318E-04  8.6316738E-04  1.8852169E-05
  2.6206884E-05  3.9826357E-04  1.5907800E-03  3.8020760E-04  9.6652587E-04  8.0412681E-05
  2.7352639E-05  4.1716604E-04  1.6663534E-03  4.0032975E-04  1.0707621E-03  1.1297742E-04
  2.8744513E-05  4.3662997E-04  1.7444384E-03  4.2087650E-04  1.1749400E-03  1.3943307E-04
  3.0263542E-05  4.5649433E-04  1.8240755E-03  4.4171980E-04  1.2787904E-03  1.7132984E-04
  3.1899934E-05  4.7673217E-04  1.9051680E-03  4.6284325E-04  1.3824129E-03  2.0187689E-04
  3.3631449E-05  4.9731415E-04  1.9876240E-03  4.8422626E-04  1.4858913E-03  2.3215935E-04
  3.5438843E-05  5.1819873E-04  2.0711045E-03  5.0584227E-04  1.5891225E-03  2.6218938E-04
  3.7313360E-05  5.3935533E-04  2.1555849E-03  5.2766665E-04  1.6920465E-03  2.9196421E-04
  3.9238006E-05  5.6074051E-04  2.2410424E-03  5.4966228E-04  1.7944750E-03  3.2147100E-04
  4.1203846E-05  5.8231056E-04  2.3275989E-03  5.7179650E-04  1.8968492E-03  3.5073336E-04
  4.3206662E-05  6.0405906E-04  2.4150070E-03  5.9406599E-04  1.9991364E-03  3.7977723E-04
  4.5239776E-05  6.2601786E-04  2.5027546E-03  6.1650193E-04  2.1011529E-03  4.0864266E-04
  4.7293849E-05  6.4812766E-04  2.5910795E-03  6.3905634E-04  2.2029527E-03  4.3729786E-04
  4.9367090E-05  6.7037097E-04  2.6800197E-03  6.6171357E-04  2.3045813E-03  4.6574927E-04
  5.1464168E-05  6.9271953E-04  2.7695673E-03  6.8444310E-04  2.4061149E-03  4.9403196E-04
  5.3573436E-05  7.1519891E-04  2.8594692E-03  7.0727958E-04  2.5073248E-03  5.2212947E-04
  5.5691964E-05  7.3779571E-04  2.9496643E-03  7.3021122E-04  2.6082300E-03  5.5004615E-04
  5.7820831E-05  7.6044305E-04  3.0400643E-03  7.5317050E-04  2.7090228E-03  5.7780217E-04
  5.9960871E-05  7.8318345E-04  3.1308948E-03  7.7620209E-04  2.8097077E-03  6.0543456E-04
  6.2109588E-05  8.0604693E-04  3.2222035E-03  7.9933815E-04  2.9103394E-03  6.3294976E-04
  6.4260498E-05  8.2914646E-04  3.3140926E-03  8.2269644E-04  3.0111166E-03  6.6036342E-04
  6.6415511E-05  8.5210645E-04  3.4059350E-03  8.4590118E-04  3.1115512E-03  6.8763945E-04
  6.8574695E-05  8.7498316E-04  3.4977369E-03  8.6900852E-04  3.2115928E-03  7.1478324E-04
  7.0738978E-05  8.9825982E-04  3.5899465E-03  8.9250038E-04  3.3113834E-03  7.4182779E-04
  7.2902733E-05  9.2133750E-04  3.6824595E-03  9.1578083E-04  3.4111331E-03  7.6878300E-04
  2.2133687E-05  3.0508761E-04  1.2176487E-03  2.8191866E-04  4.4104616E-04  0.0000000E+00
  2.1376015E-05  3.1785926E-04  1.2689154E-03  2.9686949E-04  5.3854662E-04  0.0000000E+00
  2.1205678E-05  3.3205900E-04  1.3259234E-03  3.1292636E-04  6.3704391E-04 -9.2478338E-07
  2.1382987E-05  3.4756404E-04  1.3882002E-03  3.3003214E-04  7.3663130E-04 -7.9707835E-06
  2.1948830E-05  3.6413613E-04  1.4545527E-03  3.4799123E-04  8.3691890E-04  1.8803298E-05
  2.2850622E-05  3.8179975E-04  1.5253832E-03  3.6685208E-04  9.3809180E-04  7.8720801E-05
  2.3992589E-05  4.0021144E-04  1.5992393E-03  3.8632492E-04  1.0399571E-03  1.0819487E-04
  2.5333536E-05  4.1918177E-04  1.6755003E-03  4.0623873E-04  1.1416566E-03  1.3428746E-04
  2.6764441E-05  4.3852028E-04  1.7528608E-03  4.2642334E-04  1.2430520E-03  1.6586290E-04
  2.8280033E-05  4.5820429E-04  1.8314200E-03  4.4686698E-04  1.3441413E-03  1.9594463E-04
  2.9864407E-05  4.7822187E-04  1.9115208E-03  4.6757006E-04  1.4447745E-03  2.2568771E-04
  3.1503110E-05  4.9849960E-04  1.9927849E-03  4.8847498E-04  1.5451326E-03  2.5513852E-04
  3.3190131E-05  5.1902477E-04  2.0750384E-03  5.0957246E-04  1.6451959E-03  2.8431010E-04
  3.4912816E-05  5.3980987E-04  2.1578767E-03  5.3087438E-04  1.7447893E-03  3.1321579E-04
  3.6660201E-05  5.6076976E-04  2.2417965E-03  5.5231110E-04  1.8442087E-03  3.4185704E-04
  3.8430943E-05  5.8188476E-04  2.3265761E-03  5.7386617E-04  1.9434385E-03  3.7024917E-04
  4.0225130E-05  6.0315702E-04  2.4116358E-03  5.9554085E-04  2.0423689E-03  3.9840447E-04
  4.2032053E-05  6.2459203E-04  2.4972107E-03  6.1734947E-04  2.1411363E-03  4.2634483E-04
  4.3850167E-05  6.4617190E-04  2.5833474E-03  6.3927600E-04  2.2397192E-03  4.5407511E-04
  4.5684541E-05  6.6783973E-04  2.6700412E-03  6.6126288E-04  2.3379524E-03  4.8159568E-04
  4.7525356E-05  6.8962906E-04  2.7572897E-03  6.8335064E-04  2.4358405E-03  5.0893454E-04
  4.9370537E-05  7.1152706E-04  2.8449323E-03  7.0552762E-04  2.5334426E-03  5.3609889E-04
  5.1222752E-05  7.3346289E-04  2.9324457E-03  7.2772187E-04  2.6309505E-03  5.6310362E-04
  5.3080085E-05  7.5550150E-04  3.0203549E-03  7.5000232E-04  2.7283586E-03  5.8996106E-04
  5.4941060E-05  7.7763808E-04  3.1087445E-03  7.7236534E-04  2.8256691E-03  6.1667097E-04
  5.6803996E-05  7.9982379E-04  3.1976438E-03  7.9476271E-04  2.9228875E-03  6.4322244E-04
  5.8668210E-05  8.2205516E-04  3.2866763E-03  8.1719456E-04  3.0198948E-03  6.6966808E-04
  6.0533255E-05  8.4435724E-04  3.3757749E-03  8.3968614E-04  3.1166604E-03  6.9600643E-04
  6.2398568E-05  8.6686908E-04  3.4650043E-03  8.6237393E-04  3.2132016E-03  7.2218846E-04
  6.4265905E-05  8.8922897E-04  3.5543251E-03  8.8490036E-04  3.3095060E-03  7.4827363E-04
  1.8097579E-05  2.9194291E-04  1.1659633E-03  2.7273488E-04  4.2575674E-04  0.0000000E+00
  1.7797251E-05  3.0435461E-04  1.2158022E-03  2.8705343E-04  5.2181038E-04  0.0000000E+00
  1.7931508E-05  3.1817101E-04  1.2710164E-03  3.0248327E-04  6.1863972E-04 -9.2603306E-07
  1.8304199E-05  3.3324931E-04  1.3316843E-03  3.1894779E-04  7.1637011E-04 -7.9815545E-06
  1.8970482E-05  3.4936484E-04  1.3962657E-03  3.3625717E-04  8.1460815E-04  1.8841444E-05
  1.9886915E-05  3.6653952E-04  1.4649488E-03  3.5445605E-04  9.1360126E-04  7.7518963E-05
  2.0984192E-05  3.8447605E-04  1.5368835E-03  3.7329644E-04  1.0131601E-03  1.0424044E-04
  2.2239217E-05  4.0291179E-04  1.6107130E-03  3.9253305E-04  1.1123467E-03  1.2998285E-04
  2.3555256E-05  4.2169009E-04  1.6858713E-03  4.1202686E-04  1.2111028E-03  1.6125946E-04
  2.4930406E-05  4.4079739E-04  1.7623327E-03  4.3177398E-04  1.3094616E-03  1.9089293E-04
  2.6353271E-05  4.6024955E-04  1.8400722E-03  4.5180130E-04  1.4074194E-03  2.2012551E-04
  2.7810899E-05  4.7991674E-04  1.9189315E-03  4.7199249E-04  1.5049661E-03  2.4903546E-04
  2.9299721E-05  4.9979521E-04  1.9987002E-03  4.9234723E-04  1.6021080E-03  2.7763643E-04
  3.0811272E-05  5.1993252E-04  2.0788627E-03  5.1291379E-04  1.6988174E-03  3.0592415E-04
  3.2337267E-05  5.4024124E-04  2.1600922E-03  5.3361696E-04  1.7950568E-03  3.3390589E-04
  3.3877642E-05  5.6069916E-04  2.2421698E-03  5.5443755E-04  1.8909336E-03  3.6160639E-04
  3.5433561E-05  5.8130677E-04  2.3244184E-03  5.7537613E-04  1.9867550E-03  3.8905710E-04
  3.6996455E-05  6.0204022E-04  2.4071563E-03  5.9641551E-04  2.0823595E-03  4.1628146E-04
  3.8564388E-05  6.2289583E-04  2.4904332E-03  6.1755397E-04  2.1776835E-03  4.4327936E-04
  4.0139247E-05  6.4387394E-04  2.5742342E-03  6.3879291E-04  2.2725779E-03  4.7002606E-04
  4.1718827E-05  6.6493861E-04  2.6586417E-03  6.6010062E-04  2.3671021E-03  4.9660340E-04
  4.3301025E-05  6.8608552E-04  2.7434621E-03  6.8147367E-04  2.4613413E-03  5.2301571E-04
  4.4884181E-05  7.0730974E-04  2.8279975E-03  7.0290670E-04  2.5554899E-03  5.4925196E-04
  4.6469267E-05  7.2861030E-04  2.9130704E-03  7.2440177E-04  2.6495689E-03  5.7529101E-04
  4.8055244E-05  7.4998073E-04  2.9986733E-03  7.4595385E-04  2.7435198E-03  6.0114553E-04
  4.9639701E-05  7.7139908E-04  3.0843218E-03  7.6754326E-04  2.8371200E-03  6.2684954E-04
  5.1225425E-05  7.9288688E-04  3.1702434E-03  7.8919167E-04  2.9306872E-03  6.5242585E-04
  5.2811671E-05  8.1444643E-04  3.2563908E-03  8.1090172E-04  3.0241572E-03  6.7787661E-04
  5.4394611E-05  8.3610153E-04  3.3425449E-03  8.3269755E-04  3.1171753E-03  7.0317624E-04
  5.5976695E-05  8.5769589E-04  3.4287284E-03  8.5442486E-04  3.2098819E-03  7.2838442E-04
  1.4760299E-05  2.8042838E-04  1.1205370E-03  2.6492642E-04  4.1550441E-04  0.0000000E+00
  1.4800905E-05  2.9245171E-04  1.1688139E-03  2.7858045E-04  5.1019529E-04  0.0000000E+00
  1.5146927E-05  3.0582183E-04  1.2220689E-03  2.9332124E-04  6.0536596E-04 -9.3440109E-07
  1.5640404E-05  3.2042521E-04  1.2809847E-03  3.0909421E-04  7.0119015E-04 -8.0536793E-06
  1.6347695E-05  3.3605571E-04  1.3437464E-03  3.2572429E-04  7.9730845E-04  1.9028747E-05
  1.7232936E-05  3.5269753E-04  1.4101193E-03  3.4322110E-04  8.9404621E-04  7.7101883E-05
  1.8248326E-05  3.7012211E-04  1.4799112E-03  3.6139510E-04  9.9124890E-04  1.0152870E-04
  1.9387441E-05  3.8797490E-04  1.5510994E-03  3.7990761E-04  1.0878649E-03  1.2689385E-04
  2.0565554E-05  4.0615786E-04  1.6239402E-03  3.9867896E-04  1.1838249E-03  1.5787344E-04
  2.1783065E-05  4.2465898E-04  1.6982190E-03  4.1770497E-04  1.2792639E-03  1.8705399E-04
  2.3031298E-05  4.4349413E-04  1.7733862E-03  4.3700939E-04  1.3744305E-03  2.1578044E-04
  2.4298534E-05  4.6252408E-04  1.8496116E-03  4.5646358E-04  1.4690131E-03  2.4414323E-04
  2.5583338E-05  4.8174008E-04  1.9266955E-03  4.7606299E-04  1.5630413E-03  2.7215395E-04
  2.6881322E-05  5.0117538E-04  2.0040875E-03  4.9584529E-04  1.6566726E-03  2.9979048E-04
  2.8186557E-05  5.2078667E-04  2.0824987E-03  5.1577341E-04  1.7495922E-03  3.2707713E-04
  2.9499354E-05  5.4055136E-04  2.1617187E-03  5.3582750E-04  1.8420022E-03  3.5405174E-04
  3.0820045E-05  5.6045834E-04  2.2410569E-03  5.5599846E-04  1.9345480E-03  3.8077141E-04
  3.2143376E-05  5.8045317E-04  2.3208613E-03  5.7623602E-04  2.0267361E-03  4.0724140E-04
  3.3467260E-05  6.0054483E-04  2.4011794E-03  5.9655112E-04  2.1185237E-03  4.3345930E-04
  3.4790743E-05  6.2078856E-04  2.4819964E-03  6.1700139E-04  2.2099840E-03  4.5939795E-04
  3.6117580E-05  6.4108752E-04  2.5633398E-03  6.3749176E-04  2.3010126E-03  4.8516124E-04
  3.7445582E-05  6.6144481E-04  2.6450376E-03  6.5802610E-04  2.3917061E-03  5.1075256E-04
  3.8769309E-05  6.8191189E-04  2.7264666E-03  6.7865658E-04  2.4823263E-03  5.3614856E-04
  4.0093458E-05  7.0242569E-04  2.8085439E-03  6.9932142E-04  2.5729068E-03  5.6131178E-04
  4.1417273E-05  7.2298871E-04  2.8911651E-03  7.2002487E-04  2.6633420E-03  5.8626730E-04
  4.2736767E-05  7.4364891E-04  2.9734475E-03  7.4081949E-04  2.7532381E-03  6.1109836E-04
  4.4057404E-05  7.6433965E-04  3.0560380E-03  7.6163481E-04  2.8431907E-03  6.3576541E-04
  4.5378415E-05  7.8505280E-04  3.1389459E-03  7.8246312E-04  2.9331144E-03  6.6027644E-04
  4.6694580E-05  8.0581113E-04  3.2218957E-03  8.0333043E-04  3.0224126E-03  6.8466244E-04
  4.8005962E-05  8.2658452E-04  3.3048886E-03  8.2420618E-04  3.1113973E-03  7.0895193E-04
  1.2046355E-05  2.7066256E-04  1.0819889E-03  2.5858289E-04  4.1011245E-04  0.0000000E+00
  1.2310923E-05  2.8225323E-04  1.1284214E-03  2.7152503E-04  5.0373537E-04  0.0000000E+00
  1.2778852E-05  2.9510982E-04  1.1796363E-03  2.8550810E-04  5.9739336E-04 -9.4870483E-07
  1.3319644E-05  3.0919616E-04  1.2363621E-03  3.0054678E-04  6.9136470E-04 -8.1769645E-06
  1.4012434E-05  3.2430258E-04  1.2970527E-03  3.1646216E-04  7.8538692E-04  1.9340167E-05
  1.4828757E-05  3.4039104E-04  1.3611734E-03  3.3324051E-04  8.7986820E-04  7.7362310E-05
  1.5727237E-05  3.5721102E-04  1.4285082E-03  3.5066057E-04  9.7465626E-04  9.9935843E-05
  1.6724922E-05  3.7442317E-04  1.4972484E-03  3.6839765E-04  1.0686869E-03  1.2494591E-04
  1.7745601E-05  3.9199200E-04  1.5675093E-03  3.8643267E-04  1.1618669E-03  1.5567088E-04
  1.8790478E-05  4.0987040E-04  1.6390446E-03  4.0472478E-04  1.2543566E-03  1.8443009E-04
  1.9850453E-05  4.2797415E-04  1.7112158E-03  4.2319537E-04  1.3464098E-03  2.1267742E-04
  2.0919247E-05  4.4632062E-04  1.7846030E-03  4.4187217E-04  1.4377171E-03  2.4047861E-04
  2.1997773E-05  4.6487413E-04  1.8589524E-03  4.6072341E-04  1.5283431E-03  2.6785861E-04
  2.3086180E-05  4.8354576E-04  1.9334480E-03  4.7966480E-04  1.6185508E-03  2.9482851E-04
  2.4174234E-05  5.0241908E-04  2.0088082E-03  4.9878193E-04  1.7081511E-03  3.2142542E-04
  2.5262261E-05  5.2145806E-04  2.0849033E-03  5.1804182E-04  1.7972662E-03  3.4768539E-04
  2.6351557E-05  5.4056926E-04  2.1612765E-03  5.3735600E-04  1.8862790E-03  3.7365200E-04
  2.7439575E-05  5.5978069E-04  2.2380939E-03  5.5675309E-04  1.9747004E-03  3.9931463E-04
  2.8525610E-05  5.7909686E-04  2.3153814E-03  5.7623901E-04  2.0626372E-03  4.2468570E-04
  2.9611352E-05  5.9852363E-04  2.3931600E-03  5.9582215E-04  2.1506783E-03  4.4979794E-04
  3.0694973E-05  6.1801561E-04  2.4712240E-03  6.1545819E-04  2.2380278E-03  4.7468930E-04
  3.1774974E-05  6.3757034E-04  2.5494801E-03  6.3514559E-04  2.3248013E-03  4.9936690E-04
  3.2850312E-05  6.5719421E-04  2.6276847E-03  6.5489218E-04  2.4116012E-03  5.2383841E-04
  3.3925187E-05  6.7687399E-04  2.7063730E-03  6.7468563E-04  2.4984224E-03  5.4808094E-04
  3.4999500E-05  6.9660879E-04  2.7854921E-03  6.9452585E-04  2.5851307E-03  5.7211656E-04
  3.6071717E-05  7.1640837E-04  2.8645650E-03  7.1442431E-04  2.6712694E-03  5.9601968E-04
  3.7140807E-05  7.3622822E-04  2.9437515E-03  7.3433621E-04  2.7573049E-03  6.1974067E-04
  3.8206698E-05  7.5607220E-04  3.0231017E-03  7.5426579E-04  2.8432156E-03  6.4328954E-04
  3.9270515E-05  7.7599595E-04  3.1027649E-03  7.7426968E-04  2.9287095E-03  6.6671915E-04
  4.0329084E-05  7.9591207E-04  3.1825028E-03  7.9426098E-04  3.0139582E-03  6.9000800E-04
  9.7545207E-06  2.6294123E-04  1.0514431E-03  2.5399236E-04  4.1134276E-04  0.0000000E+00
  1.0151336E-05  2.7397895E-04  1.0954070E-03  2.6609728E-04  5.0406717E-04  0.0000000E+00
  1.0670352E-05  2.8627454E-04  1.1446865E-03  2.7927817E-04  5.9625619E-04 -9.7197215E-07
  1.1207923E-05  2.9979249E-04  1.1987126E-03  2.9354064E-04  6.8834560E-04 -8.3775074E-06
  1.1846720E-05  3.1428855E-04  1.2566286E-03  3.0866252E-04  7.8019757E-04  1.9840131E-05
  1.2564229E-05  3.2972093E-04  1.3182317E-03  3.2462699E-04  8.7238322E-04  7.8612083E-05
  1.3324196E-05  3.4591443E-04  1.3832555E-03  3.4127615E-04  9.6463540E-04  9.9903933E-05
  1.4162881E-05  3.6244585E-04  1.4497275E-03  3.5820469E-04  1.0558898E-03  1.2453522E-04
  1.5011915E-05  3.7930185E-04  1.5169489E-03  3.7541073E-04  1.1460746E-03  1.5502696E-04
  1.5874403E-05  3.9645337E-04  1.5850937E-03  3.9287113E-04  1.2353862E-03  1.8337427E-04
  1.6744764E-05  4.1385941E-04  1.6546200E-03  4.1055162E-04  1.3240633E-03  2.1114911E-04
  1.7616193E-05  4.3144581E-04  1.7250608E-03  4.2838316E-04  1.4118882E-03  2.3837353E-04
  1.8489964E-05  4.4919663E-04  1.7962521E-03  4.4635286E-04  1.4989619E-03  2.6509236E-04
  1.9367349E-05  4.6711479E-04  1.8679666E-03  4.6446806E-04  1.5856633E-03  2.9137653E-04
  2.0239459E-05  4.8517806E-04  1.9402159E-03  4.8270902E-04  1.6715462E-03  3.1723284E-04
  2.1108104E-05  5.0337134E-04  2.0129071E-03  5.0106284E-04  1.7567573E-03  3.4270061E-04
  2.1978366E-05  5.2169239E-04  2.0858994E-03  5.1953028E-04  1.8417780E-03  3.6783037E-04
  2.2843224E-05  5.4008468E-04  2.1593060E-03  5.3805593E-04  1.9264990E-03  3.9265172E-04
  2.3701627E-05  5.5854848E-04  2.2331522E-03  5.5664119E-04  2.0108257E-03  4.1716439E-04
  2.4555161E-05  5.7711068E-04  2.3074615E-03  5.7531471E-04  2.0944718E-03  4.4134449E-04
  2.5407066E-05  5.9573522E-04  2.3819224E-03  5.9404139E-04  2.1779047E-03  4.6528216E-04
  2.6256195E-05  6.1441813E-04  2.4565647E-03  6.1281803E-04  2.2611688E-03  4.8898948E-04
  2.7100015E-05  6.3315356E-04  2.5316468E-03  6.3164022E-04  2.3440747E-03  5.1244929E-04
  2.7939704E-05  6.5194170E-04  2.6068952E-03  6.5050839E-04  2.4266625E-03  5.3572552E-04
  2.8775828E-05  6.7078130E-04  2.6822520E-03  6.6942178E-04  2.5089775E-03  5.5881895E-04
  2.9610780E-05  6.8967234E-04  2.7576736E-03  6.8838151E-04  2.5912265E-03  5.8169651E-04
  3.0441015E-05  7.0858024E-04  2.8331369E-03  7.0735322E-04  2.6730222E-03  6.0438325E-04
  3.1266701E-05  7.2750440E-04  2.9087100E-03  7.2633657E-04  2.7544327E-03  6.2689903E-04
  3.2090472E-05  7.4647399E-04  2.9846799E-03  7.4536115E-04  2.8360311E-03  6.4929439E-04
  3.2911546E-05  7.6545035E-04  3.0607070E-03  7.6438923E-04  2.9171112E-03  6.7153511E-04
  7.8270945E-06  2.5810902E-04  1.0318716E-03  2.5192049E-04  4.2277457E-04  0.0000000E+00
  8.2589903E-06  2.6846345E-04  1.0734958E-03  2.6307189E-04  5.1476394E-04  0.0000000E+00
  8.7549174E-06  2.8007140E-04  1.1202245E-03  2.7533167E-04  6.0553285E-04 -1.0083493E-06
  9.2346980E-06  2.9290068E-04  1.1713431E-03  2.8870184E-04  6.9588541E-04 -8.6910447E-06
  9.7789520E-06  3.0667134E-04  1.2261588E-03  3.0292472E-04  7.8553795E-04  2.0616257E-05
  1.0367456E-05  3.2139782E-04  1.2848750E-03  3.1803091E-04  8.7513103E-04  8.1311492E-05
  1.0972531E-05  3.3682176E-04  1.3470403E-03  3.3378184E-04  9.6467312E-04  1.0216363E-04
  1.1639779E-05  3.5260301E-04  1.4102155E-03  3.4984282E-04  1.0528579E-03  1.2640783E-04
  1.2311667E-05  3.6867192E-04  1.4743797E-03  3.6615684E-04  1.1396811E-03  1.5671930E-04
  1.2990490E-05  3.8500126E-04  1.5395251E-03  3.8270104E-04  1.2254397E-03  1.8466734E-04
  1.3670355E-05  4.0155685E-04  1.6055873E-03  3.9944557E-04  1.3105253E-03  2.1191402E-04
  1.4346048E-05  4.1829547E-04  1.6724504E-03  4.1635222E-04  1.3944138E-03  2.3854414E-04
  1.5018705E-05  4.3519603E-04  1.7399826E-03  4.3340215E-04  1.4773187E-03  2.6460296E-04
  1.5688969E-05  4.5224555E-04  1.8079260E-03  4.5058501E-04  1.5599558E-03  2.9013166E-04
  1.6351609E-05  4.6940179E-04  1.8766604E-03  4.6786117E-04  1.6418983E-03  3.1518020E-04
  1.7008972E-05  4.8665639E-04  1.9460170E-03  4.8522373E-04  1.7231280E-03  3.3979687E-04
  1.7666443E-05  5.0402388E-04  2.0155798E-03  5.0268888E-04  1.8037189E-03  3.6404944E-04
  1.8314791E-05  5.2148001E-04  2.0852120E-03  5.2023340E-04  1.8839721E-03  3.8790825E-04
  1.8954464E-05  5.3901262E-04  2.1550045E-03  5.3784602E-04  1.9638599E-03  4.1139355E-04
  1.9592772E-05  5.5659017E-04  2.2252410E-03  5.5549663E-04  2.0430167E-03  4.3456050E-04
  2.0226213E-05  5.7425416E-04  2.2959208E-03  5.7322730E-04  2.1220952E-03  4.5745972E-04
  2.0854675E-05  5.9199093E-04  2.3669409E-03  5.9102497E-04  2.2010209E-03  4.8009971E-04
  2.1481396E-05  6.0972729E-04  2.4379906E-03  6.0881759E-04  2.2791477E-03  5.0247378E-04
  2.2103638E-05  6.2753637E-04  2.5090867E-03  6.2667851E-04  2.3571676E-03  5.2462075E-04
  2.2721506E-05  6.4541079E-04  2.5803159E-03  6.4460061E-04  2.4350824E-03  5.4655816E-04
  2.3337724E-05  6.6329028E-04  2.6519635E-03  6.6252403E-04  2.5124597E-03  5.6833109E-04
  2.3948969E-05  6.8117758E-04  2.7236927E-03  6.8045179E-04  2.5899418E-03  5.8989285E-04
  2.4555462E-05  6.9908556E-04  2.7954373E-03  6.9839718E-04  2.6673435E-03  6.1125787E-04
  2.5159783E-05  7.1707329E-04  2.8671965E-03  7.1642021E-04  2.7436573E-03  6.3250779E-04
  2.5761470E-05  7.3504591E-04  2.9389662E-03  7.3442544E-04  2.8198480E-03  6.5356869E-04
  6.0999752E-06  2.5720265E-04  1.0283390E-03  2.5336575E-04  4.4915884E-04  0.0000000E+00
  6.4903460E-06  2.6666350E-04  1.0667106E-03  2.6336781E-04  5.4095275E-04  0.0000000E+00
  6.9072780E-06  2.7745922E-04  1.1097233E-03  2.7459829E-04  6.3051475E-04 -1.0641572E-06
  7.2900299E-06  2.8943090E-04  1.1572116E-03  2.8692629E-04  7.1903135E-04 -9.1720582E-06
  7.7104221E-06  3.0231736E-04  1.2084425E-03  3.0010780E-04  8.0624383E-04  2.1802430E-05
  8.1527622E-06  3.1615911E-04  1.2639006E-03  3.1419150E-04  8.9302227E-04  8.6169779E-05
  8.5973578E-06  3.3069420E-04  1.3222588E-03  3.2893506E-04  9.7937978E-04  1.0784185E-04
  9.0916537E-06  3.4558740E-04  1.3817518E-03  3.4400481E-04  1.0640570E-03  1.3167279E-04
  9.5843434E-06  3.6072988E-04  1.4423159E-03  3.5930025E-04  1.1470535E-03  1.6175165E-04
  1.0077415E-05  3.7610597E-04  1.5038214E-03  3.7480899E-04  1.2286481E-03  1.8920405E-04
  1.0566635E-05  3.9170910E-04  1.5660075E-03  3.9052826E-04  1.3090404E-03  2.1595716E-04
  1.1051391E-05  4.0747907E-04  1.6288527E-03  4.0640080E-04  1.3885379E-03  2.4206901E-04
  1.1531124E-05  4.2338112E-04  1.6923500E-03  4.2239329E-04  1.4671768E-03  2.6750462E-04
  1.2000481E-05  4.3936525E-04  1.7565980E-03  4.3845749E-04  1.5448627E-03  2.9222421E-04
  1.2464028E-05  4.5548290E-04  1.8210886E-03  4.5464650E-04  1.6219616E-03  3.1634738E-04
  1.2923097E-05  4.7171858E-04  1.8858207E-03  4.7094583E-04  1.6984692E-03  3.3994963E-04
  1.3375998E-05  4.8803980E-04  1.9510469E-03  4.8732403E-04  1.7743336E-03  3.6311661E-04
  1.3825636E-05  5.0441093E-04  2.0166416E-03  5.0374680E-04  1.8496293E-03  3.8584799E-04
  1.4270091E-05  5.2083478E-04  2.0825120E-03  5.2021741E-04  1.9243796E-03  4.0817556E-04
  1.4704254E-05  5.3733499E-04  2.1484249E-03  5.3675971E-04  1.9984855E-03  4.3018706E-04
  1.5134923E-05  5.5389298E-04  2.2144224E-03  5.5335576E-04  2.0721930E-03  4.5186273E-04
  1.5562795E-05  5.7049349E-04  2.2805798E-03  5.6999076E-04  2.1455753E-03  4.7321901E-04
  1.5987950E-05  5.8708726E-04  2.3471185E-03  5.8661638E-04  2.2186486E-03  4.9430250E-04
  1.6408184E-05  6.0374919E-04  2.4137142E-03  6.0330751E-04  2.2913848E-03  5.1517018E-04
  1.6824423E-05  6.2047266E-04  2.4804092E-03  6.2005765E-04  2.3638464E-03  5.3582717E-04
  1.7242154E-05  6.3719293E-04  2.5475275E-03  6.3680213E-04  2.4362362E-03  5.5625075E-04
  1.7654868E-05  6.5394952E-04  2.6147374E-03  6.5358122E-04  2.5084983E-03  5.7649333E-04
  1.8062366E-05  6.7073653E-04  2.6818925E-03  6.7038913E-04  2.5804912E-03  5.9655683E-04
  1.8467749E-05  6.8751447E-04  2.7486594E-03  6.8718615E-04  2.6518213E-03  6.1642359E-04
  1.8870065E-05  7.0432405E-04  2.8156405E-03  7.0401347E-04  2.7227869E-03  6.3608669E-04
  4.4117237E-06  2.6287635E-04  1.0513524E-03  2.6093159E-04  5.0397982E-04  0.0000000E+00
  4.6992186E-06  2.7122203E-04  1.0849796E-03  2.6958179E-04  5.9630824E-04  0.0000000E+00
  4.9936145E-06  2.8087733E-04  1.1232940E-03  2.7947851E-04  6.8469683E-04 -1.1572175E-06
  5.2517792E-06  2.9173959E-04  1.1664446E-03  2.9053512E-04  7.7117165E-04 -9.9741517E-06
  5.5301096E-06  3.0357816E-04  1.2135340E-03  3.0253198E-04  8.5545862E-04  2.3776101E-05
  5.8190088E-06  3.1636852E-04  1.2646461E-03  3.1544879E-04  9.3878635E-04  9.5164683E-05
  6.1082997E-06  3.2984898E-04  1.3183710E-03  3.2903864E-04  1.0211504E-03  1.1997044E-04
  6.4314785E-06  3.4360615E-04  1.3736272E-03  3.4288608E-04  1.1012449E-03  1.4330368E-04
  6.7488130E-06  3.5760953E-04  1.4297550E-03  3.5696696E-04  1.1792475E-03  1.7483198E-04
  7.0622402E-06  3.7182208E-04  1.4865530E-03  3.7124605E-04  1.2555457E-03  2.0347092E-04
  7.3697101E-06  3.8617238E-04  1.5437934E-03  3.8565377E-04  1.3304783E-03  2.2940223E-04
  7.6694835E-06  4.0068784E-04  1.6018891E-03  4.0021936E-04  1.4045449E-03  2.5355882E-04
  7.9627985E-06  4.1534643E-04  1.6607080E-03  4.1492160E-04  1.4776499E-03  2.7689811E-04
  8.2502176E-06  4.3010373E-04  1.7197937E-03  4.2971700E-04  1.5494426E-03  3.0014914E-04
  8.5299980E-06  4.4497168E-04  1.7790973E-03  4.4461874E-04  1.6204522E-03  3.2312394E-04
  8.8034500E-06  4.5992267E-04  1.8386437E-03  4.5959972E-04  1.6906743E-03  3.4563076E-04
  9.0719699E-06  4.7489464E-04  1.8986162E-03  4.7459825E-04  1.7598999E-03  3.6749081E-04
  9.3358890E-06  4.8995890E-04  1.9589159E-03  4.8968622E-04  1.8289124E-03  3.8881289E-04
  9.5951158E-06  5.0509874E-04  2.0194512E-03  5.0484723E-04  1.8976108E-03  4.0970515E-04
  9.8501453E-06  5.2023087E-04  2.0799906E-03  5.1999843E-04  1.9652366E-03  4.3020503E-04
  1.0103126E-05  5.3539694E-04  2.1405338E-03  5.3518171E-04  2.0323892E-03  4.5032807E-04
  1.0352931E-05  5.5061076E-04  2.2011761E-03  5.5041103E-04  2.0993061E-03  4.7010563E-04
  1.0595211E-05  5.6590050E-04  2.2622125E-03  5.6571474E-04  2.1663260E-03  4.8960084E-04
  1.0837071E-05  5.8120199E-04  2.3232950E-03  5.8102898E-04  2.2327970E-03  5.0883677E-04
  1.1078660E-05  5.9650497E-04  2.3844536E-03  5.9634357E-04  2.2987626E-03  5.2783171E-04
  1.1316898E-05  6.1180719E-04  2.4460482E-03  6.1165631E-04  2.3647903E-03  5.4662141E-04
  1.1552491E-05  6.2713960E-04  2.5073989E-03  6.2699840E-04  2.4303563E-03  5.6517666E-04
  1.1785355E-05  6.4249888E-04  2.5685585E-03  6.4236656E-04  2.4955106E-03  5.8350229E-04
  1.2014577E-05  6.5785176E-04  2.6301398E-03  6.5772753E-04  2.5608496E-03  6.0164275E-04
  1.2243469E-05  6.7323514E-04  2.6917620E-03  6.7311835E-04  2.6256270E-03  6.1957268E-04
  2.5627212E-06  2.8322783E-04  1.1327149E-03  2.8262285E-04  6.2588837E-04  0.0000000E+00
  2.7069237E-06  2.8989115E-04  1.1591881E-03  2.8939651E-04  7.2059935E-04  0.0000000E+00
  2.8502824E-06  2.9798311E-04  1.1914575E-03  2.9757359E-04  8.0804841E-04 -1.3304298E-06
  2.9689489E-06  3.0738325E-04  1.2291445E-03  3.0704043E-04  8.9234219E-04 -1.1467084E-05
  3.0966363E-06  3.1775908E-04  1.2704170E-03  3.1746832E-04  9.7280361E-04  2.7448182E-05
  3.2367247E-06  3.2908362E-04  1.3152984E-03  3.2883537E-04  1.0510956E-03  1.1332099E-04
  3.3904398E-06  3.4107596E-04  1.3631488E-03  3.4086149E-04  1.1276686E-03  1.4698281E-04
  3.5503248E-06  3.5330474E-04  1.4119794E-03  3.5311824E-04  1.2012475E-03  1.6989049E-04
  3.7009801E-06  3.6571834E-04  1.4620099E-03  3.6555530E-04  1.2722406E-03  2.0059056E-04
  3.8444729E-06  3.7830211E-04  1.5127763E-03  3.7815873E-04  1.3410468E-03  2.2775709E-04
  3.9804167E-06  3.9105639E-04  1.5633435E-03  3.9092969E-04  1.4078403E-03  2.5338510E-04
  4.1094951E-06  4.0391867E-04  1.6146311E-03  4.0380626E-04  1.4732972E-03  2.7766702E-04
  4.2330780E-06  4.1687196E-04  1.6665717E-03  4.1677178E-04  1.5375315E-03  3.0077846E-04
  4.3521031E-06  4.2990624E-04  1.7186902E-03  4.2981655E-04  1.6006477E-03  3.2295322E-04
  4.4657855E-06  4.4302616E-04  1.7710368E-03  4.4294565E-04  1.6629279E-03  3.4430939E-04
  4.5752082E-06  4.5620495E-04  1.8236082E-03  4.5613245E-04  1.7243579E-03  3.6489655E-04
  4.6820769E-06  4.6937774E-04  1.8765289E-03  4.6931223E-04  1.7848359E-03  3.8478729E-04
  4.7861375E-06  4.8263073E-04  1.9293967E-03  4.8257136E-04  1.8449321E-03  4.0409014E-04
  4.8874588E-06  4.9594920E-04  1.9822882E-03  4.9589521E-04  1.9045857E-03  4.2287214E-04
  4.9866677E-06  5.0925433E-04  2.0355795E-03  5.0920510E-04  1.9631852E-03  4.4119527E-04
  5.0841509E-06  5.2255603E-04  2.0889066E-03  5.2251106E-04  2.0216509E-03  4.5907603E-04
  5.1799129E-06  5.3587277E-04  2.1423021E-03  5.3583159E-04  2.0800154E-03  4.7656996E-04
  5.2741343E-06  5.4926847E-04  2.1961150E-03  5.4923061E-04  2.1376331E-03  4.9377529E-04
  5.3674982E-06  5.6263696E-04  2.2496374E-03  5.6260213E-04  2.1949243E-03  5.1066683E-04
  5.4600000E-06  5.7598955E-04  2.3029478E-03  5.7595748E-04  2.2520027E-03  5.2728159E-04
  5.5512512E-06  5.8942904E-04  2.3566779E-03  5.8939941E-04  2.3090313E-03  5.4373988E-04
  5.6415967E-06  6.0284452E-04  2.4104718E-03  6.0281709E-04  2.3659357E-03  5.5992710E-04
  5.7311558E-06  6.1623658E-04  2.4641869E-03  6.1621116E-04  2.4225639E-03  5.7584295E-04
  5.8201416E-06  6.2967728E-04  2.5174601E-03  6.2965368E-04  2.4785225E-03  5.9158029E-04
  5.9082633E-06  6.4309437E-04  2.5709830E-03  6.4307241E-04  2.5340608E-03  6.0706623E-04
  6.4924978E-08  1.0951603E-04  4.3783778E-04  1.0951603E-04  7.8211471E-04  0.0000000E+00
  6.1587109E-08  1.1240285E-04  4.4928397E-04  1.1240285E-04  7.4016440E-04  0.0000000E+00
  5.6897815E-08  1.1547905E-04  4.6142032E-04  1.1547905E-04  7.0617917E-04 -1.7066336E-06
  4.9714489E-08  1.1884535E-04  4.7459270E-04  1.1884535E-04  6.8415372E-04 -1.4709615E-05
  4.4571711E-08  1.2233892E-04  4.8837610E-04  1.2233892E-04  6.6902563E-04  3.5431538E-05
  4.2130852E-08  1.2593853E-04  5.0271868E-04  1.2593853E-04  6.6002740E-04  1.6428307E-04
  3.9470404E-08  1.2957101E-04  5.1717545E-04  1.2957101E-04  6.5421675E-04  2.2941166E-04
  3.6165156E-08  1.3322827E-04  5.3170392E-04  1.3322827E-04  6.5191459E-04  2.1195371E-04
  3.1315893E-08  1.3685510E-04  5.4612955E-04  1.3685510E-04  6.5189643E-04  2.0730235E-04
  2.5736505E-08  1.4046363E-04  5.6053482E-04  1.4046363E-04  6.5388604E-04  2.0391888E-04
  2.0135756E-08  1.4405651E-04  5.7502348E-04  1.4405651E-04  6.5757718E-04  2.0141825E-04
  1.4375432E-08  1.4763799E-04  5.8955462E-04  1.4763799E-04  6.6253606E-04  1.9955365E-04
  8.6544375E-09  1.5120471E-04  6.0400387E-04  1.5120471E-04  6.6858486E-04  1.9823762E-04
  3.1201679E-09  1.5475289E-04  6.1827027E-04  1.5475289E-04  6.7567041E-04  1.9743053E-04
 -2.3117227E-09  1.5828312E-04  6.3239549E-04  1.5828312E-04  6.8389169E-04  1.9716545E-04
 -7.6656079E-09  1.6180295E-04  6.4644988E-04  1.6180295E-04  6.9285227E-04  1.9730792E-04
 -1.2954116E-08  1.6532018E-04  6.6050089E-04  1.6532018E-04  7.0212800E-04  1.9771479E-04
 -1.8130640E-08  1.6883781E-04  6.7456041E-04  1.6883781E-04  7.1176160E-04  1.9845047E-04
 -2.3240209E-08  1.7234923E-04  6.8859045E-04  1.7234923E-04  7.2188131E-04  1.9951475E-04
 -2.8384477E-08  1.7584678E-04  7.0256115E-04  1.7584678E-04  7.3243663E-04  2.0079388E-04
 -3.3622841E-08  1.7932533E-04  7.1644071E-04  1.7932533E-04  7.4344150E-04  2.0223958E-04
 -3.8905045E-08  1.8278963E-04  7.3025264E-04  1.8278963E-04  7.5487504E-04  2.0388480E-04
 -4.4175429E-08  1.8624678E-04  7.4405598E-04  1.8624678E-04  7.6660446E-04  2.0571819E-04
 -4.9384840E-08  1.8970305E-04  7.5790301E-04  1.8970305E-04  7.7851240E-04  2.0772975E-04
 -5.4553048E-08  1.9315649E-04  7.7177414E-04  1.9315649E-04  7.9062391E-04  2.0991049E-04
 -5.9696678E-08  1.9660688E-04  7.8565630E-04  1.9660688E-04  8.0290819E-04  2.1222233E-04
 -6.4823748E-08  2.0005522E-04  7.9954590E-04  2.0005522E-04  8.1530885E-04  2.1462249E-04
 -6.9942278E-08  2.0350250E-04  8.1343933E-04  2.0350250E-04  8.2776955E-04  2.1706820E-04
 -7.5060288E-08  2.0694971E-04  8.2733299E-04  2.0694971E-04  8.4023391E-04  2.1951669E-04
 -8.0185796E-08  2.1039786E-04  8.4122328E-04  2.1039786E-04  8.5264556E-04  2.2192518E-04
 ---


==> anc/BFG_GRV_ENV_FF_photon/BFG_GRV_ENV_FF_photon_0001.dat <==
PdfType: error
Format: lhagrid1
---
1.0000000E-09 2.0408164E-02 4.0816327E-02 6.1224491E-02 8.1632654E-02 1.0204082E-01 1.2244898E-01 1.4285714E-01 1.6326531E-01 1.8367347E-01 2.0408163E-01 2.2448980E-01 2.4489796E-01 2.6530612E-01 2.8571429E-01 3.0612245E-01 3.2653061E-01 3.4693878E-01 3.6734694E-01 3.8775510E-01 4.0816327E-01 4.2857143E-01 4.4897959E-01 4.6938776E-01 4.8979592E-01 5.1020408E-01 5.3061225E-01 5.5102041E-01 5.7142857E-01 5.9183674E-01 6.1224490E-01 6.3265306E-01 6.5306122E-01 6.7346939E-01 6.9387755E-01 7.1428571E-01 7.3469388E-01 7.5510204E-01 7.7551020E-01 7.9591837E-01 8.1632653E-01 8.3673469E-01 8.5714286E-01 8.7755102E-01 8.9795918E-01 9.1836735E-01 9.3877551E-01 9.5918367E-01 9.7959184E-01 1.0000000E+00 
2.1000000E+00 2.4918750E+00 2.9568768E+00 3.5086511E+00 4.1633905E+00 4.9403090E+00 5.8622061E+00 6.9561357E+00 8.2542004E+00 9.7944933E+00 1.1622216E+01 1.3791005E+01 1.6364505E+01 1.9418238E+01 2.3041821E+01 2.7341589E+01 3.2443726E+01 3.8497957E+01 4.5681952E+01 5.4206531E+01 6.4321857E+01 7.6324777E+01 9.0567526E+01 1.0746808E+02 1.2752239E+02 1.5131898E+02 1.7955618E+02 2.1306265E+02 2.5282167E+02 3.0000000E+02 
21 1 2 3 4 5 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  1.2741265E-03  2.7491062E-03  1.0608267E-02  2.7491062E-03  9.4613469E-03  0.0000000E+00
  1.5751228E-03  2.8355380E-03  1.0887232E-02  2.8355380E-03  9.7521617E-03  0.0000000E+00
  1.8677395E-03  2.9235721E-03  1.1171814E-02  2.9235721E-03  1.0045447E-02  0.0000000E+00
  2.1469283E-03  3.0139345E-03  1.1465096E-02  3.0139345E-03  1.0342078E-02  0.0000000E+00
  2.4104155E-03  3.1061667E-03  1.1761402E-02  3.1061667E-03  1.0643374E-02  3.7236030E-04
  2.6546927E-03  3.2001367E-03  1.2059894E-02  3.2001367E-03  1.0949540E-02  1.7286040E-03
  2.8794345E-03  3.2955550E-03  1.2360224E-02  3.2955550E-03  1.1256242E-02  4.9164452E-03
  3.0923836E-03  3.3927331E-03  1.2663046E-02  3.3927331E-03  1.1563865E-02  4.9177272E-03
  3.2966608E-03  3.4912473E-03  1.2970092E-02  3.4912473E-03  1.1877988E-02  4.8577716E-03
  3.4920198E-03  3.5911805E-03  1.3280775E-02  3.5911805E-03  1.2196026E-02  4.9168464E-03
  3.6765787E-03  3.6927446E-03  1.3595425E-02  3.6927446E-03  1.2515938E-02  4.9770420E-03
  3.8528589E-03  3.7954152E-03  1.3912834E-02  3.7954152E-03  1.2837558E-02  5.0391195E-03
  4.0212584E-03  3.9075858E-03  1.4232132E-02  3.8992927E-03  1.3161234E-02  5.1037633E-03
  4.1818122E-03  4.0670646E-03  1.4552526E-02  4.0044465E-03  1.3487297E-02  5.1732058E-03
  4.3352000E-03  4.2238019E-03  1.4874103E-02  4.1477396E-03  1.3815608E-02  5.2413524E-03
  4.4825423E-03  4.3776495E-03  1.5197537E-02  4.2998509E-03  1.4145579E-02  5.3092911E-03
  4.6261518E-03  4.5280230E-03  1.5523493E-02  4.4497076E-03  1.4476607E-02  5.3823427E-03
  4.7646388E-03  4.6752337E-03  1.5851591E-02  4.5975552E-03  1.4808322E-02  5.4554840E-03
  4.8979958E-03  4.8199764E-03  1.6182333E-02  4.7429253E-03  1.5141494E-02  5.5289011E-03
  5.0264835E-03  4.9644724E-03  1.6516976E-02  4.8840736E-03  1.5477163E-02  5.6051661E-03
  5.1510126E-03  5.1044792E-03  1.6857560E-02  5.0232996E-03  1.5815932E-02  5.6833339E-03
  5.2718405E-03  5.2408729E-03  1.7202733E-02  5.1609538E-03  1.6157154E-02  5.7623827E-03
  5.3888880E-03  5.3784963E-03  1.7548012E-02  5.2970639E-03  1.6500047E-02  5.8390844E-03
  5.5040430E-03  5.5137836E-03  1.7889426E-02  5.4305635E-03  1.6843927E-02  5.9187593E-03
  5.6174105E-03  5.6468446E-03  1.8228500E-02  5.5621413E-03  1.7188942E-02  6.0016092E-03
  5.7279693E-03  5.7800471E-03  1.8566346E-02  5.6947932E-03  1.7534927E-02  6.0858322E-03
  5.8372311E-03  5.9099542E-03  1.8903365E-02  5.8253028E-03  1.7881564E-02  6.1687821E-03
  5.9453421E-03  6.0371627E-03  1.9239957E-02  5.9535202E-03  1.8228537E-02  6.2510056E-03
  6.0519281E-03  6.1657325E-03  1.9576523E-02  6.0807933E-03  1.8575531E-02  6.3361819E-03
  6.1565872E-03  6.2932408E-03  1.9913464E-02  6.2065192E-03  1.8922230E-02  6.4230151E-03
  1.4971576E-03  2.2936072E-03  8.9082173E-03  2.2936072E-03  7.8944209E-03  0.0000000E+00
  1.7661839E-03  2.3691129E-03  9.1693547E-03  2.3691129E-03  8.1641369E-03  0.0000000E+00
  2.0187923E-03  2.4456632E-03  9.4341702E-03  2.4456632E-03  8.4364518E-03  0.0000000E+00
  2.2545872E-03  2.5236634E-03  9.7045869E-03  2.5236634E-03  8.7123139E-03  0.0000000E+00
  2.4733274E-03  2.6033621E-03  9.9774510E-03  2.6033621E-03  8.9927920E-03  3.0895778E-04
  2.6723692E-03  2.6847604E-03  1.0252072E-02  2.6847604E-03  9.2779302E-03  1.5238751E-03
  2.8529420E-03  2.7670377E-03  1.0531264E-02  2.7670377E-03  9.5656845E-03  4.4712718E-03
  3.0223282E-03  2.9269166E-03  1.0815754E-02  2.8503225E-03  9.8562858E-03  4.4724592E-03
  3.1819627E-03  3.0878318E-03  1.1099209E-02  2.9993746E-03  1.0147470E-02  4.4169500E-03
  3.3324896E-03  3.2440096E-03  1.1383831E-02  3.1545428E-03  1.0440139E-02  4.4692915E-03
  3.4742140E-03  3.3957932E-03  1.1671552E-02  3.3054947E-03  1.0735250E-02  4.5237132E-03
  3.6085964E-03  3.5433456E-03  1.1961076E-02  3.4520707E-03  1.1031893E-02  4.5801521E-03
  3.7360959E-03  3.6871733E-03  1.2252686E-02  3.5948349E-03  1.1330168E-02  4.6386655E-03
  3.8570898E-03  3.8284261E-03  1.2546762E-02  3.7352383E-03  1.1630158E-02  4.6996373E-03
  3.9725457E-03  3.9666026E-03  1.2843250E-02  3.8724168E-03  1.1931753E-02  4.7616563E-03
  4.0831410E-03  4.1018270E-03  1.3141252E-02  4.0066188E-03  1.2234777E-02  4.8249064E-03
  4.1898755E-03  4.2343206E-03  1.3439837E-02  4.1385082E-03  1.2539065E-02  4.8905249E-03
  4.2927188E-03  4.3644333E-03  1.3738770E-02  4.2682397E-03  1.2844885E-02  4.9573527E-03
  4.3918491E-03  4.4924270E-03  1.4038719E-02  4.3957978E-03  1.3152104E-02  5.0253257E-03
  4.4875124E-03  4.6188926E-03  1.4340342E-02  4.5208880E-03  1.3460265E-02  5.0947604E-03
  4.5803889E-03  4.7428951E-03  1.4643872E-02  4.6442778E-03  1.3768923E-02  5.1655883E-03
  4.6707785E-03  4.8647616E-03  1.4948950E-02  4.7661303E-03  1.4078303E-02  5.2375242E-03
  4.7590408E-03  4.9859164E-03  1.5255471E-02  4.8865279E-03  1.4389007E-02  5.3095964E-03
  4.8455946E-03  5.1054868E-03  1.5563346E-02  5.0052763E-03  1.4701569E-02  5.3833529E-03
  4.9305416E-03  5.2235661E-03  1.5872511E-02  5.1225962E-03  1.5015693E-02  5.4587622E-03
  5.0137366E-03  5.3409183E-03  1.6182677E-02  5.2393153E-03  1.5330937E-02  5.5350184E-03
  5.0961691E-03  5.4565092E-03  1.6493518E-02  5.3546294E-03  1.5646937E-02  5.6115681E-03
  5.1778434E-03  5.5705762E-03  1.6804706E-02  5.4686344E-03  1.5963326E-02  5.6885707E-03
  5.2580650E-03  5.6844922E-03  1.7115916E-02  5.5821074E-03  1.6279738E-02  5.7669962E-03
  5.3373893E-03  5.7975736E-03  1.7426821E-02  5.6944861E-03  1.6595809E-02  5.8464336E-03
  1.7000446E-03  2.0159300E-03  7.8721206E-03  2.0159300E-03  6.9511306E-03  0.0000000E+00
  1.9247753E-03  2.0843573E-03  8.1191524E-03  2.0843573E-03  7.2063220E-03  0.0000000E+00
  2.1267167E-03  2.1539256E-03  8.3682670E-03  2.1539256E-03  7.4647174E-03  0.0000000E+00
  2.3090341E-03  2.2251755E-03  8.6201440E-03  2.2251755E-03  7.7278812E-03  0.0000000E+00
  2.4734280E-03  2.2976117E-03  8.8761717E-03  2.2976117E-03  7.9939876E-03  2.7110404E-04
  2.6185497E-03  2.4292942E-03  9.1363467E-03  2.3711339E-03  8.2626172E-03  1.3204669E-03
  2.7465412E-03  2.5769437E-03  9.4004631E-03  2.4720538E-03  8.5345713E-03  3.8742545E-03
  2.8643255E-03  2.7183485E-03  9.6686904E-03  2.6125837E-03  8.8103270E-03  3.8745406E-03
  2.9725230E-03  2.8549027E-03  9.9331958E-03  2.7480409E-03  9.0859255E-03  3.8256454E-03
  3.0723396E-03  2.9870999E-03  1.0198422E-02  2.8790153E-03  9.3626586E-03  3.8703461E-03
  3.1654947E-03  3.1155102E-03  1.0469439E-02  3.0064345E-03  9.6417702E-03  3.9173327E-03
  3.2523406E-03  3.2400129E-03  1.0743598E-02  3.1300425E-03  9.9223242E-03  3.9662221E-03
  3.3335111E-03  3.3609719E-03  1.1019467E-02  3.2501710E-03  1.0204149E-02  4.0169848E-03
  3.4101182E-03  3.4791741E-03  1.1296094E-02  3.3675334E-03  1.0487043E-02  4.0697655E-03
  3.4828846E-03  3.5949689E-03  1.1574011E-02  3.4827250E-03  1.0770922E-02  4.1241474E-03
  3.5521670E-03  3.7085307E-03  1.1853012E-02  3.5957212E-03  1.1056078E-02  4.1799962E-03
  3.6181811E-03  3.8200088E-03  1.2132802E-02  3.7059275E-03  1.1342831E-02  4.2371760E-03
  3.6818193E-03  3.9292479E-03  1.2413154E-02  3.8146493E-03  1.1631810E-02  4.2958866E-03
  3.7433727E-03  4.0365009E-03  1.2694529E-02  3.9219174E-03  1.1922317E-02  4.3560550E-03
  3.8030897E-03  4.1425097E-03  1.2977592E-02  4.0271619E-03  1.2213080E-02  4.4174520E-03
  3.8611656E-03  4.2468650E-03  1.3262736E-02  4.1308405E-03  1.2503166E-02  4.4798923E-03
  3.9177963E-03  4.3496759E-03  1.3549537E-02  4.2332155E-03  1.2793234E-02  4.5433568E-03
  3.9733466E-03  4.4513871E-03  1.3837468E-02  4.3348952E-03  1.3084414E-02  4.6079352E-03
  4.0279701E-03  4.5518853E-03  1.4126063E-02  4.4351511E-03  1.3377707E-02  4.6734410E-03
  4.0817919E-03  4.6513558E-03  1.4415425E-02  4.5341331E-03  1.3672652E-02  4.7399171E-03
  4.1349510E-03  4.7504031E-03  1.4705441E-02  4.6326716E-03  1.3968721E-02  4.8077464E-03
  4.1880136E-03  4.8485890E-03  1.4995898E-02  4.7303617E-03  1.4265545E-02  4.8757551E-03
  4.2409306E-03  4.9458632E-03  1.5286582E-02  4.8272491E-03  1.4562761E-02  4.9441294E-03
  4.2930375E-03  5.0421980E-03  1.5577279E-02  4.9236502E-03  1.4860000E-02  5.0142830E-03
  4.3452785E-03  5.1381862E-03  1.5867777E-02  5.0194650E-03  1.5156896E-02  5.0851816E-03
  1.8219757E-03  1.8144062E-03  7.1122966E-03  1.8144062E-03  6.2696739E-03  0.0000000E+00
  1.9982787E-03  1.8777789E-03  7.3454783E-03  1.8777789E-03  6.5138268E-03  0.0000000E+00
  2.1509162E-03  1.9421894E-03  7.5813446E-03  1.9421894E-03  6.7610979E-03  0.0000000E+00
  2.2841122E-03  2.0081171E-03  7.8209074E-03  2.0081171E-03  7.0130943E-03  0.0000000E+00
  2.4000805E-03  2.1237413E-03  8.0651247E-03  2.0752148E-03  7.2673857E-03  2.4388442E-04
  2.4984769E-03  2.2553582E-03  8.3141447E-03  2.1434136E-03  7.5234870E-03  1.1322909E-03
  2.5826403E-03  2.3817485E-03  8.5640587E-03  2.2599786E-03  7.7825366E-03  3.2960268E-03
  2.6577870E-03  2.5027038E-03  8.8148348E-03  2.3798054E-03  8.0449758E-03  3.2971962E-03
  2.7252716E-03  2.6195135E-03  9.0671663E-03  2.4954629E-03  8.3070255E-03  3.2569988E-03
  2.7860829E-03  2.7323963E-03  9.3215230E-03  2.6072713E-03  8.5701683E-03  3.2966799E-03
  2.8413590E-03  2.8412641E-03  9.5789879E-03  2.7153012E-03  8.8360135E-03  3.3381515E-03
  2.8924701E-03  2.9472058E-03  9.8384426E-03  2.8208154E-03  9.1034656E-03  3.3812701E-03
  2.9399813E-03  3.0504325E-03  1.0099585E-02  2.9238398E-03  9.3721010E-03  3.4263131E-03
  2.9845954E-03  3.1509824E-03  1.0362316E-02  3.0238846E-03  9.6415394E-03  3.4742031E-03
  3.0265483E-03  3.2493413E-03  1.0626790E-02  3.1216604E-03  9.9118008E-03  3.5235464E-03
  3.0661233E-03  3.3458112E-03  1.0892417E-02  3.2175214E-03  1.0183209E-02  3.5741346E-03
  3.1035847E-03  3.4408543E-03  1.1158559E-02  3.3120104E-03  1.0456102E-02  3.6259610E-03
  3.1400435E-03  3.5343333E-03  1.1425074E-02  3.4049100E-03  1.0730986E-02  3.6791859E-03
  3.1757072E-03  3.6262853E-03  1.1692408E-02  3.4963712E-03  1.1007292E-02  3.7337902E-03
  3.2105244E-03  3.7167336E-03  1.1960980E-02  3.5868235E-03  1.1284025E-02  3.7897175E-03
  3.2446269E-03  3.8062351E-03  1.2230947E-02  3.6762223E-03  1.1560563E-02  3.8465774E-03
  3.2782201E-03  3.8949323E-03  1.2502067E-02  3.7646594E-03  1.1837363E-02  3.9044119E-03
  3.3117629E-03  3.9829078E-03  1.2774228E-02  3.8523562E-03  1.2115004E-02  3.9636327E-03
  3.3453759E-03  4.0702506E-03  1.3047333E-02  3.9393845E-03  1.2393994E-02  4.0236289E-03
  3.3790458E-03  4.1568127E-03  1.3321348E-02  4.0256727E-03  1.2674079E-02  4.0843012E-03
  3.4126167E-03  4.2419608E-03  1.3596075E-02  4.1108435E-03  1.2954931E-02  4.1456537E-03
  3.4460131E-03  4.3267021E-03  1.3871281E-02  4.1956156E-03  1.3236299E-02  4.2078888E-03
  3.4795090E-03  4.4112445E-03  1.4146735E-02  4.2801541E-03  1.3517934E-02  4.2710510E-03
  3.5141033E-03  4.4957196E-03  1.4422204E-02  4.3646496E-03  1.3799586E-02  4.3352356E-03
  3.5488771E-03  4.5794419E-03  1.4697455E-02  4.4482270E-03  1.4081003E-02  4.3998348E-03
  1.8806293E-03  1.6559517E-03  6.5091428E-03  1.6559517E-03  5.7361371E-03  0.0000000E+00
  2.0145043E-03  1.7155553E-03  6.7304520E-03  1.7155553E-03  5.9704168E-03  0.0000000E+00
  2.1260530E-03  1.7759076E-03  6.9554978E-03  1.7759076E-03  6.2075742E-03  0.0000000E+00
  2.2198938E-03  1.8685000E-03  7.1861515E-03  1.8372754E-03  6.4490470E-03  0.0000000E+00
  2.2984324E-03  1.9897854E-03  7.4201008E-03  1.9000305E-03  6.6929710E-03  2.2266006E-04
  2.3621157E-03  2.1051276E-03  7.6570387E-03  1.9700223E-03  6.9389750E-03  1.0337850E-03
  2.4137357E-03  2.2158075E-03  7.8947135E-03  2.0798522E-03  7.1874297E-03  2.8137936E-03
  2.4575980E-03  2.3218309E-03  8.1334078E-03  2.1851650E-03  7.4386280E-03  2.8174170E-03
  2.4960868E-03  2.4236226E-03  8.3760353E-03  2.2864918E-03  7.6892328E-03  2.7855782E-03
  2.5299874E-03  2.5216829E-03  8.6209142E-03  2.3841703E-03  7.9407682E-03  2.8220905E-03
  2.5599485E-03  2.6167221E-03  8.8662177E-03  2.4784893E-03  8.1948369E-03  2.8614769E-03
  2.5873506E-03  2.7091103E-03  9.1121376E-03  2.5705259E-03  8.4503834E-03  2.9024662E-03
  2.6124914E-03  2.7991707E-03  9.3599784E-03  2.6605090E-03  8.7073311E-03  2.9450621E-03
  2.6353658E-03  2.8874260E-03  9.6109077E-03  2.7485315E-03  8.9657262E-03  2.9897734E-03
  2.6571593E-03  2.9742118E-03  9.8645558E-03  2.8348460E-03  9.2256229E-03  3.0359028E-03
  2.6779946E-03  3.0595538E-03  1.0119615E-02  2.9196701E-03  9.4865187E-03  3.0833566E-03
  2.6975000E-03  3.1432561E-03  1.0374783E-02  3.0034121E-03  9.7478788E-03  3.1321463E-03
  2.7168758E-03  3.2255326E-03  1.0630018E-02  3.0855231E-03  1.0009520E-02  3.1827068E-03
  2.7363620E-03  3.3065962E-03  1.0885829E-02  3.1663490E-03  1.0271898E-02  3.2347521E-03
  2.7560762E-03  3.3868890E-03  1.1142353E-02  3.2471324E-03  1.0535525E-02  3.2872796E-03
  2.7756693E-03  3.4664196E-03  1.1399428E-02  3.3267687E-03  1.0800800E-02  3.3408363E-03
  2.7952580E-03  3.5452862E-03  1.1657039E-02  3.4054120E-03  1.1067363E-02  3.3955228E-03
  2.8152718E-03  3.6237520E-03  1.1915675E-02  3.4841110E-03  1.1334558E-02  3.4515361E-03
  2.8360338E-03  3.7014433E-03  1.2175769E-02  3.5615325E-03  1.1601810E-02  3.5080162E-03
  2.8574871E-03  3.7785032E-03  1.2437084E-02  3.6380575E-03  1.1869297E-02  3.5650231E-03
  2.8792000E-03  3.8556350E-03  1.2699273E-02  3.7157307E-03  1.2137047E-02  3.6233144E-03
  2.9014726E-03  3.9320467E-03  1.2962051E-02  3.7923790E-03  1.2404973E-02  3.6820413E-03
  2.9243128E-03  4.0077353E-03  1.3225132E-02  3.8680502E-03  1.2672991E-02  3.7413232E-03
  2.9475482E-03  4.0830011E-03  1.3488233E-02  3.9441155E-03  1.2941015E-02  3.8021436E-03
  2.9714859E-03  4.1586703E-03  1.3751066E-02  4.0201974E-03  1.3208958E-02  3.8633824E-03
  1.8991866E-03  1.5249124E-03  6.0085271E-03  1.5249124E-03  5.2974239E-03  0.0000000E+00
  1.9966755E-03  1.5811132E-03  6.2203532E-03  1.5811132E-03  5.5225938E-03  0.0000000E+00
  2.0738419E-03  1.6509029E-03  6.4356686E-03  1.6381562E-03  5.7505114E-03  0.0000000E+00
  2.1357771E-03  1.7650812E-03  6.6561895E-03  1.6963940E-03  5.9825242E-03  0.0000000E+00
  2.1842930E-03  1.8723277E-03  6.8799687E-03  1.7558409E-03  6.2170852E-03  2.0527907E-04
  2.2203069E-03  1.9743835E-03  7.1067118E-03  1.8282028E-03  6.4539116E-03  9.5311434E-04
  2.2474446E-03  2.0727803E-03  7.3347654E-03  1.9262413E-03  6.6925159E-03  2.4067770E-03
  2.2691818E-03  2.1663347E-03  7.5643735E-03  2.0194807E-03  6.9331354E-03  2.4132953E-03
  2.2867740E-03  2.2560801E-03  7.7960367E-03  2.1089939E-03  7.1741727E-03  2.3901387E-03
  2.3009770E-03  2.3428225E-03  8.0297239E-03  2.1955623E-03  7.4164566E-03  2.4257665E-03
  2.3127115E-03  2.4279752E-03  8.2658358E-03  2.2805369E-03  7.6610999E-03  2.4638231E-03
  2.3228965E-03  2.5106364E-03  8.5035879E-03  2.3631244E-03  7.9072027E-03  2.5041422E-03
  2.3319674E-03  2.5911042E-03  8.7427160E-03  2.4436054E-03  8.1543814E-03  2.5462757E-03
  2.3405093E-03  2.6703131E-03  8.9830301E-03  2.5228396E-03  8.4024008E-03  2.5891516E-03
  2.3487109E-03  2.7479911E-03  9.2245662E-03  2.6005609E-03  8.6513962E-03  2.6334991E-03
  2.3567093E-03  2.8242289E-03  9.4672578E-03  2.6768647E-03  8.9011734E-03  2.6794128E-03
  2.3646602E-03  2.8991120E-03  9.7110378E-03  2.7518464E-03  9.1515042E-03  2.7270309E-03
  2.3727721E-03  2.9734163E-03  9.9563236E-03  2.8263198E-03  9.4021753E-03  2.7760938E-03
  2.3813617E-03  3.0471740E-03  1.0202750E-02  2.9002898E-03  9.6535832E-03  2.8262007E-03
  2.3912586E-03  3.1200550E-03  1.0449479E-02  2.9733337E-03  9.9063196E-03  2.8761909E-03
  2.4014449E-03  3.1923271E-03  1.0695856E-02  3.0457459E-03  1.0160856E-02  2.9279030E-03
  2.4120892E-03  3.2639959E-03  1.0942324E-02  3.1175662E-03  1.0416778E-02  2.9812102E-03
  2.4242868E-03  3.3348152E-03  1.1189708E-02  3.1886462E-03  1.0673318E-02  3.0348372E-03
  2.4365858E-03  3.4058533E-03  1.1438741E-02  3.2599830E-03  1.0929797E-02  3.0894469E-03
  2.4492779E-03  3.4769715E-03  1.1689078E-02  3.3313960E-03  1.1186434E-02  3.1449309E-03
  2.4641565E-03  3.5470785E-03  1.1940311E-02  3.4016835E-03  1.1443288E-02  3.2006460E-03
  2.4795732E-03  3.6168935E-03  1.2192146E-02  3.4717373E-03  1.1700290E-02  3.2570923E-03
  2.4953275E-03  3.6865857E-03  1.2444293E-02  3.5417241E-03  1.1957367E-02  3.3143832E-03
  2.5115835E-03  3.7563322E-03  1.2696458E-02  3.6117038E-03  1.2214449E-02  3.3726902E-03
  2.5291110E-03  3.8259496E-03  1.2948350E-02  3.6815737E-03  1.2471465E-02  3.4314432E-03
  1.8897285E-03  1.4545783E-03  5.5816100E-03  1.4136146E-03  4.9258338E-03  0.0000000E+00
  1.9558484E-03  1.5100993E-03  5.7850319E-03  1.4668726E-03  5.1426510E-03  0.0000000E+00
  2.0041912E-03  1.5703724E-03  5.9915641E-03  1.5210801E-03  5.3621238E-03  0.0000000E+00
  2.0395692E-03  1.6722915E-03  6.2026562E-03  1.5766852E-03  5.5855351E-03  0.0000000E+00
  2.0645149E-03  1.7681033E-03  6.4171652E-03  1.6333116E-03  5.8115715E-03  1.9059140E-04
  2.0794598E-03  1.8591681E-03  6.6348693E-03  1.7042873E-03  6.0400175E-03  8.8494305E-04
  2.0870551E-03  1.9469813E-03  6.8544865E-03  1.7920031E-03  6.2696992E-03  2.0602704E-03
  2.0909177E-03  2.0307913E-03  7.0761924E-03  1.8758764E-03  6.5008235E-03  2.0708994E-03
  2.0927956E-03  2.1116846E-03  7.2979321E-03  1.9569076E-03  6.7333309E-03  2.0563273E-03
  2.0930581E-03  2.1900623E-03  7.5214096E-03  2.0354624E-03  6.9673781E-03  2.0919879E-03
  2.0918965E-03  2.2664073E-03  7.7493169E-03  2.1119500E-03  7.2035633E-03  2.1298389E-03
  2.0896918E-03  2.3409085E-03  7.9798783E-03  2.1867351E-03  7.4411594E-03  2.1693748E-03
  2.0871303E-03  2.4138323E-03  8.2112995E-03  2.2600305E-03  7.6795359E-03  2.2105066E-03
  2.0856934E-03  2.4857681E-03  8.4420781E-03  2.3322243E-03  7.9182166E-03  2.2532215E-03
  2.0850359E-03  2.5559822E-03  8.6726555E-03  2.4027528E-03  8.1573904E-03  2.2974221E-03
  2.0848220E-03  2.6250146E-03  8.9041278E-03  2.4721525E-03  8.3971726E-03  2.3429589E-03
  2.0840564E-03  2.6945013E-03  9.1375806E-03  2.5420035E-03  8.6376486E-03  2.3895796E-03
  2.0844850E-03  2.7630862E-03  9.3737890E-03  2.6109474E-03  8.8786546E-03  2.4372121E-03
  2.0863366E-03  2.8306831E-03  9.6116543E-03  2.6789196E-03  9.1204343E-03  2.4859836E-03
  2.0894833E-03  2.8975399E-03  9.8495950E-03  2.7462502E-03  9.3634776E-03  2.5365035E-03
  2.0938829E-03  2.9637687E-03  1.0086624E-02  2.8128850E-03  9.6081778E-03  2.5871682E-03
  2.0992819E-03  3.0295777E-03  1.0323508E-02  2.8790708E-03  9.8541811E-03  2.6380629E-03
  2.1048060E-03  3.0955068E-03  1.0561217E-02  2.9455645E-03  1.0100826E-02  2.6901965E-03
  2.1120270E-03  3.1611119E-03  1.0800608E-02  3.0116886E-03  1.0347527E-02  2.7435889E-03
  2.1208142E-03  3.2265044E-03  1.1041295E-02  3.0775216E-03  1.0594467E-02  2.7980111E-03
  2.1298604E-03  3.2922895E-03  1.1282853E-02  3.1436710E-03  1.0841673E-02  2.8527006E-03
  2.1400053E-03  3.3579044E-03  1.1524998E-02  3.2097031E-03  1.1089058E-02  2.9077812E-03
  2.1513428E-03  3.4230753E-03  1.1767445E-02  3.2753498E-03  1.1336536E-02  2.9632873E-03
  2.1637658E-03  3.4869652E-03  1.2009911E-02  3.3397095E-03  1.1584019E-02  3.0192595E-03
  2.1771628E-03  3.5518401E-03  1.2252110E-02  3.4050514E-03  1.1831421E-02  3.0761499E-03
  1.8601576E-03  1.3966730E-03  5.2103502E-03  1.3172963E-03  4.6045863E-03  0.0000000E+00
  1.8984930E-03  1.4480937E-03  5.4056480E-03  1.3680829E-03  4.8136096E-03  0.0000000E+00
  1.9233100E-03  1.5001547E-03  5.6040375E-03  1.4197641E-03  5.0252277E-03  0.0000000E+00
  1.9368888E-03  1.5885791E-03  5.8069541E-03  1.4727574E-03  5.2406857E-03  0.0000000E+00
  1.9423197E-03  1.6746339E-03  6.0132943E-03  1.5267392E-03  5.4587757E-03  1.7790455E-04
  1.9405355E-03  1.7564933E-03  6.2228322E-03  1.5950842E-03  5.6793100E-03  8.2605743E-04
  1.9328081E-03  1.8357047E-03  6.4344196E-03  1.6745509E-03  5.9008745E-03  1.7651676E-03
  1.9237176E-03  1.9115234E-03  6.6482514E-03  1.7507496E-03  6.1236562E-03  1.7795434E-03
  1.9140085E-03  1.9847828E-03  6.8620914E-03  1.8244473E-03  6.3481196E-03  1.7727228E-03
  1.9036540E-03  2.0558989E-03  7.0775435E-03  1.8960370E-03  6.5741436E-03  1.8089489E-03
  1.8920321E-03  2.1254716E-03  7.2970871E-03  1.9660594E-03  6.8019917E-03  1.8469898E-03
  1.8814418E-03  2.1934910E-03  7.5190852E-03  2.0346772E-03  7.0310889E-03  1.8868094E-03
  1.8720203E-03  2.2601671E-03  7.7418367E-03  2.1020410E-03  7.2609908E-03  1.9282518E-03
  1.8632673E-03  2.3259156E-03  7.9638857E-03  2.1683511E-03  7.4914056E-03  1.9709911E-03
  1.8555862E-03  2.3909233E-03  8.1856209E-03  2.2339875E-03  7.7225009E-03  2.0150112E-03
  1.8490419E-03  2.4552908E-03  8.4082241E-03  2.2990247E-03  7.9541443E-03  2.0602458E-03
  1.8436915E-03  2.5191695E-03  8.6328759E-03  2.3634754E-03  8.1861666E-03  2.1066372E-03
  1.8396348E-03  2.5822732E-03  8.8603383E-03  2.4272113E-03  8.4182955E-03  2.1540596E-03
  1.8368704E-03  2.6446272E-03  9.0895032E-03  2.4902543E-03  8.6509597E-03  2.2024260E-03
  1.8353295E-03  2.7062759E-03  9.3188295E-03  2.5525844E-03  8.8848658E-03  2.2515575E-03
  1.8351376E-03  2.7681895E-03  9.5473910E-03  2.6151122E-03  9.1204768E-03  2.3017003E-03
  1.8363065E-03  2.8303173E-03  9.7759159E-03  2.6778165E-03  9.3573601E-03  2.3526748E-03
  1.8388272E-03  2.8920093E-03  1.0005245E-02  2.7401747E-03  9.5948948E-03  2.4037687E-03
  1.8425548E-03  2.9532568E-03  1.0236122E-02  2.8020859E-03  9.8325331E-03  2.4558364E-03
  1.8474814E-03  3.0142954E-03  1.0468205E-02  2.8637805E-03  1.0070442E-02  2.5088502E-03
  1.8537021E-03  3.0759719E-03  1.0701107E-02  2.9261377E-03  1.0308636E-02  2.5622308E-03
  1.8609979E-03  3.1375114E-03  1.0934560E-02  2.9883391E-03  1.0547022E-02  2.6166059E-03
  1.8693520E-03  3.1986691E-03  1.1168297E-02  3.0501273E-03  1.0785508E-02  2.6717196E-03
  1.8788636E-03  3.2589543E-03  1.1402052E-02  3.1109807E-03  1.1023999E-02  2.7262695E-03
  1.8894163E-03  3.3194446E-03  1.1635557E-02  3.1720961E-03  1.1262403E-02  2.7816841E-03
  1.8140891E-03  1.3417071E-03  4.8810362E-03  1.2322840E-03  4.3215252E-03  0.0000000E+00
  1.8296365E-03  1.3893279E-03  5.0685173E-03  1.2809224E-03  4.5231397E-03  0.0000000E+00
  1.8335815E-03  1.4377913E-03  5.2592320E-03  1.3303185E-03  4.7273114E-03  0.0000000E+00
  1.8298702E-03  1.5121146E-03  5.4547105E-03  1.3807959E-03  4.9352670E-03  0.0000000E+00
  1.8199678E-03  1.5896831E-03  5.6535807E-03  1.4323087E-03  5.1458207E-03  1.6674250E-04
  1.8050419E-03  1.6639044E-03  5.8555858E-03  1.4975299E-03  5.3587874E-03  7.7424819E-04
  1.7862660E-03  1.7358353E-03  6.0595352E-03  1.5701343E-03  5.5727824E-03  1.5129280E-03
  1.7670737E-03  1.8048710E-03  6.2656830E-03  1.6399548E-03  5.7879836E-03  1.5309823E-03
  1.7479310E-03  1.8717906E-03  6.4728354E-03  1.7076694E-03  6.0048041E-03  1.5311848E-03
  1.7292374E-03  1.9369279E-03  6.6815471E-03  1.7736058E-03  6.2230576E-03  1.5682606E-03
  1.7115931E-03  2.0007191E-03  6.8927793E-03  1.8382010E-03  6.4427629E-03  1.6070446E-03
  1.6951716E-03  2.0633077E-03  7.1056255E-03  1.9016597E-03  6.6634893E-03  1.6473333E-03
  1.6800291E-03  2.1248882E-03  7.3193413E-03  1.9641394E-03  6.8852178E-03  1.6890444E-03
  1.6661225E-03  2.1858350E-03  7.5332425E-03  2.0258848E-03  7.1080713E-03  1.7321028E-03
  1.6539707E-03  2.2460656E-03  7.7474239E-03  2.0869933E-03  7.3321506E-03  1.7763112E-03
  1.6435267E-03  2.3056818E-03  7.9625678E-03  2.1475426E-03  7.5567866E-03  1.8216003E-03
  1.6345401E-03  2.3648848E-03  8.1793736E-03  2.2076141E-03  7.7812616E-03  1.8679603E-03
  1.6271310E-03  2.4237830E-03  8.3983721E-03  2.2673686E-03  8.0051304E-03  1.9151816E-03
  1.6213108E-03  2.4823910E-03  8.6229205E-03  2.3268366E-03  8.2291616E-03  1.9632399E-03
  1.6170902E-03  2.5406492E-03  8.8503031E-03  2.3859862E-03  8.4544049E-03  2.0122084E-03
  1.6144096E-03  2.5986884E-03  9.0774940E-03  2.4449354E-03  8.6814384E-03  2.0618852E-03
  1.6131957E-03  2.6567152E-03  9.3044582E-03  2.5038724E-03  8.9097023E-03  2.1122230E-03
  1.6132571E-03  2.7153939E-03  9.5313748E-03  2.5634210E-03  9.1386277E-03  2.1631940E-03
  1.6147669E-03  2.7734855E-03  9.7588141E-03  2.6223051E-03  9.3677132E-03  2.2147994E-03
  1.6176947E-03  2.8310279E-03  9.9866521E-03  2.6806083E-03  9.5971070E-03  2.2670148E-03
  1.6218984E-03  2.8888692E-03  1.0214174E-02  2.7393799E-03  9.8268087E-03  2.3198667E-03
  1.6272243E-03  2.9462896E-03  1.0441525E-02  2.7975556E-03  1.0056718E-02  2.3726687E-03
  1.6336575E-03  3.0034781E-03  1.0668838E-02  2.8553640E-03  1.0286734E-02  2.4256419E-03
  1.6412810E-03  3.0615061E-03  1.0896491E-02  2.9142114E-03  1.0516756E-02  2.4800275E-03
  1.6500268E-03  3.1193340E-03  1.1124443E-02  2.9729337E-03  1.0746684E-02  2.5347818E-03
  1.7563330E-03  1.2891501E-03  4.5867221E-03  1.1565938E-03  4.0698024E-03  0.0000000E+00
  1.7520275E-03  1.3333324E-03  4.7671520E-03  1.2031904E-03  4.2645210E-03  0.0000000E+00
  1.7389563E-03  1.3784560E-03  4.9508368E-03  1.2504928E-03  4.4617449E-03  0.0000000E+00
  1.7203493E-03  1.4415839E-03  5.1393178E-03  1.2987858E-03  4.6626707E-03  0.0000000E+00
  1.6983708E-03  1.5120404E-03  5.3312133E-03  1.3481529E-03  4.8661792E-03  1.5685725E-04
  1.6734758E-03  1.5796289E-03  5.5262733E-03  1.4098820E-03  5.0720960E-03  7.2836548E-04
  1.6459193E-03  1.6451672E-03  5.7231434E-03  1.4765261E-03  5.2790165E-03  1.2971172E-03
  1.6192057E-03  1.7083307E-03  5.9220983E-03  1.5407741E-03  5.4871066E-03  1.3188860E-03
  1.5936119E-03  1.7698246E-03  6.1227071E-03  1.6034040E-03  5.6967743E-03  1.3253394E-03
  1.5693800E-03  1.8298906E-03  6.3248563E-03  1.6646341E-03  5.9077836E-03  1.3631805E-03
  1.5468800E-03  1.8887695E-03  6.5299373E-03  1.7246467E-03  6.1200078E-03  1.4028314E-03
  1.5261713E-03  1.9469190E-03  6.7474311E-03  1.7838881E-03  6.3331082E-03  1.4438192E-03
  1.5072922E-03  2.0043692E-03  6.9641454E-03  1.8424286E-03  6.5472769E-03  1.4860409E-03
  1.4902532E-03  2.0609460E-03  7.1811740E-03  1.9002086E-03  6.7628270E-03  1.5294182E-03
  1.4752742E-03  2.1171337E-03  7.3976604E-03  1.9576302E-03  6.9798113E-03  1.5739491E-03
  1.4622796E-03  2.1730084E-03  7.6138229E-03  2.0147025E-03  7.1973660E-03  1.6194980E-03
  1.4510892E-03  2.2285307E-03  7.8305215E-03  2.0712248E-03  7.4145783E-03  1.6657745E-03
  1.4417078E-03  2.2839636E-03  8.0468834E-03  2.1276239E-03  7.6309640E-03  1.7129481E-03
  1.4340786E-03  2.3392892E-03  8.2630558E-03  2.1839447E-03  7.8473867E-03  1.7609585E-03
  1.4280628E-03  2.3943073E-03  8.4797969E-03  2.2401140E-03  8.0649662E-03  1.8096099E-03
  1.4238064E-03  2.4492352E-03  8.6967845E-03  2.2961424E-03  8.2843009E-03  1.8588544E-03
  1.4211993E-03  2.5041108E-03  8.9139795E-03  2.3520465E-03  8.5048095E-03  1.9086714E-03
  1.4198482E-03  2.5588834E-03  9.1313711E-03  2.4078002E-03  8.7259474E-03  1.9590290E-03
  1.4200057E-03  2.6140206E-03  9.3490242E-03  2.4639614E-03  8.9472346E-03  2.0100843E-03
  1.4216367E-03  2.6692493E-03  9.5668797E-03  2.5202555E-03  9.1688134E-03  2.0683490E-03
  1.4245507E-03  2.7232677E-03  9.7846902E-03  2.5753384E-03  9.3906839E-03  2.1280613E-03
  1.4286516E-03  2.7779349E-03  1.0002755E-02  2.6309584E-03  9.6127511E-03  2.1878353E-03
  1.4339270E-03  2.8333170E-03  1.0221145E-02  2.6871821E-03  9.8349196E-03  2.2476410E-03
  1.4404679E-03  2.8885496E-03  1.0440010E-02  2.7431830E-03  1.0057094E-02  2.3074486E-03
  1.4479844E-03  2.9437194E-03  1.0658602E-02  2.7993246E-03  1.0279180E-02  2.3672284E-03
  1.6889789E-03  1.2386755E-03  4.3684468E-03  1.0884890E-03  3.8434193E-03  0.0000000E+00
  1.6681171E-03  1.2797364E-03  4.5443626E-03  1.1330264E-03  4.0316514E-03  0.0000000E+00
  1.6412084E-03  1.3217991E-03  4.7249786E-03  1.1783542E-03  4.2223115E-03  0.0000000E+00
  1.6110508E-03  1.3761284E-03  4.9090693E-03  1.2248080E-03  4.4165442E-03  0.0000000E+00
  1.5794396E-03  1.4403437E-03  5.0949052E-03  1.2723638E-03  4.6133904E-03  1.4802041E-04
  1.5464614E-03  1.5021126E-03  5.2821252E-03  1.3302029E-03  4.8127053E-03  6.8734962E-04
  1.5123241E-03  1.5621824E-03  5.4748124E-03  1.3917813E-03  5.0129191E-03  1.1127952E-03
  1.4802729E-03  1.6202790E-03  5.6679783E-03  1.4514466E-03  5.2141746E-03  1.1375140E-03
  1.4501520E-03  1.6770921E-03  5.8617567E-03  1.5098003E-03  5.4170586E-03  1.1496060E-03
  1.4220817E-03  1.7327981E-03  6.0670840E-03  1.5669983E-03  5.6212579E-03  1.1886229E-03
  1.3963187E-03  1.7875160E-03  6.2734692E-03  1.6231418E-03  5.8265880E-03  1.2289817E-03
  1.3728363E-03  1.8417814E-03  6.4799849E-03  1.6787123E-03  6.0327482E-03  1.2704963E-03
  1.3516247E-03  1.8955608E-03  6.6864890E-03  1.7337627E-03  6.2398630E-03  1.3131475E-03
  1.3326462E-03  1.9484921E-03  6.8924113E-03  1.7881892E-03  6.4481398E-03  1.3570225E-03
  1.3159456E-03  2.0012311E-03  7.0987857E-03  1.8423591E-03  6.6576050E-03  1.4046181E-03
  1.3014340E-03  2.0538671E-03  7.3055788E-03  1.8963229E-03  6.8676587E-03  1.4612050E-03
  1.2889981E-03  2.1063992E-03  7.5123583E-03  1.9500496E-03  7.0776666E-03  1.5178909E-03
  1.2784824E-03  2.1587050E-03  7.7193153E-03  2.0035886E-03  7.2872758E-03  1.5747022E-03
  1.2698409E-03  2.2108484E-03  7.9264384E-03  2.0570205E-03  7.4971269E-03  1.6316167E-03
  1.2630816E-03  2.2630631E-03  8.1335134E-03  2.1105745E-03  7.7080650E-03  1.6885859E-03
  1.2580039E-03  2.3152139E-03  8.3415548E-03  2.1638959E-03  7.9206008E-03  1.7455633E-03
  1.2545168E-03  2.3673135E-03  8.5502182E-03  2.2170534E-03  8.1342590E-03  1.8025756E-03
  1.2524664E-03  2.4194308E-03  8.7578159E-03  2.2703977E-03  8.3484505E-03  1.8596892E-03
  1.2519797E-03  2.4716612E-03  8.9661767E-03  2.3239183E-03  8.5626557E-03  1.9169632E-03
  1.2529725E-03  2.5239968E-03  9.1752337E-03  2.3775352E-03  8.7770386E-03  1.9743677E-03
  1.2551429E-03  2.5763502E-03  9.3836405E-03  2.4309671E-03  8.9916318E-03  2.0318640E-03
  1.2585881E-03  2.6287420E-03  9.5933446E-03  2.4844170E-03  9.2063666E-03  2.0894220E-03
  1.2632264E-03  2.6811988E-03  9.8040665E-03  2.5379166E-03  9.4211744E-03  2.1470119E-03
  1.2687525E-03  2.7337817E-03  1.0013600E-02  2.5914084E-03  9.6359868E-03  2.2046038E-03
  1.2754410E-03  2.7865739E-03  1.0223907E-02  2.6452589E-03  9.8507349E-03  2.2621677E-03
  1.6145611E-03  1.1902252E-03  4.2217735E-03  1.0266573E-03  3.6384124E-03  0.0000000E+00
  1.5799164E-03  1.2281394E-03  4.3883119E-03  1.0693411E-03  3.8205021E-03  0.0000000E+00
  1.5417795E-03  1.2675304E-03  4.5587106E-03  1.1128742E-03  4.0049484E-03  0.0000000E+00
  1.5023894E-03  1.3150731E-03  4.7320559E-03  1.1576279E-03  4.1928508E-03  0.0000000E+00
  1.4633133E-03  1.3736224E-03  4.9072848E-03  1.2035024E-03  4.3833675E-03  1.4003707E-04
  1.4243988E-03  1.4301675E-03  5.0860748E-03  1.2576303E-03  4.5763722E-03  6.5029475E-04
  1.3857286E-03  1.4855722E-03  5.2681321E-03  1.3147179E-03  4.7702304E-03  9.5501663E-04
  1.3498885E-03  1.5395775E-03  5.4512488E-03  1.3705523E-03  4.9650716E-03  9.8259895E-04
  1.3166089E-03  1.5923626E-03  5.6378830E-03  1.4251289E-03  5.1615226E-03  1.0128267E-03
  1.2859986E-03  1.6441382E-03  5.8349419E-03  1.4786752E-03  5.3592524E-03  1.0666628E-03
  1.2584106E-03  1.6952085E-03  6.0308725E-03  1.5315691E-03  5.5580890E-03  1.1208126E-03
  1.2333597E-03  1.7459280E-03  6.2268560E-03  1.5840103E-03  5.7577398E-03  1.1751475E-03
  1.2108210E-03  1.7963291E-03  6.4232613E-03  1.6360151E-03  5.9582130E-03  1.2295865E-03
  1.1909086E-03  1.8462973E-03  6.6208228E-03  1.6874513E-03  6.1595653E-03  1.2840636E-03
  1.1734218E-03  1.8961691E-03  6.8177213E-03  1.7389053E-03  6.3618069E-03  1.3385965E-03
  1.1582273E-03  1.9459739E-03  7.0144916E-03  1.7903227E-03  6.5646518E-03  1.3932242E-03
  1.1451794E-03  1.9956450E-03  7.2134264E-03  1.8412801E-03  6.7677957E-03  1.4479855E-03
  1.1342532E-03  2.0452791E-03  7.4113510E-03  1.8924109E-03  6.9710458E-03  1.5029383E-03
  1.1253397E-03  2.0948978E-03  7.6085623E-03  1.9436622E-03  7.1747725E-03  1.5580136E-03
  1.1182040E-03  2.1445078E-03  7.8072832E-03  1.9945871E-03  7.3794832E-03  1.6130916E-03
  1.1128290E-03  2.1941456E-03  8.0062354E-03  2.0455077E-03  7.5855595E-03  1.6680858E-03
  1.1091230E-03  2.2438344E-03  8.2055876E-03  2.0965199E-03  7.7926656E-03  1.7230589E-03
  1.1068647E-03  2.2935949E-03  8.4064604E-03  2.1477869E-03  8.0002172E-03  1.7781160E-03
  1.1061282E-03  2.3435970E-03  8.6076278E-03  2.1990707E-03  8.2076985E-03  1.8333498E-03
  1.1068181E-03  2.3937673E-03  8.8085990E-03  2.2503451E-03  8.4152780E-03  1.8887187E-03
  1.1086434E-03  2.4437621E-03  9.0082475E-03  2.3016627E-03  8.6230063E-03  1.9441781E-03
  1.1116486E-03  2.4938234E-03  9.2088725E-03  2.3529512E-03  8.8308348E-03  1.9996983E-03
  1.1158004E-03  2.5440246E-03  9.4108713E-03  2.4042735E-03  9.0387151E-03  2.0552499E-03
  1.1210028E-03  2.5944839E-03  9.6144215E-03  2.4558799E-03  9.2465985E-03  2.1108034E-03
  1.1272927E-03  2.6450743E-03  9.8171674E-03  2.5076106E-03  9.4544365E-03  2.1663294E-03
  1.5350414E-03  1.1433018E-03  4.0794846E-03  9.7007846E-04  3.4517960E-03  0.0000000E+00
  1.4890785E-03  1.1787504E-03  4.2357038E-03  1.0113197E-03  3.6280525E-03  0.0000000E+00
  1.4419259E-03  1.2154480E-03  4.3963427E-03  1.0533110E-03  3.8066253E-03  0.0000000E+00
  1.3953692E-03  1.2575334E-03  4.5595861E-03  1.0963614E-03  3.9886025E-03  0.0000000E+00
  1.3507193E-03  1.3112784E-03  4.7262979E-03  1.1405337E-03  4.1730916E-03  1.3276496E-04
  1.3076544E-03  1.3633002E-03  4.8977951E-03  1.1910353E-03  4.3599491E-03  6.1653968E-04
  1.2658223E-03  1.4145147E-03  5.0696653E-03  1.2442049E-03  4.5477884E-03  8.9776688E-04
  1.2275357E-03  1.4645104E-03  5.2445972E-03  1.2963292E-03  4.7367546E-03  9.1215022E-04
  1.1924616E-03  1.5137844E-03  5.4259408E-03  1.3476823E-03  4.9271235E-03  9.6307813E-04
  1.1605742E-03  1.5623726E-03  5.6130770E-03  1.3983219E-03  5.1186788E-03  1.0151305E-03
  1.1320003E-03  1.6101375E-03  5.8005510E-03  1.4482178E-03  5.3113446E-03  1.0675044E-03
  1.1062421E-03  1.6579092E-03  5.9873845E-03  1.4978897E-03  5.5048105E-03  1.1200608E-03
  1.0832567E-03  1.7056354E-03  6.1739657E-03  1.5473358E-03  5.6990310E-03  1.1727307E-03
  1.0631640E-03  1.7528502E-03  6.3615024E-03  1.5962971E-03  5.8939946E-03  1.2254643E-03
  1.0455655E-03  1.8000410E-03  6.5503579E-03  1.6453637E-03  6.0897048E-03  1.2782814E-03
  1.0303037E-03  1.8472657E-03  6.7399582E-03  1.6944855E-03  6.2860178E-03  1.3311874E-03
  1.0172462E-03  1.8945030E-03  6.9285028E-03  1.7432916E-03  6.4827801E-03  1.3841854E-03
  1.0064229E-03  1.9418009E-03  7.1179821E-03  1.7921622E-03  6.6799167E-03  1.4373169E-03
  9.9765491E-04  1.9891443E-03  7.3083790E-03  1.8411095E-03  6.8776196E-03  1.4905407E-03
  9.9045201E-04  2.0364332E-03  7.4986550E-03  1.8899897E-03  7.0761345E-03  1.5437713E-03
  9.8518975E-04  2.0839651E-03  7.6905238E-03  1.9389904E-03  7.2756859E-03  1.5969428E-03
  9.8171450E-04  2.1316668E-03  7.8834276E-03  1.9881000E-03  7.4760743E-03  1.6501015E-03
  9.7943156E-04  2.1791294E-03  8.0746521E-03  2.0372005E-03  7.6768782E-03  1.7033327E-03
  9.7858418E-04  2.2268017E-03  8.2671120E-03  2.0862674E-03  7.8777252E-03  1.7567123E-03
  9.7915357E-04  2.2747404E-03  8.4608412E-03  2.1354063E-03  8.0787306E-03  1.8102060E-03
  9.8103772E-04  2.3229184E-03  8.6544623E-03  2.1850199E-03  8.2799104E-03  1.8637765E-03
  9.8404423E-04  2.3711040E-03  8.8483808E-03  2.2345336E-03  8.4812077E-03  1.9173987E-03
  9.8809373E-04  2.4193257E-03  9.0426351E-03  2.2839649E-03  8.6825657E-03  1.9710475E-03
  9.9306707E-04  2.4678563E-03  9.2372419E-03  2.3337315E-03  8.8839274E-03  2.0246979E-03
  9.9912629E-04  2.5164074E-03  9.4319856E-03  2.3835321E-03  9.0852358E-03  2.0783249E-03
  1.4519775E-03  1.0980084E-03  3.9405973E-03  9.1803186E-04  3.2808242E-03  0.0000000E+00
  1.3968835E-03  1.1309098E-03  4.0872230E-03  9.5807011E-04  3.4515009E-03  0.0000000E+00
  1.3427822E-03  1.1653825E-03  4.2384572E-03  9.9868589E-04  3.6244680E-03  0.0000000E+00
  1.2910477E-03  1.2029374E-03  4.3928973E-03  1.0400806E-03  3.8008172E-03  0.0000000E+00
  1.2425148E-03  1.2524291E-03  4.5511388E-03  1.0825871E-03  3.9795246E-03  1.2610603E-04
  1.1966743E-03  1.3006493E-03  4.7135454E-03  1.1296378E-03  4.1604118E-03  5.8562984E-04
  1.1528150E-03  1.3480328E-03  4.8774880E-03  1.1794128E-03  4.3424999E-03  8.5326089E-04
  1.1132970E-03  1.3947977E-03  5.0450768E-03  1.2284593E-03  4.5259648E-03  8.6802240E-04
  1.0774678E-03  1.4408392E-03  5.2223402E-03  1.2768309E-03  4.7105239E-03  9.1740501E-04
  1.0451781E-03  1.4863101E-03  5.3999487E-03  1.3246558E-03  4.8961495E-03  9.6784471E-04
  1.0163745E-03  1.5314674E-03  5.5783175E-03  1.3721304E-03  5.0829163E-03  1.0185555E-03
  9.9064746E-04  1.5765770E-03  5.7566667E-03  1.4193785E-03  5.2704765E-03  1.0694190E-03
  9.6786925E-04  1.6216553E-03  5.9353381E-03  1.4664377E-03  5.4587520E-03  1.1204136E-03
  9.4791765E-04  1.6666164E-03  6.1155456E-03  1.5133137E-03  5.6476941E-03  1.1715372E-03
  9.3061908E-04  1.7115669E-03  6.2958625E-03  1.5601995E-03  5.8373066E-03  1.2228051E-03
  9.1580717E-04  1.7565093E-03  6.4763808E-03  1.6070825E-03  6.0275130E-03  1.2741538E-03
  9.0330470E-04  1.8013643E-03  6.6578103E-03  1.6538182E-03  6.2182321E-03  1.3255155E-03
  8.9284949E-04  1.8465070E-03  6.8398158E-03  1.7007187E-03  6.4094893E-03  1.3768904E-03
  8.8435016E-04  1.8918798E-03  7.0225538E-03  1.7477659E-03  6.6013371E-03  1.4283031E-03
  8.7776923E-04  1.9371099E-03  7.2067150E-03  1.7947458E-03  6.7937892E-03  1.4797558E-03
  8.7281827E-04  1.9826220E-03  7.3909891E-03  1.8419049E-03  6.9868948E-03  1.5312338E-03
  8.6940885E-04  2.0283837E-03  7.5753099E-03  1.8892158E-03  7.1805928E-03  1.5827396E-03
  8.6747510E-04  2.0740882E-03  7.7600537E-03  1.9364718E-03  7.3747068E-03  1.6343108E-03
  8.6691997E-04  2.1199521E-03  7.9456950E-03  1.9838203E-03  7.5690812E-03  1.6859805E-03
  8.6769044E-04  2.1660079E-03  8.1321294E-03  2.0312994E-03  7.7637477E-03  1.7377316E-03
  8.6974788E-04  2.2122692E-03  8.3187481E-03  2.0789677E-03  7.9586602E-03  1.7895402E-03
  8.7280786E-04  2.2586034E-03  8.5056583E-03  2.1267060E-03  8.1537385E-03  1.8413876E-03
  8.7680360E-04  2.3050418E-03  8.6928348E-03  2.1745360E-03  8.3489023E-03  1.8932551E-03
  8.8170195E-04  2.3518043E-03  8.8801597E-03  2.2226349E-03  8.5440712E-03  1.9451237E-03
  8.8770349E-04  2.3985682E-03  9.0678876E-03  2.2706833E-03  8.7391651E-03  1.9969748E-03
  1.3666439E-03  1.0541576E-03  3.8046634E-03  8.7023727E-04  3.1236931E-03  0.0000000E+00
  1.3045172E-03  1.0847226E-03  3.9423322E-03  9.0893387E-04  3.2890718E-03  0.0000000E+00
  1.2453015E-03  1.1171425E-03  4.0847757E-03  9.4815228E-04  3.4566848E-03  0.0000000E+00
  1.1899397E-03  1.1511435E-03  4.2311064E-03  9.8805997E-04  3.6275985E-03  0.0000000E+00
  1.1388459E-03  1.1967776E-03  4.3813704E-03  1.0290713E-03  3.8007965E-03  1.1999122E-04
  1.0914063E-03  1.2416028E-03  4.5353167E-03  1.0726777E-03  3.9760927E-03  5.5724549E-04
  1.0466982E-03  1.2856208E-03  4.6922988E-03  1.1195261E-03  4.1527040E-03  8.1238209E-04
  1.0067918E-03  1.3294688E-03  4.8579806E-03  1.1658595E-03  4.3308161E-03  8.2747233E-04
  9.7098696E-04  1.3726315E-03  5.0263466E-03  1.2116033E-03  4.5098157E-03  8.7543434E-04
  9.3900425E-04  1.4153669E-03  5.1950969E-03  1.2569451E-03  4.6897918E-03  9.2439642E-04
  9.1054162E-04  1.4582805E-03  5.3646712E-03  1.3022688E-03  4.8709055E-03  9.7358527E-04
  8.8536780E-04  1.5010338E-03  5.5354229E-03  1.3473343E-03  5.0527933E-03  1.0229025E-03
  8.6329398E-04  1.5437087E-03  5.7073499E-03  1.3922207E-03  5.2353783E-03  1.0723425E-03
  8.4400190E-04  1.5865985E-03  5.8805675E-03  1.4371794E-03  5.4186107E-03  1.1219187E-03
  8.2740014E-04  1.6294938E-03  6.0528039E-03  1.4821162E-03  5.6024911E-03  1.1716441E-03
  8.1332170E-04  1.6723876E-03  6.2248483E-03  1.5270354E-03  5.7869570E-03  1.2214377E-03
  8.0159460E-04  1.7152837E-03  6.3997302E-03  1.5719327E-03  5.9719432E-03  1.2712138E-03
  7.9178183E-04  1.7584627E-03  6.5747390E-03  1.6170415E-03  6.1575261E-03  1.3209557E-03
  7.8383203E-04  1.8019006E-03  6.7501736E-03  1.6623349E-03  6.3436916E-03  1.3707113E-03
  7.7792895E-04  1.8453776E-03  6.9283517E-03  1.7076060E-03  6.5303327E-03  1.4205185E-03
  7.7350436E-04  1.8891001E-03  7.1053645E-03  1.7530817E-03  6.7173965E-03  1.4703832E-03
  7.7049102E-04  1.9330608E-03  7.2816623E-03  1.7987335E-03  6.9048995E-03  1.5202905E-03
  7.6902691E-04  1.9771511E-03  7.4605991E-03  1.8443607E-03  7.0928229E-03  1.5702593E-03
  7.6887588E-04  2.0213768E-03  7.6399867E-03  1.8901370E-03  7.2811503E-03  1.6203067E-03
  7.6995063E-04  2.0657320E-03  7.8195489E-03  1.9360534E-03  7.4698594E-03  1.6704219E-03
  7.7215907E-04  2.1102033E-03  7.9994516E-03  1.9819796E-03  7.6588634E-03  1.7205866E-03
  7.7533842E-04  2.1548010E-03  8.1797328E-03  2.0280682E-03  7.8480660E-03  1.7707848E-03
  7.7944159E-04  2.1995703E-03  8.3603687E-03  2.0743484E-03  8.0373710E-03  1.8210001E-03
  7.8443076E-04  2.2446819E-03  8.5412286E-03  2.1208613E-03  8.2266823E-03  1.8712166E-03
  7.9045544E-04  2.2898481E-03  8.7225138E-03  2.1673313E-03  8.4159037E-03  1.9214179E-03
  1.2799952E-03  1.0116218E-03  3.6714677E-03  8.2623393E-04  2.9786262E-03  0.0000000E+00
  1.2127282E-03  1.0401607E-03  3.8007502E-03  8.6338199E-04  3.1389744E-03  0.0000000E+00
  1.1499862E-03  1.0705787E-03  3.9350748E-03  9.0113807E-04  3.3014465E-03  0.0000000E+00
  1.0922547E-03  1.1023372E-03  4.0737069E-03  9.3972497E-04  3.4670364E-03  0.0000000E+00
  1.0396851E-03  1.1440142E-03  4.2166157E-03  9.7941116E-04  3.6349291E-03  1.1434851E-04
  9.9164256E-04  1.1856979E-03  4.3635964E-03  1.0202388E-03  3.8049647E-03  5.3105255E-04
  9.4714908E-04  1.2268222E-03  4.5179607E-03  1.0639031E-03  3.9763383E-03  7.7465516E-04
  9.0749309E-04  1.2678797E-03  4.6773321E-03  1.1077598E-03  4.1492233E-03  7.9004183E-04
  8.7231679E-04  1.3085217E-03  4.8372861E-03  1.1512401E-03  4.3228598E-03  8.3670959E-04
  8.4120772E-04  1.3489856E-03  4.9979489E-03  1.1944877E-03  4.4974018E-03  8.8433226E-04
  8.1354082E-04  1.3898481E-03  5.1594649E-03  1.2377905E-03  4.6730447E-03  9.3214423E-04
  7.8931221E-04  1.4305333E-03  5.3234579E-03  1.2808638E-03  4.8494276E-03  9.8006644E-04
  7.6832408E-04  1.4711230E-03  5.4892961E-03  1.3238032E-03  5.0265211E-03  1.0280690E-03
  7.5021050E-04  1.5119941E-03  5.6550013E-03  1.3669195E-03  5.2043208E-03  1.0761378E-03
  7.3464687E-04  1.5529157E-03  5.8199957E-03  1.4101247E-03  5.3828200E-03  1.1242878E-03
  7.2146855E-04  1.5939544E-03  5.9851202E-03  1.4534044E-03  5.5618992E-03  1.1724861E-03
  7.1058047E-04  1.6353868E-03  6.1530087E-03  1.4967278E-03  5.7414355E-03  1.2206964E-03
  7.0165221E-04  1.6767920E-03  6.3212566E-03  1.5401730E-03  5.9215001E-03  1.2689157E-03
  6.9455767E-04  1.7182628E-03  6.4901194E-03  1.5837616E-03  6.1020985E-03  1.3171614E-03
  6.8915905E-04  1.7602589E-03  6.6616716E-03  1.6275097E-03  6.2831284E-03  1.3654431E-03
  6.8544728E-04  1.8024455E-03  6.8321157E-03  1.6714719E-03  6.4645144E-03  1.4137478E-03
  6.8328067E-04  1.8447718E-03  7.0019553E-03  1.7156047E-03  6.6462833E-03  1.4620759E-03
  6.8229720E-04  1.8872324E-03  7.1746915E-03  1.7600849E-03  6.8284851E-03  1.5104677E-03
  6.8253967E-04  1.9298431E-03  7.3478427E-03  1.8055172E-03  7.0111640E-03  1.5589593E-03
  6.8392831E-04  1.9726011E-03  7.5211512E-03  1.8510825E-03  7.1942734E-03  1.6075324E-03
  6.8623422E-04  2.0154916E-03  7.6950213E-03  1.8967540E-03  7.3777064E-03  1.6561627E-03
  6.8959929E-04  2.0585063E-03  7.8692701E-03  1.9424970E-03  7.5613575E-03  1.7048318E-03
  6.9398213E-04  2.1016958E-03  8.0438514E-03  1.9882769E-03  7.7451210E-03  1.7535207E-03
  6.9919944E-04  2.1452454E-03  8.2186979E-03  2.0340590E-03  7.9288914E-03  1.8022109E-03
  7.0527493E-04  2.1889536E-03  8.3938995E-03  2.0798088E-03  8.1125631E-03  1.8508836E-03
  1.1933021E-03  9.7030190E-04  3.5410438E-03  7.8536106E-04  2.8443932E-03  0.0000000E+00
  1.1224337E-03  9.9703133E-04  3.6624914E-03  8.2103069E-04  2.9998599E-03  0.0000000E+00
  1.0574341E-03  1.0256022E-03  3.7891085E-03  8.5740181E-04  3.1573801E-03  0.0000000E+00
  9.9852223E-04  1.0555371E-03  3.9205019E-03  8.9475775E-04  3.3178992E-03  0.0000000E+00
  9.4566011E-04  1.0937521E-03  4.0563358E-03  9.3320449E-04  3.4807553E-03  1.0913740E-04
  8.9784160E-04  1.1325552E-03  4.1995778E-03  9.7276557E-04  3.6458142E-03  5.0686249E-04
  8.5404814E-04  1.1711649E-03  4.3502179E-03  1.0124571E-03  3.8121426E-03  7.3979302E-04
  8.1543874E-04  1.2098182E-03  4.5016567E-03  1.0538041E-03  3.9798933E-03  7.5540936E-04
  7.8138560E-04  1.2482431E-03  4.6541419E-03  1.0952275E-03  4.1483884E-03  8.0083875E-04
  7.5147130E-04  1.2866442E-03  4.8077409E-03  1.1365362E-03  4.3177607E-03  8.4717996E-04
  7.2513194E-04  1.3255241E-03  4.9624891E-03  1.1779688E-03  4.4881742E-03  8.9367425E-04
  7.0226444E-04  1.3643812E-03  5.1195326E-03  1.2193389E-03  4.6592906E-03  9.4026083E-04
  6.8261779E-04  1.4032285E-03  5.2783625E-03  1.2606809E-03  4.8311206E-03  9.8689092E-04
  6.6572625E-04  1.4422340E-03  5.4374665E-03  1.3021199E-03  5.0036992E-03  1.0335278E-03
  6.5133801E-04  1.4813902E-03  5.5961973E-03  1.3436654E-03  5.1770133E-03  1.0801867E-03
  6.3926793E-04  1.5207714E-03  5.7553056E-03  1.3857372E-03  5.3508957E-03  1.1268782E-03
  6.2932475E-04  1.5606058E-03  5.9173605E-03  1.4285446E-03  5.5251745E-03  1.1736111E-03
  6.2137355E-04  1.6005034E-03  6.0787896E-03  1.4715290E-03  5.6999036E-03  1.2203956E-03
  6.1525578E-04  1.6405062E-03  6.2404052E-03  1.5147138E-03  5.8751196E-03  1.2672208E-03
  6.1065676E-04  1.6809085E-03  6.4065189E-03  1.5580866E-03  6.0507533E-03  1.3140682E-03
  6.0763756E-04  1.7215583E-03  6.5715259E-03  1.6016475E-03  6.2267338E-03  1.3609090E-03
  6.0607803E-04  1.7624018E-03  6.7355330E-03  1.6453874E-03  6.4030790E-03  1.4077575E-03
  6.0565913E-04  1.8033409E-03  6.9014612E-03  1.6892751E-03  6.5798617E-03  1.4546684E-03
  6.0637656E-04  1.8444220E-03  7.0687111E-03  1.7332829E-03  6.7571468E-03  1.5016899E-03
  6.0815760E-04  1.8856728E-03  7.2367283E-03  1.7774113E-03  6.9348793E-03  1.5487993E-03
  6.1082263E-04  1.9271552E-03  7.4037069E-03  1.8216362E-03  7.1129455E-03  1.5959690E-03
  6.1446714E-04  1.9688696E-03  7.5719466E-03  1.8659261E-03  7.2912365E-03  1.6431794E-03
  6.1904315E-04  2.0107877E-03  7.7414918E-03  1.9102495E-03  7.4696435E-03  1.6904108E-03
  6.2438305E-04  2.0528014E-03  7.9113120E-03  1.9545749E-03  7.6480576E-03  1.7376435E-03
  6.3042326E-04  2.0950372E-03  8.0806146E-03  1.9988709E-03  7.8263698E-03  1.7848578E-03
  1.1073051E-03  9.3014882E-04  3.4131412E-03  7.4948314E-04  2.7199097E-03  0.0000000E+00
  1.0341862E-03  9.5524137E-04  3.5272336E-03  7.8151405E-04  2.8705174E-03  0.0000000E+00
  9.6809155E-04  9.8212043E-04  3.6466574E-03  8.1665415E-04  3.0232379E-03  0.0000000E+00
  9.0902096E-04  1.0103772E-03  3.7712361E-03  8.5283260E-04  3.1790534E-03  0.0000000E+00
  8.5675433E-04  1.0457798E-03  3.9034577E-03  8.9009135E-04  3.3372234E-03  1.0432141E-04
  8.0986250E-04  1.0819939E-03  4.0437091E-03  9.2844745E-04  3.4976195E-03  4.8450574E-04
  7.6728704E-04  1.1183753E-03  4.1866916E-03  9.6690067E-04  3.6590459E-03  7.0754240E-04
  7.3024886E-04  1.1548998E-03  4.3308915E-03  1.0054606E-03  3.8216273E-03  7.2330116E-04
  6.9772362E-04  1.1913539E-03  4.4765818E-03  1.0448676E-03  3.9852119E-03  7.6749194E-04
  6.6931528E-04  1.2278956E-03  4.6237564E-03  1.0847570E-03  4.1497367E-03  8.1254480E-04
  6.4459370E-04  1.2649167E-03  4.7724201E-03  1.1248019E-03  4.3152039E-03  8.5771817E-04
  6.2331233E-04  1.3020828E-03  4.9227500E-03  1.1650177E-03  4.4813357E-03  9.0296481E-04
  6.0516829E-04  1.3393546E-03  5.0745728E-03  1.2054905E-03  4.6481404E-03  9.4824839E-04
  5.8960109E-04  1.3767086E-03  5.2275460E-03  1.2462893E-03  4.8156458E-03  9.9354065E-04
  5.7649846E-04  1.4143065E-03  5.3806155E-03  1.2873766E-03  4.9838383E-03  1.0388517E-03
  5.6565490E-04  1.4521945E-03  5.5343224E-03  1.3286872E-03  5.1525721E-03  1.0841932E-03
  5.5676401E-04  1.4904471E-03  5.6909249E-03  1.3701588E-03  5.3216978E-03  1.1295756E-03
  5.4984314E-04  1.5289852E-03  5.8460638E-03  1.4118113E-03  5.4912638E-03  1.1750070E-03
  5.4472537E-04  1.5677525E-03  6.0009850E-03  1.4536594E-03  5.6613051E-03  1.2204784E-03
  5.4102399E-04  1.6066059E-03  6.1616260E-03  1.4956793E-03  5.8317644E-03  1.2659763E-03
  5.3870698E-04  1.6457822E-03  6.3216066E-03  1.5378581E-03  6.0025851E-03  1.3114821E-03
  5.3769820E-04  1.6852496E-03  6.4805198E-03  1.5801958E-03  6.1737767E-03  1.3570048E-03
  5.3786845E-04  1.7248047E-03  6.6398209E-03  1.6226841E-03  6.3453868E-03  1.4025764E-03
  5.3908568E-04  1.7644947E-03  6.8013987E-03  1.6653158E-03  6.5174585E-03  1.4482254E-03
  5.4128478E-04  1.8043677E-03  6.9644924E-03  1.7080833E-03  6.6899465E-03  1.4939375E-03
  5.4438471E-04  1.8445530E-03  7.1251181E-03  1.7509561E-03  6.8627475E-03  1.5396939E-03
  5.4832933E-04  1.8850619E-03  7.2877770E-03  1.7938996E-03  7.0357594E-03  1.5854802E-03
  5.5306391E-04  1.9257916E-03  7.4525311E-03  1.8368797E-03  7.2088801E-03  1.6312818E-03
  5.5849310E-04  1.9663571E-03  7.6172454E-03  1.8798621E-03  7.3820074E-03  1.6770844E-03
  5.6450076E-04  2.0071874E-03  7.7809085E-03  1.9228123E-03  7.5550392E-03  1.7228735E-03
  1.0225483E-03  8.9105915E-04  3.2873880E-03  7.1542118E-04  2.6041692E-03  0.0000000E+00
  9.4835762E-04  9.1466244E-04  3.3945170E-03  7.4457242E-04  2.7500236E-03  0.0000000E+00
  8.8228577E-04  9.4002480E-04  3.5073818E-03  7.7857753E-04  2.8980974E-03  0.0000000E+00
  8.2399570E-04  9.6680148E-04  3.6287448E-03  8.1363578E-04  3.0494407E-03  0.0000000E+00
  7.7299145E-04  9.9994748E-04  3.7583157E-03  8.4975625E-04  3.2031504E-03  9.9856004E-05
  7.2766728E-04  1.0339203E-03  3.8911567E-03  8.8695242E-04  3.3590970E-03  4.6377586E-04
  6.8688777E-04  1.0682511E-03  4.0271075E-03  9.2422833E-04  3.5157716E-03  6.7761527E-04
  6.5171628E-04  1.1028356E-03  4.1648011E-03  9.6159452E-04  3.6732683E-03  6.9345373E-04
  6.2108662E-04  1.1375223E-03  4.3041618E-03  9.9983727E-04  3.8321304E-03  7.3643511E-04
  5.9452835E-04  1.1724039E-03  4.4451526E-03  1.0385684E-03  3.9920316E-03  7.8022791E-04
  5.7145512E-04  1.2077382E-03  4.5878271E-03  1.0774444E-03  4.1527629E-03  8.2410987E-04
  5.5178865E-04  1.2431906E-03  4.7320391E-03  1.1164875E-03  4.3141211E-03  8.6804548E-04
  5.3522044E-04  1.2788201E-03  4.8776715E-03  1.1557666E-03  4.4760941E-03  9.1202539E-04
  5.2112984E-04  1.3148874E-03  5.0245565E-03  1.1953367E-03  4.6386845E-03  9.5604424E-04
  5.0940225E-04  1.3511989E-03  5.1722151E-03  1.2351665E-03  4.8018804E-03  1.0001047E-03
  4.9983880E-04  1.3877350E-03  5.3208518E-03  1.2752016E-03  4.9655841E-03  1.0441994E-03
  4.9216386E-04  1.4244828E-03  5.4714819E-03  1.3153898E-03  5.1296957E-03  1.0883202E-03
  4.8628443E-04  1.4616888E-03  5.6217054E-03  1.3557528E-03  5.2942599E-03  1.1324660E-03
  4.8205232E-04  1.4992465E-03  5.7721048E-03  1.3962987E-03  5.4593009E-03  1.1766437E-03
  4.7918182E-04  1.5367133E-03  5.9254821E-03  1.4369992E-03  5.6247721E-03  1.2208597E-03
  4.7760509E-04  1.5745038E-03  6.0800699E-03  1.4778269E-03  5.7906405E-03  1.2651172E-03
  4.7724472E-04  1.6126456E-03  6.2350813E-03  1.5187896E-03  5.9569030E-03  1.3094110E-03
  4.7797732E-04  1.6510551E-03  6.3885257E-03  1.5599139E-03  6.1235549E-03  1.3537352E-03
  4.7967356E-04  1.6896051E-03  6.5443702E-03  1.6012236E-03  6.2905926E-03  1.3980846E-03
  4.8227441E-04  1.7283014E-03  6.7023190E-03  1.6426985E-03  6.4579908E-03  1.4424591E-03
  4.8571948E-04  1.7672453E-03  6.8591161E-03  1.6842966E-03  6.6256659E-03  1.4868537E-03
  4.8991013E-04  1.8064163E-03  7.0173297E-03  1.7259778E-03  6.7935276E-03  1.5312617E-03
  4.9480112E-04  1.8457528E-03  7.1765916E-03  1.7677017E-03  6.9614855E-03  1.5756767E-03
  5.0034971E-04  1.8850231E-03  7.3341534E-03  1.8094283E-03  7.1294493E-03  1.6200921E-03
  5.0644118E-04  1.9245906E-03  7.4923747E-03  1.8511173E-03  7.2973286E-03  1.6645014E-03
  9.3983347E-04  8.5313726E-04  3.1639533E-03  6.8288447E-04  2.4964716E-03  0.0000000E+00
  8.6570449E-04  8.7532479E-04  3.2645774E-03  7.1067312E-04  2.6378988E-03  0.0000000E+00
  8.0056572E-04  8.9931300E-04  3.3747692E-03  7.4303223E-04  2.7815364E-03  0.0000000E+00
  7.4377478E-04  9.2476303E-04  3.4935055E-03  7.7701593E-04  2.9284312E-03  0.0000000E+00
  6.9456675E-04  9.5595696E-04  3.6161091E-03  8.1200908E-04  3.0776820E-03  9.5707195E-05
  6.5125453E-04  9.8795709E-04  3.7421560E-03  8.4801384E-04  3.2291649E-03  4.4451542E-04
  6.1262680E-04  1.0204671E-03  3.8716670E-03  8.8414424E-04  3.3812975E-03  6.4979731E-04
  5.7957948E-04  1.0533068E-03  4.0032961E-03  9.2041906E-04  3.5341648E-03  6.6568436E-04
  5.5103994E-04  1.0863835E-03  4.1367742E-03  9.5749969E-04  3.6884721E-03  7.0753157E-04
  5.2648453E-04  1.1197417E-03  4.2720098E-03  9.9504756E-04  3.8438254E-03  7.5014661E-04
  5.0521257E-04  1.1535376E-03  4.4089947E-03  1.0327664E-03  3.9999568E-03  7.9281429E-04
  4.8724340E-04  1.1874393E-03  4.5475663E-03  1.0706620E-03  4.1566902E-03  8.3551421E-04
  4.7228173E-04  1.2215849E-03  4.6875922E-03  1.1087875E-03  4.3140041E-03  8.7826529E-04
  4.5971783E-04  1.2564619E-03  4.8288097E-03  1.1471866E-03  4.4718901E-03  9.2108817E-04
  4.4938496E-04  1.2915838E-03  4.9713479E-03  1.1858343E-03  4.6303379E-03  9.6397981E-04
  4.4109628E-04  1.3268832E-03  5.1151475E-03  1.2246789E-03  4.7892703E-03  1.0069044E-03
  4.3463445E-04  1.3623068E-03  5.2601694E-03  1.2636702E-03  4.9486084E-03  1.0498248E-03
  4.2978082E-04  1.3982549E-03  5.4058756E-03  1.3028343E-03  5.1083974E-03  1.0927254E-03
  4.2640847E-04  1.4346155E-03  5.5521778E-03  1.3421728E-03  5.2686535E-03  1.1356375E-03
  4.2434349E-04  1.4708643E-03  5.6988273E-03  1.3816450E-03  5.4293276E-03  1.1785981E-03
  4.2348743E-04  1.5074120E-03  5.8480559E-03  1.4212079E-03  5.5903901E-03  1.2216327E-03
  4.2375794E-04  1.5443198E-03  5.9990450E-03  1.4608798E-03  5.7518378E-03  1.2647194E-03
  4.2502205E-04  1.5816170E-03  6.1478919E-03  1.5007187E-03  5.9136564E-03  1.3078233E-03
  4.2716678E-04  1.6190917E-03  6.2986263E-03  1.5407762E-03  6.0758334E-03  1.3509140E-03
  4.3013790E-04  1.6567012E-03  6.4513514E-03  1.5810212E-03  6.2383483E-03  1.3940021E-03
  4.3388204E-04  1.6944407E-03  6.6043900E-03  1.6214023E-03  6.4011239E-03  1.4370925E-03
  4.3828528E-04  1.7323279E-03  6.7581218E-03  1.6618753E-03  6.5640752E-03  1.4801844E-03
  4.4331267E-04  1.7703544E-03  6.9119645E-03  1.7023956E-03  6.7271171E-03  1.5232772E-03
  4.4895861E-04  1.8084488E-03  7.0635103E-03  1.7429188E-03  6.8901645E-03  1.5663700E-03
  4.5512508E-04  1.8468618E-03  7.2168800E-03  1.7834004E-03  7.0531324E-03  1.6094621E-03
  8.5930531E-04  8.1643565E-04  3.0428901E-03  6.5187821E-04  2.3960754E-03  0.0000000E+00
  7.8633733E-04  8.3718795E-04  3.1409531E-03  6.7840343E-04  2.5333841E-03  0.0000000E+00
  7.2291960E-04  8.5993318E-04  3.2489356E-03  7.0981059E-04  2.6727710E-03  0.0000000E+00
  6.6822499E-04  8.8419542E-04  3.3607863E-03  7.4276248E-04  2.8152030E-03  0.0000000E+00
  6.2125389E-04  9.1351755E-04  3.4766813E-03  7.7662792E-04  2.9599584E-03  9.1846521E-05
  5.8027749E-04  9.4378216E-04  3.5967320E-03  8.1138887E-04  3.1069260E-03  4.2659228E-04
  5.4404294E-04  9.7475754E-04  3.7204384E-03  8.4639227E-04  3.2547035E-03  6.2389742E-04
  5.1334968E-04  1.0060358E-03  3.8461549E-03  8.8167429E-04  3.4033899E-03  6.3980186E-04
  4.8699430E-04  1.0376131E-03  3.9741339E-03  9.1758243E-04  3.5532935E-03  6.8058417E-04
  4.6449140E-04  1.0695288E-03  4.1041225E-03  9.5390850E-04  3.7041552E-03  7.2209772E-04
  4.4526446E-04  1.1019059E-03  4.2356569E-03  9.9047607E-04  3.8558068E-03  7.6361812E-04
  4.2910891E-04  1.1345171E-03  4.3690316E-03  1.0272474E-03  4.0080493E-03  8.0514530E-04
  4.1575560E-04  1.1674601E-03  4.5040632E-03  1.0642580E-03  4.1608599E-03  8.4673360E-04
  4.0473761E-04  1.2010815E-03  4.6402116E-03  1.1015406E-03  4.3142309E-03  8.8843872E-04
  3.9578745E-04  1.2349978E-03  4.7778564E-03  1.1390786E-03  4.4681547E-03  9.3025303E-04
  3.8872837E-04  1.2691588E-03  4.9169069E-03  1.1768144E-03  4.6225485E-03  9.7209396E-04
  3.8339119E-04  1.3035586E-03  5.0571643E-03  1.2146909E-03  4.7773278E-03  1.0138763E-03
  3.7953816E-04  1.3383277E-03  5.1982355E-03  1.2527428E-03  4.9325434E-03  1.0555603E-03
  3.7705069E-04  1.3734269E-03  5.3399271E-03  1.2909630E-03  5.0882044E-03  1.0972171E-03
  3.7578510E-04  1.4086860E-03  5.4816635E-03  1.3292905E-03  5.2442456E-03  1.1389343E-03
  3.7560860E-04  1.4441999E-03  5.6254977E-03  1.3676624E-03  5.4006194E-03  1.1807660E-03
  3.7644834E-04  1.4799840E-03  5.7713338E-03  1.4061114E-03  5.5573360E-03  1.2226658E-03
  3.7821479E-04  1.5160454E-03  5.9179849E-03  1.4447290E-03  5.7144156E-03  1.2645752E-03
  3.8077464E-04  1.5524033E-03  6.0649064E-03  1.4835967E-03  5.8718766E-03  1.3064426E-03
  3.8407618E-04  1.5889758E-03  6.2120661E-03  1.5226716E-03  6.0296870E-03  1.3482872E-03
  3.8808116E-04  1.6254774E-03  6.3598092E-03  1.5618936E-03  6.1877626E-03  1.3901218E-03
  3.9266948E-04  1.6622134E-03  6.5080518E-03  1.6012147E-03  6.3460170E-03  1.4319495E-03
  3.9781063E-04  1.6991913E-03  6.6567714E-03  1.6405870E-03  6.5043635E-03  1.4737738E-03
  4.0351280E-04  1.7362311E-03  6.8059194E-03  1.6799624E-03  6.6627157E-03  1.5155979E-03
  4.0968785E-04  1.7736110E-03  6.9554974E-03  1.7192929E-03  6.8209869E-03  1.5574250E-03
  7.8171616E-04  7.8079419E-04  2.9274402E-03  6.2223982E-04  2.3023376E-03  0.0000000E+00
  7.1074719E-04  8.0022789E-04  3.0235667E-03  6.4762849E-04  2.4356760E-03  0.0000000E+00
  6.4968354E-04  8.2182977E-04  3.1248487E-03  6.7855522E-04  2.5709720E-03  0.0000000E+00
  5.9753162E-04  8.4520618E-04  3.2304064E-03  7.1050751E-04  2.7091210E-03  0.0000000E+00
  5.5311987E-04  8.7272647E-04  3.3401408E-03  7.4329583E-04  2.8495535E-03  8.8247892E-05
  5.1474443E-04  9.0143988E-04  3.4546767E-03  7.7688493E-04  2.9921677E-03  4.0988538E-04
  4.8109213E-04  9.3100306E-04  3.5730343E-03  8.1082756E-04  3.1357408E-03  5.9974378E-04
  4.5286762E-04  9.6088089E-04  3.6933371E-03  8.4517354E-04  3.2803833E-03  6.1563915E-04
  4.2876860E-04  9.9109345E-04  3.8162071E-03  8.7996099E-04  3.4260109E-03  6.5539857E-04
  4.0836093E-04  1.0216906E-03  3.9412890E-03  9.1511258E-04  3.5725046E-03  6.9585435E-04
  3.9121281E-04  1.0528056E-03  4.0678208E-03  9.5057079E-04  3.7197998E-03  7.3628459E-04
  3.7687669E-04  1.0842913E-03  4.1964124E-03  9.8625604E-04  3.8676741E-03  7.7670337E-04
  3.6511192E-04  1.1161759E-03  4.3268337E-03  1.0221900E-03  4.0161115E-03  8.1718442E-04
  3.5560292E-04  1.1485889E-03  4.4583332E-03  1.0583978E-03  4.1651131E-03  8.5780229E-04
  3.4799767E-04  1.1813596E-03  4.5913778E-03  1.0948689E-03  4.3146705E-03  8.9854680E-04
  3.4212613E-04  1.2144640E-03  4.7259008E-03  1.1315398E-03  4.4646896E-03  9.3931130E-04
  3.3784750E-04  1.2479365E-03  4.8617700E-03  1.1683469E-03  4.6150739E-03  9.7998580E-04
  3.3494366E-04  1.2816038E-03  4.9983874E-03  1.2053304E-03  4.7658802E-03  1.0205184E-03
  3.3330130E-04  1.3155049E-03  5.1356139E-03  1.2424781E-03  4.9171123E-03  1.0610002E-03
  3.3277986E-04  1.3498532E-03  5.2732440E-03  1.2797140E-03  5.0686887E-03  1.1015435E-03
  3.3323186E-04  1.3844174E-03  5.4121405E-03  1.3169638E-03  5.2205450E-03  1.1422161E-03
  3.3459380E-04  1.4191585E-03  5.5528673E-03  1.3542695E-03  5.3727043E-03  1.1829601E-03
  3.3681002E-04  1.4540437E-03  5.6971799E-03  1.3917396E-03  5.5252176E-03  1.2237064E-03
  3.3973494E-04  1.4893087E-03  5.8404499E-03  1.4294704E-03  5.6781306E-03  1.2643940E-03
  3.4332002E-04  1.5248601E-03  5.9824635E-03  1.4674136E-03  5.8314015E-03  1.3050463E-03
  3.4753853E-04  1.5602374E-03  6.1251100E-03  1.5055058E-03  5.9849402E-03  1.3456802E-03
  3.5227676E-04  1.5959103E-03  6.2681928E-03  1.5436984E-03  6.1386593E-03  1.3863018E-03
  3.5750535E-04  1.6318943E-03  6.4122186E-03  1.5819428E-03  6.2924715E-03  1.4269169E-03
  3.6322816E-04  1.6679493E-03  6.5592162E-03  1.6201903E-03  6.4462893E-03  1.4675317E-03
  3.6937181E-04  1.7043412E-03  6.7051717E-03  1.6583924E-03  6.6000255E-03  1.5081520E-03
  7.0758310E-04  7.4604309E-04  2.8175855E-03  5.9384280E-04  2.2146424E-03  0.0000000E+00
  6.3932975E-04  7.6438395E-04  2.9070689E-03  6.1906260E-04  2.3440971E-03  0.0000000E+00
  5.8116965E-04  7.8490903E-04  3.0021506E-03  6.4901359E-04  2.4754645E-03  0.0000000E+00
  5.3190007E-04  8.0756267E-04  3.1019435E-03  6.7998810E-04  2.6096191E-03  0.0000000E+00
  4.9028797E-04  8.3364340E-04  3.2063297E-03  7.1177344E-04  2.7460051E-03  8.4885989E-05
  4.5475942E-04  8.6095260E-04  3.3155914E-03  7.4432582E-04  2.8845200E-03  3.9427727E-04
  4.2385196E-04  8.8905550E-04  3.4288876E-03  7.7730960E-04  3.0240204E-03  5.7717079E-04
  3.9813247E-04  9.1769125E-04  3.5446029E-03  8.1077751E-04  3.1646143E-03  5.9303864E-04
  3.7634636E-04  9.4669203E-04  3.6627632E-03  8.4452375E-04  3.3060700E-03  6.3180489E-04
  3.5807247E-04  9.7612332E-04  3.7831335E-03  8.7857604E-04  3.4483294E-03  6.7123179E-04
  3.4289900E-04  1.0061866E-03  3.9053483E-03  9.1296523E-04  3.5913658E-03  7.1062844E-04
  3.3031512E-04  1.0366864E-03  4.0295762E-03  9.4758553E-04  3.7349555E-03  7.5001002E-04
  3.2010213E-04  1.0675913E-03  4.1555896E-03  9.8246268E-04  3.8791134E-03  7.8943556E-04
  3.1201630E-04  1.0988770E-03  4.2827766E-03  1.0176277E-03  4.0238667E-03  8.2896260E-04
  3.0570145E-04  1.1306039E-03  4.4115664E-03  1.0530700E-03  4.1691990E-03  8.6858105E-04
  3.0098194E-04  1.1627394E-03  4.5418677E-03  1.0887149E-03  4.3149942E-03  9.0821530E-04
  2.9768660E-04  1.1952300E-03  4.6734796E-03  1.1244871E-03  4.4611348E-03  9.4778788E-04
  2.9565968E-04  1.2278687E-03  4.8059134E-03  1.1604252E-03  4.6076783E-03  9.8726491E-04
  2.9479129E-04  1.2607231E-03  4.9391153E-03  1.1965221E-03  4.7546327E-03  1.0267074E-03
  2.9491591E-04  1.2941141E-03  5.0731659E-03  1.2327046E-03  4.9019113E-03  1.0661885E-03
  2.9593255E-04  1.3277332E-03  5.2081563E-03  1.2689064E-03  5.0494472E-03  1.1057561E-03
  2.9777736E-04  1.3615188E-03  5.3445439E-03  1.3051656E-03  5.1972670E-03  1.1453712E-03
  3.0036688E-04  1.3954109E-03  5.4840491E-03  1.3415737E-03  5.3454252E-03  1.1849786E-03
  3.0358576E-04  1.4296063E-03  5.6228750E-03  1.3782113E-03  5.4939706E-03  1.2245296E-03
  3.0739362E-04  1.4640758E-03  5.7609075E-03  1.4150373E-03  5.6428613E-03  1.2640435E-03
  3.1176891E-04  1.4986223E-03  5.8999125E-03  1.4519961E-03  5.7920098E-03  1.3035358E-03
  3.1661874E-04  1.5333056E-03  6.0392667E-03  1.4890443E-03  5.9413318E-03  1.3430137E-03
  3.2190942E-04  1.5681615E-03  6.1793340E-03  1.5261386E-03  6.0907434E-03  1.3824841E-03
  3.2761354E-04  1.6032799E-03  6.3218945E-03  1.5632358E-03  6.2401605E-03  1.4219540E-03
  3.3521959E-04  1.6386582E-03  6.4636752E-03  1.6002925E-03  6.3894990E-03  1.4614306E-03
  6.3664965E-04  7.1225146E-04  2.7085192E-03  5.6662765E-04  2.1326250E-03  0.0000000E+00
  5.7166590E-04  7.2963960E-04  2.7919515E-03  5.9210951E-04  2.2582890E-03  0.0000000E+00
  5.1682996E-04  7.4916402E-04  2.8813301E-03  6.2110738E-04  2.3858478E-03  0.0000000E+00
  4.7071468E-04  7.7114971E-04  2.9758518E-03  6.5113134E-04  2.5161716E-03  0.0000000E+00
  4.3208978E-04  7.9604451E-04  3.0754240E-03  6.8196389E-04  2.6486781E-03  8.1747685E-05
  3.9955442E-04  8.2207666E-04  3.1797500E-03  7.1355717E-04  2.7832619E-03  3.7970693E-04
  3.7148296E-04  8.4879485E-04  3.2883426E-03  7.4563655E-04  2.9188109E-03  5.5608712E-04
  3.4829367E-04  8.7631009E-04  3.3999614E-03  7.7825298E-04  3.0554239E-03  5.7190313E-04
  3.2883549E-04  9.0421769E-04  3.5137467E-03  8.1101181E-04  3.1928139E-03  6.0970775E-04
  3.1269089E-04  9.3260097E-04  3.6296688E-03  8.4402521E-04  3.3309583E-03  6.4813814E-04
  2.9943006E-04  9.6174746E-04  3.7480108E-03  8.7739544E-04  3.4698511E-03  6.8654684E-04
  2.8854955E-04  9.9136615E-04  3.8682075E-03  9.1099686E-04  3.6092722E-03  7.2494385E-04
  2.7984773E-04  1.0213701E-03  3.9900597E-03  9.4485784E-04  3.7492667E-03  7.6335910E-04
  2.7311441E-04  1.0516064E-03  4.1132548E-03  9.7901249E-04  3.8898871E-03  8.0181882E-04
  2.6802830E-04  1.0823537E-03  4.2380686E-03  1.0134499E-03  4.0311076E-03  8.4031511E-04
  2.6440677E-04  1.1135694E-03  4.3643814E-03  1.0480908E-03  4.1727947E-03  8.7882261E-04
  2.6203214E-04  1.1450997E-03  4.4919368E-03  1.0828554E-03  4.3148142E-03  9.1731605E-04
  2.6081872E-04  1.1767832E-03  4.6204144E-03  1.1177795E-03  4.4572260E-03  9.5578904E-04
  2.6066087E-04  1.2086931E-03  4.7498680E-03  1.1528605E-03  4.6000396E-03  9.9425651E-04
  2.6136604E-04  1.2411505E-03  4.8806917E-03  1.1880317E-03  4.7431616E-03  1.0327321E-03
  2.6289150E-04  1.2738498E-03  5.0122944E-03  1.2232405E-03  4.8865249E-03  1.0712329E-03
  2.6517063E-04  1.3067266E-03  5.1447438E-03  1.2585179E-03  5.0301587E-03  1.1097483E-03
  2.6807817E-04  1.3397297E-03  5.2786514E-03  1.2939250E-03  5.1741131E-03  1.1482466E-03
  2.7154137E-04  1.3729063E-03  5.4128901E-03  1.3295160E-03  5.3184325E-03  1.1866994E-03
  2.7552848E-04  1.4063096E-03  5.5475189E-03  1.3652612E-03  5.4630779E-03  1.2251189E-03
  2.8001753E-04  1.4401365E-03  5.6834379E-03  1.4011168E-03  5.6079668E-03  1.2635168E-03
  2.8494370E-04  1.4739033E-03  5.8196598E-03  1.4370468E-03  5.7530198E-03  1.3019002E-03
  2.9307956E-04  1.5076573E-03  5.9561777E-03  1.4730151E-03  5.8981573E-03  1.3402761E-03
  3.0205535E-04  1.5418660E-03  6.0936410E-03  1.5089859E-03  6.0433000E-03  1.3786515E-03
  3.1101931E-04  1.5762457E-03  6.2311367E-03  1.5449229E-03  6.1883685E-03  1.4170335E-03
  5.6960450E-04  6.7958260E-04  2.6010209E-03  5.4063032E-04  2.0560747E-03  0.0000000E+00
  5.0820269E-04  6.9608885E-04  2.6787962E-03  5.6667921E-04  2.1780029E-03  0.0000000E+00
  4.5694189E-04  7.1471100E-04  2.7630427E-03  5.9475941E-04  2.3017988E-03  0.0000000E+00
  4.1414440E-04  7.3603623E-04  2.8528506E-03  6.2386996E-04  2.4283154E-03  0.0000000E+00
  3.7860488E-04  7.5971572E-04  2.9478282E-03  6.5378588E-04  2.5570183E-03  7.8825682E-05
  3.4902120E-04  7.8455240E-04  3.0477146E-03  6.8445790E-04  2.6878122E-03  3.6614039E-04
  3.2373270E-04  8.1018628E-04  3.1521797E-03  7.1562253E-04  2.8195258E-03  5.3643947E-04
  3.0303894E-04  8.3664232E-04  3.2597616E-03  7.4732912E-04  2.9522420E-03  5.5217076E-04
  2.8582645E-04  8.6354105E-04  3.3694475E-03  7.7914129E-04  3.0856815E-03  5.8904228E-04
  2.7170041E-04  8.9097213E-04  3.4813232E-03  8.1120092E-04  3.2198486E-03  6.2650628E-04
  2.6026233E-04  9.1924360E-04  3.5959973E-03  8.4365439E-04  3.3547771E-03  6.6395712E-04
  2.5101179E-04  9.4801191E-04  3.7123898E-03  8.7635782E-04  3.4902358E-03  7.0139929E-04
  2.4375116E-04  9.7716323E-04  3.8303536E-03  9.0929775E-04  3.6262464E-03  7.3884290E-04
  2.3826994E-04  1.0065010E-03  3.9498935E-03  9.4247068E-04  3.7628383E-03  7.7629621E-04
  2.3429163E-04  1.0362799E-03  4.0709756E-03  9.7587551E-04  3.8999897E-03  8.1375612E-04
  2.3164902E-04  1.0665067E-03  4.1934720E-03  1.0094728E-03  4.0375984E-03  8.5121711E-04
  2.3014216E-04  1.0971684E-03  4.3171663E-03  1.0432223E-03  4.1755620E-03  8.8867391E-04
  2.2965630E-04  1.1280078E-03  4.4419739E-03  1.0771685E-03  4.3139564E-03  9.2612575E-04
  2.3010288E-04  1.1590816E-03  4.5679153E-03  1.1112879E-03  4.4527634E-03  9.6357493E-04
  2.3134917E-04  1.1907158E-03  4.6951858E-03  1.1454970E-03  4.5918546E-03  1.0010227E-03
  2.3331311E-04  1.2224874E-03  4.8232626E-03  1.1797404E-03  4.7311484E-03  1.0384796E-03
  2.3593384E-04  1.2543788E-03  4.9520522E-03  1.2140544E-03  4.8706898E-03  1.0759413E-03
  2.3911534E-04  1.2865512E-03  5.0815402E-03  1.2484902E-03  5.0105335E-03  1.1133816E-03
  2.4279291E-04  1.3188708E-03  5.2118256E-03  1.2830931E-03  5.1507281E-03  1.1507773E-03
  2.4703759E-04  1.3513748E-03  5.3429855E-03  1.3178372E-03  5.2912341E-03  1.1881388E-03
  2.5529842E-04  1.3842844E-03  5.4753062E-03  1.3526832E-03  5.4319719E-03  1.2254774E-03
  2.6358212E-04  1.4172333E-03  5.6079704E-03  1.3875977E-03  5.5728658E-03  1.2628005E-03
  2.7187761E-04  1.4502188E-03  5.7408827E-03  1.4225477E-03  5.7138403E-03  1.3001157E-03
  2.8017381E-04  1.4834503E-03  5.8743056E-03  1.4574998E-03  5.8548197E-03  1.3374304E-03
  2.8845967E-04  1.5168872E-03  6.0077976E-03  1.4924208E-03  5.9957284E-03  1.3747521E-03
  5.0647020E-04  6.4783225E-04  2.4938945E-03  5.1617813E-04  1.9845610E-03  0.0000000E+00
  4.4910197E-04  6.6354831E-04  2.5665320E-03  5.4266064E-04  2.1028051E-03  0.0000000E+00
  4.0175826E-04  6.8137759E-04  2.6462488E-03  5.6985316E-04  2.2228808E-03  0.0000000E+00
  3.6251665E-04  7.0205031E-04  2.7319079E-03  5.9808285E-04  2.3456100E-03  0.0000000E+00
  3.3021615E-04  7.2454455E-04  2.8226183E-03  6.2711766E-04  2.4705875E-03  7.6102308E-05
  3.0359543E-04  7.4829127E-04  2.9186033E-03  6.5691017E-04  2.5977418E-03  3.5349566E-04
  2.8107186E-04  7.7310941E-04  3.0194406E-03  6.8715292E-04  2.7257344E-03  5.1811196E-04
  2.6284933E-04  7.9859214E-04  3.1231506E-03  7.1789286E-04  2.8546219E-03  5.3373104E-04
  2.4781955E-04  8.2459580E-04  3.2290736E-03  7.4879614E-04  2.9842082E-03  5.6969403E-04
  2.3562108E-04  8.5119439E-04  3.3373238E-03  7.7998311E-04  3.1145178E-03  6.0621706E-04
  2.2591034E-04  8.7863493E-04  3.4485504E-03  8.1162198E-04  3.2456477E-03  6.4273976E-04
  2.1821151E-04  9.0658238E-04  3.5613818E-03  8.4355019E-04  3.3773395E-03  6.7925871E-04
  2.1231979E-04  9.3492286E-04  3.6757409E-03  8.7566392E-04  3.5095350E-03  7.1576942E-04
  2.0798733E-04  9.6348085E-04  3.7919439E-03  9.0787733E-04  3.6421906E-03  7.5227176E-04
  2.0499693E-04  9.9233417E-04  3.9095630E-03  9.4021023E-04  3.7753017E-03  7.8877097E-04
  2.0321416E-04  1.0215675E-03  4.0284701E-03  9.7271182E-04  3.9088487E-03  8.2525508E-04
  2.0250333E-04  1.0514346E-03  4.1485373E-03  1.0054310E-03  4.0428127E-03  8.6171067E-04
  2.0265509E-04  1.0815203E-03  4.2699420E-03  1.0384335E-03  4.1773009E-03  8.9812190E-04
  2.0360473E-04  1.1118495E-03  4.3925735E-03  1.0716464E-03  4.3122349E-03  9.3450948E-04
  2.0533159E-04  1.1427399E-03  4.5160724E-03  1.1049435E-03  4.4474190E-03  9.7090731E-04
  2.0765433E-04  1.1736025E-03  4.6405713E-03  1.1382496E-03  4.5827414E-03  1.0073429E-03
  2.1052437E-04  1.2044936E-03  4.7659826E-03  1.1716197E-03  4.7182776E-03  1.0437965E-03
  2.1405085E-04  1.2358876E-03  4.8920040E-03  1.2051133E-03  4.8540961E-03  1.0802296E-03
  2.2161361E-04  1.2674778E-03  5.0188661E-03  1.2387835E-03  4.9902576E-03  1.1166077E-03
  2.2921456E-04  1.2992150E-03  5.1465436E-03  1.2726012E-03  5.1267194E-03  1.1529455E-03
  2.3684439E-04  1.3310623E-03  5.2748905E-03  1.3065246E-03  5.2634029E-03  1.1892573E-03
  2.4449367E-04  1.3632687E-03  5.4037258E-03  1.3405191E-03  5.4002355E-03  1.2255516E-03
  2.5215299E-04  1.3957378E-03  5.5330600E-03  1.3745503E-03  5.5371452E-03  1.2618369E-03
  2.5981291E-04  1.4279489E-03  5.6632066E-03  1.4085838E-03  5.6740595E-03  1.2981216E-03
  2.6746403E-04  1.4604923E-03  5.7929822E-03  1.4425850E-03  5.8109062E-03  1.3344142E-03
  4.4741037E-04  6.1702230E-04  2.3877948E-03  4.9429611E-04  1.9178319E-03  0.0000000E+00
  3.9432154E-04  6.3205424E-04  2.4561615E-03  5.1991877E-04  2.0324467E-03  0.0000000E+00
  3.5094498E-04  6.4920627E-04  2.5317711E-03  5.4625415E-04  2.1488884E-03  0.0000000E+00
  3.1531769E-04  6.6923925E-04  2.6134918E-03  5.7363164E-04  2.2679767E-03  0.0000000E+00
  2.8626206E-04  6.9075660E-04  2.7005451E-03  6.0181237E-04  2.3893120E-03  7.3572120E-05
  2.6257075E-04  7.1357101E-04  2.7932001E-03  6.3075014E-04  2.5128270E-03  3.4174732E-04
  2.4271837E-04  7.3754933E-04  2.8901406E-03  6.6010451E-04  2.6371364E-03  5.0106074E-04
  2.2680993E-04  7.6221248E-04  2.9905445E-03  6.8992135E-04  2.7622883E-03  5.1652663E-04
  2.1387178E-04  7.8753649E-04  3.0932356E-03  7.1995852E-04  2.8881476E-03  5.5161499E-04
  2.0353463E-04  8.1348807E-04  3.1982444E-03  7.5030367E-04  3.0147268E-03  5.8723528E-04
  1.9539078E-04  8.4005394E-04  3.3061004E-03  7.8111310E-04  3.1421269E-03  6.2285372E-04
  1.8911000E-04  8.6715417E-04  3.4155653E-03  8.1222413E-04  3.2700898E-03  6.5846634E-04
  1.8448516E-04  8.9466816E-04  3.5265861E-03  8.4349284E-04  3.3985221E-03  6.9405989E-04
  1.8120759E-04  9.2229549E-04  3.6394810E-03  8.7479684E-04  3.5273466E-03  7.2962727E-04
  1.7912617E-04  9.5042789E-04  3.7539613E-03  9.0616569E-04  3.6565663E-03  7.6517720E-04
  1.7812145E-04  9.7906533E-04  3.8698255E-03  9.3768777E-04  3.7862033E-03  8.0070205E-04
  1.7805816E-04  1.0081368E-03  3.9867258E-03  9.6945126E-04  3.9162818E-03  8.3619243E-04
  1.7879192E-04  1.0373881E-03  4.1048324E-03  1.0015261E-03  4.0469206E-03  8.7163256E-04
  1.8024578E-04  1.0668759E-03  4.2240729E-03  1.0338234E-03  4.1780151E-03  9.0704106E-04
  1.8232403E-04  1.0969324E-03  4.3442017E-03  1.0662093E-03  4.3093444E-03  9.4245083E-04
  1.8493277E-04  1.1271227E-03  4.4653685E-03  1.0986079E-03  4.4407869E-03  9.7788502E-04
  1.9160478E-04  1.1574235E-03  4.5875049E-03  1.1310759E-03  4.5724293E-03  1.0133265E-03
  1.9855140E-04  1.1879791E-03  4.7103809E-03  1.1636674E-03  4.7043407E-03  1.0487478E-03
  2.0553190E-04  1.2187311E-03  4.8339580E-03  1.1964304E-03  4.8365825E-03  1.0841248E-03
  2.1254444E-04  1.2496438E-03  4.9581690E-03  1.2293378E-03  4.9691127E-03  1.1194682E-03
  2.1958174E-04  1.2805861E-03  5.0828187E-03  1.2623492E-03  5.1018551E-03  1.1547893E-03
  2.2663571E-04  1.3119526E-03  5.2082916E-03  1.2954306E-03  5.2347406E-03  1.1900954E-03
  2.3369829E-04  1.3436325E-03  5.3344981E-03  1.3285481E-03  5.3676998E-03  1.2253937E-03
  2.4076140E-04  1.3749624E-03  5.4609462E-03  1.3616679E-03  5.5006635E-03  1.2606915E-03
  2.4781695E-04  1.4066553E-03  5.5876052E-03  1.3947559E-03  5.6335625E-03  1.2959962E-03
  3.9252153E-04  5.8719766E-04  2.2832183E-03  4.7355643E-04  1.8555172E-03  0.0000000E+00
  3.4387662E-04  6.0161438E-04  2.3477475E-03  4.9835402E-04  1.9665442E-03  0.0000000E+00
  3.0449851E-04  6.1819481E-04  2.4196194E-03  5.2386400E-04  2.0794567E-03  0.0000000E+00
  2.7248276E-04  6.3756282E-04  2.4978464E-03  5.5041665E-04  2.1951306E-03  0.0000000E+00
  2.4661181E-04  6.5822734E-04  2.5817338E-03  5.7776520E-04  2.3129160E-03  7.1223146E-05
  2.2573957E-04  6.8022805E-04  2.6712829E-03  6.0586224E-04  2.4327066E-03  3.3083965E-04
  2.0846005E-04  7.0343127E-04  2.7648482E-03  6.3437540E-04  2.5533352E-03  4.8519976E-04
  1.9476015E-04  7.2735496E-04  2.8621217E-03  6.6335243E-04  2.6748766E-03  5.0046132E-04
  1.8378024E-04  7.5200532E-04  2.9618383E-03  6.9257343E-04  2.7971782E-03  5.3471751E-04
  1.7516348E-04  7.7730254E-04  3.0639044E-03  7.2208959E-04  2.9201850E-03  5.6948580E-04
  1.6849245E-04  8.0313557E-04  3.1685731E-03  7.5198821E-04  3.0438846E-03  6.0422080E-04
  1.6349736E-04  8.2943460E-04  3.2748954E-03  7.8214195E-04  3.1680765E-03  6.3893370E-04
  1.5998733E-04  8.5611640E-04  3.3828390E-03  8.1248057E-04  3.2927365E-03  6.7361088E-04
  1.5766742E-04  8.8295274E-04  3.4926860E-03  8.4294989E-04  3.4178459E-03  7.0823610E-04
  1.5640811E-04  9.1049597E-04  3.6041715E-03  8.7356470E-04  3.5433899E-03  7.4281002E-04
  1.5609866E-04  9.3862274E-04  3.7170699E-03  9.0433625E-04  3.6693426E-03  7.7736449E-04
  1.5660430E-04  9.6685992E-04  3.8309865E-03  9.3527429E-04  3.7956797E-03  8.1193305E-04
  1.5782286E-04  9.9533500E-04  3.9459536E-03  9.6641164E-04  3.9224903E-03  8.4654362E-04
  1.5967660E-04  1.0241030E-03  4.0619668E-03  9.9772314E-04  4.0497163E-03  8.8115238E-04
  1.6494624E-04  1.0533137E-03  4.1790609E-03  1.0291542E-03  4.1772001E-03  9.1569433E-04
  1.7128009E-04  1.0827701E-03  4.2971222E-03  1.0606758E-03  4.3048562E-03  9.5012642E-04
  1.7764777E-04  1.1124294E-03  4.4160747E-03  1.0923048E-03  4.4327401E-03  9.8448563E-04
  1.8404739E-04  1.1422785E-03  4.5357915E-03  1.1240501E-03  4.5608892E-03  1.0188253E-03
  1.9047737E-04  1.1722209E-03  4.6561462E-03  1.1559191E-03  4.6893368E-03  1.0531927E-03
  1.9693613E-04  1.2022682E-03  4.7770828E-03  1.1879011E-03  4.8180520E-03  1.0875708E-03
  2.0341717E-04  1.2324890E-03  4.8984756E-03  1.2199686E-03  4.9469675E-03  1.1219504E-03
  2.0991324E-04  1.2630531E-03  5.0207445E-03  1.2520936E-03  5.0760180E-03  1.1563312E-03
  2.1641705E-04  1.2938652E-03  5.1437673E-03  1.2842484E-03  5.2051381E-03  1.1907124E-03
  2.2292133E-04  1.3244576E-03  5.2668511E-03  1.3164050E-03  5.3342625E-03  1.2250937E-03
  2.2941881E-04  1.3553457E-03  5.3905582E-03  1.3485354E-03  5.4633257E-03  1.2594745E-03
  3.4177936E-04  5.5835867E-04  2.1803997E-03  4.5390195E-04  1.7975067E-03  0.0000000E+00
  2.9767954E-04  5.7221256E-04  2.2413536E-03  4.7789993E-04  1.9050006E-03  0.0000000E+00
  2.6229746E-04  5.8843336E-04  2.3098202E-03  5.0260927E-04  2.0144514E-03  0.0000000E+00
  2.3384482E-04  6.0697986E-04  2.3850609E-03  5.2836066E-04  2.1268040E-03  0.0000000E+00
  2.1105616E-04  6.2688652E-04  2.4662120E-03  5.5489998E-04  2.2410969E-03  6.9047411E-05
  1.9285634E-04  6.4817515E-04  2.5527326E-03  5.8217817E-04  2.3571745E-03  3.2073587E-04
  1.7804149E-04  6.7068612E-04  2.6437158E-03  6.0987987E-04  2.4741507E-03  4.7048595E-04
  1.6645658E-04  6.9392005E-04  2.7378948E-03  6.3805532E-04  2.5921365E-03  4.8551105E-04
  1.5728243E-04  7.1782068E-04  2.8347804E-03  6.6649066E-04  2.7109554E-03  5.1895878E-04
  1.5021664E-04  7.4237915E-04  2.9341493E-03  6.9519998E-04  2.8304680E-03  5.5290016E-04
  1.4494727E-04  7.6768419E-04  3.0358498E-03  7.2418960E-04  2.9505200E-03  5.8677093E-04
  1.4110506E-04  7.9325568E-04  3.1392608E-03  7.5337518E-04  3.0709813E-03  6.2060023E-04
  1.3853927E-04  8.1910722E-04  3.2443792E-03  7.8278323E-04  3.1919191E-03  6.5437759E-04
  1.3708001E-04  8.4539567E-04  3.3515041E-03  8.1244800E-04  3.3133942E-03  6.8808007E-04
  1.3655566E-04  8.7244880E-04  3.4600604E-03  8.4236349E-04  3.4353699E-03  7.2169873E-04
  1.3686112E-04  9.0003012E-04  3.5698903E-03  8.7244483E-04  3.5577477E-03  7.5530489E-04
  1.3788222E-04  9.2738465E-04  3.6808932E-03  9.0260443E-04  3.6804305E-03  7.8897522E-04
  1.4134965E-04  9.5518818E-04  3.7928869E-03  9.3283457E-04  3.8034671E-03  8.2278098E-04
  1.4710669E-04  9.8342759E-04  3.9059207E-03  9.6318319E-04  3.9268647E-03  8.5661641E-04
  1.5289519E-04  1.0118124E-03  4.0203067E-03  9.9368124E-04  4.0505524E-03  8.9031954E-04
  1.5871919E-04  1.0403660E-03  4.1354875E-03  1.0243491E-03  4.1744895E-03  9.2378385E-04
  1.6457181E-04  1.0691611E-03  4.2513292E-03  1.0551616E-03  4.2986909E-03  9.5709897E-04
  1.7045304E-04  1.0984969E-03  4.3677013E-03  1.0860819E-03  4.4231606E-03  9.9039262E-04
  1.7636291E-04  1.1277035E-03  4.4848422E-03  1.1170773E-03  4.5479024E-03  1.0237777E-03
  1.8229946E-04  1.1568500E-03  4.6027651E-03  1.1481531E-03  4.6728966E-03  1.0572121E-03
  1.8825645E-04  1.1865467E-03  4.7214268E-03  1.1792951E-03  4.7980836E-03  1.0906682E-03
  1.9422722E-04  1.2163878E-03  4.8405576E-03  1.2104817E-03  4.9234006E-03  1.1241390E-03
  2.0020508E-04  1.2463096E-03  4.9601578E-03  1.2416912E-03  5.0487846E-03  1.1576173E-03
  2.0618338E-04  1.2763163E-03  5.0824265E-03  1.2729022E-03  5.1741727E-03  1.1910961E-03
  2.1215544E-04  1.3064451E-03  5.2068333E-03  1.3040930E-03  5.2995019E-03  1.2245683E-03
  2.9526187E-04  5.3051400E-04  2.0791038E-03  4.3527894E-04  1.7437631E-03  0.0000000E+00
  2.5566069E-04  5.4390038E-04  2.1371325E-03  4.5849264E-04  1.8478204E-03  0.0000000E+00
  2.2425352E-04  5.5962767E-04  2.2027506E-03  4.8241850E-04  1.9538573E-03  0.0000000E+00
  1.9923330E-04  5.7748993E-04  2.2752551E-03  5.0738833E-04  2.0628496E-03  0.0000000E+00
  1.7939412E-04  5.9675658E-04  2.3536397E-03  5.3314215E-04  2.1736680E-03  6.7039107E-05
  1.6376625E-04  6.1743845E-04  2.4376297E-03  5.5963026E-04  2.2861324E-03  3.1140932E-04
  1.5122295E-04  6.3932816E-04  2.5261564E-03  5.8653848E-04  2.3994929E-03  4.5689465E-04
  1.4155960E-04  6.6193246E-04  2.6177567E-03  6.1391783E-04  2.5138790E-03  4.7167749E-04
  1.3405637E-04  6.8521296E-04  2.7120410E-03  6.4157365E-04  2.6291786E-03  5.0431844E-04
  1.2842716E-04  7.0914298E-04  2.8087962E-03  6.6949882E-04  2.7451846E-03  5.3742633E-04
  1.2435619E-04  7.3376009E-04  2.9078672E-03  6.9766887E-04  2.8616574E-03  5.7045075E-04
  1.2155233E-04  7.5867351E-04  3.0087207E-03  7.2601540E-04  2.9785038E-03  6.0342498E-04
  1.1987748E-04  7.8391982E-04  3.1112796E-03  7.5458181E-04  3.0958250E-03  6.3633880E-04
  1.1916068E-04  8.0970918E-04  3.2156057E-03  7.8341396E-04  3.2137127E-03  6.6917065E-04
  1.1925365E-04  8.3614428E-04  3.3214091E-03  8.1249883E-04  3.3321239E-03  7.0191316E-04
  1.2040396E-04  8.6303010E-04  3.4285151E-03  8.4175175E-04  3.4509271E-03  7.3463298E-04
  1.2566912E-04  8.8981610E-04  3.5366806E-03  8.7108648E-04  3.5699916E-03  7.6740135E-04
  1.3094497E-04  9.1693793E-04  3.6458181E-03  9.0050062E-04  3.6893473E-03  8.0027348E-04
  1.3623682E-04  9.4443167E-04  3.7560143E-03  9.3003556E-04  3.8090312E-03  8.3316325E-04
  1.4155381E-04  9.7228292E-04  3.8676731E-03  9.5970997E-04  3.9290112E-03  8.6594488E-04
  1.4689769E-04  1.0001149E-03  3.9800318E-03  9.8953673E-04  4.0492587E-03  8.9854161E-04
  1.5226393E-04  1.0280311E-03  4.0929399E-03  1.0194974E-03  4.1697739E-03  9.3102107E-04
  1.5765472E-04  1.0565974E-03  4.2063019E-03  1.0495629E-03  4.2905687E-03  9.6346732E-04
  1.6307205E-04  1.0851527E-03  4.3204719E-03  1.0797078E-03  4.4116540E-03  9.9595458E-04
  1.6851346E-04  1.1136961E-03  4.4354792E-03  1.1099347E-03  4.5330065E-03  1.0284565E-03
  1.7397306E-04  1.1425850E-03  4.5542789E-03  1.1402281E-03  4.6545622E-03  1.0609590E-03
  1.7944490E-04  1.1715757E-03  4.6753240E-03  1.1705664E-03  4.7762549E-03  1.0934620E-03
  1.8492307E-04  1.2009278E-03  4.7964774E-03  1.2009278E-03  4.8980182E-03  1.1259653E-03
  1.9040162E-04  1.2312906E-03  4.9176373E-03  1.2312906E-03  5.0197858E-03  1.1584685E-03
  1.9587462E-04  1.2616331E-03  5.0387023E-03  1.2616331E-03  5.1414914E-03  1.1909715E-03
  2.5285579E-04  5.0366831E-04  1.9798347E-03  4.1762408E-04  1.6939743E-03  0.0000000E+00
  2.1769396E-04  5.1665760E-04  2.0353801E-03  4.4006924E-04  1.7946812E-03  0.0000000E+00
  1.9015239E-04  5.3183239E-04  2.0986180E-03  4.6322874E-04  1.8973566E-03  0.0000000E+00
  1.6841735E-04  5.4910530E-04  2.1686538E-03  4.8743600E-04  2.0029814E-03  0.0000000E+00
  1.5138083E-04  5.6781212E-04  2.2444533E-03  5.1242612E-04  2.1103498E-03  6.5186653E-05
  1.3817575E-04  5.8795464E-04  2.3262734E-03  5.3814939E-04  2.2192731E-03  3.0280621E-04
  1.2772251E-04  6.0927940E-04  2.4124595E-03  5.6428269E-04  2.3290451E-03  4.4434626E-04
  1.1981025E-04  6.3132021E-04  2.5017448E-03  5.9087667E-04  2.4398027E-03  4.5887787E-04
  1.1382208E-04  6.5405978E-04  2.5936716E-03  6.1776308E-04  2.5515716E-03  4.9071746E-04
  1.0948453E-04  6.7743332E-04  2.6880228E-03  6.4492516E-04  2.6640802E-03  5.2299110E-04
  1.0646672E-04  7.0137079E-04  2.7846180E-03  6.7234310E-04  2.7770341E-03  5.5518622E-04
  1.0457829E-04  7.2570285E-04  2.8830879E-03  6.9994554E-04  2.8903573E-03  5.8733009E-04
  1.0368764E-04  7.5045087E-04  2.9832687E-03  7.2773646E-04  3.0041483E-03  6.1941113E-04
  1.0359977E-04  7.7574169E-04  3.0849213E-03  7.5571866E-04  3.1184988E-03  6.5141584E-04
  1.0667610E-04  8.0148465E-04  3.1881125E-03  7.8388128E-04  3.2333698E-03  6.8334685E-04
  1.1149184E-04  8.2760326E-04  3.2926558E-03  8.1221016E-04  3.3486206E-03  7.1523187E-04
  1.1632165E-04  8.5397555E-04  3.3981570E-03  8.4069244E-04  3.4641101E-03  7.4709909E-04
  1.2116529E-04  8.8045594E-04  3.5046351E-03  8.6936595E-04  3.5798638E-03  7.7894105E-04
  1.2602378E-04  9.0714156E-04  3.6121484E-03  8.9820587E-04  3.6959252E-03  8.1075517E-04
  1.3089970E-04  9.3446094E-04  3.7209559E-03  9.2714412E-04  3.8122705E-03  8.4255626E-04
  1.3579139E-04  9.6167873E-04  3.8305304E-03  9.5614242E-04  3.9288594E-03  8.7437110E-04
  1.4069775E-04  9.8886110E-04  3.9407241E-03  9.8522608E-04  4.0456955E-03  9.0618646E-04
  1.4562403E-04  1.0165841E-03  4.0534717E-03  1.0144161E-03  4.1628307E-03  9.3794839E-04
  1.5057490E-04  1.0444698E-03  4.1703582E-03  1.0437313E-03  4.2803112E-03  9.6960909E-04
  1.5554719E-04  1.0731570E-03  4.2876574E-03  1.0731570E-03  4.3980990E-03  1.0011907E-03
  1.6053524E-04  1.1026648E-03  4.4052677E-03  1.1026648E-03  4.5161155E-03  1.0327184E-03
  1.6553391E-04  1.1322280E-03  4.5230875E-03  1.1322280E-03  4.6342861E-03  1.0642098E-03
  1.7053804E-04  1.1618197E-03  4.6410154E-03  1.1618197E-03  4.7525363E-03  1.0956825E-03
  1.7554252E-04  1.1914131E-03  4.7589499E-03  1.1914131E-03  4.8707912E-03  1.1271541E-03
  1.8054218E-04  1.2209815E-03  4.8767895E-03  1.2209815E-03  4.9889764E-03  1.1586422E-03
  2.1448540E-04  4.7782403E-04  1.8830409E-03  4.0085438E-04  1.6483420E-03  0.0000000E+00
  1.8369260E-04  4.9046624E-04  1.9363634E-03  4.2255072E-04  1.7456419E-03  0.0000000E+00
  1.5982340E-04  5.0520164E-04  1.9976348E-03  4.4496131E-04  1.8448937E-03  0.0000000E+00
  1.4120793E-04  5.2183827E-04  2.0654608E-03  4.6841938E-04  1.9470695E-03  0.0000000E+00
  1.2681652E-04  5.4002794E-04  2.1390363E-03  4.9266155E-04  2.0509773E-03  6.3504457E-05
  1.1584362E-04  5.5965868E-04  2.2189834E-03  5.1763875E-04  2.1564320E-03  2.9499289E-04
  1.0730537E-04  5.8045905E-04  2.3028677E-03  5.4301991E-04  2.2627034E-03  4.3291468E-04
  1.0098981E-04  6.0201142E-04  2.3898707E-03  5.6885476E-04  2.3699203E-03  4.4714182E-04
  9.6338878E-05  6.2425721E-04  2.4797213E-03  5.9498700E-04  2.4781144E-03  4.7819047E-04
  9.3118734E-05  6.4712696E-04  2.5720160E-03  6.2139718E-04  2.5870513E-03  5.0964360E-04
  9.1058827E-05  6.7054210E-04  2.6660836E-03  6.4807287E-04  2.6965014E-03  5.4101396E-04
  8.9954784E-05  6.9438486E-04  2.7621667E-03  6.7493930E-04  2.8063572E-03  5.7232762E-04
  8.9879295E-05  7.1864668E-04  2.8600849E-03  7.0197184E-04  2.9166720E-03  6.0357522E-04
  9.4265868E-05  7.4337839E-04  2.9593866E-03  7.2914228E-04  3.0275041E-03  6.3475129E-04
  9.8659323E-05  7.6837233E-04  3.0600824E-03  7.5644147E-04  3.1388316E-03  6.6586429E-04
  1.0306161E-04  7.9369984E-04  3.1620669E-03  7.8390553E-04  3.2505245E-03  6.9691421E-04
  1.0747616E-04  8.1972065E-04  3.2651963E-03  8.1157395E-04  3.3624510E-03  7.2789887E-04
  1.1190352E-04  8.4564914E-04  3.3693186E-03  8.3951370E-04  3.4746334E-03  7.5877007E-04
  1.1634317E-04  8.7156303E-04  3.4743243E-03  8.6765214E-04  3.5871153E-03  7.8957987E-04
  1.2079545E-04  8.9805688E-04  3.5805732E-03  8.9585820E-04  3.6998784E-03  8.2043398E-04
  1.2525779E-04  9.2473041E-04  3.6930539E-03  9.2405910E-04  3.8128777E-03  8.5142417E-04
  1.2973029E-04  9.5231098E-04  3.8059263E-03  9.5231098E-04  3.9261171E-03  8.8248595E-04
  1.3421884E-04  9.8066420E-04  3.9192140E-03  9.8066420E-04  4.0396687E-03  9.1348162E-04
  1.3872867E-04  1.0091633E-03  4.0329383E-03  1.0091633E-03  4.1535966E-03  9.4428927E-04
  1.4325666E-04  1.0377841E-03  4.1470625E-03  1.0377841E-03  4.2678547E-03  9.7496044E-04
  1.4779782E-04  1.0664919E-03  4.2614903E-03  1.0664919E-03  4.3823567E-03  1.0055444E-03
  1.5234787E-04  1.0952583E-03  4.3761226E-03  1.0952583E-03  4.4970231E-03  1.0360695E-03
  1.5690249E-04  1.1240550E-03  4.4908603E-03  1.1240550E-03  4.6117742E-03  1.0665644E-03
  1.6145739E-04  1.1528535E-03  4.6056045E-03  1.1528535E-03  4.7265305E-03  1.0970574E-03
  1.6600827E-04  1.1816254E-03  4.7202561E-03  1.1816254E-03  4.8412124E-03  1.1275770E-03
  1.8012116E-04  4.5305102E-04  1.7888699E-03  3.8490409E-04  1.6065867E-03  0.0000000E+00
  1.5349846E-04  4.6539058E-04  1.8403363E-03  4.0587488E-04  1.7003945E-03  0.0000000E+00
  1.3309644E-04  4.7980698E-04  1.8999496E-03  4.2755506E-04  1.7961364E-03  0.0000000E+00
  1.1739387E-04  4.9594618E-04  1.9659853E-03  4.5027421E-04  1.8947599E-03  0.0000000E+00
  1.0542246E-04  5.1358857E-04  2.0375445E-03  4.7378177E-04  1.9952131E-03  6.1980443E-05
  9.6454017E-05  5.3272399E-04  2.1154265E-03  4.9803037E-04  2.0973328E-03  2.8791323E-04
  8.9632068E-05  5.5305282E-04  2.1974516E-03  5.2268478E-04  2.2002641E-03  4.2251586E-04
  8.4742459E-05  5.7416541E-04  2.2824835E-03  5.4779333E-04  2.3040995E-03  4.3638020E-04
  8.1275001E-05  5.9594944E-04  2.3703286E-03  5.7318694E-04  2.4086350E-03  4.6665520E-04
  7.9029519E-05  6.1833078E-04  2.4605790E-03  5.9885217E-04  2.5138591E-03  4.9731183E-04
  7.7784108E-05  6.4122019E-04  2.5525530E-03  6.2478205E-04  2.6198253E-03  5.2786268E-04
  7.9091233E-05  6.6458745E-04  2.6464541E-03  6.5090107E-04  2.7263072E-03  5.5834259E-04
  8.3077587E-05  6.8839340E-04  2.7420872E-03  6.7718226E-04  2.8332352E-03  5.8875092E-04
  8.7078654E-05  7.1257813E-04  2.8389615E-03  7.0359324E-04  2.9405743E-03  6.1908944E-04
  9.1084397E-05  7.3702463E-04  2.9372286E-03  7.3012342E-04  3.0483456E-03  6.4936449E-04
  9.5094833E-05  7.6178130E-04  3.0367938E-03  7.5682030E-04  3.1564597E-03  6.7957100E-04
  9.9111272E-05  7.8708453E-04  3.1374927E-03  7.8373560E-04  3.2648208E-03  7.0970190E-04
  1.0313143E-04  8.1246975E-04  3.2427780E-03  8.1094636E-04  3.3734437E-03  7.3970986E-04
  1.0715826E-04  8.3836504E-04  3.3513493E-03  8.3836504E-04  3.4823701E-03  7.6964647E-04
  1.1119808E-04  8.6583838E-04  3.4603687E-03  8.6583838E-04  3.5916015E-03  7.9961391E-04
  1.1525203E-04  8.9328978E-04  3.5697835E-03  8.9328978E-04  3.7011093E-03  8.2969693E-04
  1.1931731E-04  9.2078314E-04  3.6796106E-03  9.2078314E-04  3.8108848E-03  8.5983549E-04
  1.2339600E-04  9.4835736E-04  3.7898384E-03  9.4835736E-04  3.9209735E-03  8.8990818E-04
  1.2749002E-04  9.7604676E-04  3.9004569E-03  9.7604676E-04  4.0314156E-03  9.1980750E-04
  1.3159771E-04  1.0038326E-03  4.0114426E-03  1.0038326E-03  4.1421742E-03  9.4957942E-04
  1.3571560E-04  1.0316874E-03  4.1227112E-03  1.0316874E-03  4.2531697E-03  9.7926901E-04
  1.3984038E-04  1.0595887E-03  4.2341704E-03  1.0595887E-03  4.3643247E-03  1.0089031E-03
  1.4396870E-04  1.0875140E-03  4.3457278E-03  1.0875140E-03  4.4755621E-03  1.0385086E-03
  1.4809723E-04  1.1154408E-03  4.4572913E-03  1.1154408E-03  4.5868044E-03  1.0681124E-03
  1.5222266E-04  1.1433465E-03  4.5687684E-03  1.1433465E-03  4.6979745E-03  1.0977413E-03
  1.4958261E-04  4.2933723E-04  1.6975803E-03  3.6975751E-04  1.5688050E-03  0.0000000E+00
  1.2690969E-04  4.4142662E-04  1.7475399E-03  3.9001497E-04  1.6590613E-03  0.0000000E+00
  1.0974969E-04  4.5556433E-04  1.8056735E-03  4.1097731E-04  1.7512308E-03  0.0000000E+00
  9.6737824E-05  4.7137865E-04  1.8702021E-03  4.3297044E-04  1.8462304E-03  0.0000000E+00
  8.6965297E-05  4.8865242E-04  1.9400775E-03  4.5575735E-04  1.9431797E-03  6.0622193E-05
  7.9789471E-05  5.0746524E-04  2.0158623E-03  4.7929240E-04  2.0419405E-03  2.8160251E-04
  7.4489581E-05  5.2739262E-04  2.0962583E-03  5.0323620E-04  2.1415242E-03  4.1320415E-04
  7.0852522E-05  5.4809632E-04  2.1795401E-03  5.2763539E-04  2.2419869E-03  4.2665255E-04
  6.8415404E-05  5.6938266E-04  2.2654432E-03  5.5230327E-04  2.3428623E-03  4.5615358E-04
  6.7006035E-05  5.9123249E-04  2.3536700E-03  5.7723476E-04  2.4443669E-03  4.8601440E-04
  6.9373436E-05  6.1369453E-04  2.4438481E-03  6.0242800E-04  2.5468361E-03  5.1574360E-04
  7.3001055E-05  6.3658611E-04  2.5356877E-03  6.2780717E-04  2.6499263E-03  5.4538610E-04
  7.6623223E-05  6.5985591E-04  2.6290202E-03  6.5335061E-04  2.7534525E-03  5.7495084E-04
  8.0256947E-05  6.8344234E-04  2.7235612E-03  6.7903130E-04  2.8572901E-03  6.0444573E-04
  8.3892836E-05  7.0739238E-04  2.8195032E-03  7.0483793E-04  2.9614988E-03  6.3387282E-04
  8.7529210E-05  7.3164392E-04  2.9234057E-03  7.3081079E-04  3.0660347E-03  6.6322967E-04
  9.1165480E-05  7.5699420E-04  3.0279027E-03  7.5699420E-04  3.1708437E-03  6.9251289E-04
  9.4796220E-05  7.8346306E-04  3.1329072E-03  7.8346306E-04  3.2759403E-03  7.2168870E-04
  9.8428190E-05  8.1013413E-04  3.2384357E-03  8.1013413E-04  3.3813550E-03  7.5079122E-04
  1.0207433E-04  8.3685833E-04  3.3444141E-03  8.3685833E-04  3.4870928E-03  7.7989051E-04
  1.0573993E-04  8.6356870E-04  3.4508106E-03  8.6356870E-04  3.5931349E-03  8.0904273E-04
  1.0941886E-04  8.9032444E-04  3.5576271E-03  8.9032444E-04  3.6994669E-03  8.3820904E-04
  1.1310901E-04  9.1714354E-04  3.6648257E-03  9.1714354E-04  3.8061105E-03  8.6731373E-04
  1.1680854E-04  9.4404173E-04  3.7723732E-03  9.4404173E-04  3.9130856E-03  8.9628977E-04
  1.2051740E-04  9.7100862E-04  3.8802564E-03  9.7100862E-04  4.0203634E-03  9.2516723E-04
  1.2423366E-04  9.9802592E-04  3.9884016E-03  9.9802592E-04  4.1278702E-03  9.5397867E-04
  1.2795492E-04  1.0250772E-03  4.0967233E-03  1.0250772E-03  4.2355314E-03  9.8274564E-04
  1.3167875E-04  1.0521460E-03  4.2051360E-03  1.0521460E-03  4.3432722E-03  1.0114897E-03
  1.3540273E-04  1.0792158E-03  4.3135543E-03  1.0792158E-03  4.4510178E-03  1.0402323E-03
  1.3912446E-04  1.1062703E-03  4.4218926E-03  1.1062703E-03  4.5586935E-03  1.0689951E-03
  1.2272149E-04  4.0667712E-04  1.6097850E-03  3.5538893E-04  1.5350309E-03  0.0000000E+00
  1.0375254E-04  4.1860638E-04  1.6585836E-03  3.7493564E-04  1.6217122E-03  0.0000000E+00
  8.9562254E-05  4.3250389E-04  1.7150804E-03  3.9518768E-04  1.7102808E-03  0.0000000E+00
  7.8982830E-05  4.4803305E-04  1.7780515E-03  4.1647064E-04  1.8016295E-03  0.0000000E+00
  7.1197460E-05  4.6500299E-04  1.8470100E-03  4.3855161E-04  1.8949794E-03  5.9434151E-05
  6.5636233E-05  4.8339984E-04  1.9210593E-03  4.6138577E-04  1.9902057E-03  2.7608143E-04
  6.1666812E-05  5.0294450E-04  1.9994645E-03  4.8462669E-04  2.0862748E-03  4.0501388E-04
  5.9093309E-05  5.2324793E-04  2.0810096E-03  5.0831942E-04  2.1832371E-03  4.1800081E-04
  5.7523700E-05  5.4410464E-04  2.1650430E-03  5.3227456E-04  2.2805619E-03  4.4671532E-04
  6.0585502E-05  5.6549151E-04  2.2513270E-03  5.5648858E-04  2.3785013E-03  4.7576330E-04
  6.3902975E-05  5.8744981E-04  2.3397320E-03  5.8095800E-04  2.4774268E-03  5.0466250E-04
  6.7189261E-05  6.0981828E-04  2.4294170E-03  6.0560897E-04  2.5769816E-03  5.3346258E-04
  7.0465543E-05  6.3255696E-04  2.5215211E-03  6.3042751E-04  2.6769714E-03  5.6217859E-04
  7.3746626E-05  6.5562891E-04  2.6214264E-03  6.5539834E-04  2.7772593E-03  5.9082185E-04
  7.7023878E-05  6.8051336E-04  2.7220032E-03  6.8051336E-04  2.8779021E-03  6.1939125E-04
  8.0298109E-05  7.0578470E-04  2.8231390E-03  7.0578470E-04  2.9788833E-03  6.4788843E-04
  8.3571204E-05  7.3122669E-04  2.9247179E-03  7.3122669E-04  3.0801777E-03  6.7631491E-04
  8.6837673E-05  7.5689282E-04  3.0268108E-03  7.5689282E-04  3.1818260E-03  7.0464703E-04
  9.0103391E-05  7.8273180E-04  3.1294194E-03  7.8273180E-04  3.2838213E-03  7.3290529E-04
  9.3381269E-05  8.0864029E-04  3.2324399E-03  8.0864029E-04  3.3861115E-03  7.6113598E-04
  9.6677015E-05  8.3457188E-04  3.3358216E-03  8.3457188E-04  3.4886419E-03  7.8937528E-04
  9.9984468E-05  8.6056553E-04  3.4395836E-03  8.6056553E-04  3.5914280E-03  8.1759950E-04
  1.0330060E-04  8.8663036E-04  3.5437099E-03  8.8663036E-04  3.6945293E-03  8.4576371E-04
  1.0662276E-04  9.1277436E-04  3.6481864E-03  9.1277436E-04  3.7979992E-03  8.7382813E-04
  1.0995139E-04  9.3898959E-04  3.7529939E-03  9.3898959E-04  3.9017957E-03  9.0181219E-04
  1.1328534E-04  9.6525827E-04  3.8580569E-03  9.6525827E-04  4.0058348E-03  9.2974034E-04
  1.1662288E-04  9.9156296E-04  3.9632920E-03  9.9156296E-04  4.1100374E-03  9.5763081E-04
  1.1996228E-04  1.0178862E-03  4.0686160E-03  1.0178862E-03  4.2143243E-03  9.8550185E-04
  1.2330179E-04  1.0442106E-03  4.1739454E-03  1.0442106E-03  4.3186163E-03  1.0133717E-03
  1.2663967E-04  1.0705187E-03  4.2791968E-03  1.0705187E-03  4.4228343E-03  1.0412586E-03
  9.9355792E-05  3.8519813E-04  1.5254255E-03  3.4175668E-04  1.5050552E-03  0.0000000E+00
  8.3770073E-05  3.9694613E-04  1.5732887E-03  3.6059729E-04  1.5881185E-03  0.0000000E+00
  7.2286120E-05  4.1058879E-04  1.6285969E-03  3.8014701E-04  1.6730396E-03  0.0000000E+00
  6.3883276E-05  4.2586789E-04  1.6903417E-03  4.0073330E-04  1.7606906E-03  0.0000000E+00
  5.7850222E-05  4.4255185E-04  1.7581902E-03  4.2212142E-04  1.8503578E-03  5.8407081E-05
  5.3683546E-05  4.6058240E-04  1.8307152E-03  4.4426672E-04  1.9419230E-03  2.7130710E-04
  5.0852112E-05  4.7976970E-04  1.9076802E-03  4.6681408E-04  2.0343634E-03  3.9788150E-04
  4.9565072E-05  4.9965529E-04  1.9876110E-03  4.8980690E-04  2.1277427E-03  4.1035883E-04
  5.2655828E-05  5.2010134E-04  2.0699261E-03  5.1306076E-04  2.2215789E-03  4.3827685E-04
  5.5691996E-05  5.4106261E-04  2.1545359E-03  5.3657028E-04  2.3160416E-03  4.6649967E-04
  5.8686764E-05  5.6251689E-04  2.2413443E-03  5.6032644E-04  2.4113848E-03  4.9456143E-04
  6.1649362E-05  5.8438017E-04  2.3370164E-03  5.8425870E-04  2.5073040E-03  5.2251350E-04
  6.4596840E-05  6.0836414E-04  2.4333645E-03  6.0836414E-04  2.6036644E-03  5.5037489E-04
  6.7540053E-05  6.3264552E-04  2.5303912E-03  6.3264552E-04  2.7003659E-03  5.7815821E-04
  7.0471248E-05  6.5710058E-04  2.6280822E-03  6.5710058E-04  2.7974364E-03  6.0585939E-04
  7.3396358E-05  6.8169565E-04  2.7263338E-03  6.8169565E-04  2.8948750E-03  6.3348716E-04
  7.6322486E-05  7.0639621E-04  2.8250419E-03  7.0639621E-04  2.9926780E-03  6.6105108E-04
  7.9245908E-05  7.3121943E-04  2.9243073E-03  7.3121943E-04  3.0909299E-03  6.8853879E-04
  8.2168797E-05  7.5616777E-04  3.0240929E-03  7.5616777E-04  3.1895689E-03  7.1595510E-04
  8.5100080E-05  7.8121590E-04  3.1242244E-03  7.8121590E-04  3.2884454E-03  7.4332016E-04
  8.8043659E-05  8.0634809E-04  3.2246061E-03  8.0634809E-04  3.3874407E-03  7.7064972E-04
  9.0995293E-05  8.3157031E-04  3.3252959E-03  8.3157031E-04  3.4866224E-03  7.9793597E-04
  9.3953006E-05  8.5688777E-04  3.4263315E-03  8.5688777E-04  3.5861258E-03  8.2516339E-04
  9.6915070E-05  8.8230516E-04  3.5277463E-03  8.8230516E-04  3.6860707E-03  8.5231819E-04
  9.9881738E-05  9.0781418E-04  3.6295037E-03  9.0781418E-04  3.7863888E-03  8.7940971E-04
  1.0285218E-04  9.3339275E-04  3.7315189E-03  9.3339275E-04  3.8869760E-03  9.0645469E-04
  1.0582517E-04  9.5901817E-04  3.8337079E-03  9.5901817E-04  3.9877444E-03  9.3346831E-04
  1.0879946E-04  9.8466777E-04  3.9359865E-03  9.8466777E-04  4.0886063E-03  9.6046577E-04
  1.1177384E-04  1.0103188E-03  4.0382706E-03  1.0103188E-03  4.1894739E-03  9.8746224E-04
  1.1474706E-04  1.0359487E-03  4.1404760E-03  1.0359487E-03  4.2902595E-03  1.0144729E-03
  7.9304978E-05  3.6491761E-04  1.4447076E-03  3.2887915E-04  1.4797861E-03  0.0000000E+00
  6.6769818E-05  3.7645602E-04  1.4918079E-03  3.4701259E-04  1.5589755E-03  0.0000000E+00
  5.7725453E-05  3.8983027E-04  1.5466090E-03  3.6586204E-04  1.6400119E-03  0.0000000E+00
  5.1245091E-05  4.0487994E-04  1.6079871E-03  3.8575885E-04  1.7237562E-03  0.0000000E+00
  4.6729877E-05  4.2128301E-04  1.6748066E-03  4.0646107E-04  1.8095408E-03  5.7589568E-05
  4.3740094E-05  4.3900653E-04  1.7463558E-03  4.2792338E-04  1.8972470E-03  2.6750427E-04
  4.2569226E-05  4.5785203E-04  1.8226270E-03  4.4978505E-04  1.9859243E-03  3.9210102E-04
  4.5460420E-05  4.7730545E-04  1.9012629E-03  4.7208747E-04  2.0756571E-03  4.0395469E-04
  4.8245099E-05  4.9734681E-04  1.9819425E-03  4.9464023E-04  2.1658776E-03  4.3103455E-04
  5.0971755E-05  5.1790302E-04  2.0699513E-03  5.1744376E-04  2.2567276E-03  4.5839612E-04
  5.3655956E-05  5.4049413E-04  2.1620831E-03  5.4049413E-04  2.3483927E-03  4.8559102E-04
  5.6306853E-05  5.6371968E-04  2.2548745E-03  5.6371968E-04  2.4405995E-03  5.1266988E-04
  5.8938833E-05  5.8711981E-04  2.3483434E-03  5.8711981E-04  2.5332679E-03  5.3965096E-04
  6.1560248E-05  6.1070405E-04  2.4425188E-03  6.1070405E-04  2.6263389E-03  5.6654525E-04
  6.4163980E-05  6.3447446E-04  2.5373778E-03  6.3447446E-04  2.7198191E-03  5.9334805E-04
  6.6759115E-05  6.5837471E-04  2.6327961E-03  6.5837471E-04  2.8136929E-03  6.2007380E-04
  6.9355958E-05  6.8234593E-04  2.7286493E-03  6.8234593E-04  2.9079438E-03  6.4673819E-04
  7.1951897E-05  7.0638706E-04  2.8250458E-03  7.0638706E-04  3.0026651E-03  6.7333514E-04
  7.4546731E-05  7.3052730E-04  2.9219439E-03  7.3052730E-04  3.0977902E-03  6.9986000E-04
  7.7146782E-05  7.5478015E-04  3.0191493E-03  7.5478015E-04  3.1931506E-03  7.2631829E-04
  7.9754524E-05  7.7914613E-04  3.1165512E-03  7.7914613E-04  3.2886134E-03  7.5271187E-04
  8.2367112E-05  8.0361457E-04  3.2142207E-03  8.0361457E-04  3.3842567E-03  7.7904290E-04
  8.4983989E-05  8.2818645E-04  3.3122184E-03  8.2818645E-04  3.4802331E-03  8.0531896E-04
  8.7604675E-05  8.5286284E-04  3.4105976E-03  8.5286284E-04  3.5766780E-03  8.3154666E-04
  9.0229063E-05  8.7763625E-04  3.5093155E-03  8.7763625E-04  3.6735164E-03  8.5772720E-04
  9.2856357E-05  9.0248388E-04  3.6082851E-03  9.0248388E-04  3.7706370E-03  8.8387065E-04
  9.5485608E-05  9.2738152E-04  3.7074245E-03  9.2738152E-04  3.8679479E-03  9.0998912E-04
  9.8115869E-05  9.5230495E-04  3.8066514E-03  9.5230495E-04  3.9653569E-03  9.3609470E-04
  1.0074619E-04  9.7722995E-04  3.9058836E-03  9.7722995E-04  4.0627718E-03  9.6219949E-04
  1.0337563E-04  1.0021323E-03  4.0050390E-03  1.0021323E-03  4.1601007E-03  9.8831560E-04
  6.2328357E-05  3.4588768E-04  1.3712398E-03  3.1669130E-04  1.4586065E-03  0.0000000E+00
  5.2515515E-05  3.5729319E-04  1.4181451E-03  3.3411521E-04  1.5337380E-03  0.0000000E+00
  4.5596048E-05  3.7046212E-04  1.4722824E-03  3.5226592E-04  1.6107106E-03  0.0000000E+00
  4.0768433E-05  3.8522167E-04  1.5324298E-03  3.7148109E-04  1.6903765E-03  0.0000000E+00
  3.7535641E-05  4.0133536E-04  1.5977141E-03  3.9150489E-04  1.7721040E-03  5.6953464E-05
  3.6386393E-05  4.1872275E-04  1.6678723E-03  4.1229017E-04  1.8557662E-03  2.6454253E-04
  3.8907724E-05  4.3718243E-04  1.7420971E-03  4.3347654E-04  1.9405952E-03  3.8749322E-04
  4.1504534E-05  4.5624921E-04  1.8206005E-03  4.5510283E-04  2.0267050E-03  3.9862938E-04
  4.3993820E-05  4.7695164E-04  1.9080756E-03  4.7695164E-04  2.1131988E-03  4.2483776E-04
  4.6422707E-05  4.9904341E-04  1.9964720E-03  4.9904341E-04  2.2002941E-03  4.5131056E-04
  4.8807031E-05  5.2139853E-04  2.0857290E-03  5.2139853E-04  2.2882036E-03  4.7762248E-04
  5.1156519E-05  5.4393606E-04  2.1756035E-03  5.4393606E-04  2.3766477E-03  5.0381893E-04
  5.3484920E-05  5.6664381E-04  2.2661793E-03  5.6664381E-04  2.4655931E-03  5.2990889E-04
  5.5800103E-05  5.8952080E-04  2.3575492E-03  5.8952080E-04  2.5550282E-03  5.5589622E-04
  5.8095289E-05  6.1257152E-04  2.4496784E-03  6.1257152E-04  2.6449525E-03  5.8177981E-04
  6.0379893E-05  6.3575115E-04  2.5423656E-03  6.3575115E-04  2.7352841E-03  6.0757799E-04
  6.2664521E-05  6.5901250E-04  2.6354077E-03  6.5901250E-04  2.8259379E-03  6.3331005E-04
  6.4946651E-05  6.8236293E-04  2.7288856E-03  6.8236293E-04  2.9169585E-03  6.5896990E-04
  6.7225687E-05  7.0581860E-04  2.8228096E-03  7.0581860E-04  3.0083559E-03  6.8455116E-04
  6.9507500E-05  7.2937438E-04  2.9170403E-03  7.2937438E-04  3.1000716E-03  7.1005860E-04
  7.1793725E-05  7.5302636E-04  3.0114967E-03  7.5302636E-04  3.1920410E-03  7.3548647E-04
  7.4082110E-05  7.7677094E-04  3.1062248E-03  7.7677094E-04  3.2842834E-03  7.6084056E-04
  7.6374084E-05  8.0060302E-04  3.2012644E-03  8.0060302E-04  3.3768763E-03  7.8614842E-04
  7.8670929E-05  8.2451818E-04  3.2966512E-03  8.2451818E-04  3.4698888E-03  8.1143443E-04
  8.0971905E-05  8.4851217E-04  3.3923499E-03  8.4851217E-04  3.5632703E-03  8.3669235E-04
  8.3275866E-05  8.7256719E-04  3.4882829E-03  8.7256719E-04  3.6569249E-03  8.6192525E-04
  8.5581837E-05  8.9666333E-04  3.5843735E-03  8.9666333E-04  3.7507633E-03  8.8714131E-04
  8.7888844E-05  9.2078069E-04  3.6805456E-03  9.2078069E-04  3.8446966E-03  9.1234868E-04
  9.0195915E-05  9.4489933E-04  3.7767226E-03  9.4489933E-04  3.9386357E-03  9.3755552E-04
  9.2502076E-05  9.6899936E-04  3.8728281E-03  9.6899936E-04  4.0324915E-03  9.6276999E-04
  4.8167536E-05  3.2820624E-04  1.3038157E-03  3.0525690E-04  1.4427308E-03  0.0000000E+00
  4.0731112E-05  3.3946579E-04  1.3497636E-03  3.2197092E-04  1.5134101E-03  0.0000000E+00
  3.5631231E-05  3.5246082E-04  1.4027833E-03  3.3942377E-04  1.5859700E-03  0.0000000E+00
  3.2199955E-05  3.6694424E-04  1.4616116E-03  3.5796025E-04  1.6612777E-03  0.0000000E+00
  3.0917339E-05  3.8274507E-04  1.5253266E-03  3.7730862E-04  1.7387048E-03  5.6556506E-05
  3.3097905E-05  3.9979448E-04  1.5941400E-03  3.9741985E-04  1.8181125E-03  2.6268926E-04
  3.5347878E-05  4.1793159E-04  1.6716588E-03  4.1793159E-04  1.8988753E-03  3.8442001E-04
  3.7660225E-05  4.3888008E-04  1.7556739E-03  4.3888008E-04  1.9811375E-03  3.9469156E-04
  3.9865363E-05  4.6002826E-04  1.8404036E-03  4.6002826E-04  2.0637321E-03  4.1997071E-04
  4.2008484E-05  4.8141202E-04  1.9259726E-03  4.8141202E-04  2.1469289E-03  4.4550254E-04
  4.4104954E-05  5.0307100E-04  2.0123760E-03  5.0307100E-04  2.2309521E-03  4.7087615E-04
  4.6165196E-05  5.2491735E-04  2.0993667E-03  5.2491735E-04  2.3155152E-03  4.9613377E-04
  4.8202996E-05  5.4692786E-04  2.1870685E-03  5.4692786E-04  2.4006233E-03  5.2127793E-04
  5.0226362E-05  5.6909032E-04  2.2756154E-03  5.6909032E-04  2.4863036E-03  5.4630756E-04
  5.2228688E-05  5.9141037E-04  2.3649688E-03  5.9141037E-04  2.5725500E-03  5.7122407E-04
  5.4218984E-05  6.1385959E-04  2.4548688E-03  6.1385959E-04  2.6592237E-03  5.9604853E-04
  5.6207421E-05  6.3640791E-04  2.5450514E-03  6.3640791E-04  2.7461807E-03  6.2080259E-04
  5.8191354E-05  6.5907525E-04  2.6355673E-03  6.5907525E-04  2.8334222E-03  6.4547711E-04
  6.0170284E-05  6.8185852E-04  2.7264766E-03  6.8185852E-04  2.9210268E-03  6.7006812E-04
  6.2150112E-05  7.0472489E-04  2.8177024E-03  7.0472489E-04  3.0090341E-03  6.9458708E-04
  6.4131919E-05  7.2766180E-04  2.9092000E-03  7.2766180E-04  3.0974419E-03  7.1902797E-04
  6.6113782E-05  7.5067687E-04  3.0009854E-03  7.5067687E-04  3.1862156E-03  7.4339494E-04
  6.8098814E-05  7.7376108E-04  3.0930662E-03  7.7376108E-04  3.2753606E-03  7.6772286E-04
  7.0089784E-05  7.9690644E-04  3.1854494E-03  7.9690644E-04  3.3648824E-03  7.9204258E-04
  7.2085407E-05  8.2011131E-04  3.2781122E-03  8.2011131E-04  3.4547534E-03  8.1634488E-04
  7.4084202E-05  8.4336294E-04  3.3709882E-03  8.4336294E-04  3.5448913E-03  8.4062941E-04
  7.6085134E-05  8.6664606E-04  3.4640080E-03  8.6664606E-04  3.6352091E-03  8.6490199E-04
  7.8087168E-05  8.8994542E-04  3.5571018E-03  8.8994542E-04  3.7256197E-03  8.8916840E-04
  8.0089269E-05  9.1324578E-04  3.6502002E-03  9.1324578E-04  3.8160359E-03  9.1343443E-04
  8.2090403E-05  9.3653187E-04  3.7432335E-03  9.3653187E-04  3.9063707E-03  9.3770587E-04
  3.6631150E-05  3.1192069E-04  1.2413822E-03  2.9454979E-04  1.4324473E-03  0.0000000E+00
  3.1218931E-05  3.2298102E-04  1.2862985E-03  3.1055730E-04  1.4981865E-03  0.0000000E+00
  2.7637705E-05  3.3582049E-04  1.3381843E-03  3.2731415E-04  1.5659314E-03  0.0000000E+00
  2.6155594E-05  3.5007381E-04  1.3955977E-03  3.4517096E-04  1.6366112E-03  0.0000000E+00
  2.7949107E-05  3.6552914E-04  1.4576646E-03  3.6384572E-04  1.7095218E-03  5.6409893E-05
  2.9875161E-05  3.8328887E-04  1.5329607E-03  3.8328887E-04  1.7845113E-03  2.6199632E-04
  3.1861527E-05  4.0312252E-04  1.6121889E-03  4.0312252E-04  1.8609261E-03  3.8295040E-04
  3.3900194E-05  4.2338031E-04  1.6934954E-03  4.2338031E-04  1.9389333E-03  3.9219829E-04
  3.5832728E-05  4.4384130E-04  1.7754698E-03  4.4384130E-04  2.0174499E-03  4.1649498E-04
  3.7702224E-05  4.6453396E-04  1.8582657E-03  4.6453396E-04  2.0966520E-03  4.4103818E-04
  3.9523071E-05  4.8548926E-04  1.9419134E-03  4.8548926E-04  2.1766573E-03  4.6540425E-04
  4.1306456E-05  5.0662468E-04  2.0261554E-03  5.0662468E-04  2.2572063E-03  4.8964301E-04
  4.3066357E-05  5.2791948E-04  2.1110642E-03  5.2791948E-04  2.3383289E-03  5.1376484E-04
  4.4810915E-05  5.4936299E-04  2.1967315E-03  5.4936299E-04  2.4200665E-03  5.3777399E-04
  4.6533498E-05  5.7095991E-04  2.2831356E-03  5.7095991E-04  2.5023984E-03  5.6166860E-04
  4.8243179E-05  5.9268276E-04  2.3700497E-03  5.9268276E-04  2.5851955E-03  5.8547045E-04
  4.9950202E-05  6.1450257E-04  2.4572421E-03  6.1450257E-04  2.6683258E-03  6.0920225E-04
  5.1651938E-05  6.3644100E-04  2.5447534E-03  6.3644100E-04  2.7518069E-03  6.3284849E-04
  5.3347757E-05  6.5849224E-04  2.6326442E-03  6.5849224E-04  2.8356988E-03  6.5641258E-04
  5.5043398E-05  6.8061897E-04  2.7208602E-03  6.8061897E-04  2.9200097E-03  6.7992111E-04
  5.6739805E-05  7.0280626E-04  2.8093762E-03  7.0280626E-04  3.0047214E-03  7.0338206E-04
  5.8435216E-05  7.2506426E-04  2.8981946E-03  7.2506426E-04  3.0898123E-03  7.2678935E-04
  6.0133047E-05  7.4738628E-04  2.9872931E-03  7.4738628E-04  3.1752960E-03  7.5015490E-04
  6.1836334E-05  7.6976644E-04  3.0766520E-03  7.6976644E-04  3.2611848E-03  7.7348928E-04
  6.3543740E-05  7.9220264E-04  3.1662599E-03  7.9220264E-04  3.3474471E-03  7.9679125E-04
  6.5253871E-05  8.1468263E-04  3.2560613E-03  8.1468263E-04  3.4339940E-03  8.2006688E-04
  6.6965837E-05  8.3719212E-04  3.3459931E-03  8.3719212E-04  3.5207325E-03  8.4332477E-04
  6.8678750E-05  8.5971682E-04  3.4359922E-03  8.5971682E-04  3.6075699E-03  8.6657350E-04
  7.0391721E-05  8.8224245E-04  3.5259953E-03  8.8224245E-04  3.6944134E-03  8.8982168E-04
  7.2103861E-05  9.0475473E-04  3.6159395E-03  9.0475473E-04  3.7811700E-03  9.1307789E-04
  2.7379290E-05  2.9729513E-04  1.1848607E-03  2.8459083E-04  1.4278973E-03  0.0000000E+00
  2.3641552E-05  3.0814965E-04  1.2288435E-03  2.9989144E-04  1.4881971E-03  0.0000000E+00
  2.1986755E-05  3.2074461E-04  1.2792837E-03  3.1595189E-04  1.5506912E-03  0.0000000E+00
  2.3480484E-05  3.3468270E-04  1.3355626E-03  3.3312867E-04  1.6164031E-03  0.0000000E+00
  2.5038072E-05  3.5112958E-04  1.4046565E-03  3.5112958E-04  1.6845150E-03  5.6524331E-05
  2.6716153E-05  3.6990482E-04  1.4792241E-03  3.6990482E-04  1.7548610E-03  2.6251324E-04
  2.8446773E-05  3.8905571E-04  1.5556521E-03  3.8905571E-04  1.8266508E-03  3.8314985E-04
  3.0221413E-05  4.0861345E-04  1.6341588E-03  4.0861345E-04  1.9000708E-03  3.9120089E-04
  3.1891905E-05  4.2839169E-04  1.7133553E-03  4.2839169E-04  1.9742962E-03  4.1444371E-04
  3.3499042E-05  4.4839933E-04  1.7933881E-03  4.4839933E-04  2.0493417E-03  4.3793273E-04
  3.5055880E-05  4.6864401E-04  1.8743147E-03  4.6864401E-04  2.1251699E-03  4.6121648E-04
  3.6574335E-05  4.8905502E-04  1.9558630E-03  4.8905502E-04  2.2015574E-03  4.8435733E-04
  3.8068800E-05  5.0962037E-04  2.0380046E-03  5.0962037E-04  2.2785447E-03  5.0738108E-04
  3.9547705E-05  5.3033659E-04  2.1207434E-03  5.3033659E-04  2.3561691E-03  5.3030273E-04
  4.1004272E-05  5.5120622E-04  2.2040864E-03  5.5120622E-04  2.4343936E-03  5.5311401E-04
  4.2447593E-05  5.7219682E-04  2.2878884E-03  5.7219682E-04  2.5131336E-03  5.7583624E-04
  4.3887948E-05  5.9327456E-04  2.3719976E-03  5.9327456E-04  2.5923068E-03  5.9849230E-04
  4.5322736E-05  6.1445879E-04  2.4564545E-03  6.1445879E-04  2.6719777E-03  6.2105857E-04
  4.6751246E-05  6.3574712E-04  2.5412954E-03  6.3574712E-04  2.7521432E-03  6.4354864E-04
  4.8179112E-05  6.5710640E-04  2.6264702E-03  6.5710640E-04  2.8327125E-03  6.6600900E-04
  4.9607442E-05  6.7852129E-04  2.7119666E-03  6.7852129E-04  2.9136116E-03  6.8846935E-04
  5.1034467E-05  7.0000136E-04  2.7977802E-03  7.0000136E-04  2.9948658E-03  7.1090862E-04
  5.2463106E-05  7.2154580E-04  2.8838585E-03  7.2154580E-04  3.0765363E-03  7.3329936E-04
  5.3895958E-05  7.4315396E-04  2.9701548E-03  7.4315396E-04  3.1586780E-03  7.5561726E-04
  5.5331910E-05  7.6482168E-04  3.0566691E-03  7.6482168E-04  3.2412412E-03  7.7787503E-04
  5.6769868E-05  7.8653516E-04  3.1433571E-03  7.8653516E-04  3.3241198E-03  8.0009015E-04
  5.8209178E-05  8.0827947E-04  3.2301621E-03  8.0827947E-04  3.4072108E-03  8.2227655E-04
  5.9649184E-05  8.3003968E-04  3.3170274E-03  8.3003968E-04  3.4904113E-03  8.4444814E-04
  6.1089233E-05  8.5180086E-04  3.4038965E-03  8.5180086E-04  3.5736186E-03  8.6661883E-04
  6.2528670E-05  8.7354807E-04  3.4907125E-03  8.7354807E-04  3.6567296E-03  8.8880252E-04
  2.0156017E-05  2.8451385E-04  1.1351722E-03  2.7572134E-04  1.4326770E-03  0.0000000E+00
  1.7890441E-05  2.9512613E-04  1.1781179E-03  2.9030123E-04  1.4865910E-03  0.0000000E+00
  1.9525497E-05  3.0739056E-04  1.2269567E-03  3.0565458E-04  1.5429158E-03  0.0000000E+00
  2.0798530E-05  3.2214734E-04  1.2886170E-03  3.2214734E-04  1.6027632E-03  0.0000000E+00
  2.2127491E-05  3.3945872E-04  1.3577563E-03  3.3945872E-04  1.6653340E-03  5.7086242E-05
  2.3566011E-05  3.5753561E-04  1.4295516E-03  3.5753561E-04  1.7304624E-03  2.6510339E-04
  2.5049275E-05  3.7597995E-04  1.5031561E-03  3.7597995E-04  1.7971450E-03  3.8618679E-04
  2.6568223E-05  3.9482212E-04  1.5787726E-03  3.9482212E-04  1.8655804E-03  3.9269227E-04
  2.7985505E-05  4.1389104E-04  1.6550678E-03  4.1389104E-04  1.9349830E-03  4.1467978E-04
  2.9340327E-05  4.3318498E-04  1.7321879E-03  4.3318498E-04  2.0053373E-03  4.3692207E-04
  3.0645829E-05  4.5269892E-04  1.8102136E-03  4.5269892E-04  2.0765984E-03  4.5895433E-04
  3.1913619E-05  4.7236958E-04  1.8888661E-03  4.7236958E-04  2.1485089E-03  4.8084102E-04
  3.3157848E-05  4.9218668E-04  1.9680644E-03  4.9218668E-04  2.2210765E-03  5.0261775E-04
  3.4386855E-05  5.1214831E-04  2.0477684E-03  5.1214831E-04  2.2943073E-03  5.2430576E-04
  3.5594028E-05  5.3225716E-04  2.1280019E-03  5.3225716E-04  2.3681663E-03  5.4589164E-04
  3.6788084E-05  5.5247946E-04  2.2086563E-03  5.5247946E-04  2.4426025E-03  5.6739868E-04
  3.7978899E-05  5.7278000E-04  2.2896156E-03  5.7278000E-04  2.5175681E-03  5.8885244E-04
  3.9163920E-05  5.9317656E-04  2.3709197E-03  5.9317656E-04  2.5931663E-03  6.1022936E-04
  4.0342489E-05  6.1366817E-04  2.4525931E-03  6.1366817E-04  2.6693456E-03  6.3154343E-04
  4.1520092E-05  6.3422417E-04  2.5345859E-03  6.3422417E-04  2.7459366E-03  6.5284284E-04
  4.2697957E-05  6.5482955E-04  2.6168895E-03  6.5482955E-04  2.8228221E-03  6.7416156E-04
  4.3874325E-05  6.7549356E-04  2.6994992E-03  6.7549356E-04  2.9000630E-03  6.9547548E-04
  4.5051677E-05  6.9621772E-04  2.7823536E-03  6.9621772E-04  2.9777522E-03  7.1674615E-04
  4.6232221E-05  7.1700341E-04  2.8653985E-03  7.1700341E-04  3.0559722E-03  7.3793955E-04
  4.7415039E-05  7.3784599E-04  2.9486381E-03  7.3784599E-04  3.1346605E-03  7.5907175E-04
  4.8599284E-05  7.5873198E-04  3.0320346E-03  7.5873198E-04  3.2136961E-03  7.8016190E-04
  4.9784491E-05  7.7964722E-04  3.1155368E-03  7.7964722E-04  3.2929657E-03  8.0122372E-04
  5.0970194E-05  8.0057753E-04  3.1990936E-03  8.0057753E-04  3.3723558E-03  8.2227092E-04
  5.2155927E-05  8.2150877E-04  3.2826537E-03  8.2150877E-04  3.4517534E-03  8.4331724E-04
  5.3341225E-05  8.4242676E-04  3.3661659E-03  8.4242676E-04  3.5310450E-03  8.6437638E-04
  1.4759244E-05  2.7382911E-04  1.0934991E-03  2.6776377E-04  1.4452773E-03  0.0000000E+00
  1.5660770E-05  2.8413871E-04  1.1351322E-03  2.8161328E-04  1.4921434E-03  0.0000000E+00
  1.7058482E-05  2.9625289E-04  1.1845896E-03  2.9625289E-04  1.5415986E-03  0.0000000E+00
  1.8116028E-05  3.1206169E-04  1.2478780E-03  3.1206169E-04  1.5947964E-03  0.0000000E+00
  1.9223223E-05  3.2867062E-04  1.3142228E-03  3.2867062E-04  1.6511950E-03  5.8020501E-05
  2.0430389E-05  3.4601977E-04  1.3833118E-03  3.4601977E-04  1.7106587E-03  2.6941900E-04
  2.1674528E-05  3.6373689E-04  1.4540976E-03  3.6373689E-04  1.7718631E-03  3.9159682E-04
  2.2945914E-05  3.8185369E-04  1.5267454E-03  3.8185369E-04  1.8350043E-03  3.9629074E-04
  2.4117742E-05  4.0019160E-04  1.6000235E-03  4.0019160E-04  1.8991019E-03  4.1686697E-04
  2.5228943E-05  4.1874854E-04  1.6740869E-03  4.1874854E-04  1.9642678E-03  4.3770926E-04
  2.6294782E-05  4.3751904E-04  1.7490342E-03  4.3751904E-04  2.0306334E-03  4.5835727E-04
  2.7325306E-05  4.5644202E-04  1.8245894E-03  4.5644202E-04  2.0978233E-03  4.7886752E-04
  2.8333722E-05  4.7550080E-04  1.9006780E-03  4.7550080E-04  2.1657497E-03  4.9927919E-04
  2.9327895E-05  4.9468855E-04  1.9772687E-03  4.9468855E-04  2.2343425E-03  5.1961437E-04
  3.0301725E-05  5.1401080E-04  2.0543875E-03  5.1401080E-04  2.3035927E-03  5.3985568E-04
  3.1263051E-05  5.3343646E-04  2.1319085E-03  5.3343646E-04  2.3734879E-03  5.6003320E-04
  3.2220774E-05  5.5293274E-04  2.2096976E-03  5.5293274E-04  2.4440172E-03  5.8018024E-04
  3.3172358E-05  5.7251706E-04  2.2877965E-03  5.7251706E-04  2.5153202E-03  6.0028351E-04
  3.4117421E-05  5.9218723E-04  2.3662299E-03  5.9218723E-04  2.5872999E-03  6.2034435E-04
  3.5061370E-05  6.1191234E-04  2.4449389E-03  6.1191234E-04  2.6597145E-03  6.4038961E-04
  3.6005571E-05  6.3167829E-04  2.5239054E-03  6.3167829E-04  2.7324087E-03  6.6043631E-04
  3.6948239E-05  6.5149463E-04  2.6031332E-03  6.5149463E-04  2.8054745E-03  6.8047224E-04
  3.7891434E-05  6.7136123E-04  2.6825821E-03  6.7136123E-04  2.8790283E-03  7.0048166E-04
  3.8836992E-05  6.9127801E-04  2.7622166E-03  6.9127801E-04  2.9531737E-03  7.2045066E-04
  3.9784168E-05  7.1124157E-04  2.8420354E-03  7.1124157E-04  3.0278373E-03  7.4038640E-04
  4.0732323E-05  7.3124100E-04  2.9220004E-03  7.3124100E-04  3.1028834E-03  7.6029864E-04
  4.1681137E-05  7.5126459E-04  3.0020640E-03  7.5126459E-04  3.1781872E-03  7.8019505E-04
  4.2630292E-05  7.7130064E-04  3.0821784E-03  7.7130064E-04  3.2536239E-03  8.0008330E-04
  4.3579467E-05  7.9133745E-04  3.1622959E-03  7.9133745E-04  3.3290687E-03  8.1997104E-04
  4.4528344E-05  8.1136332E-04  3.2423688E-03  8.1136332E-04  3.4043969E-03  8.3986596E-04
  1.2053069E-05  2.6546106E-04  1.0608124E-03  2.6116476E-04  1.4695266E-03  0.0000000E+00
  1.3402095E-05  2.7530716E-04  1.1002549E-03  2.7426095E-04  1.5077926E-03  0.0000000E+00
  1.4563274E-05  2.8816649E-04  1.1520258E-03  2.8816649E-04  1.5490381E-03  0.0000000E+00
  1.5411690E-05  3.0327596E-04  1.2123247E-03  3.0327596E-04  1.5945747E-03  0.0000000E+00
  1.6304136E-05  3.1916225E-04  1.2757654E-03  3.1916225E-04  1.6439074E-03  5.9520394E-05
  1.7286985E-05  3.3575743E-04  1.3420468E-03  3.3575743E-04  1.6968980E-03  2.7635449E-04
  1.8298997E-05  3.5271969E-04  1.4099091E-03  3.5271969E-04  1.7519235E-03  4.0056035E-04
  1.9330056E-05  3.7008175E-04  1.4794774E-03  3.7008175E-04  1.8091938E-03  4.0293487E-04
  2.0266595E-05  3.8765473E-04  1.5496197E-03  3.8765473E-04  1.8674302E-03  4.2181517E-04
  2.1146067E-05  4.0543798E-04  1.6204982E-03  4.0543798E-04  1.9268883E-03  4.4099750E-04
  2.1985091E-05  4.2342765E-04  1.6922267E-03  4.2342765E-04  1.9878771E-03  4.6002554E-04
  2.2792032E-05  4.4156470E-04  1.7645358E-03  4.4156470E-04  2.0498916E-03  4.7893975E-04
  2.3578806E-05  4.5982443E-04  1.8373574E-03  4.5982443E-04  2.1127707E-03  4.9778106E-04
  2.4352548E-05  4.7819381E-04  1.9106694E-03  4.7819381E-04  2.1763957E-03  5.1657208E-04
  2.5107773E-05  4.9668173E-04  1.9845009E-03  4.9668173E-04  2.2407831E-03  5.3529249E-04
  2.5851485E-05  5.1526093E-04  2.0587067E-03  5.1526093E-04  2.3059063E-03  5.5397406E-04
  2.6591641E-05  5.3390208E-04  2.1331322E-03  5.3390208E-04  2.3717363E-03  5.7265239E-04
  2.7325886E-05  5.5262111E-04  2.2078155E-03  5.5262111E-04  2.4384280E-03  5.9132441E-04
  2.8053949E-05  5.7141551E-04  2.2827873E-03  5.7141551E-04  2.5058801E-03  6.0998124E-04
  2.8780820E-05  5.9025657E-04  2.3579909E-03  5.9025657E-04  2.5738251E-03  6.2862920E-04
  2.9507839E-05  6.0913241E-04  2.4334050E-03  6.0913241E-04  2.6420987E-03  6.4726682E-04
  3.0233338E-05  6.2805173E-04  2.5090370E-03  6.2805173E-04  2.7107989E-03  6.6589370E-04
  3.0959030E-05  6.4701156E-04  2.5848609E-03  6.4701156E-04  2.7800340E-03  6.8452108E-04
  3.1686440E-05  6.6600930E-04  2.6608538E-03  6.6600930E-04  2.8498999E-03  7.0315895E-04
  3.2414968E-05  6.8504319E-04  2.7370116E-03  6.8504319E-04  2.9203230E-03  7.2180341E-04
  3.3144133E-05  7.0410515E-04  2.8132989E-03  7.0410515E-04  2.9911596E-03  7.4045152E-04
  3.3873730E-05  7.2318603E-04  2.8896735E-03  7.2318603E-04  3.0622747E-03  7.5910208E-04
  3.4603547E-05  7.4227667E-04  2.9660931E-03  7.4227667E-04  3.1335334E-03  7.7775390E-04
  3.5333379E-05  7.6136790E-04  3.0425154E-03  7.6136790E-04  3.2048010E-03  7.9640580E-04
  3.6063016E-05  7.8045057E-04  3.1188982E-03  7.8045057E-04  3.2759424E-03  8.1505659E-04
  9.9830294E-06  2.6038360E-04  1.0406155E-03  2.5645668E-04  1.5108857E-03  0.0000000E+00
  1.1072154E-05  2.6960814E-04  1.0779260E-03  2.6874464E-04  1.5379234E-03  0.0000000E+00
  1.1995045E-05  2.8186997E-04  1.1268077E-03  2.8186997E-04  1.5688126E-03  0.0000000E+00
  1.2641212E-05  2.9624878E-04  1.1839303E-03  2.9624878E-04  1.6053121E-03  0.0000000E+00
  1.3326284E-05  3.1137787E-04  1.2442326E-03  3.1137787E-04  1.6462864E-03  6.1848772E-05
  1.4091638E-05  3.2717929E-04  1.3074487E-03  3.2717929E-04  1.6914917E-03  2.8712689E-04
  1.4877731E-05  3.4334024E-04  1.3721806E-03  3.4334024E-04  1.7392031E-03  4.1471044E-04
  1.5674630E-05  3.5989331E-04  1.4385236E-03  3.5989331E-04  1.7896896E-03  4.1398450E-04
  1.6388919E-05  3.7664759E-04  1.5053371E-03  3.7664759E-04  1.8412705E-03  4.3072978E-04
  1.7052823E-05  3.9360023E-04  1.5728290E-03  3.9360023E-04  1.8942921E-03  4.4785487E-04
  1.7681096E-05  4.1074501E-04  1.6411776E-03  4.1074501E-04  1.9491305E-03  4.6490037E-04
  1.8281085E-05  4.2802778E-04  1.7101004E-03  4.2802778E-04  2.0051824E-03  4.8188018E-04
  1.8863114E-05  4.4541617E-04  1.7794774E-03  4.4541617E-04  2.0623237E-03  4.9883600E-04
  1.9433241E-05  4.6289093E-04  1.8492506E-03  4.6289093E-04  2.1204944E-03  5.1579303E-04
  1.9986610E-05  4.8046424E-04  1.9194741E-03  4.8046424E-04  2.1797185E-03  5.3273009E-04
  2.0529863E-05  4.9811369E-04  1.9900067E-03  4.9811369E-04  2.2398086E-03  5.4966709E-04
  2.1070502E-05  5.1581447E-04  2.0606947E-03  5.1581447E-04  2.3005672E-03  5.6662741E-04
  2.1606729E-05  5.3357755E-04  2.1315492E-03  5.3357755E-04  2.3620950E-03  5.8361042E-04
  2.2137858E-05  5.5140372E-04  2.2026263E-03  5.5140372E-04  2.4244102E-03  6.0061135E-04
  2.2667699E-05  5.6927448E-04  2.2739238E-03  5.6927448E-04  2.4873708E-03  6.1763469E-04
  2.3197175E-05  5.8718363E-04  2.3454565E-03  5.8718363E-04  2.5508980E-03  6.3466981E-04
  2.3725078E-05  6.0513528E-04  2.4172051E-03  6.0513528E-04  2.6150162E-03  6.5171834E-04
  2.4253008E-05  6.2312221E-04  2.4891060E-03  6.2312221E-04  2.6797218E-03  6.6881051E-04
  2.4782392E-05  6.4113808E-04  2.5611032E-03  6.4113808E-04  2.7450126E-03  6.8597317E-04
  2.5312678E-05  6.5918293E-04  2.6332079E-03  6.5918293E-04  2.8108492E-03  7.0319299E-04
  2.5843452E-05  6.7725089E-04  2.7054029E-03  6.7725089E-04  2.8771046E-03  7.2045279E-04
  2.6374555E-05  6.9533442E-04  2.7776589E-03  6.9533442E-04  2.9436421E-03  7.3773952E-04
  2.6905828E-05  7.1342599E-04  2.8499463E-03  7.1342599E-04  3.0103251E-03  7.5504015E-04
  2.7437111E-05  7.3151804E-04  2.9222356E-03  7.3151804E-04  3.0770170E-03  7.7234162E-04
  2.7968245E-05  7.4960304E-04  2.9944973E-03  7.4960304E-04  3.1435812E-03  7.8963089E-04
  7.8195502E-06  2.5969564E-04  1.0382423E-03  2.5455035E-04  1.5763953E-03  0.0000000E+00
  8.6443198E-06  2.6799698E-04  1.0722341E-03  2.6602935E-04  1.5890396E-03  0.0000000E+00
  9.3295275E-06  2.7835036E-04  1.1127206E-03  2.7835036E-04  1.6066432E-03  0.0000000E+00
  9.7823277E-06  2.9193550E-04  1.1663966E-03  2.9193550E-04  1.6314980E-03  0.0000000E+00
  1.0268608E-05  3.0625097E-04  1.2232544E-03  3.0625097E-04  1.6619256E-03  6.5407290E-05
  1.0823490E-05  3.2121594E-04  1.2830686E-03  3.2121594E-04  1.6975834E-03  3.0359555E-04
  1.1392197E-05  3.3652040E-04  1.3442922E-03  3.3652040E-04  1.7364129E-03  4.3654346E-04
  1.1965666E-05  3.5219050E-04  1.4070078E-03  3.5219050E-04  1.7787686E-03  4.3149128E-04
  1.2471049E-05  3.6802640E-04  1.4703571E-03  3.6802640E-04  1.8225816E-03  4.4503024E-04
  1.2934520E-05  3.8403490E-04  1.5343507E-03  3.8403490E-04  1.8681962E-03  4.5908003E-04
  1.3368366E-05  4.0021812E-04  1.5989306E-03  4.0021812E-04  1.9159521E-03  4.7364967E-04
  1.3778692E-05  4.1652552E-04  1.6639387E-03  4.1652552E-04  1.9651571E-03  4.8848494E-04
  1.4173891E-05  4.3292156E-04  1.7293047E-03  4.3292156E-04  2.0157177E-03  5.0337403E-04
  1.4558648E-05  4.4938492E-04  1.7949963E-03  4.4938492E-04  2.0676166E-03  5.1815626E-04
  1.4928792E-05  4.6593003E-04  1.8610437E-03  4.6593003E-04  2.1208734E-03  5.3290149E-04
  1.5290809E-05  4.8253537E-04  1.9273469E-03  4.8253537E-04  2.1751889E-03  5.4767493E-04
  1.5651964E-05  4.9917672E-04  1.9937982E-03  4.9917672E-04  2.2302511E-03  5.6253408E-04
  1.6011435E-05  5.1586196E-04  2.0604308E-03  5.1586196E-04  2.2861938E-03  5.7748198E-04
  1.6367625E-05  5.3259378E-04  2.1272577E-03  5.3259378E-04  2.3430428E-03  5.9250440E-04
  1.6722270E-05  5.4935886E-04  2.1942229E-03  5.4935886E-04  2.4005907E-03  6.0760558E-04
  1.7075480E-05  5.6615261E-04  2.2613081E-03  5.6615261E-04  2.4587142E-03  6.2277492E-04
  1.7426887E-05  5.8297797E-04  2.3285253E-03  5.8297797E-04  2.5174677E-03  6.3801048E-04
  1.7778137E-05  5.9982998E-04  2.3958512E-03  5.9982998E-04  2.5768911E-03  6.5333656E-04
  1.8130691E-05  6.1670428E-04  2.4632653E-03  6.1670428E-04  2.6370203E-03  6.6877477E-04
  1.8483998E-05  6.3360072E-04  2.5307681E-03  6.3360072E-04  2.6977957E-03  6.8431059E-04
  1.8837673E-05  6.5051476E-04  2.5983418E-03  6.5051476E-04  2.7590614E-03  6.9991815E-04
  1.9191596E-05  6.6744066E-04  2.6659632E-03  6.6744066E-04  2.8206573E-03  7.1557404E-04
  1.9545647E-05  6.8437267E-04  2.7336093E-03  6.8437267E-04  2.8824235E-03  7.3125485E-04
  1.9899705E-05  7.0130506E-04  2.8012568E-03  7.0130506E-04  2.9442001E-03  7.4693719E-04
  2.0253652E-05  7.1823207E-04  2.8688828E-03  7.1823207E-04  3.0058271E-03  7.6259764E-04
  5.5045597E-06  2.6596148E-04  1.0638144E-03  2.6265354E-04  1.6878202E-03  0.0000000E+00
  6.0563172E-06  2.7305058E-04  1.0925132E-03  2.7025604E-04  1.6790248E-03  0.0000000E+00
  6.5042094E-06  2.8171433E-04  1.1268684E-03  2.8037203E-04  1.6772061E-03  0.0000000E+00
  6.7789527E-06  2.9306408E-04  1.1705792E-03  2.9306408E-04  1.6856279E-03  0.0000000E+00
  7.0800123E-06  3.0646009E-04  1.2236156E-03  3.0646009E-04  1.7016460E-03  7.1328304E-05
  7.4338882E-06  3.2048208E-04  1.2797415E-03  3.2048208E-04  1.7247698E-03  3.3100243E-04
  7.7963563E-06  3.3479500E-04  1.3369097E-03  3.3479500E-04  1.7518805E-03  4.7285724E-04
  8.1600354E-06  3.4941222E-04  1.3951364E-03  3.4941222E-04  1.7834031E-03  4.6098093E-04
  8.4717600E-06  3.6415864E-04  1.4542617E-03  3.6415864E-04  1.8170177E-03  4.7460388E-04
  8.7517248E-06  3.7903854E-04  1.5139819E-03  3.7903854E-04  1.8531483E-03  4.8927368E-04
  9.0098975E-06  3.9404606E-04  1.5738894E-03  3.9404606E-04  1.8923798E-03  4.9932559E-04
  9.2505665E-06  4.0914579E-04  1.6340078E-03  4.0914579E-04  1.9336998E-03  5.0702734E-04
  9.4805676E-06  4.2431127E-04  1.6943956E-03  4.2431127E-04  1.9766888E-03  5.1505524E-04
  9.7039196E-06  4.3952799E-04  1.7551145E-03  4.3952799E-04  2.0210899E-03  5.2541468E-04
  9.9173516E-06  4.5480819E-04  1.8161508E-03  4.5480819E-04  2.0670327E-03  5.3713002E-04
  1.0125147E-05  4.7012973E-04  1.8773859E-03  4.7012973E-04  2.1142528E-03  5.4945842E-04
  1.0332170E-05  4.8546806E-04  1.9387000E-03  4.8546806E-04  2.1624611E-03  5.6176608E-04
  1.0537632E-05  5.0082774E-04  2.0001313E-03  5.0082774E-04  2.2118959E-03  5.7406690E-04
  1.0740730E-05  5.1621351E-04  2.0616833E-03  5.1621351E-04  2.2624747E-03  5.8655998E-04
  1.0943164E-05  5.3161724E-04  2.1232775E-03  5.3161724E-04  2.3137744E-03  5.9921838E-04
  1.1145391E-05  5.4703760E-04  2.1848730E-03  5.4703760E-04  2.3655549E-03  6.1202137E-04
  1.1346858E-05  5.6247596E-04  2.2465024E-03  5.6247596E-04  2.4179674E-03  6.2497309E-04
  1.1548172E-05  5.7792565E-04  2.3081885E-03  5.7792565E-04  2.4711373E-03  6.3808361E-04
  1.1749873E-05  5.9338075E-04  2.3699514E-03  5.9338075E-04  2.5251760E-03  6.5136204E-04
  1.1951762E-05  6.0884278E-04  2.4317795E-03  6.0884278E-04  2.5799888E-03  6.6479402E-04
  1.2153719E-05  6.2431096E-04  2.4936548E-03  6.2431096E-04  2.6353791E-03  6.7834239E-04
  1.2355722E-05  6.3978328E-04  2.5555618E-03  6.3978328E-04  2.6911584E-03  6.9196919E-04
  1.2557749E-05  6.5525774E-04  2.6174852E-03  6.5525774E-04  2.7471384E-03  7.0563642E-04
  1.2759776E-05  6.7073233E-04  2.6794096E-03  6.7073233E-04  2.8031306E-03  7.1930612E-04
  1.2961783E-05  6.8620504E-04  2.7413196E-03  6.8620504E-04  2.8589467E-03  7.3294031E-04
  2.9872924E-06  2.8757756E-04  1.1504971E-03  2.8649170E-04  1.8967213E-03  0.0000000E+00
  3.2580891E-06  2.9265711E-04  1.1707143E-03  2.9176801E-04  1.8499742E-03  0.0000000E+00
  3.4705279E-06  2.9951630E-04  1.1982044E-03  2.9877926E-04  1.8150220E-03  0.0000000E+00
  3.5852320E-06  3.0777912E-04  1.2316542E-03  3.0716122E-04  1.7976078E-03  0.0000000E+00
  3.7179577E-06  3.1923369E-04  1.2743767E-03  3.1923369E-04  1.7915110E-03  8.2344546E-05
  3.8842755E-06  3.3201871E-04  1.3254818E-03  3.3201871E-04  1.7956805E-03  3.8199548E-04
  4.0536629E-06  3.4500370E-04  1.3773565E-03  3.4500370E-04  1.8060522E-03  5.4093325E-04
  4.2211154E-06  3.5818544E-04  1.4299790E-03  3.5818544E-04  1.8233219E-03  5.1653466E-04
  4.3578479E-06  3.7147376E-04  1.4832725E-03  3.7147376E-04  1.8438431E-03  5.1889807E-04
  4.4761161E-06  3.8484590E-04  1.5369173E-03  3.8484590E-04  1.8678680E-03  5.2288042E-04
  4.5825965E-06  3.9826340E-04  1.5904470E-03  3.9826340E-04  1.8956365E-03  5.2755369E-04
  4.6793373E-06  4.1172100E-04  1.6439835E-03  4.1172100E-04  1.9260166E-03  5.3275073E-04
  4.7706690E-06  4.2520533E-04  1.6976533E-03  4.2520533E-04  1.9585681E-03  5.3856972E-04
  4.8592980E-06  4.3871019E-04  1.7515720E-03  4.3871019E-04  1.9930337E-03  5.4510476E-04
  4.9432495E-06  4.5224355E-04  1.8057110E-03  4.5224355E-04  2.0295444E-03  5.5231133E-04
  5.0244459E-06  4.6578900E-04  1.8599314E-03  4.6578900E-04  2.0677303E-03  5.6002799E-04
  5.1051367E-06  4.7932850E-04  1.9140932E-03  4.7932850E-04  2.1071942E-03  5.6809408E-04
  5.1848195E-06  4.9286358E-04  1.9681796E-03  4.9286358E-04  2.1482812E-03  5.7657790E-04
  5.2632736E-06  5.0639796E-04  2.0222529E-03  5.0639796E-04  2.1908479E-03  5.8548971E-04
  5.3415925E-06  5.1992741E-04  2.0763462E-03  5.1992741E-04  2.2342599E-03  5.9471892E-04
  5.4201245E-06  5.3345020E-04  2.1304899E-03  5.3345020E-04  2.2782100E-03  6.0420739E-04
  5.4984747E-06  5.4696835E-04  2.1846628E-03  5.4696835E-04  2.3229192E-03  6.1398462E-04
  5.5768610E-06  5.6048260E-04  2.2388170E-03  5.6048260E-04  2.3684601E-03  6.2405792E-04
  5.6554780E-06  5.7399359E-04  2.2929103E-03  5.7399359E-04  2.4148967E-03  6.3443400E-04
  5.7342483E-06  5.8750133E-04  2.3469603E-03  5.8750133E-04  2.4621477E-03  6.4509004E-04
  5.8131082E-06  6.0100650E-04  2.4009830E-03  6.0100650E-04  2.5100136E-03  6.5595972E-04
  5.8920285E-06  6.1450993E-04  2.4549874E-03  6.1450993E-04  2.5582938E-03  6.6697332E-04
  5.9709799E-06  6.2801247E-04  2.5089824E-03  6.2801247E-04  2.6067877E-03  6.7806116E-04
  6.0499333E-06  6.4151496E-04  2.5629768E-03  6.4151496E-04  2.6552946E-03  6.8915352E-04
  6.1288593E-06  6.5501823E-04  2.6169795E-03  6.5501823E-04  2.7036139E-03  7.0018071E-04
  1.9477493E-07  3.2854810E-04  1.3135133E-03  3.2854810E-04  2.3463441E-03  0.0000000E+00
  1.8476133E-07  3.3720854E-04  1.3478519E-03  3.3720854E-04  2.2204932E-03  0.0000000E+00
  1.7069345E-07  3.4643715E-04  1.3842610E-03  3.4643715E-04  2.1185375E-03  0.0000000E+00
  1.4914347E-07  3.5653606E-04  1.4237781E-03  3.5653606E-04  2.0524612E-03  0.0000000E+00
  1.3371513E-07  3.6701677E-04  1.4651283E-03  3.6701677E-04  2.0070769E-03  1.0629461E-04
  1.2639256E-07  3.7781560E-04  1.5081561E-03  3.7781560E-04  1.9800822E-03  4.9284922E-04
  1.1841121E-07  3.8871303E-04  1.5515264E-03  3.8871303E-04  1.9626503E-03  6.8823498E-04
  1.0849547E-07  3.9968480E-04  1.5951118E-03  3.9968480E-04  1.9557438E-03  6.3586114E-04
  9.3947679E-08  4.1056529E-04  1.6383887E-03  4.1056529E-04  1.9556893E-03  6.2190706E-04
  7.7209515E-08  4.2139088E-04  1.6816045E-03  4.2139088E-04  1.9616581E-03  6.1175663E-04
  6.0407267E-08  4.3216954E-04  1.7250704E-03  4.3216954E-04  1.9727315E-03  6.0425474E-04
  4.3126297E-08  4.4291397E-04  1.7686639E-03  4.4291397E-04  1.9876082E-03  5.9866094E-04
  2.5963313E-08  4.5361414E-04  1.8120116E-03  4.5361414E-04  2.0057546E-03  5.9471286E-04
  9.3605037E-09  4.6425866E-04  1.8548108E-03  4.6425866E-04  2.0270112E-03  5.9229159E-04
  7.7889638E-22  4.7484937E-04  1.8971865E-03  4.7484937E-04  2.0516751E-03  5.9149636E-04
  4.0662208E-22  4.8540886E-04  1.9393497E-03  4.8540886E-04  2.0785568E-03  5.9192377E-04
  1.5538441E-22  4.9596054E-04  1.9815027E-03  4.9596054E-04  2.1063840E-03  5.9314436E-04
 -3.2622557E-22  5.0651342E-04  2.0236812E-03  5.0651342E-04  2.1352848E-03  5.9535142E-04
 -8.3517989E-22  5.1704768E-04  2.0657714E-03  5.1704768E-04  2.1656439E-03  5.9854425E-04
  1.3314431E-22  5.2754034E-04  2.1076834E-03  5.2754034E-04  2.1973099E-03  6.0238164E-04
  1.7923393E-22  5.3797598E-04  2.1493221E-03  5.3797598E-04  2.2303245E-03  6.0671874E-04
  1.5162406E-23  5.4836889E-04  2.1907579E-03  5.4836889E-04  2.2646251E-03  6.1165439E-04
  7.4937337E-22  5.5874035E-04  2.2321680E-03  5.5874035E-04  2.2998134E-03  6.1715456E-04
  3.6605341E-22  5.6910914E-04  2.2737090E-03  5.6910914E-04  2.3355372E-03  6.2318925E-04
 -8.5589463E-22  5.7946947E-04  2.3153224E-03  5.7946947E-04  2.3718717E-03  6.2973148E-04
 -2.5209391E-22  5.8982065E-04  2.3569689E-03  5.8982065E-04  2.4087246E-03  6.3666699E-04
 -3.9594319E-23  6.0016567E-04  2.3986377E-03  6.0016567E-04  2.4459266E-03  6.4386747E-04
 -4.3710313E-22  6.1050750E-04  2.4403180E-03  6.1050750E-04  2.4833086E-03  6.5120460E-04
 -1.0837977E-21  6.2084914E-04  2.4819990E-03  6.2084914E-04  2.5207017E-03  6.5855006E-04
 -1.0505972E-21  6.3119357E-04  2.5236698E-03  6.3119357E-04  2.5579367E-03  6.6577554E-04
 ---


==> anc/BFG_GRV_ENV_FF_photon/BFG_GRV_ENV_FF_photon_0002.dat <==
PdfType: error
Format: lhagrid1
---
1.0000000E-09 2.0408164E-02 4.0816327E-02 6.1224491E-02 8.1632654E-02 1.0204082E-01 1.2244898E-01 1.4285714E-01 1.6326531E-01 1.8367347E-01 2.0408163E-01 2.2448980E-01 2.4489796E-01 2.6530612E-01 2.8571429E-01 3.0612245E-01 3.2653061E-01 3.4693878E-01 3.6734694E-01 3.8775510E-01 4.0816327E-01 4.2857143E-01 4.4897959E-01 4.6938776E-01 4.8979592E-01 5.1020408E-01 5.3061225E-01 5.5102041E-01 5.7142857E-01 5.9183674E-01 6.1224490E-01 6.3265306E-01 6.5306122E-01 6.7346939E-01 6.9387755E-01 7.1428571E-01 7.3469388E-01 7.5510204E-01 7.7551020E-01 7.9591837E-01 8.1632653E-01 8.3673469E-01 8.5714286E-01 8.7755102E-01 8.9795918E-01 9.1836735E-01 9.3877551E-01 9.5918367E-01 9.7959184E-01 1.0000000E+00 
2.1000000E+00 2.4918750E+00 2.9568768E+00 3.5086511E+00 4.1633905E+00 4.9403090E+00 5.8622061E+00 6.9561357E+00 8.2542004E+00 9.7944933E+00 1.1622216E+01 1.3791005E+01 1.6364505E+01 1.9418238E+01 2.3041821E+01 2.7341589E+01 3.2443726E+01 3.8497957E+01 4.5681952E+01 5.4206531E+01 6.4321857E+01 7.6324777E+01 9.0567526E+01 1.0746808E+02 1.2752239E+02 1.5131898E+02 1.7955618E+02 2.1306265E+02 2.5282167E+02 3.0000000E+02 
21 1 2 3 4 5 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  2.5305336E-04  1.6572845E-03  5.7874949E-03  1.6007113E-03  7.0873115E-03  0.0000000E+00
  3.0699118E-04  1.8706485E-03  6.2208529E-03  1.7988306E-03  7.4577214E-03  0.0000000E+00
  3.6549786E-04  1.9947990E-03  6.6517962E-03  1.8828650E-03  7.8185935E-03 -1.8206826E-05
  4.2958022E-04  2.0827356E-03  7.0859248E-03  1.9689066E-03  8.2015951E-03 -1.5692612E-04
  4.9765524E-04  2.1726124E-03  7.5082803E-03  2.0568713E-03  8.5940287E-03  0.0000000E+00
  5.6827470E-04  2.2602641E-03  7.8165916E-03  2.1438552E-03  8.9623269E-03  7.1111469E-04
  6.4608847E-04  2.3479471E-03  8.1284850E-03  2.2290908E-03  9.3225114E-03  2.1262323E-03
  7.2433742E-04  2.4378311E-03  8.4467382E-03  2.3170598E-03  9.7124752E-03  2.2842711E-03
  8.0609368E-04  2.5283030E-03  8.7730234E-03  2.4066659E-03  1.0086450E-02  2.4158483E-03
  8.9050181E-04  2.6197069E-03  9.1011540E-03  2.4978550E-03  1.0446593E-02  2.5886023E-03
  9.7553330E-04  2.7132420E-03  9.4157897E-03  2.5909600E-03  1.0779105E-02  2.7545621E-03
  1.0618896E-03  2.8071441E-03  9.7427934E-03  2.6836123E-03  1.1061485E-02  2.9033379E-03
  1.1495303E-03  2.9013737E-03  1.0073934E-02  2.7762981E-03  1.1352527E-02  3.0109941E-03
  1.2381017E-03  2.9964006E-03  1.0376637E-02  2.8711503E-03  1.1645354E-02  3.1198352E-03
  1.3288318E-03  3.0918359E-03  1.0694851E-02  2.9664458E-03  1.1926685E-02  3.2297495E-03
  1.4213201E-03  3.1883135E-03  1.1027173E-02  3.0624215E-03  1.2205334E-02  3.3406577E-03
  1.5142572E-03  3.2878634E-03  1.1356304E-02  3.1603868E-03  1.2513266E-02  3.4524919E-03
  1.6076200E-03  3.3878584E-03  1.1685686E-02  3.2587643E-03  1.2804639E-02  3.5653726E-03
  1.7017807E-03  3.4876788E-03  1.2015339E-02  3.3573204E-03  1.3085424E-02  3.6792772E-03
  1.7980587E-03  3.5866749E-03  1.2346337E-02  3.4561074E-03  1.3394559E-02  3.7940523E-03
  1.8948249E-03  3.6855622E-03  1.2667413E-02  3.5548690E-03  1.3696193E-02  3.9095146E-03
  1.9915888E-03  3.7850986E-03  1.2985171E-02  3.6542230E-03  1.3991460E-02  4.0257176E-03
  2.0873537E-03  3.8875173E-03  1.3327393E-02  3.7564422E-03  1.4301687E-02  4.1428985E-03
  2.1849931E-03  3.9892755E-03  1.3664102E-02  3.8582207E-03  1.4605007E-02  4.2612687E-03
  2.2844506E-03  4.0904555E-03  1.3992982E-02  3.9592913E-03  1.4903299E-02  4.3806799E-03
  2.3838324E-03  4.1934824E-03  1.4322144E-02  4.0603151E-03  1.5215501E-02  4.5008589E-03
  2.4845051E-03  4.2955502E-03  1.4651092E-02  4.1632148E-03  1.5519988E-02  4.6215551E-03
  2.5862979E-03  4.3971595E-03  1.4979921E-02  4.2676024E-03  1.5818695E-02  4.7425181E-03
  2.6878284E-03  4.5017063E-03  1.5306958E-02  4.3708944E-03  1.6129562E-02  4.8634974E-03
  2.7905641E-03  4.6066457E-03  1.5642860E-02  4.4742265E-03  1.6451356E-02  4.9842425E-03
  2.9567942E-04  1.6431053E-03  5.6717714E-03  1.5679375E-03  6.4733006E-03  0.0000000E+00
  3.4574714E-04  1.8454109E-03  6.0951594E-03  1.7510014E-03  6.8359263E-03  0.0000000E+00
  3.9958024E-04  1.9637637E-03  6.5131186E-03  1.8323058E-03  7.1948722E-03 -1.5112914E-05
  4.5677211E-04  2.0479624E-03  6.9279849E-03  1.9149376E-03  7.5560546E-03 -1.3025944E-04
  5.1662490E-04  2.1332030E-03  7.3336540E-03  1.9988351E-03  7.9195969E-03  0.0000000E+00
  5.7920370E-04  2.2178114E-03  7.6699429E-03  2.0824790E-03  8.2752838E-03  6.4383596E-04
  6.4640733E-04  2.3018223E-03  7.9776522E-03  2.1649729E-03  8.6264275E-03  1.9255343E-03
  7.1489958E-04  2.3869835E-03  8.2871686E-03  2.2490180E-03  8.9840816E-03  2.0694717E-03
  7.8532124E-04  2.4731410E-03  8.5994916E-03  2.3344565E-03  9.3350204E-03  2.1562471E-03
  8.5734513E-04  2.5602981E-03  8.9130270E-03  2.4210709E-03  9.6799978E-03  2.2463402E-03
  9.3033522E-04  2.6485914E-03  9.2237530E-03  2.5084983E-03  1.0021964E-02  2.3370898E-03
  1.0045421E-03  2.7371734E-03  9.5385992E-03  2.5962241E-03  1.0299411E-02  2.4283275E-03
  1.0799166E-03  2.8261465E-03  9.8552927E-03  2.6844842E-03  1.0579679E-02  2.5202106E-03
  1.1562827E-03  2.9160836E-03  1.0165073E-02  2.7741579E-03  1.0861284E-02  2.6128650E-03
  1.2337966E-03  3.0065328E-03  1.0478598E-02  2.8641914E-03  1.1141076E-02  2.7062091E-03
  1.3123581E-03  3.0976181E-03  1.0795962E-02  2.9546566E-03  1.1421553E-02  2.8001232E-03
  1.3917681E-03  3.1899054E-03  1.1114377E-02  3.0461393E-03  1.1711637E-02  2.8944939E-03
  1.4717018E-03  3.2825721E-03  1.1432276E-02  3.1381681E-03  1.1998969E-02  2.9893748E-03
  1.5522891E-03  3.3754794E-03  1.1749945E-02  3.2306386E-03  1.2284544E-02  3.0847893E-03
  1.6341488E-03  3.4686162E-03  1.2069558E-02  3.3234834E-03  1.2576801E-02  3.1806768E-03
  1.7164849E-03  3.5619010E-03  1.2387102E-02  3.4164898E-03  1.2869447E-02  3.2769314E-03
  1.7991855E-03  3.6555892E-03  1.2703960E-02  3.5098902E-03  1.3162673E-02  3.3735790E-03
  1.8822418E-03  3.7506104E-03  1.3026751E-02  3.6045930E-03  1.3460310E-02  3.4707883E-03
  1.9661279E-03  3.8455596E-03  1.3348356E-02  3.6994609E-03  1.3756864E-02  3.5687096E-03
  2.0508343E-03  3.9404849E-03  1.3668561E-02  3.7943543E-03  1.4052866E-02  3.6672466E-03
  2.1360064E-03  4.0364202E-03  1.3990481E-02  3.8893747E-03  1.4353424E-02  3.7662340E-03
  2.2221035E-03  4.1320310E-03  1.4312377E-02  3.9850263E-03  1.4652775E-02  3.8655249E-03
  2.3089765E-03  4.2275229E-03  1.4633943E-02  4.0812793E-03  1.4951364E-02  3.9649724E-03
  2.3958293E-03  4.3244069E-03  1.4954524E-02  4.1777181E-03  1.5253705E-02  4.0644294E-03
  2.4833817E-03  4.4216111E-03  1.5278029E-02  4.2743738E-03  1.5559846E-02  4.1637490E-03
  3.3024821E-04  1.5882805E-03  5.4259803E-03  1.4933809E-03  5.6653870E-03  0.0000000E+00
  3.7452044E-04  1.7735776E-03  5.8265347E-03  1.6582782E-03  6.0075300E-03  0.0000000E+00
  4.2097459E-04  1.8847180E-03  6.2183725E-03  1.7345456E-03  6.3465125E-03 -1.3266126E-05
  4.6913345E-04  1.9625719E-03  6.6024001E-03  1.8113447E-03  6.6822015E-03 -1.1434182E-04
  5.1875893E-04  2.0415565E-03  6.9789207E-03  1.8892517E-03  7.0138161E-03  0.0000000E+00
  5.7050844E-04  2.1205821E-03  7.3376662E-03  1.9673593E-03  7.3432109E-03  5.5639388E-04
  6.2474688E-04  2.1984081E-03  7.6307463E-03  2.0443554E-03  7.6715381E-03  1.6642752E-03
  6.8046937E-04  2.2767134E-03  7.9258168E-03  2.1222285E-03  7.9942969E-03  1.7909442E-03
  7.3737886E-04  2.3558274E-03  8.2197711E-03  2.2009310E-03  8.3148114E-03  1.8933336E-03
  7.9526650E-04  2.4357732E-03  8.5140626E-03  2.2804636E-03  8.6334371E-03  1.9815088E-03
  8.5381953E-04  2.5165956E-03  8.8128546E-03  2.3608961E-03  8.9504788E-03  2.0639532E-03
  9.1318407E-04  2.5976489E-03  9.1098780E-03  2.4415546E-03  9.2421606E-03  2.1467995E-03
  9.7340587E-04  2.6790536E-03  9.4061213E-03  2.5224773E-03  9.5051157E-03  2.2300728E-03
  1.0345836E-03  2.7613836E-03  9.7063681E-03  2.6039490E-03  9.7737877E-03  2.3137941E-03
  1.0965725E-03  2.8440422E-03  1.0006087E-02  2.6862424E-03  1.0041970E-02  2.3979363E-03
  1.1592650E-03  2.9270328E-03  1.0304823E-02  2.7691971E-03  1.0310222E-02  2.4824498E-03
  1.2224568E-03  3.0106164E-03  1.0602498E-02  2.8523159E-03  1.0582097E-02  2.5672854E-03
  1.2863448E-03  3.0943762E-03  1.0901398E-02  2.9358009E-03  1.0855965E-02  2.6524546E-03
  1.3509282E-03  3.1783528E-03  1.1202167E-02  3.0197250E-03  1.1132026E-02  2.7379951E-03
  1.4161403E-03  3.2628867E-03  1.1506180E-02  3.1042983E-03  1.1412162E-02  2.8239265E-03
  1.4819523E-03  3.3475249E-03  1.1807764E-02  3.1889839E-03  1.1689782E-02  2.9102331E-03
  1.5483082E-03  3.4323653E-03  1.2107373E-02  3.2737742E-03  1.1966420E-02  2.9968911E-03
  1.6150560E-03  3.5179838E-03  1.2409218E-02  3.3589310E-03  1.2250817E-02  3.0839225E-03
  1.6823622E-03  3.6036029E-03  1.2712013E-02  3.4442576E-03  1.2533307E-02  3.1713471E-03
  1.7501840E-03  3.6892746E-03  1.3015751E-02  3.5298597E-03  1.2813869E-02  3.2591318E-03
  1.8182526E-03  3.7756231E-03  1.3321272E-02  3.6162117E-03  1.3097088E-02  3.3471896E-03
  1.8870510E-03  3.8620533E-03  1.3624953E-02  3.7027241E-03  1.3383805E-02  3.4354314E-03
  1.9565426E-03  3.9485525E-03  1.3927145E-02  3.7893196E-03  1.3672792E-02  3.5237681E-03
  2.0263011E-03  4.0354013E-03  1.4231172E-02  3.8760257E-03  1.3958825E-02  3.6121106E-03
  2.0966316E-03  4.1225775E-03  1.4536662E-02  3.9633342E-03  1.4246121E-02  3.7003698E-03
  3.3631844E-04  1.5194121E-03  5.1882150E-03  1.4059478E-03  4.9410591E-03  0.0000000E+00
  3.7347320E-04  1.6845310E-03  5.5596385E-03  1.5588661E-03  5.2589313E-03  0.0000000E+00
  4.1193214E-04  1.7945879E-03  5.9217093E-03  1.6293738E-03  5.5722165E-03 -1.1938953E-05
  4.5145563E-04  1.8662048E-03  6.2752633E-03  1.7003217E-03  5.8808406E-03 -1.0290282E-04
  4.9187088E-04  1.9383853E-03  6.6210077E-03  1.7719931E-03  6.1858531E-03  0.0000000E+00
  5.3367580E-04  2.0107170E-03  6.9612480E-03  1.8438246E-03  6.4888837E-03  4.7816330E-04
  5.7733738E-04  2.0820056E-03  7.2677098E-03  1.9147433E-03  6.7900186E-03  1.4305507E-03
  6.2192841E-04  2.1541208E-03  7.5450320E-03  1.9865415E-03  7.0878759E-03  1.5405089E-03
  6.6738800E-04  2.2271473E-03  7.8232074E-03  2.0593409E-03  7.3836125E-03  1.6296673E-03
  7.1367088E-04  2.3007729E-03  8.1020957E-03  2.1328130E-03  7.6774235E-03  1.7442663E-03
  7.6076187E-04  2.3742422E-03  8.3814158E-03  2.2061734E-03  7.9694405E-03  1.8546702E-03
  8.0860142E-04  2.4483570E-03  8.6613848E-03  2.2801749E-03  8.2596465E-03  1.9456267E-03
  8.5715123E-04  2.5230595E-03  8.9420024E-03  2.3548107E-03  8.5180324E-03  2.0230321E-03
  9.0634616E-04  2.5979969E-03  9.2234186E-03  2.4299056E-03  8.7709620E-03  2.1006066E-03
  9.5617528E-04  2.6730468E-03  9.5038039E-03  2.5050156E-03  9.0270954E-03  2.1783710E-03
  1.0066309E-03  2.7483970E-03  9.7840584E-03  2.5803570E-03  9.2862220E-03  2.2564182E-03
  1.0577444E-03  2.8246664E-03  1.0067514E-02  2.6567609E-03  9.5475194E-03  2.3348420E-03
  1.1094025E-03  2.9011366E-03  1.0349913E-02  2.7331975E-03  9.8095007E-03  2.4137249E-03
  1.1615976E-03  2.9777490E-03  1.0631826E-02  2.8096753E-03  1.0071772E-02  2.4929752E-03
  1.2143746E-03  3.0546594E-03  1.0916877E-02  2.8866680E-03  1.0333776E-02  2.5724484E-03
  1.2676630E-03  3.1317051E-03  1.1201860E-02  2.9638761E-03  1.0597625E-02  2.6520488E-03
  1.3214445E-03  3.2089649E-03  1.1486449E-02  3.0413709E-03  1.0863823E-02  2.7318349E-03
  1.3757111E-03  3.2867491E-03  1.1771248E-02  3.1195424E-03  1.1133175E-02  2.8118879E-03
  1.4303970E-03  3.3649427E-03  1.2055155E-02  3.1978374E-03  1.1402157E-02  2.8922797E-03
  1.4855328E-03  3.4433235E-03  1.2338898E-02  3.2761602E-03  1.1671021E-02  2.9729644E-03
  1.5413065E-03  3.5211208E-03  1.2625236E-02  3.3544537E-03  1.1942763E-02  3.0538633E-03
  1.5972632E-03  3.5995969E-03  1.2913572E-02  3.4331969E-03  1.2215074E-02  3.1349066E-03
  1.6534888E-03  3.6787649E-03  1.3202732E-02  3.5123993E-03  1.2487463E-02  3.2160242E-03
  1.7106091E-03  3.7579552E-03  1.3489007E-02  3.5918378E-03  1.2759253E-02  3.2971464E-03
  1.7679169E-03  3.8370808E-03  1.3774721E-02  3.6711888E-03  1.3033220E-02  3.3782033E-03
  3.2752247E-04  1.4552616E-03  4.9928826E-03  1.3263006E-03  4.3648591E-03  0.0000000E+00
  3.5845785E-04  1.6027587E-03  5.3380495E-03  1.4708928E-03  4.6611620E-03  0.0000000E+00
  3.9030786E-04  1.7119637E-03  5.6727697E-03  1.5360384E-03  4.9523900E-03 -1.0904232E-05
  4.2282670E-04  1.7779737E-03  5.9995443E-03  1.6017912E-03  5.2399860E-03 -9.3984465E-05
  4.5606341E-04  1.8447955E-03  6.3192504E-03  1.6684761E-03  5.5243434E-03  0.0000000E+00
  4.9042472E-04  1.9116550E-03  6.6336522E-03  1.7352764E-03  5.8063600E-03  4.1635281E-04
  5.2607893E-04  1.9778278E-03  6.9434830E-03  1.8014744E-03  6.0872943E-03  1.2460755E-03
  5.6260131E-04  2.0451291E-03  7.2116781E-03  1.8688545E-03  6.3655006E-03  1.3436254E-03
  5.9994945E-04  2.1127011E-03  7.4747106E-03  1.9365477E-03  6.6419187E-03  1.4227090E-03
  6.3807433E-04  2.1804614E-03  7.7383782E-03  2.0044728E-03  6.9167582E-03  1.5238422E-03
  6.7692912E-04  2.2482926E-03  8.0029262E-03  2.0725229E-03  7.1902199E-03  1.6221310E-03
  7.1649740E-04  2.3167745E-03  8.2678920E-03  2.1412554E-03  7.4624488E-03  1.7176937E-03
  7.5673433E-04  2.3858751E-03  8.5332382E-03  2.2106354E-03  7.7251417E-03  1.8108307E-03
  7.9753209E-04  2.4553537E-03  8.7990187E-03  2.2804247E-03  7.9692310E-03  1.9021300E-03
  8.3899773E-04  2.5250066E-03  9.0652626E-03  2.3504049E-03  8.2152453E-03  1.9917202E-03
  8.8109959E-04  2.5948987E-03  9.3319719E-03  2.4206440E-03  8.4630475E-03  2.0797469E-03
  9.2376146E-04  2.6653532E-03  9.5990815E-03  2.4914856E-03  8.7123550E-03  2.1546607E-03
  9.6695400E-04  2.7358125E-03  9.8672467E-03  2.5623193E-03  8.9632945E-03  2.2287880E-03
  1.0106563E-03  2.8063949E-03  1.0136068E-02  2.6332652E-03  9.2156679E-03  2.3032470E-03
  1.0548310E-03  2.8777314E-03  1.0403982E-02  2.7049846E-03  9.4688810E-03  2.3777927E-03
  1.0995353E-03  2.9491398E-03  1.0672758E-02  2.7767695E-03  9.7234727E-03  2.4522570E-03
  1.1447427E-03  3.0206627E-03  1.0942371E-02  2.8486742E-03  9.9791421E-03  2.5267598E-03
  1.1903459E-03  3.0928288E-03  1.1211900E-02  2.9212813E-03  1.0234471E-02  2.6014834E-03
  1.2364178E-03  3.1647991E-03  1.1481821E-02  2.9936646E-03  1.0492166E-02  2.6765890E-03
  1.2829390E-03  3.2366821E-03  1.1752222E-02  3.0659428E-03  1.0752179E-02  2.7519993E-03
  1.3298212E-03  3.3093281E-03  1.2023080E-02  3.1390528E-03  1.1013042E-02  2.8276202E-03
  1.3770798E-03  3.3819481E-03  1.2295079E-02  3.2121163E-03  1.1274372E-02  2.9033830E-03
  1.4247117E-03  3.4545580E-03  1.2567886E-02  3.2851540E-03  1.1535713E-02  2.9792190E-03
  1.4727126E-03  3.5276081E-03  1.2839953E-02  3.3586904E-03  1.1795159E-02  3.0550594E-03
  1.5210416E-03  3.6012412E-03  1.3112447E-02  3.4327795E-03  1.2059481E-02  3.1308355E-03
  3.1223388E-04  1.3967862E-03  4.8249513E-03  1.2547958E-03  3.8876775E-03  0.0000000E+00
  3.3791236E-04  1.5287003E-03  5.1448422E-03  1.3854539E-03  4.1659501E-03  0.0000000E+00
  3.6422586E-04  1.6365094E-03  5.4560594E-03  1.4527613E-03  4.4389449E-03 -1.0056549E-05
  3.9122796E-04  1.6963940E-03  5.7593549E-03  1.5142051E-03  4.7085307E-03 -8.6678220E-05
  4.1889610E-04  1.7558409E-03  6.0551864E-03  1.5761610E-03  4.9750777E-03  0.0000000E+00
  4.4746662E-04  1.8164938E-03  6.3474777E-03  1.6385038E-03  5.2404330E-03  3.6549283E-04
  4.7702985E-04  1.8775037E-03  6.6365630E-03  1.7010812E-03  5.5057090E-03  1.0944777E-03
  5.0749599E-04  1.9389366E-03  6.9101289E-03  1.7639244E-03  5.7672576E-03  1.1825383E-03
  5.3874819E-04  2.0012918E-03  7.1594637E-03  1.8268637E-03  6.0279477E-03  1.2545824E-03
  5.7074486E-04  2.0642709E-03  7.4101063E-03  1.8902408E-03  6.2877850E-03  1.3459704E-03
  6.0345887E-04  2.1276023E-03  7.6605170E-03  1.9549277E-03  6.5461826E-03  1.4346458E-03
  6.3686527E-04  2.1912312E-03  7.9117980E-03  2.0196406E-03  6.8041711E-03  1.5213260E-03
  6.7092424E-04  2.2552890E-03  8.1638687E-03  2.0844625E-03  7.0616970E-03  1.6061444E-03
  7.0554068E-04  2.3198739E-03  8.4162468E-03  2.1500480E-03  7.2991188E-03  1.6891102E-03
  7.4082889E-04  2.3849179E-03  8.6689939E-03  2.2158276E-03  7.5365886E-03  1.7703729E-03
  7.7674389E-04  2.4503542E-03  8.9222147E-03  2.2817127E-03  7.7759436E-03  1.8502706E-03
  8.1316810E-04  2.5161233E-03  9.1762581E-03  2.3475882E-03  8.0165112E-03  1.9294694E-03
  8.5011183E-04  2.5822984E-03  9.4305625E-03  2.4140742E-03  8.2582471E-03  2.0081176E-03
  8.8757382E-04  2.6488472E-03  9.6851053E-03  2.4810792E-03  8.5013163E-03  2.0859684E-03
  9.2557720E-04  2.7156437E-03  9.9399960E-03  2.5480512E-03  8.7464311E-03  2.1620245E-03
  9.6398948E-04  2.7825872E-03  1.0195743E-02  2.6153097E-03  8.9921076E-03  2.2379607E-03
  1.0028137E-03  2.8497322E-03  1.0452231E-02  2.6827962E-03  9.2383350E-03  2.3137794E-03
  1.0421415E-03  2.9171886E-03  1.0708842E-02  2.7500910E-03  9.4857981E-03  2.3886000E-03
  1.0818559E-03  2.9850543E-03  1.0965852E-02  2.8182763E-03  9.7345006E-03  2.4631784E-03
  1.1219438E-03  3.0532703E-03  1.1223209E-02  2.8871126E-03  9.9842050E-03  2.5375204E-03
  1.1624297E-03  3.1217408E-03  1.1480653E-02  2.9552004E-03  1.0234060E-02  2.6112404E-03
  1.2033160E-03  3.1903828E-03  1.1738261E-02  3.0235162E-03  1.0484907E-02  2.6846039E-03
  1.2445599E-03  3.2591133E-03  1.1996092E-02  3.0921973E-03  1.0736827E-02  2.7577784E-03
  1.2860071E-03  3.3278492E-03  1.2254266E-02  3.1611884E-03  1.0989695E-02  2.8312112E-03
  1.3278299E-03  3.3965074E-03  1.2512976E-02  3.2303755E-03  1.1242991E-02  2.9043303E-03
  2.9091058E-04  1.3429517E-03  4.6741365E-03  1.1900260E-03  3.4829417E-03  0.0000000E+00
  3.1540115E-04  1.4612063E-03  4.9723590E-03  1.3076287E-03  3.7455102E-03  0.0000000E+00
  3.3727361E-04  1.5210801E-03  5.2602185E-03  1.3770313E-03  4.0029076E-03 -9.3400770E-06
  3.5979940E-04  1.5766852E-03  5.5419688E-03  1.4343998E-03  4.2570757E-03 -8.0502887E-05
  3.8296761E-04  1.6333116E-03  5.8188866E-03  1.4925439E-03  4.5091505E-03  0.0000000E+00
  4.0692171E-04  1.6909059E-03  6.0906291E-03  1.5510528E-03  4.7601675E-03  3.2264656E-04
  4.3178456E-04  1.7487809E-03  6.3601383E-03  1.6098250E-03  5.0109551E-03  9.6693655E-04
  4.5753708E-04  1.8070212E-03  6.6258085E-03  1.6690323E-03  5.2604651E-03  1.0477021E-03
  4.8403429E-04  1.8663536E-03  6.8688850E-03  1.7287179E-03  5.5082581E-03  1.1142797E-03
  5.1125585E-04  1.9263346E-03  7.1062009E-03  1.7888455E-03  5.7547661E-03  1.1978185E-03
  5.3922187E-04  1.9865332E-03  7.3438972E-03  1.8493384E-03  6.0008055E-03  1.2791260E-03
  5.6788679E-04  2.0469641E-03  7.5823562E-03  1.9102741E-03  6.2471570E-03  1.3586996E-03
  5.9721090E-04  2.1078019E-03  7.8215527E-03  1.9716321E-03  6.4934595E-03  1.4366789E-03
  6.2710723E-04  2.1691794E-03  8.0612793E-03  2.0334131E-03  6.7273332E-03  1.5131170E-03
  6.5766270E-04  2.2310174E-03  8.3018028E-03  2.0949827E-03  6.9572539E-03  1.5885016E-03
  6.8882711E-04  2.2932270E-03  8.5431094E-03  2.1567269E-03  7.1889324E-03  1.6629316E-03
  7.2047218E-04  2.3557284E-03  8.7850568E-03  2.2200022E-03  7.4216238E-03  1.7363997E-03
  7.5266839E-04  2.4186001E-03  9.0281961E-03  2.2833173E-03  7.6557247E-03  1.8089282E-03
  7.8538851E-04  2.4818058E-03  9.2719954E-03  2.3465094E-03  7.8911334E-03  1.8808121E-03
  8.1853919E-04  2.5452009E-03  9.5145880E-03  2.4097527E-03  8.1273571E-03  1.9530046E-03
  8.5216063E-04  2.6086611E-03  9.7578398E-03  2.4729723E-03  8.3653109E-03  2.0238948E-03
  8.8622617E-04  2.6722582E-03  1.0001924E-02  2.5363438E-03  8.6046339E-03  2.0936816E-03
  9.2064696E-04  2.7361513E-03  1.0246477E-02  2.6004557E-03  8.8437601E-03  2.1636460E-03
  9.5546256E-04  2.8004817E-03  1.0491680E-02  2.6646584E-03  9.0838511E-03  2.2338250E-03
  9.9065432E-04  2.8651746E-03  1.0737543E-02  2.7290253E-03  9.3249868E-03  2.3040216E-03
  1.0261446E-03  2.9301253E-03  1.0984212E-02  2.7941791E-03  9.5668593E-03  2.3734845E-03
  1.0620149E-03  2.9952496E-03  1.1230337E-02  2.8595046E-03  9.8095707E-03  2.4425994E-03
  1.0982595E-03  3.0604636E-03  1.1476033E-02  2.9246958E-03  1.0053144E-02  2.5114311E-03
  1.1348264E-03  3.1256830E-03  1.1722486E-02  2.9888631E-03  1.0297720E-02  2.5799065E-03
  1.1716584E-03  3.1908237E-03  1.1969705E-02  3.0542233E-03  1.0542560E-02  2.6486941E-03
  2.6160435E-04  1.2928246E-03  4.5370561E-03  1.1309535E-03  3.1341659E-03  0.0000000E+00
  2.9125544E-04  1.3680829E-03  4.8122639E-03  1.2370426E-03  3.3812477E-03  0.0000000E+00
  3.1075544E-04  1.4197641E-03  5.0799455E-03  1.3073293E-03  3.6255670E-03 -8.7210830E-06
  3.2958530E-04  1.4727574E-03  5.3421136E-03  1.3613822E-03  3.8667318E-03 -7.5167727E-05
  3.4914985E-04  1.5267392E-03  5.5999718E-03  1.4161652E-03  4.1059936E-03  0.0000000E+00
  3.6951739E-04  1.5816585E-03  5.8544730E-03  1.4712704E-03  4.3448911E-03  2.8611037E-04
  3.9055141E-04  1.6369199E-03  6.1081218E-03  1.5267895E-03  4.5842455E-03  8.5821678E-04
  4.1246403E-04  1.6926073E-03  6.3571094E-03  1.5828484E-03  4.8213229E-03  9.3288372E-04
  4.3525796E-04  1.7492202E-03  6.5967602E-03  1.6393208E-03  5.0580387E-03  9.9518615E-04
  4.5883858E-04  1.8064202E-03  6.8228843E-03  1.6962107E-03  5.2944791E-03  1.0725394E-03
  4.8301975E-04  1.8638784E-03  7.0487680E-03  1.7535716E-03  5.5304822E-03  1.1478403E-03
  5.0799331E-04  1.9215787E-03  7.2763105E-03  1.8113315E-03  5.7662866E-03  1.2217513E-03
  5.3369247E-04  1.9796624E-03  7.5049931E-03  1.8694725E-03  6.0020183E-03  1.2944173E-03
  5.5989877E-04  2.0382394E-03  7.7327522E-03  1.9279778E-03  6.2306415E-03  1.3658984E-03
  5.8669596E-04  2.0972443E-03  7.9618975E-03  1.9868216E-03  6.4538245E-03  1.4363969E-03
  6.1405951E-04  2.1565935E-03  8.1923096E-03  2.0460116E-03  6.6781271E-03  1.5060362E-03
  6.4193869E-04  2.2162100E-03  8.4230075E-03  2.1056453E-03  6.9041667E-03  1.5749670E-03
  6.7033098E-04  2.2761615E-03  8.6541956E-03  2.1653552E-03  7.1318484E-03  1.6433339E-03
  6.9921482E-04  2.3364213E-03  8.8859807E-03  2.2250545E-03  7.3607857E-03  1.7111803E-03
  7.2855801E-04  2.3968680E-03  9.1187388E-03  2.2845419E-03  7.5899029E-03  1.7784865E-03
  7.5825038E-04  2.4574002E-03  9.3515645E-03  2.3448666E-03  7.8197760E-03  1.8456018E-03
  7.8831762E-04  2.5180753E-03  9.5846031E-03  2.4059137E-03  8.0507770E-03  1.9124148E-03
  8.1891073E-04  2.5790161E-03  9.8188537E-03  2.4668407E-03  8.2840677E-03  1.9782982E-03
  8.4988820E-04  2.6403314E-03  1.0053069E-02  2.5276601E-03  8.5170348E-03  2.0442890E-03
  8.8119914E-04  2.7019611E-03  1.0287325E-02  2.5886061E-03  8.7498685E-03  2.1104075E-03
  9.1275355E-04  2.7638162E-03  1.0522566E-02  2.6505519E-03  8.9847312E-03  2.1760674E-03
  9.4465395E-04  2.8258233E-03  1.0758036E-02  2.7125627E-03  9.2199365E-03  2.2420663E-03
  9.7689603E-04  2.8879087E-03  1.0993771E-02  2.7743768E-03  9.4554268E-03  2.3081858E-03
  1.0094090E-03  2.9499988E-03  1.1230338E-02  2.8355698E-03  9.6920068E-03  2.3731021E-03
  1.0422234E-03  3.0120202E-03  1.1467281E-02  2.8971023E-03  9.9288681E-03  2.4383855E-03
  2.3635706E-04  1.2322840E-03  4.4067578E-03  1.0767935E-03  2.8276704E-03  0.0000000E+00
  2.6310798E-04  1.2809224E-03  4.6631993E-03  1.1727097E-03  3.0623086E-03  0.0000000E+00
  2.8527396E-04  1.3303185E-03  4.9126844E-03  1.2430197E-03  3.2944445E-03 -8.1763679E-06
  3.0116717E-04  1.3807959E-03  5.1570223E-03  1.2937836E-03  3.5240574E-03 -7.0472783E-05
  3.1776140E-04  1.4323087E-03  5.3983263E-03  1.3454209E-03  3.7527125E-03  0.0000000E+00
  3.3503068E-04  1.4848348E-03  5.6365842E-03  1.3977055E-03  3.9819745E-03  2.5448697E-04
  3.5304816E-04  1.5378468E-03  5.8730557E-03  1.4503625E-03  4.2103894E-03  7.6419770E-04
  3.7205991E-04  1.5914193E-03  6.1073070E-03  1.5036333E-03  4.4386499E-03  8.3392204E-04
  3.9188924E-04  1.6455612E-03  6.3393013E-03  1.5572964E-03  4.6663919E-03  8.9273755E-04
  4.1247828E-04  1.7001824E-03  6.5544004E-03  1.6113682E-03  4.8936406E-03  9.6492211E-04
  4.3377181E-04  1.7552065E-03  6.7699645E-03  1.6659458E-03  5.1204438E-03  1.0354758E-03
  4.5575265E-04  1.8105280E-03  6.9867748E-03  1.7208971E-03  5.3468461E-03  1.1048562E-03
  4.7836312E-04  1.8662095E-03  7.2045921E-03  1.7761983E-03  5.5732708E-03  1.1731693E-03
  5.0145975E-04  1.9223022E-03  7.4225478E-03  1.8318438E-03  5.7944276E-03  1.2404491E-03
  5.2520280E-04  1.9787700E-03  7.6413232E-03  1.8877446E-03  6.0116478E-03  1.3068927E-03
  5.4956888E-04  2.0355520E-03  7.8609454E-03  1.9439417E-03  6.2297731E-03  1.3726638E-03
  5.7450980E-04  2.0925905E-03  8.0813457E-03  2.0006172E-03  6.4494837E-03  1.4380665E-03
  5.9978903E-04  2.1499335E-03  8.3022616E-03  2.0574896E-03  6.6701913E-03  1.5028982E-03
  6.2544518E-04  2.2075704E-03  8.5238380E-03  2.1145173E-03  6.8920592E-03  1.5672401E-03
  6.5172987E-04  2.2654239E-03  8.7467037E-03  2.1716939E-03  7.1160634E-03  1.6313833E-03
  6.7839062E-04  2.3234411E-03  8.9699699E-03  2.2290989E-03  7.3397817E-03  1.6951752E-03
  7.0539621E-04  2.3816477E-03  9.1935187E-03  2.2869037E-03  7.5635101E-03  1.7586588E-03
  7.3276928E-04  2.4400822E-03  9.4173685E-03  2.3457191E-03  7.7894831E-03  1.8220143E-03
  7.6053923E-04  2.4987790E-03  9.6420588E-03  2.4042024E-03  8.0157991E-03  1.8851310E-03
  7.8867100E-04  2.5577091E-03  9.8674463E-03  2.4623631E-03  8.2424222E-03  1.9480781E-03
  8.1704508E-04  2.6168133E-03  1.0092786E-02  2.5210584E-03  8.4702771E-03  2.0112056E-03
  8.4568290E-04  2.6760347E-03  1.0318312E-02  2.5794030E-03  8.6983844E-03  2.0736882E-03
  8.7460354E-04  2.7353166E-03  1.0544108E-02  2.6376061E-03  8.9267657E-03  2.1357558E-03
  9.0387625E-04  2.7946022E-03  1.0770343E-02  2.6969247E-03  9.1560998E-03  2.1987240E-03
  9.3341856E-04  2.8538347E-03  1.0997125E-02  2.7561962E-03  9.3858208E-03  2.2615615E-03
  2.1437810E-04  1.1565938E-03  4.2836724E-03  1.0265788E-03  2.5576796E-03  0.0000000E+00
  2.3861559E-04  1.2031904E-03  4.5204940E-03  1.1135389E-03  2.7815969E-03  0.0000000E+00
  2.6129703E-04  1.2504928E-03  4.7523978E-03  1.1830770E-03  3.0030963E-03 -7.6939817E-06
  2.7465374E-04  1.2987858E-03  4.9814296E-03  1.2309868E-03  3.2224789E-03 -6.6315057E-05
  2.8877888E-04  1.3481529E-03  5.2071664E-03  1.2798344E-03  3.4414838E-03  0.0000000E+00
  3.0370378E-04  1.3985886E-03  5.4301382E-03  1.3294319E-03  3.6616455E-03  2.2686316E-04
  3.1928527E-04  1.4495347E-03  5.6534418E-03  1.3796070E-03  3.8809342E-03  6.8213952E-04
  3.3579170E-04  1.5010509E-03  5.8741081E-03  1.4302646E-03  4.0999949E-03  7.4782842E-04
  3.5311651E-04  1.5529743E-03  6.0932168E-03  1.4813845E-03  4.3190062E-03  8.0383257E-04
  3.7123036E-04  1.6053248E-03  6.2988947E-03  1.5329510E-03  4.5379030E-03  8.7169701E-04
  3.9013977E-04  1.6581500E-03  6.5055338E-03  1.5849529E-03  4.7563972E-03  9.3833430E-04
  4.0966259E-04  1.7113007E-03  6.7124751E-03  1.6374225E-03  4.9751859E-03  1.0038743E-03
  4.2977299E-04  1.7647882E-03  6.9198696E-03  1.6902792E-03  5.1943286E-03  1.0684563E-03
  4.5047308E-04  1.8186242E-03  7.1288239E-03  1.7432925E-03  5.4070754E-03  1.1323151E-03
  4.7178000E-04  1.8727904E-03  7.3383074E-03  1.7967380E-03  5.6187164E-03  1.1955020E-03
  4.9364508E-04  1.9272477E-03  7.5483666E-03  1.8505736E-03  5.8315829E-03  1.2581269E-03
  5.1596834E-04  1.9819577E-03  7.7595390E-03  1.9046188E-03  6.0454210E-03  1.3203906E-03
  5.3878073E-04  2.0369614E-03  7.9711326E-03  1.9589624E-03  6.2602990E-03  1.3822780E-03
  5.6203366E-04  2.0922498E-03  8.1832064E-03  2.0135839E-03  6.4762348E-03  1.4438107E-03
  5.8557924E-04  2.1477617E-03  8.3962178E-03  2.0684019E-03  6.6933219E-03  1.5050156E-03
  6.0957031E-04  2.2034639E-03  8.6100378E-03  2.1234381E-03  6.9112516E-03  1.5659813E-03
  6.3398897E-04  2.2593702E-03  8.8245449E-03  2.1787022E-03  7.1298409E-03  1.6267593E-03
  6.5871690E-04  2.3154827E-03  9.0394089E-03  2.2341729E-03  7.3486559E-03  1.6874300E-03
  6.8378494E-04  2.3718039E-03  9.2548956E-03  2.2902485E-03  7.5683818E-03  1.7480607E-03
  7.0919741E-04  2.4283187E-03  9.4709199E-03  2.3466056E-03  7.7889731E-03  1.8086262E-03
  7.3498747E-04  2.4849816E-03  9.6870626E-03  2.4018330E-03  8.0099372E-03  1.8689833E-03
  7.6096311E-04  2.5417443E-03  9.9037432E-03  2.4578479E-03  8.2314260E-03  1.9293024E-03
  7.8713403E-04  2.5985584E-03  1.0120999E-02  2.5146755E-03  8.4533440E-03  1.9895932E-03
  8.1368494E-04  2.6553756E-03  1.0338801E-02  2.5712633E-03  8.6752046E-03  2.0497699E-03
  8.4035947E-04  2.7121477E-03  1.0556505E-02  2.6280022E-03  8.8981029E-03  2.1099626E-03
  1.9508502E-04  1.0884890E-03  4.1633251E-03  9.7984129E-04  2.3167505E-03  0.0000000E+00
  2.1711931E-04  1.1330264E-03  4.3828397E-03  1.0588210E-03  2.5298028E-03  0.0000000E+00
  2.3873301E-04  1.1783542E-03  4.5994130E-03  1.1268207E-03  2.7417134E-03 -7.2628391E-06
  2.5012735E-04  1.2248080E-03  4.8135506E-03  1.1722653E-03  2.9534529E-03 -6.2599003E-05
  2.6223147E-04  1.2723638E-03  5.0244554E-03  1.2186831E-03  3.1646196E-03  0.0000000E+00
  2.7517548E-04  1.3210126E-03  5.2275431E-03  1.2657425E-03  3.3752695E-03  2.0267105E-04
  2.8878854E-04  1.3700245E-03  5.4177896E-03  1.3135750E-03  3.5871868E-03  6.1024776E-04
  3.0324908E-04  1.4194350E-03  5.6098946E-03  1.3619365E-03  3.7985219E-03  6.7225970E-04
  3.1855070E-04  1.4693538E-03  5.8038605E-03  1.4108133E-03  4.0093003E-03  7.2596348E-04
  3.3465219E-04  1.5197211E-03  5.9993948E-03  1.4601449E-03  4.2200882E-03  7.9035512E-04
  3.5151612E-04  1.5705308E-03  6.1962998E-03  1.5098221E-03  4.4322479E-03  8.5360916E-04
  3.6899474E-04  1.6216540E-03  6.3942105E-03  1.5600100E-03  4.6440848E-03  9.1587955E-04
  3.8706623E-04  1.6730882E-03  6.5931487E-03  1.6106067E-03  4.8557929E-03  9.7732887E-04
  4.0574731E-04  1.7248297E-03  6.7931090E-03  1.6612711E-03  5.0611929E-03  1.0382692E-03
  4.2493198E-04  1.7768620E-03  6.9940112E-03  1.7124515E-03  5.2679249E-03  1.0986535E-03
  4.4461820E-04  1.8291715E-03  7.1958668E-03  1.7640850E-03  5.4755777E-03  1.1585666E-03
  4.6488641E-04  1.8817467E-03  7.3986985E-03  1.8158850E-03  5.6832690E-03  1.2181896E-03
  4.8554819E-04  1.9346427E-03  7.6026626E-03  1.8679570E-03  5.8920122E-03  1.2774668E-03
  5.0658376E-04  1.9878254E-03  7.8076673E-03  1.9203015E-03  6.1019942E-03  1.3364519E-03
  5.2803320E-04  2.0412014E-03  8.0134789E-03  1.9729142E-03  6.3133464E-03  1.3952932E-03
  5.4985791E-04  2.0947130E-03  8.2199491E-03  2.0256421E-03  6.5259157E-03  1.4539647E-03
  5.7203780E-04  2.1483931E-03  8.4271413E-03  2.0785451E-03  6.7391177E-03  1.5124686E-03
  5.9453921E-04  2.2022788E-03  8.6351247E-03  2.1319041E-03  6.9509649E-03  1.5707859E-03
  6.1734268E-04  2.2564027E-03  8.8439608E-03  2.1854490E-03  7.1649975E-03  1.6290849E-03
  6.4044605E-04  2.3107381E-03  9.0535720E-03  2.2391200E-03  7.3807220E-03  1.6873793E-03
  6.6387028E-04  2.3652311E-03  9.2637683E-03  2.2928590E-03  7.5944371E-03  1.7456115E-03
  6.8753896E-04  2.4198301E-03  9.4743589E-03  2.3467995E-03  7.8094842E-03  1.8037912E-03
  7.1143062E-04  2.4744839E-03  9.6851529E-03  2.4009387E-03  8.0258895E-03  1.8619082E-03
  7.3552407E-04  2.5291410E-03  9.8959593E-03  2.4551640E-03  8.2417485E-03  1.9199161E-03
  7.5985741E-04  2.5837501E-03  1.0106587E-02  2.5096507E-03  8.4587670E-03  1.9779118E-03
  1.7800739E-04  1.0266573E-03  4.0459153E-03  9.3600764E-04  2.1010340E-03  0.0000000E+00
  1.9810622E-04  1.0693411E-03  4.2465921E-03  1.0080357E-03  2.3055879E-03  0.0000000E+00
  2.1770748E-04  1.1128742E-03  4.4177211E-03  1.0739227E-03  2.5089185E-03 -6.8732742E-06
  2.2737422E-04  1.1576279E-03  4.5931117E-03  1.1171675E-03  2.7124722E-03 -5.9241311E-05
  2.3784655E-04  1.2035024E-03  4.7721238E-03  1.1612724E-03  2.9153429E-03  0.0000000E+00
  2.4910810E-04  1.2504889E-03  4.9546321E-03  1.2061911E-03  3.1180084E-03  1.8123702E-04
  2.6107040E-04  1.2976944E-03  5.1386208E-03  1.2517390E-03  3.3238429E-03  5.4662188E-04
  2.7396029E-04  1.3451338E-03  5.3242942E-03  1.2981813E-03  3.5280372E-03  6.0567253E-04
  2.8764639E-04  1.3932069E-03  5.5118755E-03  1.3450645E-03  3.7324886E-03  6.5746043E-04
  3.0207434E-04  1.4417602E-03  5.7010459E-03  1.3922892E-03  3.9372590E-03  7.1876549E-04
  3.1718919E-04  1.4907187E-03  5.8916037E-03  1.4396983E-03  4.1423232E-03  7.7900970E-04
  3.3294257E-04  1.5399780E-03  6.0831787E-03  1.4877167E-03  4.3470844E-03  8.3854197E-04
  3.4930366E-04  1.5895275E-03  6.2758186E-03  1.5362568E-03  4.5496598E-03  8.9744541E-04
  3.6622846E-04  1.6393544E-03  6.4695760E-03  1.5849395E-03  4.7509919E-03  9.5575238E-04
  3.8367782E-04  1.6894440E-03  6.6644001E-03  1.6341017E-03  4.9522708E-03  1.0137189E-03
  4.0160502E-04  1.7397968E-03  6.8601233E-03  1.6836688E-03  5.1535905E-03  1.0713777E-03
  4.1992919E-04  1.7904154E-03  7.0565770E-03  1.7333447E-03  5.3562155E-03  1.1286884E-03
  4.3870797E-04  1.8413625E-03  7.2538058E-03  1.7834186E-03  5.5599713E-03  1.1856777E-03
  4.5794201E-04  1.8925900E-03  7.4518924E-03  1.8338244E-03  5.7649155E-03  1.2424226E-03
  4.7764255E-04  1.9439863E-03  7.6508385E-03  1.8842560E-03  5.9713595E-03  1.2991147E-03
  4.9762182E-04  1.9954754E-03  7.8506241E-03  1.9349099E-03  6.1781322E-03  1.3556963E-03
  5.1787302E-04  2.0471036E-03  8.0512018E-03  1.9858286E-03  6.3850732E-03  1.4121690E-03
  5.3848863E-04  2.0989393E-03  8.2525377E-03  2.0370798E-03  6.5922048E-03  1.4685394E-03
  5.5937120E-04  2.1510434E-03  8.4546027E-03  2.0884573E-03  6.8005545E-03  1.5248678E-03
  5.8050524E-04  2.2033783E-03  8.6573562E-03  2.1399637E-03  7.0096601E-03  1.5811704E-03
  6.0189761E-04  2.2558813E-03  8.8606417E-03  2.1917414E-03  7.2170940E-03  1.6374690E-03
  6.2354279E-04  2.3084977E-03  9.0642854E-03  2.2436135E-03  7.4267267E-03  1.6936698E-03
  6.4541157E-04  2.3611726E-03  9.2681141E-03  2.2955932E-03  7.6382112E-03  1.7497951E-03
  6.6740339E-04  2.4138510E-03  9.4719539E-03  2.3478409E-03  7.8479167E-03  1.8059834E-03
  6.8964577E-04  2.4664780E-03  9.6756315E-03  2.4002055E-03  8.0586782E-03  1.8621193E-03
  1.6279520E-04  9.7007846E-04  3.8570585E-03  8.9488338E-04  1.9065337E-03  0.0000000E+00
  1.8118821E-04  1.0113197E-03  4.0194465E-03  9.6082592E-04  2.1029529E-03  0.0000000E+00
  1.9816785E-04  1.0533110E-03  4.1847687E-03  1.0223566E-03  2.2986666E-03 -6.5182349E-06
  2.0643856E-04  1.0963614E-03  4.3543486E-03  1.0651608E-03  2.4943913E-03 -5.6181199E-05
  2.1552936E-04  1.1405337E-03  4.5274730E-03  1.1072861E-03  2.6902195E-03  0.0000000E+00
  2.2540195E-04  1.1858421E-03  4.7040036E-03  1.1502110E-03  2.8865593E-03  1.6219424E-04
  2.3602112E-04  1.2313455E-03  4.8820429E-03  1.1937798E-03  3.0843252E-03  4.9010997E-04
  2.4754201E-04  1.2770535E-03  5.0618026E-03  1.2381299E-03  3.2838266E-03  5.4659094E-04
  2.5983559E-04  1.3233965E-03  5.2434071E-03  1.2831049E-03  3.4821059E-03  5.9674024E-04
  2.7285202E-04  1.3702268E-03  5.4265704E-03  1.3285327E-03  3.6799432E-03  6.5538324E-04
  2.8654824E-04  1.4174916E-03  5.6111182E-03  1.3740517E-03  3.8795921E-03  7.1311787E-04
  3.0086305E-04  1.4650742E-03  5.7966765E-03  1.4202244E-03  4.0795187E-03  7.7018725E-04
  3.1576025E-04  1.5129372E-03  5.9832777E-03  1.4669151E-03  4.2744599E-03  8.2671993E-04
  3.3118236E-04  1.5610533E-03  6.1709664E-03  1.5135583E-03  4.4687265E-03  8.8293988E-04
  3.4712575E-04  1.6094238E-03  6.3597014E-03  1.5608170E-03  4.6641557E-03  9.3872870E-04
  3.6354762E-04  1.6580326E-03  6.5493074E-03  1.6085891E-03  4.8611022E-03  9.9416441E-04
  3.8037093E-04  1.7068627E-03  6.7396082E-03  1.6564112E-03  5.0604011E-03  1.0494523E-03
  3.9761403E-04  1.7559530E-03  6.9306834E-03  1.7045563E-03  5.2599742E-03  1.1045043E-03
  4.1524425E-04  1.8052861E-03  7.1225721E-03  1.7529932E-03  5.4595853E-03  1.1593913E-03
  4.3316504E-04  1.8548009E-03  7.3151858E-03  1.8015253E-03  5.6593658E-03  1.2143505E-03
  4.5148983E-04  1.9044482E-03  7.5084213E-03  1.8503706E-03  5.8605618E-03  1.2691436E-03
  4.7016406E-04  1.9542505E-03  7.7022943E-03  1.8994901E-03  6.0629405E-03  1.3237540E-03
  4.8895173E-04  2.0042561E-03  7.8969118E-03  1.9486621E-03  6.2651744E-03  1.3782180E-03
  5.0814265E-04  2.0545076E-03  8.0923695E-03  1.9980202E-03  6.4676806E-03  1.4326772E-03
  5.2769967E-04  2.1049746E-03  8.2885795E-03  2.0476228E-03  6.6704270E-03  1.4871610E-03
  5.4736581E-04  2.1556008E-03  8.4853526E-03  2.0976403E-03  6.8729813E-03  1.5416824E-03
  5.6719922E-04  2.2063342E-03  8.6825051E-03  2.1476354E-03  7.0769536E-03  1.5961338E-03
  5.8723290E-04  2.2571229E-03  8.8798531E-03  2.1976382E-03  7.2821885E-03  1.6505367E-03
  6.0757276E-04  2.3079150E-03  9.0772132E-03  2.2480558E-03  7.4871839E-03  1.7050575E-03
  6.2809904E-04  2.3586585E-03  9.2744014E-03  2.2984767E-03  7.6923950E-03  1.7594217E-03
  1.4919328E-04  9.1803186E-04  3.6533447E-03  8.5590356E-04  1.7307766E-03  0.0000000E+00
  1.6607731E-04  9.5807011E-04  3.8101135E-03  9.1629905E-04  1.9197139E-03  0.0000000E+00
  1.8008784E-04  9.9868589E-04  3.9698764E-03  9.7288268E-04  2.1085209E-03 -6.1930077E-06
  1.8719377E-04  1.0400806E-03  4.1340164E-03  1.0160538E-03  2.2975323E-03 -5.3378039E-05
  1.9513446E-04  1.0825871E-03  4.3015417E-03  1.0563159E-03  2.4870254E-03  0.0000000E+00
  2.0386989E-04  1.1262533E-03  4.4722663E-03  1.0975646E-03  2.6776001E-03  1.4521997E-04
  2.1335776E-04  1.1701465E-03  4.6446195E-03  1.1393710E-03  2.8693754E-03  4.3977675E-04
  2.2373018E-04  1.2142793E-03  4.8188390E-03  1.1818821E-03  3.0621242E-03  4.9414432E-04
  2.3485262E-04  1.2590004E-03  4.9947438E-03  1.2249557E-03  3.2550361E-03  5.4285317E-04
  2.4667547E-04  1.3042068E-03  5.1721496E-03  1.2685032E-03  3.4481910E-03  5.9902726E-04
  2.5915756E-04  1.3499002E-03  5.3509804E-03  1.3123565E-03  3.6419488E-03  6.5441930E-04
  2.7223226E-04  1.3959389E-03  5.5308329E-03  1.3567992E-03  3.8338827E-03  7.0936650E-04
  2.8586543E-04  1.4422551E-03  5.7116729E-03  1.4017268E-03  4.0235778E-03  7.6394072E-04
  3.0000787E-04  1.4888084E-03  5.8934772E-03  1.4467668E-03  4.2139304E-03  8.1819282E-04
  3.1464046E-04  1.5356211E-03  6.0762136E-03  1.4922919E-03  4.4051531E-03  8.7204343E-04
  3.2972872E-04  1.5826437E-03  6.2598040E-03  1.5382146E-03  4.5973444E-03  9.2561103E-04
  3.4522653E-04  1.6298211E-03  6.4441735E-03  1.5841943E-03  4.7907575E-03  9.7922541E-04
  3.6109872E-04  1.6771538E-03  6.6295204E-03  1.6305112E-03  4.9851970E-03  1.0325961E-03
  3.7732025E-04  1.7246768E-03  6.8157145E-03  1.6771597E-03  5.1803225E-03  1.0857404E-03
  3.9384549E-04  1.7724121E-03  7.0023954E-03  1.7240125E-03  5.3752010E-03  1.1387933E-03
  4.1071442E-04  1.8203589E-03  7.1892605E-03  1.7711671E-03  5.5707681E-03  1.1918838E-03
  4.2789894E-04  1.8684984E-03  7.3764849E-03  1.8185658E-03  5.7672335E-03  1.2449563E-03
  4.4530189E-04  1.9168340E-03  7.5644466E-03  1.8659820E-03  5.9649083E-03  1.2977388E-03
  4.6296154E-04  1.9653685E-03  7.7534806E-03  1.9136362E-03  6.1627990E-03  1.3505432E-03
  4.8088245E-04  2.0140875E-03  7.9434072E-03  1.9615368E-03  6.3607595E-03  1.4033948E-03
  4.9909413E-04  2.0629473E-03  8.1339703E-03  2.0096100E-03  6.5588635E-03  1.4561975E-03
  5.1738823E-04  2.1119022E-03  8.3249622E-03  2.0577971E-03  6.7575010E-03  1.5090414E-03
  5.3579578E-04  2.1609060E-03  8.5161753E-03  2.1061288E-03  6.9565975E-03  1.5619263E-03
  5.5456307E-04  2.2099128E-03  8.7074019E-03  2.1547938E-03  7.1556551E-03  1.6148145E-03
  5.7352774E-04  2.2588766E-03  8.8984342E-03  2.2034166E-03  7.3547794E-03  1.6676248E-03
  1.3696483E-04  8.7023727E-04  3.4655156E-03  8.1890831E-04  1.5712098E-03  0.0000000E+00
  1.5250376E-04  9.0893387E-04  3.6169482E-03  8.7428754E-04  1.7533583E-03  0.0000000E+00
  1.6340621E-04  9.4815228E-04  3.7714012E-03  9.2650388E-04  1.9358364E-03 -5.8943268E-06
  1.6954082E-04  9.8805997E-04  3.9302848E-03  9.6958903E-04  2.1188047E-03 -5.0803684E-05
  1.7651701E-04  1.0290713E-03  4.0924766E-03  1.0080765E-03  2.3024587E-03  0.0000000E+00
  1.8430307E-04  1.0712448E-03  4.2577672E-03  1.0476945E-03  2.4876207E-03  1.3004334E-04
  1.9284792E-04  1.1136422E-03  4.4247573E-03  1.0878699E-03  2.6741194E-03  3.9476588E-04
  2.0225206E-04  1.1562768E-03  4.5936929E-03  1.1287403E-03  2.8606267E-03  4.4720570E-04
  2.1237897E-04  1.1995151E-03  4.7641670E-03  1.1700956E-03  3.0482553E-03  4.9463601E-04
  2.2317976E-04  1.2432359E-03  4.9360821E-03  1.2119302E-03  3.2366445E-03  5.4866037E-04
  2.3461469E-04  1.2874160E-03  5.1094384E-03  1.2542933E-03  3.4248398E-03  6.0207339E-04
  2.4661815E-04  1.3319263E-03  5.2838142E-03  1.2971039E-03  3.6089394E-03  6.5513179E-04
  2.5915649E-04  1.3767122E-03  5.4591497E-03  1.3403192E-03  3.7940991E-03  7.0789027E-04
  2.7218180E-04  1.4217468E-03  5.6353975E-03  1.3838634E-03  3.9809224E-03  7.6038428E-04
  2.8566985E-04  1.4670516E-03  5.8125296E-03  1.4277736E-03  4.1683595E-03  8.1253455E-04
  2.9958867E-04  1.5125576E-03  5.9905020E-03  1.4719837E-03  4.3562234E-03  8.6445229E-04
  3.1390041E-04  1.5581896E-03  6.1692759E-03  1.5163128E-03  4.5443194E-03  9.1645971E-04
  3.2855574E-04  1.6039331E-03  6.3490924E-03  1.5609740E-03  4.7335410E-03  9.6822683E-04
  3.4354016E-04  1.6498451E-03  6.5297594E-03  1.6059746E-03  4.9238107E-03  1.0197539E-03
  3.5885405E-04  1.6959790E-03  6.7108169E-03  1.6512521E-03  5.1145902E-03  1.0711240E-03
  3.7443651E-04  1.7423561E-03  6.8919010E-03  1.6968117E-03  5.3054341E-03  1.1226666E-03
  3.9028497E-04  1.7889408E-03  7.0732412E-03  1.7425978E-03  5.4966313E-03  1.1742981E-03
  4.0644618E-04  1.8357092E-03  7.2552843E-03  1.7884430E-03  5.6894291E-03  1.2255583E-03
  4.2276352E-04  1.8826406E-03  7.4384257E-03  1.8344980E-03  5.8825002E-03  1.2768629E-03
  4.3925399E-04  1.9297303E-03  7.6224651E-03  1.8807509E-03  6.0756324E-03  1.3282319E-03
  4.5608711E-04  1.9769444E-03  7.8071361E-03  1.9270810E-03  6.2688928E-03  1.3795023E-03
  4.7301016E-04  2.0242423E-03  7.9922329E-03  1.9735930E-03  6.4621171E-03  1.4308452E-03
  4.9003931E-04  2.0715834E-03  8.1775491E-03  2.0203143E-03  6.6554285E-03  1.4822507E-03
  5.0738223E-04  2.1189271E-03  8.3628787E-03  2.0673145E-03  6.8494225E-03  1.5335882E-03
  5.2494136E-04  2.1662329E-03  8.5480156E-03  2.1142964E-03  7.0430834E-03  1.5849236E-03
  1.2595509E-04  8.2623393E-04  3.2915971E-03  7.8373166E-04  1.4257233E-03  0.0000000E+00
  1.4029960E-04  8.6338199E-04  3.4379208E-03  8.3459236E-04  1.6017432E-03  0.0000000E+00
  1.4802037E-04  9.0113807E-04  3.5872488E-03  8.8292037E-04  1.7783808E-03 -5.6186959E-06
  1.5334678E-04  9.3972497E-04  3.7409767E-03  9.2552936E-04  1.9557541E-03 -4.8427999E-05
  1.5951203E-04  9.7941116E-04  3.8980434E-03  9.6232231E-04  2.1339547E-03  0.0000000E+00
  1.6649625E-04  1.0202388E-03  4.0582475E-03  1.0002548E-03  2.3139427E-03  1.1642628E-04
  1.7425891E-04  1.0612427E-03  4.2201694E-03  1.0388952E-03  2.4952993E-03  3.5435494E-04
  1.8284332E-04  1.1024341E-03  4.3840397E-03  1.0782818E-03  2.6769938E-03  4.0494947E-04
  1.9211827E-04  1.1443234E-03  4.5492967E-03  1.1181505E-03  2.8592002E-03  4.5124051E-04
  2.0203713E-04  1.1866914E-03  4.7159248E-03  1.1585166E-03  3.0419445E-03  5.0344863E-04
  2.1256340E-04  1.2293861E-03  4.8839871E-03  1.1995191E-03  3.2227921E-03  5.5526395E-04
  2.2363780E-04  1.2723404E-03  5.0530509E-03  1.2407898E-03  3.4027619E-03  6.0660565E-04
  2.3522325E-04  1.3155715E-03  5.2230832E-03  1.2823482E-03  3.5835625E-03  6.5759172E-04
  2.4725880E-04  1.3591026E-03  5.3940661E-03  1.3243732E-03  3.7661492E-03  7.0854443E-04
  2.5974303E-04  1.4029262E-03  5.5659700E-03  1.3667578E-03  3.9496738E-03  7.5920340E-04
  2.7263833E-04  1.4469683E-03  5.7387054E-03  1.4094512E-03  4.1338361E-03  8.0961825E-04
  2.8588022E-04  1.4911528E-03  5.9121852E-03  1.4523681E-03  4.3182316E-03  8.5998812E-04
  2.9945638E-04  1.5354790E-03  6.0866011E-03  1.4955595E-03  4.5025727E-03  9.1016780E-04
  3.1335105E-04  1.5799893E-03  6.2618312E-03  1.5390314E-03  4.6873465E-03  9.6020127E-04
  3.2754510E-04  1.6247073E-03  6.4375265E-03  1.5827844E-03  4.8742358E-03  1.0102379E-03
  3.4198542E-04  1.6696473E-03  6.6134323E-03  1.6268284E-03  5.0614063E-03  1.0603974E-03
  3.5666584E-04  1.7147847E-03  6.7897038E-03  1.6711127E-03  5.2486246E-03  1.1105909E-03
  3.7160720E-04  1.7600849E-03  6.9666054E-03  1.7154959E-03  5.4360804E-03  1.1604459E-03
  3.8676285E-04  1.8055172E-03  7.1443716E-03  1.7599724E-03  5.6236769E-03  1.2103662E-03
  4.0210548E-04  1.8510825E-03  7.3228690E-03  1.8045831E-03  5.8113888E-03  1.2603723E-03
  4.1757215E-04  1.8967540E-03  7.5018932E-03  1.8494905E-03  5.9992032E-03  1.3103212E-03
  4.3324122E-04  1.9424970E-03  7.6812726E-03  1.8944798E-03  6.1869119E-03  1.3602501E-03
  4.4912238E-04  1.9882769E-03  7.8608350E-03  1.9395728E-03  6.3749632E-03  1.4101599E-03
  4.6520331E-04  2.0340590E-03  8.0404086E-03  1.9849911E-03  6.5653071E-03  1.4600390E-03
  4.8149485E-04  2.0798088E-03  8.2198214E-03  2.0304749E-03  6.7544346E-03  1.5099229E-03
  1.1600135E-04  7.8536106E-04  3.1298883E-03  7.5029617E-04  1.2929392E-03  0.0000000E+00
  1.2926608E-04  8.2103069E-04  3.2713493E-03  7.9713876E-04  1.4633960E-03  0.0000000E+00
  1.3387474E-04  8.5740181E-04  3.4158011E-03  8.4200899E-04  1.6346687E-03 -5.3640789E-06
  1.3853739E-04  8.9475775E-04  3.5646287E-03  8.8379942E-04  1.8069086E-03 -4.6233434E-05
  1.4403768E-04  9.3320449E-04  3.7168108E-03  9.1904983E-04  1.9801194E-03  0.0000000E+00
  1.5035425E-04  9.7276557E-04  3.8721520E-03  9.5536520E-04  2.1550552E-03  1.0416351E-04
  1.5743503E-04  1.0124571E-03  4.0292110E-03  9.9266913E-04  2.3316564E-03  3.1799671E-04
  1.6531056E-04  1.0522894E-03  4.1882057E-03  1.0306331E-03  2.5086802E-03  3.6707331E-04
  1.7386171E-04  1.0929090E-03  4.3484834E-03  1.0690779E-03  2.6861953E-03  4.1240682E-04
  1.8303361E-04  1.1340045E-03  4.5100778E-03  1.1080257E-03  2.8630528E-03  4.6293412E-04
  1.9276969E-04  1.1753051E-03  4.6730851E-03  1.1476192E-03  3.0384638E-03  5.1305317E-04
  2.0301687E-04  1.2168009E-03  4.8370714E-03  1.1875454E-03  3.2146332E-03  5.6281121E-04
  2.1374798E-04  1.2585702E-03  5.0020310E-03  1.2277773E-03  3.3916632E-03  6.1229991E-04
  2.2492950E-04  1.3006783E-03  5.1679740E-03  1.2683550E-03  3.5700458E-03  6.6172836E-04
  2.3651745E-04  1.3430915E-03  5.3348683E-03  1.3092574E-03  3.7492742E-03  7.1094696E-04
  2.4847998E-04  1.3857372E-03  5.5025845E-03  1.3504817E-03  3.9290683E-03  7.5998758E-04
  2.6078000E-04  1.4285446E-03  5.6709939E-03  1.3920513E-03  4.1088490E-03  8.0897424E-04
  2.7339498E-04  1.4715290E-03  5.8402359E-03  1.4338945E-03  4.2893727E-03  8.5777460E-04
  2.8630543E-04  1.5147138E-03  6.0102607E-03  1.4759835E-03  4.4705492E-03  9.0645519E-04
  2.9948191E-04  1.5580866E-03  6.1808365E-03  1.5182684E-03  4.6517273E-03  9.5524750E-04
  3.1289646E-04  1.6016475E-03  6.3518205E-03  1.5608522E-03  4.8338187E-03  1.0040983E-03
  3.2654136E-04  1.6453874E-03  6.5232901E-03  1.6036915E-03  5.0166816E-03  1.0529154E-03
  3.4041880E-04  1.6892751E-03  6.6953270E-03  1.6466221E-03  5.1995134E-03  1.1013963E-03
  3.5449782E-04  1.7332829E-03  6.8680044E-03  1.6896240E-03  5.3823569E-03  1.1499746E-03
  3.6875325E-04  1.7774113E-03  7.0412553E-03  1.7327547E-03  5.5652483E-03  1.1986717E-03
  3.8312024E-04  1.8216362E-03  7.2149353E-03  1.7762289E-03  5.7482386E-03  1.2473283E-03
  3.9768253E-04  1.8659261E-03  7.3889045E-03  1.8198786E-03  5.9320387E-03  1.2959536E-03
  4.1244219E-04  1.9102495E-03  7.5630228E-03  1.8636575E-03  6.1165914E-03  1.3445243E-03
  4.2736864E-04  1.9545749E-03  7.7371502E-03  1.9075013E-03  6.3014391E-03  1.3929457E-03
  4.4240917E-04  1.9988709E-03  7.9111467E-03  1.9515022E-03  6.4852637E-03  1.4414591E-03
  1.0698200E-04  7.4710718E-04  2.9789749E-03  7.1834634E-04  1.1714442E-03  0.0000000E+00
  1.1764667E-04  7.8151405E-04  3.1158296E-03  7.6162850E-04  1.3367507E-03  0.0000000E+00
  1.2088246E-04  8.1665415E-04  3.2557014E-03  8.0338752E-04  1.5030545E-03 -5.1286594E-06
  1.2499510E-04  8.5283260E-04  3.4000042E-03  8.4409970E-04  1.6705392E-03 -4.4204334E-05
  1.2994061E-04  8.9009135E-04  3.5475753E-03  8.7795880E-04  1.8391349E-03  0.0000000E+00
  1.3569707E-04  9.2844745E-04  3.6982000E-03  9.1280465E-04  2.0093284E-03  9.3087560E-05
  1.4219678E-04  9.6690067E-04  3.8505209E-03  9.4886209E-04  2.1814709E-03  2.8516629E-04
  1.4946189E-04  1.0054606E-03  4.0047622E-03  9.8549449E-04  2.3540494E-03  3.3291172E-04
  1.5738427E-04  1.0448676E-03  4.1603184E-03  1.0226088E-03  2.5272546E-03  3.7738701E-04
  1.6590272E-04  1.0847570E-03  4.3171828E-03  1.0602235E-03  2.6978910E-03  4.2636591E-04
  1.7494486E-04  1.1248019E-03  4.4754043E-03  1.0984532E-03  2.8694216E-03  4.7487368E-04
  1.8445962E-04  1.1650177E-03  4.6345743E-03  1.1371108E-03  3.0419692E-03  5.2319784E-04
  1.9443002E-04  1.2054905E-03  4.7946930E-03  1.1761228E-03  3.2154583E-03  5.7136950E-04
  2.0485213E-04  1.2462893E-03  4.9557709E-03  1.2153683E-03  3.3897211E-03  6.1935267E-04
  2.1563502E-04  1.2873766E-03  5.1177716E-03  1.2549061E-03  3.5646059E-03  6.6722031E-04
  2.2675527E-04  1.3286872E-03  5.2805812E-03  1.2947636E-03  3.7399283E-03  7.1499317E-04
  2.3821290E-04  1.3701588E-03  5.4440869E-03  1.3350177E-03  3.9151044E-03  7.6270203E-04
  2.4996082E-04  1.4118113E-03  5.6084216E-03  1.3755896E-03  4.0920767E-03  8.1024339E-04
  2.6197670E-04  1.4536594E-03  5.7735383E-03  1.4164081E-03  4.2700149E-03  8.5768767E-04
  2.7422848E-04  1.4956793E-03  5.9392210E-03  1.4572898E-03  4.4453537E-03  9.0528385E-04
  2.8671434E-04  1.5378581E-03  6.1053508E-03  1.4984765E-03  4.6223337E-03  9.5287741E-04
  2.9942515E-04  1.5801958E-03  6.2719907E-03  1.5399412E-03  4.8009588E-03  1.0003866E-03
  3.1234729E-04  1.6226841E-03  6.4391756E-03  1.5815031E-03  4.9792991E-03  1.0475903E-03
  3.2543755E-04  1.6653158E-03  6.6069369E-03  1.6231541E-03  5.1577753E-03  1.0949045E-03
  3.3868725E-04  1.7080833E-03  6.7752253E-03  1.6649431E-03  5.3363741E-03  1.1423427E-03
  3.5210124E-04  1.7509561E-03  6.9439131E-03  1.7070369E-03  5.5147132E-03  1.1897178E-03
  3.6566209E-04  1.7938996E-03  7.1128701E-03  1.7494080E-03  5.6948750E-03  1.2370951E-03
  3.7936666E-04  1.8368797E-03  7.2819660E-03  1.7919523E-03  5.8761942E-03  1.2844304E-03
  3.9323756E-04  1.8798621E-03  7.4510703E-03  1.8343029E-03  6.0550845E-03  1.3315130E-03
  4.0712770E-04  1.9228123E-03  7.6200527E-03  1.8768879E-03  6.2337002E-03  1.3787350E-03
  9.8802250E-05  7.1130794E-04  2.8378206E-03  6.8760076E-04  1.0602307E-03  0.0000000E+00
  1.0618595E-04  7.4457242E-04  2.9702837E-03  7.2780641E-04  1.2206132E-03  0.0000000E+00
  1.0899184E-04  7.7857753E-04  3.1057952E-03  7.6668946E-04  1.3822736E-03 -4.9102967E-06
  1.1263703E-04  8.1363578E-04  3.2458062E-03  8.0486446E-04  1.5452921E-03 -4.2322249E-05
  1.1710419E-04  8.4975625E-04  3.3889662E-03  8.3878535E-04  1.7095709E-03  0.0000000E+00
  1.2238810E-04  8.8695242E-04  3.5350353E-03  8.7244750E-04  1.8756117E-03  8.3072064E-05
  1.2841662E-04  9.2422833E-04  3.6827729E-03  9.0720479E-04  2.0435281E-03  2.5546210E-04
  1.3516152E-04  9.6159452E-04  3.8324164E-03  9.4263507E-04  2.2118430E-03  3.0193544E-04
  1.4251548E-04  9.9983727E-04  3.9834509E-03  9.7854706E-04  2.3788489E-03  3.4556065E-04
  1.5042974E-04  1.0385684E-03  4.1358017E-03  1.0149493E-03  2.5459180E-03  3.9310348E-04
  1.5885796E-04  1.0774444E-03  4.2894482E-03  1.0519624E-03  2.7138285E-03  4.4025896E-04
  1.6773494E-04  1.1164875E-03  4.4440137E-03  1.0892690E-03  2.8827732E-03  4.8735178E-04
  1.7703869E-04  1.1557666E-03  4.5994922E-03  1.1268938E-03  3.0526032E-03  5.3434545E-04
  1.8675454E-04  1.1953367E-03  4.7558822E-03  1.1650249E-03  3.2229332E-03  5.8100219E-04
  1.9680871E-04  1.2351665E-03  4.9131440E-03  1.2034437E-03  3.3937344E-03  6.2765519E-04
  2.0718120E-04  1.2752016E-03  5.0711989E-03  1.2421081E-03  3.5649679E-03  6.7427011E-04
  2.1787591E-04  1.3153898E-03  5.2299716E-03  1.2809666E-03  3.7364857E-03  7.2062404E-04
  2.2882932E-04  1.3557528E-03  5.3896039E-03  1.3202876E-03  3.9092753E-03  7.6694238E-04
  2.4002241E-04  1.3962987E-03  5.5500273E-03  1.3599522E-03  4.0826490E-03  8.1326620E-04
  2.5143881E-04  1.4369992E-03  5.7110070E-03  1.3994744E-03  4.2537995E-03  8.5961869E-04
  2.6307541E-04  1.4778269E-03  5.8724135E-03  1.4393101E-03  4.4271956E-03  9.0596423E-04
  2.7492274E-04  1.5187896E-03  6.0343194E-03  1.4794824E-03  4.6023656E-03  9.5226106E-04
  2.8696633E-04  1.5599139E-03  6.1967676E-03  1.5198769E-03  4.7755455E-03  9.9837886E-04
  2.9915534E-04  1.6012236E-03  6.3597967E-03  1.5603720E-03  4.9498806E-03  1.0445623E-03
  3.1148778E-04  1.6426985E-03  6.5233547E-03  1.6009759E-03  5.1250868E-03  1.0907847E-03
  3.2399797E-04  1.6842966E-03  6.6873127E-03  1.6418020E-03  5.2983701E-03  1.1368007E-03
  3.3662405E-04  1.7259778E-03  6.8515401E-03  1.6827916E-03  5.4736635E-03  1.1829077E-03
  3.4936538E-04  1.7677017E-03  7.0159064E-03  1.7238897E-03  5.6503319E-03  1.2290953E-03
  3.6227438E-04  1.8094283E-03  7.1802813E-03  1.7649109E-03  5.8236356E-03  1.2751539E-03
  3.7522518E-04  1.8511173E-03  7.3445341E-03  1.8061916E-03  5.9980212E-03  1.3211742E-03
  9.1343331E-05  6.7791234E-04  2.7057489E-03  6.5814357E-04  9.5805801E-04  0.0000000E+00
  9.5666862E-05  7.1010359E-04  2.8340401E-03  6.9555606E-04  1.1138538E-03  0.0000000E+00
  9.8125153E-05  7.4303223E-04  2.9653324E-03  7.3189398E-04  1.2711766E-03 -4.7073766E-06
  1.0138959E-04  7.7701593E-04  3.1010513E-03  7.6779369E-04  1.4300481E-03 -4.0573263E-05
  1.0545370E-04  8.1200908E-04  3.2398880E-03  8.0145467E-04  1.5903064E-03  0.0000000E+00
  1.1033288E-04  8.4801384E-04  3.3816057E-03  8.3405688E-04  1.7524367E-03  7.3979953E-05
  1.1595855E-04  8.8414424E-04  3.5250206E-03  8.6761635E-04  1.9163273E-03  2.2849274E-04
  1.2225383E-04  9.2041906E-04  3.6703694E-03  9.0191529E-04  2.0796927E-03  2.7379671E-04
  1.2910637E-04  9.5749969E-04  3.8170154E-03  9.3669412E-04  2.2422560E-03  3.1663092E-04
  1.3647982E-04  9.9504756E-04  3.9649420E-03  9.7195155E-04  2.4058256E-03  3.6285482E-04
  1.4435358E-04  1.0327664E-03  4.1141880E-03  1.0078028E-03  2.5702401E-03  4.0879774E-04
  1.5265713E-04  1.0706620E-03  4.2643592E-03  1.0438459E-03  2.7356207E-03  4.5473307E-04
  1.6136167E-04  1.1087875E-03  4.4154223E-03  1.0801831E-03  2.9017990E-03  5.0058937E-04
  1.7043378E-04  1.1471866E-03  4.5673557E-03  1.1172414E-03  3.0683565E-03  5.4605131E-04
  1.7982541E-04  1.1858343E-03  4.7201301E-03  1.1545949E-03  3.2352780E-03  5.9154933E-04
  1.8951795E-04  1.2246789E-03  4.8736766E-03  1.1921457E-03  3.4026293E-03  6.3702652E-04
  1.9951017E-04  1.2636702E-03  5.0279287E-03  1.2297409E-03  3.5706370E-03  6.8215326E-04
  2.0973384E-04  1.3028343E-03  5.1830250E-03  1.2678588E-03  3.7392480E-03  7.2733816E-04
  2.2017398E-04  1.3421728E-03  5.3388965E-03  1.3063724E-03  3.9080672E-03  7.7259148E-04
  2.3082789E-04  1.3816450E-03  5.4953142E-03  1.3446780E-03  4.0756196E-03  8.1776752E-04
  2.4168549E-04  1.4212079E-03  5.6521474E-03  1.3832817E-03  4.2455107E-03  8.6291436E-04
  2.5273687E-04  1.4608798E-03  5.8094683E-03  1.4222338E-03  4.4169444E-03  9.0803751E-04
  2.6396876E-04  1.5007187E-03  5.9673303E-03  1.4614837E-03  4.5853915E-03  9.5313766E-04
  2.7532939E-04  1.5407762E-03  6.1257808E-03  1.5008710E-03  4.7556445E-03  9.9823444E-04
  2.8682025E-04  1.5810212E-03  6.2847645E-03  1.5403595E-03  4.9272339E-03  1.0432739E-03
  2.9848915E-04  1.6214023E-03  6.4441502E-03  1.5799459E-03  5.0958632E-03  1.0880308E-03
  3.1025039E-04  1.6618753E-03  6.6038067E-03  1.6196083E-03  5.2661996E-03  1.1329301E-03
  3.2210618E-04  1.7023956E-03  6.7636028E-03  1.6593474E-03  5.4378947E-03  1.1779919E-03
  3.3412589E-04  1.7429188E-03  6.9234075E-03  1.6991501E-03  5.6067505E-03  1.2230524E-03
  3.4622317E-04  1.7834004E-03  7.0830896E-03  1.7392202E-03  5.7772677E-03  1.2679379E-03
  8.4551179E-05  6.4670629E-04  2.5819102E-03  6.2997036E-04  8.6387051E-04  0.0000000E+00
  8.6020171E-05  6.7789840E-04  2.7062553E-03  6.6471198E-04  1.0154352E-03  0.0000000E+00
  8.8187098E-05  7.0981059E-04  2.8334521E-03  6.9891677E-04  1.1686720E-03 -4.5185063E-06
  9.1163055E-05  7.4276248E-04  2.9648208E-03  7.3282579E-04  1.3237692E-03 -3.8945375E-05
  9.4896388E-05  7.7662792E-04  3.0993805E-03  7.6577995E-04  1.4803150E-03  0.0000000E+00
  9.9423189E-05  8.1138887E-04  3.2369338E-03  7.9737629E-04  1.6385525E-03  6.5701044E-05
  1.0469060E-04  8.4639227E-04  3.3762758E-03  8.2995905E-04  1.7984958E-03  2.0393816E-04
  1.1059998E-04  8.8167429E-04  3.5176265E-03  8.6315367E-04  1.9569313E-03  2.4818831E-04
  1.1702180E-04  9.1758243E-04  3.6599883E-03  8.9683200E-04  2.1162436E-03  2.9030980E-04
  1.2392141E-04  9.5390850E-04  3.8035461E-03  9.3098093E-04  2.2763696E-03  3.3533258E-04
  1.3128013E-04  9.9047607E-04  3.9485476E-03  9.6564949E-04  2.4373276E-03  3.8016914E-04
  1.3905687E-04  1.0272474E-03  4.0945227E-03  1.0005993E-03  2.5991446E-03  4.2493195E-04
  1.4721895E-04  1.0642580E-03  4.2413833E-03  1.0358958E-03  2.7616854E-03  4.6959485E-04
  1.5571235E-04  1.1015406E-03  4.3890735E-03  1.0718125E-03  2.9246376E-03  5.1403727E-04
  1.6449958E-04  1.1390786E-03  4.5375916E-03  1.1080388E-03  3.0879310E-03  5.5837798E-04
  1.7356277E-04  1.1768144E-03  4.6868528E-03  1.1445057E-03  3.2516096E-03  6.0263760E-04
  1.8289676E-04  1.2146909E-03  4.8367700E-03  1.1811372E-03  3.4158672E-03  6.4681237E-04
  1.9244669E-04  1.2527428E-03  4.9874653E-03  1.2181033E-03  3.5805643E-03  6.9099284E-04
  2.0220028E-04  1.2909630E-03  5.1388916E-03  1.2553579E-03  3.7454646E-03  7.3517750E-04
  2.1215684E-04  1.3292905E-03  5.2908531E-03  1.2926930E-03  3.9097536E-03  7.7933554E-04
  2.2229862E-04  1.3676624E-03  5.4432260E-03  1.3302558E-03  4.0754274E-03  8.2333745E-04
  2.3261444E-04  1.4061114E-03  5.5960722E-03  1.3680546E-03  4.2420179E-03  8.6724816E-04
  2.4308916E-04  1.4447290E-03  5.7494632E-03  1.4060499E-03  4.4069218E-03  9.1135593E-04
  2.5368564E-04  1.4835967E-03  5.9034627E-03  1.4442923E-03  4.5729745E-03  9.5535619E-04
  2.6440550E-04  1.5226716E-03  6.0580088E-03  1.4827001E-03  4.7398349E-03  9.9921472E-04
  2.7528859E-04  1.5618936E-03  6.2129648E-03  1.5209714E-03  4.9047727E-03  1.0429557E-03
  2.8625108E-04  1.6012147E-03  6.3681971E-03  1.5594310E-03  5.0704439E-03  1.0867594E-03
  2.9729435E-04  1.6405870E-03  6.5235717E-03  1.5980911E-03  5.2370737E-03  1.1306429E-03
  3.0848213E-04  1.6799624E-03  6.6789551E-03  1.6367770E-03  5.4039539E-03  1.1745589E-03
  3.1974655E-04  1.7192929E-03  6.8342134E-03  1.6757449E-03  5.5709179E-03  1.2183829E-03
  7.6128264E-05  6.1740690E-04  2.4655236E-03  6.0293885E-04  7.7698270E-04  0.0000000E+00
  7.7204700E-05  6.4762849E-04  2.5859937E-03  6.3526053E-04  9.2465549E-04  0.0000000E+00
  7.9140655E-05  6.7855522E-04  2.7092303E-03  6.6755232E-04  1.0741072E-03 -4.3424166E-06
  8.1883002E-05  7.1050751E-04  2.8364950E-03  6.9968563E-04  1.2256111E-03 -3.7427643E-05
  8.5338658E-05  7.4329583E-04  2.9669784E-03  7.3177653E-04  1.3786429E-03  0.0000000E+00
  8.9561280E-05  7.7688493E-04  3.1005012E-03  7.6246176E-04  1.5332063E-03  5.8144755E-05
  9.4513320E-05  8.1082756E-04  3.2358931E-03  7.9410856E-04  1.6880511E-03  1.8152376E-04
  1.0007603E-04  8.4517354E-04  3.3733651E-03  8.2626784E-04  1.8435339E-03  2.2479969E-04
  1.0611249E-04  8.7996099E-04  3.5116106E-03  8.5889832E-04  1.9996830E-03  2.6626299E-04
  1.1258808E-04  9.1511258E-04  3.6509783E-03  8.9198966E-04  2.1564833E-03  3.1017954E-04
  1.1948208E-04  9.5057079E-04  3.7918800E-03  9.2556447E-04  2.3141143E-03  3.5397672E-04
  1.2677395E-04  9.8625604E-04  3.9337883E-03  9.5952818E-04  2.4724502E-03  3.9762654E-04
  1.3443098E-04  1.0221900E-03  4.0765780E-03  9.9388302E-04  2.6314138E-03  4.4115346E-04
  1.4239145E-04  1.0583978E-03  4.2201721E-03  1.0286808E-03  2.7908880E-03  4.8463767E-04
  1.5062371E-04  1.0948689E-03  4.3645881E-03  1.0638101E-03  2.9506701E-03  5.2789150E-04
  1.5910813E-04  1.1315398E-03  4.5097257E-03  1.0992409E-03  3.1107661E-03  5.7100798E-04
  1.6782949E-04  1.1683469E-03  4.6554786E-03  1.1349752E-03  3.2712979E-03  6.1429581E-04
  1.7675662E-04  1.2053304E-03  4.8019583E-03  1.1708436E-03  3.4322094E-03  6.5752221E-04
  1.8587852E-04  1.2424781E-03  4.9491328E-03  1.2068853E-03  3.5933825E-03  7.0067490E-04
  1.9518763E-04  1.2797140E-03  5.0968266E-03  1.2433142E-03  3.7544755E-03  7.4383486E-04
  2.0466536E-04  1.3169638E-03  5.2449186E-03  1.2799017E-03  3.9159312E-03  7.8676786E-04
  2.1429936E-04  1.3542695E-03  5.3934660E-03  1.3166083E-03  4.0776828E-03  8.2956926E-04
  2.2407004E-04  1.3917396E-03  5.5425543E-03  1.3533981E-03  4.2392925E-03  8.7267908E-04
  2.3395731E-04  1.4294704E-03  5.6922599E-03  1.3905100E-03  4.4012363E-03  9.1561226E-04
  2.4396181E-04  1.4674136E-03  5.8425164E-03  1.4278448E-03  4.5633520E-03  9.5835821E-04
  2.5410936E-04  1.5055058E-03  5.9931844E-03  1.4649133E-03  4.7248586E-03  1.0011271E-03
  2.6432938E-04  1.5436984E-03  6.1441295E-03  1.5022536E-03  4.8862081E-03  1.0438914E-03
  2.7462130E-04  1.5819428E-03  6.2952176E-03  1.5398811E-03  5.0480677E-03  1.0866542E-03
  2.8503346E-04  1.6201903E-03  6.4463144E-03  1.5775140E-03  5.2128557E-03  1.1294213E-03
  2.9551539E-04  1.6583924E-03  6.5972857E-03  1.6154206E-03  5.3760874E-03  1.1722017E-03
  6.8267648E-05  5.8981368E-04  2.3559643E-03  5.7693646E-04  6.9690035E-04  0.0000000E+00
  6.9208896E-05  6.1906260E-04  2.4724745E-03  6.0717666E-04  8.4108539E-04  0.0000000E+00
  7.0979553E-05  6.4901359E-04  2.5918627E-03  6.3763047E-04  9.8714092E-04 -4.1778809E-06
  7.3515774E-05  6.7998810E-04  2.7154799E-03  6.6816731E-04  1.1350066E-03 -3.6009497E-05
  7.6734768E-05  7.1177344E-04  2.8421840E-03  6.9891571E-04  1.2846294E-03  0.0000000E+00
  8.0699749E-05  7.4432582E-04  2.9717460E-03  7.2937328E-04  1.4352993E-03  5.1252276E-05
  8.5375597E-05  7.7730960E-04  3.1032269E-03  7.5995486E-04  1.5863313E-03  1.6107028E-04
  9.0607430E-05  8.1077751E-04  3.2368542E-03  7.9119252E-04  1.7387259E-03  2.0342304E-04
  9.6285651E-05  8.4452375E-04  3.3711809E-03  8.2283212E-04  1.8917513E-03  2.4427461E-04
  1.0237935E-04  8.7857604E-04  3.5065915E-03  8.5490961E-04  2.0454166E-03  2.8717216E-04
  1.0887412E-04  9.1296523E-04  3.6435127E-03  8.8758378E-04  2.1999661E-03  3.2994436E-04
  1.1571587E-04  9.4758553E-04  3.7814206E-03  9.2066286E-04  2.3549725E-03  3.7258390E-04
  1.2288106E-04  9.8246268E-04  3.9202073E-03  9.5410029E-04  2.5104372E-03  4.1511416E-04
  1.3034025E-04  1.0176277E-03  4.0598096E-03  9.8783485E-04  2.6665647E-03  4.5760444E-04
  1.3806370E-04  1.0530700E-03  4.2002391E-03  1.0219548E-03  2.8228240E-03  4.9990389E-04
  1.4602304E-04  1.0887149E-03  4.3413892E-03  1.0564214E-03  2.9792570E-03  5.4208744E-04
  1.5417330E-04  1.1244871E-03  4.4831486E-03  1.0911514E-03  3.1361818E-03  5.8440425E-04
  1.6252654E-04  1.1604252E-03  4.6256378E-03  1.1259716E-03  3.2934010E-03  6.2666508E-04
  1.7106891E-04  1.1965221E-03  4.7688150E-03  1.1609500E-03  3.4508550E-03  6.6883438E-04
  1.7976390E-04  1.2327046E-03  4.9124817E-03  1.1963948E-03  3.6084876E-03  7.1087824E-04
  1.8862100E-04  1.2689064E-03  5.0565072E-03  1.2319917E-03  3.7661018E-03  7.5286199E-04
  1.9762673E-04  1.3051656E-03  5.2009600E-03  1.2676826E-03  3.9237484E-03  7.9482575E-04
  2.0674408E-04  1.3415737E-03  5.3459304E-03  1.3034198E-03  4.0817053E-03  8.3688146E-04
  2.1596864E-04  1.3782113E-03  5.4914993E-03  1.3394082E-03  4.2397654E-03  8.7879164E-04
  2.2530129E-04  1.4150373E-03  5.6376000E-03  1.3756121E-03  4.3978413E-03  9.2054571E-04
  2.3475899E-04  1.4519961E-03  5.7840969E-03  1.4118012E-03  4.5557769E-03  9.6221596E-04
  2.4428652E-04  1.4890443E-03  5.9308607E-03  1.4480912E-03  4.7134394E-03  1.0039671E-03
  2.5388093E-04  1.5261386E-03  6.0777622E-03  1.4845191E-03  4.8713396E-03  1.0457751E-03
  2.6357127E-04  1.5632358E-03  6.2246721E-03  1.5211469E-03  5.0316972E-03  1.0874320E-03
  2.7332966E-04  1.6002925E-03  6.3714611E-03  1.5579688E-03  5.1902789E-03  1.1291183E-03
  6.1055650E-05  5.6381535E-04  2.2526687E-03  5.5191817E-04  6.2272710E-04  0.0000000E+00
  6.1910974E-05  5.9210951E-04  2.3653006E-03  5.8032105E-04  7.6368315E-04  0.0000000E+00
  6.3562442E-05  6.2110738E-04  2.4809686E-03  6.0906560E-04  9.0659130E-04 -4.0242479E-06
  6.5924047E-05  6.5113134E-04  2.6011467E-03  6.3816108E-04  1.0509553E-03 -3.4685322E-05
  6.8941836E-05  6.8196389E-04  2.7242467E-03  6.6780219E-04  1.1973057E-03  0.0000000E+00
  7.2684258E-05  7.1355717E-04  2.8499760E-03  6.9783833E-04  1.3439566E-03  4.4925208E-05
  7.7115074E-05  7.4563655E-04  2.9776431E-03  7.2736159E-04  1.4920950E-03  1.4229056E-04
  8.2039605E-05  7.7825298E-04  3.1074968E-03  7.5773901E-04  1.6414165E-03  1.8377939E-04
  8.7388356E-05  8.1101181E-04  3.2380527E-03  7.8844051E-04  1.7913965E-03  2.2405716E-04
  9.3134418E-05  8.4402521E-04  3.3696740E-03  8.1955901E-04  1.9420501E-03  2.6600439E-04
  9.9269929E-05  8.7739544E-04  3.5027431E-03  8.5143077E-04  2.0936255E-03  3.0779527E-04
  1.0569339E-04  9.1099686E-04  3.6367625E-03  8.8369265E-04  2.2454053E-03  3.4949500E-04
  1.1239315E-04  9.4485784E-04  3.7716567E-03  9.1625421E-04  2.3974661E-03  3.9110873E-04
  1.1938341E-04  9.7901249E-04  3.9073856E-03  9.4897854E-04  2.5503256E-03  4.3262431E-04
  1.2663360E-04  1.0134499E-03  4.0439474E-03  9.8213285E-04  2.7031346E-03  4.7404535E-04
  1.3410596E-04  1.0480908E-03  4.1812341E-03  1.0156647E-03  2.8559786E-03  5.1539693E-04
  1.4172493E-04  1.0828554E-03  4.3191352E-03  1.0493870E-03  3.0093903E-03  5.5673879E-04
  1.4954388E-04  1.1177795E-03  4.4577847E-03  1.0832159E-03  3.1630143E-03  5.9805498E-04
  1.5754571E-04  1.1528605E-03  4.5971247E-03  1.1172224E-03  3.3168199E-03  6.3928526E-04
  1.6566470E-04  1.1880317E-03  4.7369246E-03  1.1516869E-03  3.4709100E-03  6.8021307E-04
  1.7393979E-04  1.2232405E-03  4.8770441E-03  1.1863052E-03  3.6248786E-03  7.2131330E-04
  1.8235733E-04  1.2585179E-03  5.0175648E-03  1.2210195E-03  3.7787853E-03  7.6254119E-04
  1.9086557E-04  1.2939250E-03  5.1585739E-03  1.2557950E-03  3.9330319E-03  8.0352517E-04
  1.9947065E-04  1.3295160E-03  5.3001488E-03  1.2907003E-03  4.0873569E-03  8.4445090E-04
  2.0817321E-04  1.3652612E-03  5.4422263E-03  1.3257839E-03  4.2417091E-03  8.8529782E-04
  2.1698225E-04  1.4011168E-03  5.5846781E-03  1.3612133E-03  4.3960620E-03  9.2586922E-04
  2.2586148E-04  1.4370468E-03  5.7273819E-03  1.3965222E-03  4.5503528E-03  9.6663968E-04
  2.3480534E-04  1.4730151E-03  5.8702158E-03  1.4317631E-03  4.7047049E-03  1.0075606E-03
  2.4382051E-04  1.5089859E-03  6.0130576E-03  1.4674130E-03  4.8598234E-03  1.0481583E-03
  2.5290266E-04  1.5449229E-03  6.1557853E-03  1.5031670E-03  5.0135549E-03  1.0887584E-03
  5.4456488E-05  5.3930508E-04  2.1550896E-03  5.2788944E-04  5.5382554E-04  0.0000000E+00
  5.5250938E-05  5.6667921E-04  2.2642272E-03  5.5463578E-04  6.9153633E-04  0.0000000E+00
  5.6802772E-05  5.9475941E-04  2.3763723E-03  5.8185717E-04  8.3132049E-04 -3.8811474E-06
  5.9020920E-05  6.2386996E-04  2.4929827E-03  6.0962781E-04  9.7268468E-04 -3.3451927E-05
  6.1862600E-05  6.5378588E-04  2.6125058E-03  6.3810712E-04  1.1150840E-03  0.0000000E+00
  6.5399798E-05  6.8445790E-04  2.7346572E-03  6.6730639E-04  1.2588315E-03  3.9062576E-05
  6.9604890E-05  7.1562253E-04  2.8586906E-03  6.9630722E-04  1.4042417E-03  1.2489236E-04
  7.4254726E-05  7.4732912E-04  2.9848453E-03  7.2579486E-04  1.5507495E-03  1.6559692E-04
  7.9301776E-05  7.7914129E-04  3.1117270E-03  7.5561618E-04  1.6978386E-03  2.0531751E-04
  8.4719025E-05  8.1120092E-04  3.2396744E-03  7.8587457E-04  1.8455041E-03  2.4634432E-04
  9.0493660E-05  8.4365439E-04  3.3690563E-03  8.1692337E-04  1.9939371E-03  2.8724651E-04
  9.6527937E-05  8.7635782E-04  3.4993819E-03  8.4836202E-04  2.1425329E-03  3.2805863E-04
  1.0281272E-04  9.0929775E-04  3.6305662E-03  8.8007925E-04  2.2913623E-03  3.6878205E-04
  1.0936705E-04  9.4247068E-04  3.7625610E-03  9.1190517E-04  2.4408677E-03  4.0940229E-04
  1.1615880E-04  9.7587551E-04  3.8953689E-03  9.4406676E-04  2.5904239E-03  4.4995128E-04
  1.2315485E-04  1.0094728E-03  4.0288870E-03  9.7656989E-04  2.7400611E-03  4.9043799E-04
  1.3029313E-04  1.0432223E-03  4.1630096E-03  1.0093975E-03  2.8901028E-03  5.3086413E-04
  1.3760330E-04  1.0771685E-03  4.2978645E-03  1.0423425E-03  3.0402050E-03  5.7129133E-04
  1.4507432E-04  1.1112879E-03  4.4333985E-03  1.0754577E-03  3.1903949E-03  6.1164937E-04
  1.5267075E-04  1.1454970E-03  4.5693947E-03  1.1090342E-03  3.3409391E-03  6.5165768E-04
  1.6039450E-04  1.1797404E-03  4.7057266E-03  1.1426620E-03  3.4913994E-03  6.9184980E-04
  1.6823687E-04  1.2140544E-03  4.8424671E-03  1.1763301E-03  3.6418022E-03  7.3215382E-04
  1.7617853E-04  1.2484902E-03  4.9796796E-03  1.2102126E-03  3.7924512E-03  7.7205826E-04
  1.8420880E-04  1.2830931E-03  5.1174206E-03  1.2441886E-03  3.9431573E-03  8.1205019E-04
  1.9232370E-04  1.3178372E-03  5.2556359E-03  1.2782962E-03  4.0938659E-03  8.5208897E-04
  2.0052251E-04  1.3526832E-03  5.3942068E-03  1.3127509E-03  4.2444757E-03  8.9175411E-04
  2.0879168E-04  1.3875977E-03  5.5330172E-03  1.3471726E-03  4.3952077E-03  9.3156822E-04
  2.1712414E-04  1.4225477E-03  5.6719513E-03  1.3815670E-03  4.5460116E-03  9.7151172E-04
  2.2550574E-04  1.4574998E-03  5.8108928E-03  1.4161830E-03  4.6966935E-03  1.0112123E-03
  2.3395325E-04  1.4924208E-03  5.9497259E-03  1.4509358E-03  4.8465928E-03  1.0508274E-03
  4.8527284E-05  5.1617813E-04  2.0628055E-03  5.0476503E-04  4.9047979E-04  0.0000000E+00
  4.9293207E-05  5.4266064E-04  2.1688150E-03  5.3005587E-04  6.2500162E-04  0.0000000E+00
  5.0772074E-05  5.6985316E-04  2.2776263E-03  5.5594948E-04  7.6172361E-04 -3.7477230E-06
  5.2880760E-05  5.9808285E-04  2.3905492E-03  5.8253049E-04  9.0044278E-04 -3.2301930E-05
  5.5574396E-05  6.2711766E-04  2.5065200E-03  6.0984165E-04  1.0393571E-03  0.0000000E+00
  5.8927622E-05  6.5691017E-04  2.6253307E-03  6.3790917E-04  1.1803478E-03  3.3700393E-05
  6.2928009E-05  6.8715292E-04  2.7458940E-03  6.6673752E-04  1.3231607E-03  1.0898045E-04
  6.7334574E-05  7.1789286E-04  2.8684113E-03  6.9532895E-04  1.4670204E-03  1.4897553E-04
  7.2107654E-05  7.4879614E-04  2.9916986E-03  7.2434238E-04  1.6113409E-03  1.8816261E-04
  7.7216923E-05  7.7998311E-04  3.1160703E-03  7.5384297E-04  1.7560593E-03  2.2831090E-04
  8.2635369E-05  8.1162198E-04  3.2419129E-03  7.8404849E-04  1.9012084E-03  2.6840242E-04
  8.8310658E-05  8.4355019E-04  3.3687229E-03  8.1465141E-04  2.0466671E-03  3.0837811E-04
  9.4228160E-05  8.7566392E-04  3.4963642E-03  8.4554165E-04  2.1924277E-03  3.4824521E-04
  1.0037911E-04  9.0787733E-04  3.6247512E-03  8.7654746E-04  2.3385127E-03  3.8803845E-04
  1.0673049E-04  9.4021023E-04  3.7539071E-03  9.0772263E-04  2.4849560E-03  4.2773032E-04
  1.1326470E-04  9.7271182E-04  3.8837407E-03  9.3916757E-04  2.6316624E-03  4.6733768E-04
  1.1996610E-04  1.0054310E-03  4.0141551E-03  9.7118100E-04  2.7784262E-03  5.0689825E-04
  1.2679672E-04  1.0384335E-03  4.1452521E-03  1.0033204E-03  2.9250815E-03  5.4647527E-04
  1.3375648E-04  1.0716464E-03  4.2770044E-03  1.0356074E-03  3.0717177E-03  5.8600655E-04
  1.4087583E-04  1.1049435E-03  4.4092531E-03  1.0683571E-03  3.2186940E-03  6.2526130E-04
  1.4808007E-04  1.1382496E-03  4.5419109E-03  1.1010062E-03  3.3657645E-03  6.6453405E-04
  1.5536872E-04  1.1716197E-03  4.6750190E-03  1.1336152E-03  3.5128761E-03  7.0377646E-04
  1.6278379E-04  1.2051133E-03  4.8085940E-03  1.1666571E-03  3.6599760E-03  7.4264244E-04
  1.7027907E-04  1.2387835E-03  4.9426508E-03  1.1998222E-03  3.8071349E-03  7.8174099E-04
  1.7784436E-04  1.2726012E-03  5.0771517E-03  1.2330690E-03  3.9542750E-03  8.2101173E-04
  1.8547357E-04  1.3065246E-03  5.2119910E-03  1.2663867E-03  4.1010585E-03  8.5991711E-04
  1.9317174E-04  1.3405191E-03  5.3470582E-03  1.2999910E-03  4.2480901E-03  8.9879979E-04
  2.0093112E-04  1.3745503E-03  5.4822429E-03  1.3337953E-03  4.3953178E-03  9.3770501E-04
  2.0872258E-04  1.4085838E-03  5.6174348E-03  1.3673347E-03  4.5421888E-03  9.7663731E-04
  2.1657729E-04  1.4425850E-03  5.7525235E-03  1.4011391E-03  4.6890434E-03  1.0153511E-03
  4.3156788E-05  4.9429611E-04  1.9755388E-03  4.8256099E-04  4.3143288E-04  0.0000000E+00
  4.3912905E-05  5.1991877E-04  2.0783688E-03  5.0651424E-04  5.6320525E-04  0.0000000E+00
  4.5339698E-05  5.4625415E-04  2.1838885E-03  5.3122676E-04  6.9709944E-04 -3.6236876E-06
  4.7355980E-05  5.7363164E-04  2.2933260E-03  5.5675678E-04  8.3233172E-04 -3.1232860E-05
  4.9914212E-05  6.0181237E-04  2.4058952E-03  5.8303895E-04  9.6887611E-04  0.0000000E+00
  5.3101120E-05  6.3075014E-04  2.5214352E-03  6.1015152E-04  1.1074100E-03  2.8730111E-05
  5.6907851E-05  6.6010451E-04  2.6385994E-03  6.3811655E-04  1.2476210E-03  9.4223628E-05
  6.1080928E-05  6.8992135E-04  2.7575650E-03  6.6639355E-04  1.3885412E-03  1.3352404E-04
  6.5592329E-05  7.1995852E-04  2.8774305E-03  6.9475976E-04  1.5301475E-03  1.7223972E-04
  7.0410946E-05  7.5030367E-04  2.9984145E-03  7.2361769E-04  1.6722059E-03  2.1160919E-04
  7.5501574E-05  7.8111310E-04  3.1208328E-03  7.5291829E-04  1.8142414E-03  2.5086841E-04
  8.0842829E-05  8.1222413E-04  3.2442069E-03  7.8263977E-04  1.9567567E-03  2.9003014E-04
  8.6414199E-05  8.4349284E-04  3.3683827E-03  8.1266752E-04  2.0996638E-03  3.2910085E-04
  9.2181791E-05  8.7479684E-04  3.4932587E-03  8.4269942E-04  2.2425793E-03  3.6809278E-04
  9.8122501E-05  9.0616569E-04  3.6188646E-03  8.7310717E-04  2.3858383E-03  4.0698131E-04
  1.0422256E-04  9.3768777E-04  3.7451240E-03  9.0390171E-04  2.5293367E-03  4.4577993E-04
  1.1046701E-04  9.6945126E-04  3.8719536E-03  9.3504182E-04  2.6727139E-03  4.8452499E-04
  1.1685983E-04  1.0015261E-03  3.9994436E-03  9.6626134E-04  2.8161679E-03  5.2322028E-04
  1.2338614E-04  1.0338234E-03  4.1275751E-03  9.9762152E-04  2.9597165E-03  5.6184777E-04
  1.3000952E-04  1.0662093E-03  4.2562158E-03  1.0294665E-03  3.1033388E-03  6.0034730E-04
  1.3672347E-04  1.0986079E-03  4.3852981E-03  1.0613741E-03  3.2470852E-03  6.3878450E-04
  1.4352625E-04  1.1310759E-03  4.5148483E-03  1.0933172E-03  3.3908646E-03  6.7715653E-04
  1.5042571E-04  1.1636674E-03  4.6448573E-03  1.1254144E-03  3.5343664E-03  7.1542226E-04
  1.5738062E-04  1.1964304E-03  4.7753174E-03  1.1576617E-03  3.6778686E-03  7.5361631E-04
  1.6439322E-04  1.2293378E-03  4.9062003E-03  1.1900259E-03  3.8214339E-03  7.9174231E-04
  1.7149866E-04  1.2623492E-03  5.0374083E-03  1.2223537E-03  3.9651631E-03  8.2978387E-04
  1.7865931E-04  1.2954306E-03  5.1688353E-03  1.2550444E-03  4.1086726E-03  8.6780674E-04
  1.8586541E-04  1.3285481E-03  5.3003753E-03  1.2879895E-03  4.2519908E-03  9.0582930E-04
  1.9310713E-04  1.3616679E-03  5.4319222E-03  1.3205290E-03  4.3954635E-03  9.4391065E-04
  2.0039733E-04  1.3947559E-03  5.5633699E-03  1.3533887E-03  4.5388892E-03  9.8173050E-04
  3.8322038E-05  4.7355643E-04  1.8930172E-03  4.6122722E-04  3.7648938E-04  0.0000000E+00
  3.9083178E-05  4.9835402E-04  1.9924059E-03  4.8398978E-04  5.0574255E-04  0.0000000E+00
  4.0470676E-05  5.2386400E-04  2.0946025E-03  5.0765567E-04  6.3701953E-04 -3.5084399E-06
  4.2406519E-05  5.5041665E-04  2.2009190E-03  5.3221790E-04  7.6926748E-04 -3.0239530E-05
  4.4844916E-05  5.7776520E-04  2.3103113E-03  5.5756934E-04  9.0346261E-04  0.0000000E+00
  4.7878509E-05  6.0586224E-04  2.4225921E-03  5.8381859E-04  1.0394561E-03  2.4121662E-05
  5.1499208E-05  6.3437540E-04  2.5363568E-03  6.1092715E-04  1.1771480E-03  8.0540142E-05
  5.5451965E-05  6.6335243E-04  2.6517925E-03  6.3845307E-04  1.3153534E-03  1.1919377E-04
  5.9712965E-05  6.9257343E-04  2.7684900E-03  6.6642712E-04  1.4542283E-03  1.5745894E-04
  6.4253014E-05  7.2208959E-04  2.8863834E-03  6.9469266E-04  1.5935312E-03  1.9609033E-04
  6.9037512E-05  7.5198821E-04  3.0054862E-03  7.2321722E-04  1.7327349E-03  2.3458152E-04
  7.4056089E-05  7.8214195E-04  3.1254429E-03  7.5208305E-04  1.8724448E-03  2.7297579E-04
  7.9285984E-05  8.1248057E-04  3.2461679E-03  7.8121508E-04  2.0125210E-03  3.1127968E-04
  8.4682290E-05  8.4294989E-04  3.3676016E-03  8.1038968E-04  2.1524119E-03  3.4949542E-04
  9.0236716E-05  8.7356470E-04  3.4897427E-03  8.4014061E-04  2.2925585E-03  3.8761762E-04
  9.5937034E-05  9.0433625E-04  3.6125353E-03  8.7035266E-04  2.4328972E-03  4.2564987E-04
  1.0176536E-04  9.3527429E-04  3.7359221E-03  9.0057436E-04  2.5731384E-03  4.6360068E-04
  1.0773604E-04  9.6641164E-04  3.8600166E-03  9.3092173E-04  2.7134365E-03  5.0145253E-04
  1.1382940E-04  9.9772314E-04  3.9847651E-03  9.6146277E-04  2.8538016E-03  5.3921757E-04
  1.1998693E-04  1.0291542E-03  4.1099827E-03  9.9238522E-04  2.9942167E-03  5.7694214E-04
  1.2624007E-04  1.0606758E-03  4.2355740E-03  1.0234810E-03  3.1346679E-03  6.1455971E-04
  1.3258173E-04  1.0923048E-03  4.3615916E-03  1.0546980E-03  3.2750719E-03  6.5209547E-04
  1.3898351E-04  1.1240501E-03  4.4880490E-03  1.0859879E-03  3.4151692E-03  6.8968674E-04
  1.4543256E-04  1.1559191E-03  4.6149585E-03  1.1173450E-03  3.5552499E-03  7.2705339E-04
  1.5193670E-04  1.1879011E-03  4.7422852E-03  1.1487771E-03  3.6954129E-03  7.6421238E-04
  1.5853567E-04  1.2199686E-03  4.8699301E-03  1.1802877E-03  3.8359010E-03  8.0135573E-04
  1.6517822E-04  1.2520936E-03  4.9977893E-03  1.2120979E-03  3.9759583E-03  8.3847724E-04
  1.7185606E-04  1.2842484E-03  5.1257590E-03  1.2441092E-03  4.1156659E-03  8.7560048E-04
  1.7857342E-04  1.3164050E-03  5.2537355E-03  1.2758071E-03  4.2558072E-03  9.1275899E-04
  1.8533060E-04  1.3485354E-03  5.3804236E-03  1.3077735E-03  4.3957552E-03  9.4972955E-04
  3.3990727E-05  4.5390195E-04  1.8148510E-03  4.4072345E-04  3.2535523E-04  0.0000000E+00
  3.4768274E-05  4.7789993E-04  1.9107832E-03  4.6244340E-04  4.5224554E-04  0.0000000E+00
  3.6124581E-05  5.0260927E-04  2.0096986E-03  4.8518325E-04  5.8074790E-04 -3.4016189E-06
  3.7988048E-05  5.2836066E-04  2.1130337E-03  5.0883443E-04  7.1095987E-04 -2.9318831E-05
  4.0321510E-05  5.5489998E-04  2.2193521E-03  5.3334086E-04  8.4277570E-04  0.0000000E+00
  4.3211739E-05  5.8217817E-04  2.3284184E-03  5.5878567E-04  9.7602531E-04  1.9842637E-05
  4.6651501E-05  6.0987987E-04  2.4388727E-03  5.8507477E-04  1.1113067E-03  6.7836633E-05
  5.0396353E-05  6.3805532E-04  2.5509212E-03  6.1184622E-04  1.2472031E-03  1.0590084E-04
  5.4416219E-05  6.6649066E-04  2.6645543E-03  6.3897855E-04  1.3833005E-03  1.4372057E-04
  5.8686770E-05  6.9519998E-04  2.7794461E-03  6.6651176E-04  1.5196161E-03  1.8163125E-04
  6.3184407E-05  7.2418960E-04  2.8953210E-03  6.9463548E-04  1.6563216E-03  2.1944657E-04
  6.7885152E-05  7.5337518E-04  3.0119444E-03  7.2281762E-04  1.7933386E-03  2.5712696E-04
  7.2769675E-05  7.8278323E-04  3.1293053E-03  7.5104981E-04  1.9305217E-03  2.9468194E-04
  7.7802642E-05  8.1244800E-04  3.2473913E-03  7.7958156E-04  2.0675044E-03  3.3214409E-04
  8.2992842E-05  8.4236349E-04  3.3661674E-03  8.0874239E-04  2.2046605E-03  3.6953058E-04
  8.8329820E-05  8.7244483E-04  3.4855963E-03  8.3831097E-04  2.3419929E-03  4.0682946E-04
  9.3801731E-05  9.0260443E-04  3.6056453E-03  8.6757713E-04  2.4794672E-03  4.4399520E-04
  9.9354895E-05  9.3283457E-04  3.7264565E-03  8.9715543E-04  2.6165816E-03  4.8106731E-04
  1.0498745E-04  9.6318319E-04  3.8479360E-03  9.2705295E-04  2.7534712E-03  5.1805402E-04
  1.1072514E-04  9.9368124E-04  3.9698346E-03  9.5706054E-04  2.8908012E-03  5.5496723E-04
  1.1654530E-04  1.0243491E-03  4.0920212E-03  9.8716347E-04  3.0279679E-03  5.9175838E-04
  1.2243368E-04  1.0551616E-03  4.2145811E-03  1.0174256E-03  3.1649464E-03  6.2843741E-04
  1.2835749E-04  1.0860819E-03  4.3375616E-03  1.0481250E-03  3.3019201E-03  6.6504786E-04
  1.3434821E-04  1.1170773E-03  4.4610049E-03  1.0786638E-03  3.4389358E-03  7.0165801E-04
  1.4040323E-04  1.1481531E-03  4.5848658E-03  1.1091044E-03  3.5759294E-03  7.3819972E-04
  1.4650125E-04  1.1792951E-03  4.7090410E-03  1.1399858E-03  3.7126470E-03  7.7441012E-04
  1.5263864E-04  1.2104817E-03  4.8315487E-03  1.1709890E-03  3.8492934E-03  8.1060866E-04
  1.5881364E-04  1.2416912E-03  4.9514766E-03  1.2020471E-03  3.9859237E-03  8.4684299E-04
  1.6502473E-04  1.2729022E-03  5.0720942E-03  1.2330980E-03  4.1226406E-03  8.8308002E-04
  1.7127946E-04  1.3040930E-03  5.1931149E-03  1.2642384E-03  4.2591392E-03  9.1931941E-04
  3.0121418E-05  4.3527894E-04  1.7406835E-03  4.2109564E-04  2.7769184E-04  0.0000000E+00
  3.0924085E-05  4.5849264E-04  1.8333640E-03  4.4185725E-04  4.0237771E-04  0.0000000E+00
  3.2256718E-05  4.8241850E-04  1.9290965E-03  4.6373968E-04  5.2838959E-04 -3.3029808E-06
  3.4057387E-05  5.0738833E-04  2.0293661E-03  4.8656143E-04  6.5640930E-04 -2.8468661E-05
  3.6288901E-05  5.3314215E-04  2.1325780E-03  5.1028644E-04  7.8600131E-04  0.0000000E+00
  3.9040044E-05  5.5963026E-04  2.2384700E-03  5.3501899E-04  9.1717982E-04  1.5851553E-05
  4.2306811E-05  5.8653848E-04  2.3458302E-03  5.6056324E-04  1.0500728E-03  5.5990600E-05
  4.5844456E-05  6.1391783E-04  2.4548715E-03  5.8657625E-04  1.1835434E-03  9.3517576E-05
  4.9630021E-05  6.4157365E-04  2.5653439E-03  6.1296041E-04  1.3170812E-03  1.3091807E-04
  5.3642295E-05  6.6949882E-04  2.6770214E-03  6.3974330E-04  1.4507563E-03  1.6813635E-04
  5.7861623E-05  6.9766887E-04  2.7897196E-03  6.6707369E-04  1.5848863E-03  2.0528302E-04
  6.2263276E-05  7.2601540E-04  2.9031758E-03  6.9450251E-04  1.7190698E-03  2.4228457E-04
  6.6830180E-05  7.5458181E-04  3.0173557E-03  7.2207509E-04  1.8532635E-03  2.7914941E-04
  7.1532051E-05  7.8341396E-04  3.1322299E-03  7.5003224E-04  1.9874759E-03  3.1591937E-04
  7.6380658E-05  8.1249883E-04  3.2477728E-03  7.7848865E-04  2.1218134E-03  3.5259158E-04
  8.1358311E-05  8.4175175E-04  3.3639525E-03  8.0727305E-04  2.2562072E-03  3.8915748E-04
  8.6427719E-05  8.7108648E-04  3.4807403E-03  8.3588463E-04  2.3904521E-03  4.2558446E-04
  9.1581030E-05  9.0050062E-04  3.5982763E-03  8.6472125E-04  2.5246028E-03  4.6192220E-04
  9.6817283E-05  9.3003556E-04  3.7164662E-03  8.9381679E-04  2.6586816E-03  4.9814219E-04
  1.0214593E-04  9.5970997E-04  3.8350629E-03  9.2315319E-04  2.7927408E-03  5.3425506E-04
  1.0753661E-04  9.8953673E-04  3.9539340E-03  9.5243235E-04  2.9267576E-03  5.7025030E-04
  1.1298352E-04  1.0194974E-03  4.0731658E-03  9.8174757E-04  3.0606943E-03  6.0611810E-04
  1.1848863E-04  1.0495629E-03  4.1928119E-03  1.0115842E-03  3.1944228E-03  6.4181716E-04
  1.2403513E-04  1.0797078E-03  4.3126323E-03  1.0413745E-03  3.3282055E-03  6.7756118E-04
  1.2962362E-04  1.1099347E-03  4.4279581E-03  1.0711175E-03  3.4619658E-03  7.1332573E-04
  1.3526993E-04  1.1402281E-03  4.5440385E-03  1.1011153E-03  3.5952822E-03  7.4892288E-04
  1.4094344E-04  1.1705664E-03  4.6605143E-03  1.1311829E-03  3.7286156E-03  7.8434643E-04
  1.4664225E-04  1.1999307E-03  4.7773594E-03  1.1613366E-03  3.8620192E-03  8.1964656E-04
  1.5238079E-04  1.2294458E-03  4.8947390E-03  1.1917651E-03  3.9954355E-03  8.5499384E-04
  1.5814523E-04  1.2589239E-03  5.0126193E-03  1.2221163E-03  4.1286363E-03  8.9040848E-04
  2.6681627E-05  4.1762408E-04  1.6702985E-03  4.0233194E-04  2.3322213E-04  0.0000000E+00
  2.7512473E-05  4.4006924E-04  1.7598704E-03  4.2222428E-04  3.5559772E-04  0.0000000E+00
  2.8825545E-05  4.6322874E-04  1.8524962E-03  4.4330875E-04  4.7965662E-04 -3.2119543E-06
  3.0567084E-05  4.8743600E-04  1.9496615E-03  4.6538035E-04  6.0554617E-04 -2.7684096E-05
  3.2700715E-05  5.1242612E-04  2.0497593E-03  4.8838289E-04  7.3305152E-04  0.0000000E+00
  3.5316081E-05  5.3814939E-04  2.1525110E-03  5.1243526E-04  8.6236316E-04  1.2123575E-05
  3.8413933E-05  5.6428269E-04  2.2569602E-03  5.3728836E-04  9.9294627E-04  4.4925318E-05
  4.1748497E-05  5.9087667E-04  2.3633182E-03  5.6257473E-04  1.1239709E-03  8.1948975E-05
  4.5306662E-05  6.1776308E-04  2.4705696E-03  5.8827463E-04  1.2550439E-03  1.1896519E-04
  4.9069599E-05  6.4492516E-04  2.5788769E-03  6.1437185E-04  1.3862165E-03  1.5554328E-04
  5.3019446E-05  6.7234310E-04  2.6884503E-03  6.4088441E-04  1.5177359E-03  1.9204646E-04
  5.7133592E-05  6.9994554E-04  2.7988809E-03  6.6761171E-04  1.6491728E-03  2.2840335E-04
  6.1397076E-05  7.2773646E-04  2.9100349E-03  6.9457846E-04  1.7805496E-03  2.6461892E-04
  6.5784680E-05  7.5571866E-04  3.0218166E-03  7.2191776E-04  1.9120672E-03  3.0072707E-04
  7.0301476E-05  7.8388128E-04  3.1342431E-03  7.4958618E-04  2.0436417E-03  3.3671205E-04
  7.4924984E-05  8.1221016E-04  3.2472773E-03  7.7751459E-04  2.1751478E-03  3.7255556E-04
  7.9600738E-05  8.4069244E-04  3.3608788E-03  8.0557123E-04  2.3062323E-03  4.0823657E-04
  8.4373630E-05  8.6936595E-04  3.4751644E-03  8.3364250E-04  2.4374677E-03  4.4383374E-04
  8.9239639E-05  8.9820587E-04  3.5900677E-03  8.6183138E-04  2.5687887E-03  4.7934224E-04
  9.4177084E-05  9.2714412E-04  3.7053921E-03  8.9056256E-04  2.6997401E-03  5.1473032E-04
  9.9153713E-05  9.5614242E-04  3.8210286E-03  9.1912883E-04  2.8307028E-03  5.5000377E-04
  1.0417497E-04  9.8522608E-04  3.9343031E-03  9.4759439E-04  2.9616284E-03  5.8513761E-04
  1.0928488E-04  1.0144161E-03  4.0452574E-03  9.7650942E-04  3.0921782E-03  6.2002878E-04
  1.1440601E-04  1.0437313E-03  4.1569218E-03  1.0055370E-03  3.2227138E-03  6.5491804E-04
  1.1954335E-04  1.0720550E-03  4.2693286E-03  1.0346292E-03  3.3532087E-03  6.8983975E-04
  1.2476077E-04  1.1002635E-03  4.3824641E-03  1.0638020E-03  3.4833688E-03  7.2480287E-04
  1.2999300E-04  1.1284762E-03  4.4960251E-03  1.0929794E-03  3.6134789E-03  7.5952162E-04
  1.3523744E-04  1.1567910E-03  4.6099397E-03  1.1222471E-03  3.7435920E-03  7.9401401E-04
  1.4052679E-04  1.1857164E-03  4.7241498E-03  1.1520079E-03  3.8737542E-03  8.2851630E-04
  1.4582407E-04  1.2144568E-03  4.8389514E-03  1.1815652E-03  4.0037019E-03  8.6301075E-04
  2.3643474E-05  4.0085438E-04  1.6033923E-03  3.8442703E-04  1.9169672E-04  0.0000000E+00
  2.4500474E-05  4.2255072E-04  1.6899903E-03  4.0354043E-04  3.1197752E-04  0.0000000E+00
  2.5794972E-05  4.4496131E-04  1.7796180E-03  4.2386918E-04  4.3427128E-04 -3.1291759E-06
  2.7475232E-05  4.6841938E-04  1.8737464E-03  4.4527545E-04  5.5828952E-04 -2.6970623E-05
  2.9516089E-05  4.9266155E-04  1.9707972E-03  4.6761187E-04  6.8384861E-04  0.0000000E+00
  3.1997795E-05  5.1763875E-04  2.0704865E-03  4.9095140E-04  8.1108821E-04  8.6360347E-06
  3.4927671E-05  5.4301991E-04  2.1720158E-03  5.1515264E-04  9.3948439E-04  3.4569881E-05
  3.8066259E-05  5.6885476E-04  2.2755992E-03  5.3977682E-04  1.0680928E-03  7.1103178E-05
  4.1404099E-05  5.9498700E-04  2.3797780E-03  5.6484411E-04  1.1966833E-03  1.0778145E-04
  4.4924715E-05  6.2139718E-04  2.4849250E-03  5.9030599E-04  1.3253154E-03  1.4379977E-04
  4.8613653E-05  6.4807287E-04  2.5914561E-03  6.1609235E-04  1.4541862E-03  1.7969792E-04
  5.2445647E-05  6.7493930E-04  2.6988893E-03  6.4216893E-04  1.5831868E-03  2.1544220E-04
  5.6408365E-05  7.0197184E-04  2.8070422E-03  6.6852890E-04  1.7122180E-03  2.5103319E-04
  6.0484914E-05  7.2914228E-04  2.9157898E-03  6.9519110E-04  1.8410671E-03  2.8646263E-04
  6.4665665E-05  7.5644147E-04  3.0251729E-03  7.2199576E-04  1.9698185E-03  3.2175338E-04
  6.8937760E-05  7.8390553E-04  3.1351403E-03  7.4902062E-04  2.0984605E-03  3.5692996E-04
  7.3278864E-05  8.1157395E-04  3.2456335E-03  7.7661832E-04  2.2269638E-03  3.9194838E-04
  7.7693967E-05  8.3951370E-04  3.3567469E-03  8.0400762E-04  2.3551589E-03  4.2686296E-04
  8.2183050E-05  8.6765214E-04  3.4684430E-03  8.3129269E-04  2.4831828E-03  4.6166794E-04
  8.6755222E-05  8.9585820E-04  3.5750277E-03  8.5914751E-04  2.6115744E-03  4.9632004E-04
  9.1344080E-05  9.2405910E-04  3.6820842E-03  8.8706519E-04  2.7395525E-03  5.3086224E-04
  9.5957694E-05  9.5144786E-04  3.7901145E-03  9.1500787E-04  2.8671332E-03  5.6529875E-04
  1.0066249E-04  9.7844513E-04  3.8985615E-03  9.4308820E-04  2.9947553E-03  5.9962139E-04
  1.0538030E-04  1.0055502E-03  4.0074798E-03  9.7122340E-04  3.1221397E-03  6.3383488E-04
  1.1011081E-04  1.0328294E-03  4.1169246E-03  9.9947964E-04  3.2493166E-03  6.6794536E-04
  1.1489897E-04  1.0605527E-03  4.2271312E-03  1.0281733E-03  3.3765271E-03  7.0194821E-04
  1.1969496E-04  1.0881062E-03  4.3376913E-03  1.0566477E-03  3.5035064E-03  7.3599608E-04
  1.2450079E-04  1.1155754E-03  4.4486121E-03  1.0849809E-03  3.6302917E-03  7.7002613E-04
  1.2935551E-04  1.1436866E-03  4.5601930E-03  1.1139095E-03  3.7571923E-03  8.0375058E-04
  1.3422017E-04  1.1715671E-03  4.6721726E-03  1.1425759E-03  3.8838343E-03  8.3717402E-04
  2.0970822E-05  3.8490409E-04  1.5397010E-03  3.6737334E-04  1.5285162E-04  0.0000000E+00
  2.1845921E-05  4.0587488E-04  1.6234933E-03  3.8579787E-04  2.7135166E-04  0.0000000E+00
  2.3121496E-05  4.2755506E-04  1.7102663E-03  4.0548609E-04  3.9199231E-04 -3.0540472E-06
  2.4742043E-05  4.5027421E-04  1.8014657E-03  4.2623667E-04  5.1424308E-04 -2.6323082E-05
  2.6685347E-05  4.7378177E-04  1.8955486E-03  4.4792282E-04  6.3788671E-04  0.0000000E+00
  2.9034023E-05  4.9803037E-04  1.9922353E-03  4.7063855E-04  7.6310459E-04  5.3602314E-06
  3.1792523E-05  5.2268478E-04  2.0907511E-03  4.9419962E-04  8.8951797E-04  2.4848959E-05
  3.4736900E-05  5.4779333E-04  2.1913258E-03  5.1819220E-04  1.0158485E-03  6.0947090E-05
  3.7858573E-05  5.7318694E-04  2.2926566E-03  5.4261360E-04  1.1420806E-03  9.7313458E-05
  4.1142849E-05  5.9885217E-04  2.3949860E-03  5.6741779E-04  1.2682901E-03  1.3279445E-04
  4.4577567E-05  6.2478205E-04  2.4985740E-03  5.9253989E-04  1.3946510E-03  1.6810397E-04
  4.8136243E-05  6.5090107E-04  2.6030042E-03  6.1797107E-04  1.5212559E-03  2.0326960E-04
  5.1808963E-05  6.7718226E-04  2.7081421E-03  6.4368574E-04  1.6478922E-03  2.3824961E-04
  5.5585533E-05  7.0359324E-04  2.8139019E-03  6.6964455E-04  1.7739668E-03  2.7305266E-04
  5.9448545E-05  7.3012342E-04  2.9203120E-03  6.9573748E-04  1.8999314E-03  3.0771757E-04
  6.3389527E-05  7.5682030E-04  3.0272927E-03  7.2202463E-04  2.0258216E-03  3.4224989E-04
  6.7400366E-05  7.8373560E-04  3.1336573E-03  7.4875912E-04  2.1516392E-03  3.7664664E-04
  7.1472055E-05  8.1094636E-04  3.2356342E-03  7.7548760E-04  2.2769877E-03  4.1090188E-04
  7.5601234E-05  8.3769959E-04  3.3384292E-03  8.0224334E-04  2.4020348E-03  4.4501182E-04
  7.9789025E-05  8.6354318E-04  3.4418129E-03  8.2933571E-04  2.5275117E-03  4.7896089E-04
  8.4003677E-05  8.8960725E-04  3.5462766E-03  8.5654069E-04  2.6525517E-03  5.1280348E-04
  8.8250292E-05  9.1583760E-04  3.6516959E-03  8.8381772E-04  2.7771568E-03  5.4654929E-04
  9.2567243E-05  9.4213215E-04  3.7575069E-03  9.1114990E-04  2.9017385E-03  5.8020713E-04
  9.6898186E-05  9.6852559E-04  3.8636849E-03  9.3850869E-04  3.0261403E-03  6.1371182E-04
  1.0123825E-04  9.9507496E-04  3.9702990E-03  9.6595684E-04  3.1503674E-03  6.4706199E-04
  1.0560325E-04  1.0219756E-03  4.0776732E-03  9.9373867E-04  3.2745185E-03  6.8026687E-04
  1.0998818E-04  1.0489253E-03  4.1853701E-03  1.0215195E-03  3.3983797E-03  7.1349656E-04
  1.1439390E-04  1.0759042E-03  4.2934255E-03  1.0492804E-03  3.5219651E-03  7.4671097E-04
  1.1882786E-04  1.1030448E-03  4.4022619E-03  1.0771721E-03  3.6454471E-03  7.7967567E-04
  1.2326903E-04  1.1302137E-03  4.5114201E-03  1.1050539E-03  3.7687823E-03  8.1241772E-04
  1.8631585E-05  3.6975751E-04  1.4791791E-03  3.5118074E-04  1.1640343E-04  0.0000000E+00
  1.9518909E-05  3.9001497E-04  1.5602333E-03  3.6898946E-04  2.3352254E-04  0.0000000E+00
  2.0772375E-05  4.1097731E-04  1.6442058E-03  3.8810506E-04  3.5263791E-04 -2.9869468E-06
  2.2332611E-05  4.3297044E-04  1.7325041E-03  4.0822370E-04  4.7323315E-04 -2.5744739E-05
  2.4176060E-05  4.5575735E-04  1.8236779E-03  4.2928889E-04  5.9502707E-04  0.0000000E+00
  2.6391959E-05  4.7929240E-04  1.9174635E-03  4.5142921E-04  7.1828065E-04  2.2794624E-06
  2.8976393E-05  5.0323620E-04  2.0130112E-03  4.7436145E-04  8.4278998E-04  1.5712748E-05
  3.1726946E-05  5.2763539E-04  2.1105610E-03  4.9774837E-04  9.6700910E-04  5.1427534E-05
  3.4635387E-05  5.5230327E-04  2.2091265E-03  5.2152492E-04  1.0910369E-03  8.7505494E-05
  3.7688240E-05  5.7723476E-04  2.3087448E-03  5.4566498E-04  1.2149665E-03  1.2247357E-04
  4.0874164E-05  6.0242800E-04  2.4094434E-03  5.7015762E-04  1.3389924E-03  1.5722114E-04
  4.4167713E-05  6.2780717E-04  2.5109020E-03  5.9494122E-04  1.4631937E-03  1.9181714E-04
  4.7560584E-05  6.5335061E-04  2.6130553E-03  6.1998415E-04  1.5873113E-03  2.2627018E-04
  5.1045924E-05  6.7903130E-04  2.7158715E-03  6.4523533E-04  1.7106030E-03  2.6051108E-04
  5.4605702E-05  7.0483793E-04  2.8170894E-03  6.7070963E-04  1.8338793E-03  2.9456594E-04
  5.8232178E-05  7.3081079E-04  2.9146291E-03  6.9636598E-04  1.9571446E-03  3.2846089E-04
  6.1918255E-05  7.5539247E-04  3.0131870E-03  7.2207361E-04  2.0801841E-03  3.6225647E-04
  6.5658516E-05  7.8020913E-04  3.1125975E-03  7.4813627E-04  2.2027968E-03  3.9587482E-04
  6.9443562E-05  8.0539154E-04  3.2128391E-03  7.7449871E-04  2.3250851E-03  4.2931412E-04
  7.3248928E-05  8.3067262E-04  3.3139696E-03  8.0088301E-04  2.4474642E-03  4.6259348E-04
  7.7103539E-05  8.5610007E-04  3.4159719E-03  8.2734886E-04  2.5696180E-03  4.9575827E-04
  8.1007334E-05  8.8166290E-04  3.5187022E-03  8.5388952E-04  2.6914784E-03  5.2881087E-04
  8.4952050E-05  9.0733034E-04  3.6217707E-03  8.8047847E-04  2.8129307E-03  5.6173558E-04
  8.8907491E-05  9.3310566E-04  3.7252361E-03  9.0712904E-04  2.9343955E-03  5.9451221E-04
  9.2867675E-05  9.5898287E-04  3.8291580E-03  9.3383688E-04  3.0558355E-03  6.2714449E-04
  9.6829057E-05  9.8489690E-04  3.9337555E-03  9.6053456E-04  3.1769097E-03  6.5966132E-04
  1.0082636E-04  1.0112246E-03  4.0387067E-03  9.8760145E-04  3.2976749E-03  6.9201516E-04
  1.0485594E-04  1.0378352E-03  4.1440299E-03  1.0149120E-03  3.4181318E-03  7.2423787E-04
  1.0888471E-04  1.0639970E-03  4.2499984E-03  1.0417504E-03  3.5382275E-03  7.5644634E-04
  1.1291573E-04  1.0905120E-03  4.3562139E-03  1.0689058E-03  3.6583137E-03  7.8868253E-04
  1.6586499E-05  3.5538893E-04  1.4217437E-03  3.3590234E-04  8.2379036E-05  0.0000000E+00
  1.7487235E-05  3.7493564E-04  1.5000401E-03  3.5314412E-04  1.9827416E-04  0.0000000E+00
  1.8709685E-05  3.9518768E-04  1.5811790E-03  3.7164585E-04  3.1602539E-04 -2.9281041E-06
  2.0203713E-05  4.1647064E-04  1.6665048E-03  3.9120248E-04  4.3511015E-04 -2.5237568E-05
  2.1952034E-05  4.3855161E-04  1.7548196E-03  4.1172131E-04  5.5520355E-04  0.0000000E+00
  2.4036621E-05  4.6138577E-04  1.8459012E-03  4.3322880E-04  6.7651868E-04 -6.2406591E-07
  2.6446415E-05  4.8462669E-04  1.9386592E-03  4.5554307E-04  7.9885363E-04  7.1068077E-06
  2.9000180E-05  5.0831942E-04  2.0333122E-03  4.7835503E-04  9.2125355E-04  4.2480577E-05
  3.1696213E-05  5.3227456E-04  2.1290848E-03  5.0153119E-04  1.0433270E-03  7.8285747E-05
  3.4521367E-05  5.5648858E-04  2.2259209E-03  5.2504287E-04  1.1651836E-03  1.1275855E-04
  3.7461840E-05  5.8095800E-04  2.3237489E-03  5.4888502E-04  1.2871860E-03  1.4705676E-04
  4.0497864E-05  6.0560897E-04  2.4222927E-03  5.7300240E-04  1.4088727E-03  1.8115548E-04
  4.3620296E-05  6.3042751E-04  2.5194904E-03  5.9737210E-04  1.5301478E-03  2.1504687E-04
  4.6817476E-05  6.5472010E-04  2.6126113E-03  6.2196301E-04  1.6508324E-03  2.4872329E-04
  5.0078791E-05  6.7811939E-04  2.7067106E-03  6.4676850E-04  1.7716999E-03  2.8220860E-04
  5.3398772E-05  7.0180613E-04  2.8017453E-03  6.7176188E-04  1.8925908E-03  3.1551966E-04
  5.6773773E-05  7.2572331E-04  2.8979771E-03  6.9688268E-04  2.0128337E-03  3.4868232E-04
  6.0190979E-05  7.4992295E-04  2.9949847E-03  7.2221360E-04  2.1325832E-03  3.8168899E-04
  6.3644279E-05  7.7436904E-04  3.0927779E-03  7.4772347E-04  2.2520123E-03  4.1452995E-04
  6.7123680E-05  7.9892697E-04  3.1911091E-03  7.7327319E-04  2.3715983E-03  4.4717612E-04
  7.0636797E-05  8.2380831E-04  3.2902426E-03  7.9908979E-04  2.4909865E-03  4.7965695E-04
  7.4183626E-05  8.4889543E-04  3.3900899E-03  8.2505822E-04  2.6100080E-03  5.1198658E-04
  7.7767143E-05  8.7369083E-04  3.4902657E-03  8.5067794E-04  2.7282306E-03  5.4419033E-04
  8.1345051E-05  8.9878884E-04  3.5910476E-03  8.7655678E-04  2.8464695E-03  5.7627046E-04
  8.4921529E-05  9.2419607E-04  3.6924020E-03  9.0270438E-04  2.9647979E-03  6.0821928E-04
  8.8535586E-05  9.4961337E-04  3.7940812E-03  9.2882269E-04  3.0830628E-03  6.4000892E-04
  9.2166036E-05  9.7522509E-04  3.8963110E-03  9.5509475E-04  3.2008014E-03  6.7165000E-04
  9.5807383E-05  1.0009836E-03  3.9990530E-03  9.8147620E-04  3.3180597E-03  7.0316007E-04
  9.9453037E-05  1.0266204E-03  4.1020830E-03  1.0077090E-03  3.4353049E-03  7.3458104E-04
  1.0310206E-04  1.0524205E-03  4.2053607E-03  1.0340761E-03  3.5523618E-03  7.6594580E-04
  1.4810081E-05  3.4175668E-04  1.3672241E-03  3.2156790E-04  5.0644305E-05  0.0000000E+00
  1.5712160E-05  3.6059729E-04  1.4427644E-03  3.3825395E-04  1.6551880E-04  0.0000000E+00
  1.6895808E-05  3.8014701E-04  1.5210629E-03  3.5616979E-04  2.8207324E-04 -2.8770629E-06
  1.8323022E-05  4.0073330E-04  1.6033839E-03  3.7518200E-04  3.9978363E-04 -2.4797640E-05
  1.9974185E-05  4.2212142E-04  1.6888886E-03  3.9515312E-04  5.1832159E-04  0.0000000E+00
  2.1917725E-05  4.4426672E-04  1.7774136E-03  4.1607230E-04  6.3791705E-04 -3.3655681E-06
  2.4150712E-05  4.6681408E-04  1.8675051E-03  4.3780427E-04  7.5838005E-04 -1.0114722E-06
  2.6512213E-05  4.8980690E-04  1.9593397E-03  4.6000937E-04  8.7877735E-04  3.4069670E-05
  2.8997621E-05  5.1306076E-04  2.0523243E-03  4.8258367E-04  9.9889888E-04  6.9641171E-05
  3.1595409E-05  5.3657028E-04  2.1463616E-03  5.0548705E-04  1.1187814E-03  1.0367520E-04
  3.4294096E-05  5.6032644E-04  2.2406878E-03  5.2868282E-04  1.2386197E-03  1.3754738E-04
  3.7077296E-05  5.8316558E-04  2.3283389E-03  5.5215429E-04  1.3578413E-03  1.7117481E-04
  3.9935388E-05  6.0540974E-04  2.4172416E-03  5.7587557E-04  1.4765159E-03  2.0455369E-04
  4.2853551E-05  6.2796952E-04  2.5080837E-03  5.9979382E-04  1.5949778E-03  2.3769470E-04
  4.5826702E-05  6.5084412E-04  2.5997217E-03  6.2392805E-04  1.7133577E-03  2.7064394E-04
  4.8850255E-05  6.7400453E-04  2.6922010E-03  6.4825774E-04  1.8315071E-03  3.0340670E-04
  5.1920337E-05  6.9740411E-04  2.7861395E-03  6.7274339E-04  1.9489495E-03  3.3596630E-04
  5.5024430E-05  7.2100886E-04  2.8808723E-03  6.9736059E-04  2.0660342E-03  3.6835425E-04
  5.8158539E-05  7.4479505E-04  2.9762183E-03  7.2209153E-04  2.1828460E-03  4.0056864E-04
  6.1319994E-05  7.6869632E-04  3.0719078E-03  7.4687856E-04  2.2994900E-03  4.3258921E-04
  6.4501282E-05  7.9294352E-04  3.1685191E-03  7.7195651E-04  2.4158920E-03  4.6441853E-04
  6.7702937E-05  8.1740254E-04  3.2659141E-03  7.9719437E-04  2.5319641E-03  4.9607132E-04
  7.0936018E-05  8.4149575E-04  3.3633435E-03  8.2201899E-04  2.6474415E-03  5.2758834E-04
  7.4161118E-05  8.6595863E-04  3.4615975E-03  8.4717165E-04  2.7626909E-03  5.5896425E-04
  7.7384732E-05  8.9079465E-04  3.5605629E-03  8.7265924E-04  2.8778328E-03  5.9019448E-04
  8.0651894E-05  9.1564042E-04  3.6594340E-03  8.9812478E-04  2.9931360E-03  6.2125965E-04
  8.3928875E-05  9.4054560E-04  3.7589591E-03  9.2361211E-04  3.1077894E-03  6.5219731E-04
  8.7207410E-05  9.6551131E-04  3.8590881E-03  9.4912479E-04  3.2218690E-03  6.8301013E-04
  9.0478544E-05  9.9054862E-04  3.9592340E-03  9.7468391E-04  3.3361581E-03  7.1367897E-04
  9.3751289E-05  1.0156211E-03  4.0597204E-03  1.0002526E-03  3.4501393E-03  7.4422908E-04
  1.3279359E-05  3.2887915E-04  1.3157030E-03  3.0818297E-04  2.1096611E-05  0.0000000E+00
  1.4169127E-05  3.4701259E-04  1.3883896E-03  3.2431962E-04  1.3516836E-04  0.0000000E+00
  1.5306440E-05  3.6586204E-04  1.4638517E-03  3.4168353E-04  2.5069962E-04 -2.8360988E-06
  1.6665097E-05  3.8575885E-04  1.5433542E-03  3.6015305E-04  3.6718021E-04 -2.4444567E-05
  1.8215330E-05  4.0646107E-04  1.6261124E-03  3.7956197E-04  4.8431249E-04  0.0000000E+00
  2.0008821E-05  4.2792338E-04  1.7119728E-03  3.9994013E-04  6.0241367E-04 -5.9558265E-06
  2.2062567E-05  4.4978505E-04  1.7993851E-03  4.2111832E-04  7.2135508E-04 -8.6730298E-06
  2.4235776E-05  4.7208747E-04  1.8885088E-03  4.4268428E-04  8.3958720E-04  2.6166562E-05
  2.6512258E-05  4.9464023E-04  1.9787244E-03  4.6464742E-04  9.5772931E-04  6.1558190E-05
  2.8883254E-05  5.1636383E-04  2.0622082E-03  4.8695264E-04  1.0756809E-03  9.5220462E-05
  3.1343959E-05  5.3736522E-04  2.1466356E-03  5.0950835E-04  1.1931821E-03  1.2865528E-04
  3.3878435E-05  5.5877945E-04  2.2323764E-03  5.3235408E-04  1.3100361E-03  1.6183978E-04
  3.6477394E-05  5.8055687E-04  2.3193834E-03  5.5544889E-04  1.4264137E-03  1.9476483E-04
  3.9125949E-05  6.0258163E-04  2.4078630E-03  5.7867979E-04  1.5429017E-03  2.2740490E-04
  4.1821224E-05  6.2492521E-04  2.4971123E-03  6.0214149E-04  1.6586588E-03  2.5984468E-04
  4.4558031E-05  6.4754651E-04  2.5872802E-03  6.2580062E-04  1.7737244E-03  2.9208314E-04
  4.7328790E-05  6.7033079E-04  2.6791758E-03  6.4954749E-04  1.8883955E-03  3.2407791E-04
  5.0129226E-05  6.9336937E-04  2.7715661E-03  6.7347780E-04  2.0029974E-03  3.5584284E-04
  5.2955217E-05  7.1662474E-04  2.8642952E-03  6.9756128E-04  2.1173880E-03  3.8739816E-04
  5.5799866E-05  7.3995506E-04  2.9573786E-03  7.2167230E-04  2.2309564E-03  4.1879502E-04
  5.8657925E-05  7.6347753E-04  3.0516185E-03  7.4592048E-04  2.3441771E-03  4.5000352E-04
  6.1530020E-05  7.8714608E-04  3.1467537E-03  7.7026453E-04  2.4571985E-03  4.8102640E-04
  6.4423668E-05  8.1073990E-04  3.2414828E-03  7.9449894E-04  2.5703283E-03  5.1188624E-04
  6.7321969E-05  8.3460977E-04  3.3371816E-03  8.1897169E-04  2.6828269E-03  5.4254844E-04
  7.0224563E-05  8.5873789E-04  3.4337078E-03  8.4366705E-04  2.7947807E-03  5.7302671E-04
  7.3138796E-05  8.8288754E-04  3.5298656E-03  8.6835503E-04  2.9069448E-03  6.0337761E-04
  7.6072470E-05  9.0710848E-04  3.6265769E-03  8.9307956E-04  3.0184614E-03  6.3359731E-04
  7.9014488E-05  9.3139384E-04  3.7238418E-03  9.1783720E-04  3.1294033E-03  6.6368582E-04
  8.1921373E-05  9.5571214E-04  3.8211188E-03  9.4261065E-04  3.2405210E-03  6.9363820E-04
  8.4824801E-05  9.8005754E-04  3.9189729E-03  9.6738464E-04  3.3513422E-03  7.2347618E-04
  1.1952310E-05  3.1669130E-04  1.2669177E-03  2.9581473E-04 -6.3209018E-06  0.0000000E+00
  1.2821942E-05  3.3411521E-04  1.3365950E-03  3.1145235E-04  1.0718520E-04  0.0000000E+00
  1.3905961E-05  3.5226592E-04  1.4092183E-03  3.2827334E-04  2.2188557E-04 -2.8038657E-06
  1.5181540E-05  3.7148109E-04  1.4861747E-03  3.4616660E-04  3.3734182E-04 -2.4166747E-05
  1.6624033E-05  3.9150489E-04  1.5662780E-03  3.6501815E-04  4.5324411E-04  0.0000000E+00
  1.8277351E-05  4.1229017E-04  1.6493109E-03  3.8481808E-04  5.6987791E-04 -8.4073824E-06
  2.0150093E-05  4.3347654E-04  1.7340253E-03  4.0540547E-04  6.8730586E-04 -1.5912288E-05
  2.2126873E-05  4.5438686E-04  1.8149774E-03  4.2637997E-04  8.0394138E-04  1.8740765E-05
  2.4195252E-05  4.7406201E-04  1.8938403E-03  4.4773115E-04  9.2019693E-04  5.4006743E-05
  2.6346768E-05  4.9421747E-04  1.9746171E-03  4.6940774E-04  1.0360474E-03  8.7334036E-05
  2.8575067E-05  5.1476175E-04  2.0571377E-03  4.9132873E-04  1.1514125E-03  1.2040060E-04
  3.0866315E-05  5.3570131E-04  2.1408989E-03  5.1353021E-04  1.2661361E-03  1.5318867E-04
  3.3211655E-05  5.5698879E-04  2.2258501E-03  5.3597399E-04  1.3802420E-03  1.8568625E-04
  3.5596041E-05  5.7851809E-04  2.3120971E-03  5.5856111E-04  1.4938482E-03  2.1786032E-04
  3.8020625E-05  6.0030204E-04  2.3993880E-03  5.8132426E-04  1.6069118E-03  2.4977833E-04
  4.0479747E-05  6.2232800E-04  2.4876523E-03  6.0425674E-04  1.7194734E-03  2.8145872E-04
  4.2962793E-05  6.4458312E-04  2.5769056E-03  6.2734686E-04  1.8315966E-03  3.1291726E-04
  4.5465964E-05  6.6704268E-04  2.6667709E-03  6.5058227E-04  1.9434431E-03  3.4411595E-04
  4.7987835E-05  6.8967511E-04  2.7571939E-03  6.7393618E-04  2.0549662E-03  3.7507355E-04
  5.0529206E-05  7.1240587E-04  2.8482086E-03  6.9733920E-04  2.1659615E-03  4.0585846E-04
  5.3079111E-05  7.3530012E-04  2.9399110E-03  7.2085942E-04  2.2764172E-03  4.3642888E-04
  5.5636628E-05  7.5833198E-04  3.0321476E-03  7.4447480E-04  2.3864333E-03  4.6678540E-04
  5.8205548E-05  7.8138228E-04  3.1243494E-03  7.6807439E-04  2.4963580E-03  4.9694291E-04
  6.0782355E-05  8.0460455E-04  3.2172754E-03  7.9181080E-04  2.6057713E-03  5.2691204E-04
  6.3364781E-05  8.2802565E-04  3.3109003E-03  8.1571421E-04  2.7147795E-03  5.5671164E-04
  6.5946900E-05  8.5170187E-04  3.4047978E-03  8.3985084E-04  2.8240165E-03  5.8639642E-04
  6.8539017E-05  8.7522079E-04  3.4987896E-03  8.6380137E-04  2.9325859E-03  6.1589950E-04
  7.1136869E-05  8.9864155E-04  3.5929255E-03  8.8762652E-04  3.0404948E-03  6.4522604E-04
  7.3720422E-05  9.2247413E-04  3.6874855E-03  9.1184489E-04  3.1482586E-03  6.7442883E-04
  7.6298920E-05  9.4613848E-04  3.7826676E-03  9.3587100E-04  3.2559454E-03  7.0350717E-04
  1.0798122E-05  3.0525690E-04  1.2211349E-03  2.8455628E-04 -3.1584585E-05  0.0000000E+00
  1.1635798E-05  3.2197092E-04  1.2878112E-03  2.9966614E-04  8.1673155E-05  0.0000000E+00
  1.2659782E-05  3.3942377E-04  1.3576085E-03  3.1596076E-04  1.9580635E-04 -2.7831063E-06
  1.3846151E-05  3.5796025E-04  1.4320420E-03  3.3329114E-04  3.1044706E-04 -2.3987820E-05
  1.5176763E-05  3.7730862E-04  1.5094897E-03  3.5156377E-04  4.2529694E-04  0.0000000E+00
  1.6686805E-05  3.9741985E-04  1.5885348E-03  3.7077425E-04  5.4063263E-04 -1.0725808E-05
  1.8373559E-05  4.1571632E-04  1.6609228E-03  3.9074838E-04  6.5660908E-04 -2.2744304E-05
  2.0153906E-05  4.3447859E-04  1.7360966E-03  4.1113397E-04  7.7174867E-04  1.1799188E-05
  2.2015997E-05  4.5373886E-04  1.8132204E-03  4.3186097E-04  8.8623123E-04  4.7001629E-05
  2.3951124E-05  4.7343924E-04  1.8921018E-03  4.5288705E-04  1.0000708E-03  8.0054341E-05
  2.5950718E-05  4.9351713E-04  1.9726451E-03  4.7416058E-04  1.1132812E-03  1.1278995E-04
  2.8003466E-05  5.1395170E-04  2.0544389E-03  4.9568895E-04  1.2258506E-03  1.4520537E-04
  3.0101138E-05  5.3470950E-04  2.1373737E-03  5.1744671E-04  1.3376866E-03  1.7729507E-04
  3.2229354E-05  5.5573416E-04  2.2213257E-03  5.3938250E-04  1.4484929E-03  2.0904022E-04
  3.4389407E-05  5.7695732E-04  2.3065380E-03  5.6144737E-04  1.5589345E-03  2.4047546E-04
  3.6576412E-05  5.9838250E-04  2.3927619E-03  5.8364987E-04  1.6690318E-03  2.7162912E-04
  3.8781462E-05  6.2006914E-04  2.4793232E-03  6.0604882E-04  1.7785813E-03  3.0255042E-04
  4.0998056E-05  6.4192258E-04  2.5666015E-03  6.2856523E-04  1.8876633E-03  3.3319624E-04
  4.3226687E-05  6.6391805E-04  2.6546228E-03  6.5117720E-04  1.9963067E-03  3.6357818E-04
  4.5474704E-05  6.8602746E-04  2.7433906E-03  6.7385457E-04  2.1046060E-03  3.9374304E-04
  4.7727198E-05  7.0829733E-04  2.8325532E-03  6.9665516E-04  2.2122194E-03  4.2366919E-04
  4.9982315E-05  7.3070415E-04  2.9220070E-03  7.1955802E-04  2.3191927E-03  4.5336110E-04
  5.2242117E-05  7.5315253E-04  3.0116013E-03  7.4246822E-04  2.4258114E-03  4.8283156E-04
  5.4507962E-05  7.7570957E-04  3.1016866E-03  7.6545630E-04  2.5320800E-03  5.1212066E-04
  5.6777601E-05  7.9842032E-04  3.1923531E-03  7.8857078E-04  2.6380939E-03  5.4124265E-04
  5.9043165E-05  8.2145799E-04  3.2838030E-03  8.1199300E-04  2.7441925E-03  5.7022122E-04
  6.1309041E-05  8.4427168E-04  3.3751105E-03  8.3516896E-04  2.8496871E-03  5.9899932E-04
  6.3576411E-05  8.6695327E-04  3.4663137E-03  8.5819082E-04  2.9545457E-03  6.2758211E-04
  6.5847975E-05  8.9023128E-04  3.5581098E-03  8.8178882E-04  3.0590251E-03  6.5601625E-04
  6.8116076E-05  9.1321981E-04  3.6503946E-03  9.0507702E-04  3.1634835E-03  6.8431364E-04
  9.7943344E-06  2.9454979E-04  1.1782472E-03  2.7445522E-04 -5.4704252E-05  0.0000000E+00
  1.0586586E-05  3.1055730E-04  1.2420987E-03  2.8897000E-04  5.8666397E-05  0.0000000E+00
  1.1543943E-05  3.2731415E-04  1.3091244E-03  3.0475566E-04  1.7253533E-04 -2.7743501E-06
  1.2638506E-05  3.4517096E-04  1.3808808E-03  3.2155694E-04  2.8657535E-04 -2.3912351E-05
  1.3854245E-05  3.6303353E-04  1.4503972E-03  3.3921612E-04  4.0055234E-04  0.0000000E+00
  1.5212355E-05  3.7986425E-04  1.5180622E-03  3.5783310E-04  5.1481862E-04 -1.2917220E-05
  1.6706576E-05  3.9762232E-04  1.5893326E-03  3.7717477E-04  6.2941202E-04 -2.9184234E-05
  1.8293878E-05  4.1599945E-04  1.6631930E-03  3.9695488E-04  7.4296046E-04  5.3283713E-06
  1.9951914E-05  4.3482272E-04  1.7383690E-03  4.1703936E-04  8.5579828E-04  4.0541518E-05
  2.1671954E-05  4.5404520E-04  1.8149208E-03  4.3739435E-04  9.6783408E-04  7.3391516E-05
  2.3445655E-05  4.7363628E-04  1.8933196E-03  4.5799813E-04  1.0787841E-03  1.0582246E-04
  2.5264234E-05  4.9352431E-04  1.9731833E-03  4.7881663E-04  1.1890496E-03  1.3787890E-04
  2.7120295E-05  5.1370035E-04  2.0542139E-03  4.9984480E-04  1.2985859E-03  1.6957516E-04
  2.9001251E-05  5.3418834E-04  2.1357400E-03  5.2109803E-04  1.4071097E-03  2.0092909E-04
  3.0902093E-05  5.5486162E-04  2.2185046E-03  5.4247631E-04  1.5150752E-03  2.3194371E-04
  3.2820622E-05  5.7570370E-04  2.3022901E-03  5.6396938E-04  1.6225235E-03  2.6263109E-04
  3.4756660E-05  5.9672874E-04  2.3863512E-03  5.8559369E-04  1.7293560E-03  2.9299828E-04
  3.6699259E-05  6.1793864E-04  2.4710355E-03  6.0735626E-04  1.8357683E-03  3.2308587E-04
  3.8648488E-05  6.3930933E-04  2.5563792E-03  6.2923649E-04  1.9416985E-03  3.5289949E-04
  4.0611700E-05  6.6077171E-04  2.6423841E-03  6.5117014E-04  2.0468946E-03  3.8242633E-04
  4.2575528E-05  6.8238451E-04  2.7290653E-03  6.7322292E-04  2.1513724E-03  4.1170440E-04
  4.4538866E-05  7.0412390E-04  2.8161825E-03  6.9537271E-04  2.2552315E-03  4.4074753E-04
  4.6505657E-05  7.2588848E-04  2.9029648E-03  7.1751751E-04  2.3587529E-03  4.6957209E-04
  4.8472287E-05  7.4777497E-04  2.9902074E-03  7.3976099E-04  2.4619219E-03  4.9819129E-04
  5.0437766E-05  7.6977801E-04  3.0780433E-03  7.6209884E-04  2.5647576E-03  5.2660540E-04
  5.2401077E-05  7.9183531E-04  3.1665459E-03  7.8446641E-04  2.6673127E-03  5.5479497E-04
  5.4362347E-05  8.1394528E-04  3.2551815E-03  8.0687039E-04  2.7694555E-03  5.8283470E-04
  5.6321702E-05  8.3615197E-04  3.3438806E-03  8.2935573E-04  2.8711861E-03  6.1071808E-04
  5.8279142E-05  8.5867026E-04  3.4327700E-03  8.5213438E-04  2.9725772E-03  6.3836723E-04
  6.0238074E-05  8.8096910E-04  3.5218247E-03  8.7467737E-04  3.0736562E-03  6.6586706E-04
  8.9006333E-06  2.8459083E-04  1.1383485E-03  2.6570301E-04 -7.5346407E-05  0.0000000E+00
  9.6368951E-06  2.9989144E-04  1.1994478E-03  2.7962236E-04  3.8578953E-05  0.0000000E+00
  1.0515861E-05  3.1595189E-04  1.2637183E-03  2.9481344E-04  1.5257402E-04 -2.7780992E-06
  1.1512939E-05  3.3193656E-04  1.3267732E-03  3.1099079E-04  2.6631363E-04 -2.3944664E-05
  1.2608718E-05  3.4718873E-04  1.3878713E-03  3.2801224E-04  3.7961584E-04  0.0000000E+00
  1.3807066E-05  3.6363344E-04  1.4537888E-03  3.4597541E-04  4.9293386E-04 -1.4978547E-05
  1.5111999E-05  3.8102824E-04  1.5236391E-03  3.6470533E-04  6.0637929E-04 -3.5215638E-05
  1.6505665E-05  3.9896329E-04  1.5953192E-03  3.8382248E-04  7.1845113E-04 -6.2871802E-07
  1.7961542E-05  4.1729566E-04  1.6686359E-03  4.0321201E-04  8.2947448E-04  3.4663981E-05
  1.9471105E-05  4.3600220E-04  1.7434690E-03  4.2286329E-04  9.3949190E-04  6.7369227E-05
  2.1026754E-05  4.5510665E-04  1.8197370E-03  4.4281112E-04  1.0485162E-03  9.9575966E-05
  2.2616547E-05  4.7444590E-04  1.8973774E-03  4.6292103E-04  1.1566442E-03  1.3137031E-04
  2.4233935E-05  4.9402068E-04  1.9760902E-03  4.8319805E-04  1.2638652E-03  1.6275985E-04
  2.5869121E-05  5.1390566E-04  2.0550918E-03  5.0371335E-04  1.3701185E-03  1.9373062E-04
  2.7518489E-05  5.3396988E-04  2.1353748E-03  5.2435516E-04  1.4753669E-03  2.2429766E-04
  2.9180407E-05  5.5419566E-04  2.2166871E-03  5.4511156E-04  1.5798133E-03  2.5448739E-04
  3.0854937E-05  5.7459816E-04  2.2981014E-03  5.6600154E-04  1.6839600E-03  2.8433555E-04
  3.2532902E-05  5.9513398E-04  2.3800760E-03  5.8698683E-04  1.7875324E-03  3.1388908E-04
  3.4213134E-05  6.1579974E-04  2.4626648E-03  6.0806645E-04  1.8904368E-03  3.4314105E-04
  3.5897464E-05  6.3661494E-04  2.5458619E-03  6.2926156E-04  1.9924946E-03  3.7203104E-04
  3.7583163E-05  6.5752805E-04  2.6298013E-03  6.5053049E-04  2.0938323E-03  4.0066705E-04
  3.9268697E-05  6.7852905E-04  2.7141971E-03  6.7186354E-04  2.1945648E-03  4.2906606E-04
  4.0951224E-05  6.9961812E-04  2.7980355E-03  6.9325470E-04  2.2949532E-03  4.5722518E-04
  4.2631391E-05  7.2078493E-04  2.8825666E-03  7.1470556E-04  2.3950016E-03  4.8512494E-04
  4.4308551E-05  7.4202261E-04  2.9677785E-03  7.3621082E-04  2.4946470E-03  5.1277795E-04
  4.5980131E-05  7.6331267E-04  3.0529686E-03  7.5774937E-04  2.5936086E-03  5.4022652E-04
  4.7651110E-05  7.8468991E-04  3.1385055E-03  7.7936036E-04  2.6924145E-03  5.6749790E-04
  4.9320909E-05  8.0616484E-04  3.2243477E-03  8.0105515E-04  2.7910197E-03  5.9458837E-04
  5.0984336E-05  8.2778166E-04  3.3101981E-03  8.2287766E-04  2.8889438E-03  6.2145258E-04
  5.2645611E-05  8.4931480E-04  3.3961169E-03  8.4460386E-04  2.9864486E-03  6.4817312E-04
  8.0864275E-06  2.7572134E-04  1.1028856E-03  2.5847700E-04 -9.3101517E-05  0.0000000E+00
  8.7555083E-06  2.9030123E-04  1.1610615E-03  2.7176212E-04  2.1975478E-05  0.0000000E+00
  9.5466861E-06  3.0442034E-04  1.2168037E-03  2.8627358E-04  1.3656847E-04 -2.8032033E-06
  1.0438694E-05  3.1818310E-04  1.2723905E-03  3.0175280E-04  2.5038134E-04 -2.4161038E-05
  1.1409276E-05  3.3306550E-04  1.3322414E-03  3.1809972E-04  3.6327436E-04  0.0000000E+00
  1.2446631E-05  3.4907154E-04  1.3961512E-03  3.3536501E-04  4.7581775E-04 -1.6899139E-05
  1.3563052E-05  3.6605668E-04  1.4642529E-03  3.5344389E-04  5.8828174E-04 -4.0801261E-05
  1.4763816E-05  3.8348217E-04  1.5334655E-03  3.7183538E-04  6.9898925E-04 -6.0068204E-06
  1.6020263E-05  4.0128260E-04  1.6047883E-03  3.9049494E-04  8.0822922E-04  2.9468466E-05
  1.7323487E-05  4.1944201E-04  1.6778301E-03  4.0941889E-04  9.1621154E-04  6.2117942E-05
  1.8665125E-05  4.3798974E-04  1.7517419E-03  4.2865022E-04  1.0233319E-03  9.4191400E-05
  2.0030479E-05  4.5674560E-04  1.8269133E-03  4.4802385E-04  1.1292516E-03  1.2579220E-04
  2.1414280E-05  4.7570276E-04  1.9030861E-03  4.6753898E-04  1.2340110E-03  1.5691990E-04
  2.2810517E-05  4.9491561E-04  1.9794573E-03  4.8725656E-04  1.3378435E-03  1.8753073E-04
  2.4216950E-05  5.1431637E-04  2.0570827E-03  5.0711647E-04  1.4402941E-03  2.1766782E-04
  2.5631606E-05  5.3388774E-04  2.1357033E-03  5.2710608E-04  1.5416917E-03  2.4737627E-04
  2.7052291E-05  5.5363015E-04  2.2143449E-03  5.4723068E-04  1.6430283E-03  2.7672899E-04
  2.8473949E-05  5.7345188E-04  2.2935052E-03  5.6740606E-04  1.7435119E-03  3.0574561E-04
  2.9894634E-05  5.9336873E-04  2.3732432E-03  5.8764919E-04  1.8431042E-03  3.3441551E-04
  3.1311251E-05  6.1348545E-04  2.4535621E-03  6.0806198E-04  1.9419997E-03  3.6267380E-04
  3.2729578E-05  6.3365463E-04  2.5345091E-03  6.2850906E-04  2.0401003E-03  3.9065945E-04
  3.4147645E-05  6.5387800E-04  2.6158298E-03  6.4899174E-04  2.1375205E-03  4.1838960E-04
  3.5556623E-05  6.7424256E-04  2.6966239E-03  6.6958786E-04  2.2346067E-03  4.4584832E-04
  3.6962855E-05  6.9464147E-04  2.7782896E-03  6.9020384E-04  2.3313678E-03  4.7299651E-04
  3.8365886E-05  7.1508095E-04  2.8606689E-03  7.1084846E-04  2.4276768E-03  4.9986374E-04
  3.9760418E-05  7.3564620E-04  2.9424603E-03  7.3160759E-04  2.5230034E-03  5.2656532E-04
  4.1155154E-05  7.5624125E-04  3.0246558E-03  7.5238253E-04  2.6182979E-03  5.5303504E-04
  4.2549297E-05  7.7686107E-04  3.1072951E-03  7.7316889E-04  2.7134886E-03  5.7927804E-04
  4.3935392E-05  7.9754864E-04  3.1899940E-03  7.9401301E-04  2.8077373E-03  6.0533394E-04
  4.5313861E-05  8.1826452E-04  3.2727799E-03  8.1487587E-04  2.9015689E-03  6.3123867E-04
  7.3208831E-06  2.6776377E-04  1.0712210E-03  2.5301116E-04 -1.0748064E-04  0.0000000E+00
  7.9102898E-06  2.8100771E-04  1.1238839E-03  2.6559060E-04  9.5196933E-06  0.0000000E+00
  8.6062622E-06  2.9309888E-04  1.1719662E-03  2.7932678E-04  1.2527897E-04 -2.8461145E-06
  9.3822566E-06  3.0643556E-04  1.2257724E-03  2.9404657E-04  2.3963738E-04 -2.4530893E-05
  1.0221512E-05  3.2089308E-04  1.2839791E-03  3.0967219E-04  3.5247206E-04  0.0000000E+00
  1.1104756E-05  3.3643756E-04  1.3459232E-03  3.2621780E-04  4.6446268E-04 -1.8666194E-05
  1.2030511E-05  3.5288551E-04  1.4118029E-03  3.4353190E-04  5.7604330E-04 -4.5895165E-05
  1.3040389E-05  3.6971371E-04  1.4788382E-03  3.6112078E-04  6.8551940E-04 -1.0727237E-05
  1.4101419E-05  3.8696173E-04  1.5478162E-03  3.7904085E-04  7.9324112E-04  2.5071966E-05
  1.5202401E-05  4.0455936E-04  1.6182920E-03  3.9723270E-04  8.9939341E-04  5.7789549E-05
  1.6329333E-05  4.2238051E-04  1.6892605E-03  4.1558312E-04  1.0042910E-03  8.9836486E-05
  1.7472974E-05  4.4048539E-04  1.7617331E-03  4.3416357E-04  1.1076574E-03  1.2128312E-04
  1.8630557E-05  4.5882941E-04  1.8353686E-03  4.5293517E-04  1.2096337E-03  1.5214729E-04
  1.9801381E-05  4.7728291E-04  1.9089635E-03  4.7177612E-04  1.3106493E-03  1.8243459E-04
  2.0975212E-05  4.9596803E-04  1.9835778E-03  4.9081110E-04  1.4104251E-03  2.1220935E-04
  2.2149726E-05  5.1484705E-04  2.0590819E-03  5.1000650E-04  1.5091505E-03  2.4151058E-04
  2.3323621E-05  5.3379849E-04  2.1348625E-03  5.2924714E-04  1.6074053E-03  2.7038699E-04
  2.4495385E-05  5.5285246E-04  2.2111459E-03  5.4856689E-04  1.7043863E-03  2.9882932E-04
  2.5664652E-05  5.7201745E-04  2.2879588E-03  5.6797570E-04  1.8003019E-03  3.2685557E-04
  2.6831820E-05  5.9132094E-04  2.3653625E-03  5.8750170E-04  1.8961565E-03  3.5450138E-04
  2.7993970E-05  6.1069897E-04  2.4430602E-03  6.0708555E-04  1.9908340E-03  3.8181510E-04
  2.9149973E-05  6.3014360E-04  2.5209099E-03  6.2672032E-04  2.0844615E-03  4.0881355E-04
  3.0297477E-05  6.4966754E-04  2.5985654E-03  6.4641820E-04  2.1778846E-03  4.3551615E-04
  3.1442163E-05  6.6924806E-04  2.6768511E-03  6.6616051E-04  2.2710439E-03  4.6189548E-04
  3.2584386E-05  6.8888558E-04  2.7556880E-03  6.8594884E-04  2.3637748E-03  4.8798105E-04
  3.3722308E-05  7.0860211E-04  2.8343742E-03  7.0580593E-04  2.4554598E-03  5.1387964E-04
  3.4854672E-05  7.2833561E-04  2.9131800E-03  7.2567046E-04  2.5468613E-03  5.3951296E-04
  3.5981584E-05  7.4809786E-04  2.9922045E-03  7.4555472E-04  2.6380091E-03  5.6489218E-04
  3.7104939E-05  7.6797924E-04  3.0716928E-03  7.6554988E-04  2.7285277E-03  5.9009278E-04
  3.8220260E-05  7.8785388E-04  3.1513140E-03  7.8553112E-04  2.8187369E-03  6.1507862E-04
  6.5589328E-06  2.6116476E-04  1.0448427E-03  2.4951864E-04 -1.1775400E-04  0.0000000E+00
  7.0603506E-06  2.7236874E-04  1.0892160E-03  2.6121961E-04  2.1993151E-06  0.0000000E+00
  7.6539635E-06  2.8399575E-04  1.1360117E-03  2.7411276E-04  1.1986015E-04 -2.9159165E-06
  8.3126462E-06  2.9683726E-04  1.1873272E-03  2.8801866E-04  2.3522624E-04 -2.5132522E-05
  9.0190391E-06  3.1073860E-04  1.2428542E-03  3.0281679E-04  3.4833812E-04  0.0000000E+00
  9.7444646E-06  3.2567620E-04  1.3024478E-03  3.1851145E-04  4.6012159E-04 -2.0259173E-05
  1.0484837E-05  3.4156541E-04  1.3663413E-03  3.3504836E-04  5.7098744E-04 -5.0424460E-05
  1.1304870E-05  3.5775218E-04  1.4315248E-03  3.5179782E-04  6.7923424E-04 -1.4664907E-05
  1.2169588E-05  3.7431104E-04  1.4975171E-03  3.6885408E-04  7.8539357E-04  2.1632501E-05
  1.3068592E-05  3.9120083E-04  1.5645017E-03  3.8618331E-04  8.8963214E-04  5.4562265E-05
  1.3989318E-05  4.0836614E-04  1.6331145E-03  4.0373679E-04  9.9215367E-04  8.6710500E-05
  1.4920260E-05  4.2572294E-04  1.7027935E-03  4.2144016E-04  1.0928839E-03  1.1809005E-04
  1.5858723E-05  4.4326018E-04  1.7733268E-03  4.3928680E-04  1.1920552E-03  1.4874766E-04
  1.6804686E-05  4.6099045E-04  1.8443816E-03  4.5729505E-04  1.2902949E-03  1.7877842E-04
  1.7748686E-05  4.7887571E-04  1.9159682E-03  4.7543095E-04  1.3869256E-03  2.0820270E-04
  1.8690504E-05  4.9690736E-04  1.9880213E-03  4.9368901E-04  1.4821810E-03  2.3706360E-04
  1.9634373E-05  5.1509749E-04  2.0604043E-03  5.1208538E-04  1.5767972E-03  2.6541907E-04
  2.0571471E-05  5.3335293E-04  2.1332735E-03  5.3052869E-04  1.6705328E-03  2.9331511E-04
  2.1500638E-05  5.5167565E-04  2.2066514E-03  5.4902240E-04  1.7632970E-03  3.2075572E-04
  2.2422124E-05  5.7012123E-04  2.2805998E-03  5.6762419E-04  1.8547937E-03  3.4770187E-04
  2.3340265E-05  5.8864110E-04  2.3546619E-03  5.8628748E-04  1.9458065E-03  3.7428957E-04
  2.4254289E-05  6.0722511E-04  2.4288806E-03  6.0500320E-04  2.0363526E-03  4.0053715E-04
  2.5159705E-05  6.2586652E-04  2.5036620E-03  6.2376620E-04  2.1260939E-03  4.2641318E-04
  2.6057652E-05  6.4456687E-04  2.5786052E-03  6.4257835E-04  2.2150427E-03  4.5200858E-04
  2.6949337E-05  6.6332507E-04  2.6536237E-03  6.6143960E-04  2.3033037E-03  4.7732649E-04
  2.7838633E-05  6.8214483E-04  2.7286644E-03  6.8035625E-04  2.3912589E-03  5.0231882E-04
  2.8720383E-05  7.0097992E-04  2.8037234E-03  6.9928084E-04  2.4783951E-03  5.2702367E-04
  2.9594986E-05  7.1983403E-04  2.8789246E-03  7.1821738E-04  2.5648815E-03  5.5147143E-04
  3.0466602E-05  7.3875489E-04  2.9547149E-03  7.3721484E-04  2.6516454E-03  5.7573852E-04
  3.1334107E-05  7.5768934E-04  3.0306065E-03  7.5622159E-04  2.7376949E-03  5.9977422E-04
  5.7551580E-06  2.5645668E-04  1.0255053E-03  2.4889139E-04 -1.2128284E-04  0.0000000E+00
  6.1594872E-06  2.6703755E-04  1.0680348E-03  2.5955935E-04  3.1823682E-06  0.0000000E+00
  6.6417309E-06  2.7802240E-04  1.1125025E-03  2.7145985E-04  1.2389116E-04 -3.0250478E-06
  7.1747843E-06  2.9019040E-04  1.1610568E-03  2.8438654E-04  2.4117038E-04 -2.6073134E-05
  7.7425030E-06  3.0338050E-04  1.2135019E-03  2.9820907E-04  3.5516218E-04  0.0000000E+00
  8.3085049E-06  3.1765688E-04  1.2702836E-03  3.1301007E-04  4.6694926E-04 -2.1596244E-05
  8.8726441E-06  3.3278262E-04  1.3314457E-03  3.2859537E-04  5.7740682E-04 -5.4109877E-05
  9.5100538E-06  3.4824099E-04  1.3932830E-03  3.4444382E-04  6.8444088E-04 -1.7380608E-05
  1.0187115E-05  3.6402357E-04  1.4563390E-03  3.6056759E-04  7.8888540E-04  1.9713968E-05
  1.0893002E-05  3.8009162E-04  1.5205029E-03  3.7693410E-04  8.9101260E-04  5.3073477E-05
  1.1613541E-05  3.9639749E-04  1.5855974E-03  3.9350182E-04  9.9122183E-04  8.5420706E-05
  1.2338532E-05  4.1290448E-04  1.6515882E-03  4.1024149E-04  1.0890286E-03  1.1687598E-04
  1.3065191E-05  4.2959748E-04  1.7183384E-03  4.2714131E-04  1.1848154E-03  1.4748635E-04
  1.3792331E-05  4.4646666E-04  1.7854913E-03  4.4419567E-04  1.2796858E-03  1.7730084E-04
  1.4514952E-05  4.6344397E-04  1.8535957E-03  4.6133883E-04  1.3729876E-03  2.0640513E-04
  1.5233519E-05  4.8052832E-04  1.9224691E-03  4.7857191E-04  1.4647871E-03  2.3486166E-04
  1.5952675E-05  4.9775389E-04  1.9915618E-03  4.9593220E-04  1.5552942E-03  2.6276036E-04
  1.6659671E-05  5.1507914E-04  2.0606688E-03  5.1337918E-04  1.6449102E-03  2.9005707E-04
  1.7355655E-05  5.3248562E-04  2.1298992E-03  5.3089566E-04  1.7335843E-03  3.1678455E-04
  1.8049876E-05  5.4993541E-04  2.1996791E-03  5.4844603E-04  1.8208392E-03  3.4302331E-04
  1.8736639E-05  5.6749398E-04  2.2700004E-03  5.6609649E-04  1.9076934E-03  3.6885457E-04
  1.9416428E-05  5.8513901E-04  2.3407186E-03  5.8382546E-04  1.9940229E-03  3.9429029E-04
  2.0093377E-05  6.0276483E-04  2.4114014E-03  6.0152865E-04  2.0788603E-03  4.1930535E-04
  2.0762744E-05  6.2048425E-04  2.4820998E-03  6.1931916E-04  2.1632448E-03  4.4394449E-04
  2.1424977E-05  6.3828625E-04  2.5529393E-03  6.3718639E-04  2.2471987E-03  4.6824070E-04
  2.2084355E-05  6.5608356E-04  2.6243608E-03  6.5504370E-04  2.3301369E-03  4.9227020E-04
  2.2736011E-05  6.7388374E-04  2.6958698E-03  6.7289932E-04  2.4130913E-03  5.1596946E-04
  2.3380174E-05  6.9171001E-04  2.7673816E-03  6.9077695E-04  2.4958525E-03  5.3936668E-04
  2.4020742E-05  7.0965508E-04  2.8389127E-03  7.0877036E-04  2.5769772E-03  5.6259087E-04
  2.4657517E-05  7.2758042E-04  2.9104710E-03  7.2674030E-04  2.6579812E-03  5.8553758E-04
  4.8506433E-06  2.5455035E-04  1.0176553E-03  2.5217435E-04 -1.1445987E-04  0.0000000E+00
  5.1512431E-06  2.6596416E-04  1.0636353E-03  2.6151392E-04  1.6908810E-05  0.0000000E+00
  5.5160440E-06  2.7611836E-04  1.1047131E-03  2.7226190E-04  1.4245005E-04 -3.1924717E-06
  5.9179362E-06  2.8738318E-04  1.1495013E-03  2.8401396E-04  2.6279759E-04 -2.7516175E-05
  6.3418720E-06  2.9964011E-04  1.1982465E-03  2.9667247E-04  3.7840266E-04  0.0000000E+00
  6.7517980E-06  3.1299145E-04  1.2518072E-03  3.1035162E-04  4.9074129E-04 -2.2543110E-05
  7.1529191E-06  3.2720370E-04  1.3089717E-03  3.2484653E-04  6.0086295E-04 -5.6508960E-05
  7.6200337E-06  3.4176170E-04  1.3670645E-03  3.3964372E-04  7.0670090E-04 -1.8236495E-05
  8.1154973E-06  3.5660395E-04  1.4264199E-03  3.5469290E-04  8.0928928E-04  2.0112306E-05
  8.6299426E-06  3.7170452E-04  1.4868411E-03  3.6997258E-04  9.0887388E-04  5.4266005E-05
  9.1516986E-06  3.8705371E-04  1.5479684E-03  3.8547825E-04  1.0055843E-03  8.7110845E-05
  9.6773254E-06  4.0258707E-04  1.6098576E-03  4.0114982E-04  1.1002282E-03  1.1886099E-04
  1.0202027E-05  4.1827054E-04  1.6725340E-03  4.1695524E-04  1.1929062E-03  1.4956986E-04
  1.0715700E-05  4.3404022E-04  1.7361604E-03  4.3283301E-04  1.2834856E-03  1.7925813E-04
  1.1227501E-05  4.4996721E-04  1.7999622E-03  4.4885558E-04  1.3725056E-03  2.0807027E-04
  1.1736278E-05  4.6603907E-04  1.8639892E-03  4.6501227E-04  1.4601091E-03  2.3608693E-04
  1.2235974E-05  4.8221843E-04  1.9286754E-03  4.8126879E-04  1.5463748E-03  2.6340785E-04
  1.2731384E-05  4.9844931E-04  1.9938173E-03  4.9756908E-04  1.6313469E-03  2.9003100E-04
  1.3220477E-05  5.1473473E-04  2.0592695E-03  5.1391679E-04  1.7150479E-03  3.1601114E-04
  1.3694824E-05  5.3111647E-04  2.1247114E-03  5.3035486E-04  1.7974328E-03  3.4147780E-04
  1.4164548E-05  5.4756946E-04  2.1902155E-03  5.4685859E-04  1.8789323E-03  3.6640664E-04
  1.4630611E-05  5.6406940E-04  2.2558888E-03  5.6340437E-04  1.9596290E-03  3.9082328E-04
  1.5092560E-05  5.8054476E-04  2.3220761E-03  5.7992230E-04  2.0395273E-03  4.1478546E-04
  1.5546506E-05  5.9711040E-04  2.3883017E-03  5.9652691E-04  2.1185670E-03  4.3836788E-04
  1.5994104E-05  6.1375647E-04  2.4546287E-03  6.1320853E-04  2.1968717E-03  4.6158546E-04
  1.6443773E-05  6.3038797E-04  2.5215522E-03  6.2987250E-04  2.2748235E-03  4.8441704E-04
  1.6885844E-05  6.4706761E-04  2.5885868E-03  6.4658217E-04  2.3524188E-03  5.0695298E-04
  1.7320064E-05  6.6378945E-04  2.6555247E-03  6.6333173E-04  2.4295250E-03  5.2920781E-04
  1.7751073E-05  6.8049678E-04  2.7218777E-03  6.8006445E-04  2.5056318E-03  5.5116678E-04
  1.8177549E-05  6.9725387E-04  2.7885608E-03  6.9684506E-04  2.5812667E-03  5.7283121E-04
  3.7624723E-06  2.5829135E-04  1.0327064E-03  2.5829135E-04 -8.7940436E-05  0.0000000E+00
  3.9551332E-06  2.6891954E-04  1.0752821E-03  2.6891954E-04  5.4949874E-05  0.0000000E+00
  4.1956285E-06  2.8037203E-04  1.1207841E-03  2.7873589E-04  1.8844216E-04 -3.4716524E-06
  4.4599387E-06  2.9056882E-04  1.1623616E-03  2.8901323E-04  3.1394344E-04 -2.9922455E-05
  4.7353901E-06  3.0169122E-04  1.2067263E-03  3.0034282E-04  4.3236479E-04  0.0000000E+00
  4.9997524E-06  3.1391689E-04  1.2555266E-03  3.1273175E-04  5.4579456E-04 -2.2754193E-05
  5.2554991E-06  3.2702457E-04  1.3077070E-03  3.2598298E-04  6.5578530E-04 -5.6472963E-05
  5.5611981E-06  3.4038910E-04  1.3616251E-03  3.3946440E-04  7.6016567E-04 -1.5534940E-05
  5.8832796E-06  3.5405283E-04  1.4163810E-03  3.5322861E-04  8.6036238E-04  2.4946027E-05
  6.2147582E-06  3.6795893E-04  1.4718270E-03  3.6722107E-04  9.5674433E-04  6.0569545E-05
  6.5478181E-06  3.8200447E-04  1.5278291E-03  3.8134103E-04  1.0495275E-03  9.4440555E-05
  6.8778306E-06  3.9624881E-04  1.5849968E-03  3.9565020E-04  1.1399674E-03  1.2682457E-04
  7.2032835E-06  4.1067244E-04  1.6431044E-03  4.1013017E-04  1.2281305E-03  1.5781954E-04
  7.5230491E-06  4.2521636E-04  1.7014383E-03  4.2472316E-04  1.3136189E-03  1.8751637E-04
  7.8362289E-06  4.3989284E-04  1.7599331E-03  4.3944300E-04  1.3971620E-03  2.1612090E-04
  8.1425255E-06  4.5467163E-04  1.8186863E-03  4.5426018E-04  1.4788850E-03  2.4371694E-04
  8.4416339E-06  4.6947188E-04  1.8780338E-03  4.6909464E-04  1.5586192E-03  2.7035317E-04
  8.7347183E-06  4.8439874E-04  1.9378086E-03  4.8405197E-04  1.6374207E-03  2.9618589E-04
  9.0220094E-06  4.9942493E-04  1.9978724E-03  4.9910531E-04  1.7151789E-03  3.2127773E-04
  9.3032579E-06  5.1442962E-04  2.0579177E-03  5.1413453E-04  1.7909677E-03  3.4569836E-04
  9.5815980E-06  5.2947612E-04  2.1179648E-03  5.2920310E-04  1.8658063E-03  3.6948142E-04
  9.8556079E-06  5.4458454E-04  2.1781407E-03  5.4433135E-04  1.9399755E-03  3.9267189E-04
  1.0118370E-05  5.5980055E-04  2.2388773E-03  5.5956526E-04  2.0139203E-03  4.1535945E-04
  1.0380306E-05  5.7503094E-04  2.2996425E-03  5.7481192E-04  2.0866076E-03  4.3757414E-04
  1.0641742E-05  5.9025963E-04  2.3604871E-03  5.9005540E-04  2.1581494E-03  4.5935055E-04
  1.0898121E-05  6.0548365E-04  2.4219601E-03  6.0529286E-04  2.2294959E-03  4.8076091E-04
  1.1150529E-05  6.2075049E-04  2.4830500E-03  6.2057205E-04  2.2999552E-03  5.0178040E-04
  1.1398843E-05  6.3605618E-04  2.5438438E-03  6.3588906E-04  2.3696967E-03  5.2243522E-04
  1.1641660E-05  6.5135187E-04  2.6052682E-03  6.5119511E-04  2.4397090E-03  5.4281107E-04
  1.1883994E-05  6.6669402E-04  2.6667602E-03  6.6654671E-04  2.5089671E-03  5.6288887E-04
  2.3402606E-06  2.7524490E-04  1.1000089E-03  2.7524490E-04 -9.5280967E-06  0.0000000E+00
  2.4255645E-06  2.8494992E-04  1.1384920E-03  2.8494992E-04  1.5591194E-04  0.0000000E+00
  2.5368528E-06  2.9540974E-04  1.1799305E-03  2.9540974E-04  3.0456161E-04 -3.9912895E-06
  2.6589116E-06  3.0700753E-04  1.2257848E-03  3.0695254E-04  4.3970935E-04 -3.4401251E-05
  2.7849548E-06  3.1684476E-04  1.2677290E-03  3.1649638E-04  5.6344989E-04  0.0000000E+00
  2.9123129E-06  3.2746245E-04  1.3095973E-03  3.2716752E-04  6.7880318E-04 -2.1016264E-05
  3.0585575E-06  3.3897949E-04  1.3555158E-03  3.3872392E-04  7.8847678E-04 -4.9992409E-05
  3.2148116E-06  3.5074844E-04  1.4025170E-03  3.5052651E-04  8.9021033E-04 -3.4315953E-06
  3.3725426E-06  3.6273877E-04  1.4509722E-03  3.6254499E-04  9.8643944E-04  4.1436808E-05
  3.5285550E-06  3.7494028E-04  1.5003469E-03  3.7477004E-04  1.0776361E-03  8.0195431E-05
  3.6791889E-06  3.8737306E-04  1.5494734E-03  3.8722280E-04  1.1639422E-03  1.1630080E-04
  3.8244210E-06  3.9994638E-04  1.5996713E-03  3.9981325E-04  1.2469375E-03  1.5012517E-04
  3.9641300E-06  4.1264162E-04  1.6507769E-03  4.1252312E-04  1.3270132E-03  1.8188282E-04
  4.0983491E-06  4.2544713E-04  1.7020212E-03  4.2534110E-04  1.4044546E-03  2.1187745E-04
  4.2269170E-06  4.3836600E-04  1.7534941E-03  4.3827088E-04  1.4796197E-03  2.4030842E-04
  4.3504849E-06  4.5136637E-04  1.8052607E-03  4.5128082E-04  1.5526717E-03  2.6733082E-04
  4.4704439E-06  4.6436015E-04  1.8575782E-03  4.6428292E-04  1.6236567E-03  2.9313390E-04
  4.5866898E-06  4.7747592E-04  1.9098520E-03  4.7740597E-04  1.6932576E-03  3.1784626E-04
  4.6994471E-06  4.9068981E-04  1.9621662E-03  4.9062625E-04  1.7614545E-03  3.4156335E-04
  4.8091370E-06  5.0388575E-04  2.0150684E-03  5.0382787E-04  1.8276478E-03  3.6443344E-04
  4.9161129E-06  5.1707959E-04  2.0679978E-03  5.1702677E-04  1.8933714E-03  3.8651035E-04
  5.0205777E-06  5.3029805E-04  2.1210141E-03  5.3024971E-04  1.9585635E-03  4.0786264E-04
  5.1227193E-06  5.4363662E-04  2.1746650E-03  5.4359217E-04  2.0222196E-03  4.2863398E-04
  5.2234351E-06  5.5693578E-04  2.2279096E-03  5.5689493E-04  2.0849381E-03  4.4878325E-04
  5.3227731E-06  5.7021253E-04  2.2808572E-03  5.7017499E-04  2.1469302E-03  4.6837736E-04
  5.4202538E-06  5.8362076E-04  2.3344473E-03  5.8358607E-04  2.2085401E-03  4.8762996E-04
  5.5163304E-06  5.9699368E-04  2.3881416E-03  5.9696157E-04  2.2697567E-03  5.0640399E-04
  5.6111906E-06  6.1033177E-04  2.4417220E-03  6.1030204E-04  2.3304521E-03  5.2473385E-04
  5.7051936E-06  6.2374278E-04  2.4946392E-03  6.2371518E-04  2.3901364E-03  5.4279368E-04
  5.7979130E-06  6.3711785E-04  2.5479265E-03  6.3709219E-04  2.4492842E-03  5.6050899E-04
 -1.3006669E-22  2.9573338E-20 -6.0344077E-20  0.0000000E+00 -3.9153807E-21  0.0000000E+00
 -1.6283647E-22 -4.5340379E-20 -2.9234945E-19  2.7498809E-21  6.3074257E-20  0.0000000E+00
 -1.3651990E-22 -2.4114640E-20 -7.9256166E-20 -3.0503730E-20  1.1404158E-19 -5.1199009E-06
 -3.7076888E-22 -5.4274244E-20 -2.6056998E-19  5.4341251E-21  1.1488357E-19 -4.4128844E-05
  9.4370546E-21 -2.4174200E-18 -4.8617827E-18 -3.6575848E-18  4.9241726E-18  0.0000000E+00
 -2.3187435E-20  1.9210505E-18 -3.1703031E-17  1.9187187E-18 -7.8167550E-18  2.6886401E-21
 -1.9400153E-22 -1.7563467E-21 -4.2374641E-19 -6.6078198E-21  3.1859950E-19  6.6853552E-21
 -3.7957805E-23 -4.5529535E-20 -2.7589899E-19 -4.9540352E-20 -7.8087660E-20  1.5488845E-21
  1.5572982E-23 -4.0017837E-20 -1.1734108E-19 -5.2613108E-20 -3.6193348E-19 -1.8529352E-21
 -2.7402227E-23 -5.3533258E-20  6.3990159E-21 -1.0352771E-19 -4.2408029E-19  9.5386554E-22
 -3.9782044E-22 -6.2752615E-21  3.7565619E-20  5.8661220E-20 -1.0741631E-19  2.0764806E-20
 -1.3163740E-22 -3.4870562E-20 -1.8506981E-19 -2.6927905E-20  3.1416085E-20  2.5333619E-20
  2.4925008E-23 -1.1092645E-19 -4.2417941E-19 -1.6282519E-19  0.0000000E+00  2.9577850E-20
  1.2339828E-22 -1.1531471E-19  7.2557220E-20 -7.9374430E-20  0.0000000E+00  9.7000010E-20
 -6.9351681E-09 -9.9093201E-20 -1.2292619E-19 -7.9502967E-20  9.9302412E-21  7.8428175E-20
 -2.2996824E-08 -4.7931503E-20 -2.2028439E-19  8.1751272E-22 -5.1403524E-21 -3.2572597E-21
 -3.8862349E-08  1.2286833E-19 -9.9106374E-20 -3.3399315E-20 -1.7835669E-19 -4.3881633E-20
 -5.4391919E-08  5.3582871E-20  1.6413560E-19 -7.6718130E-20 -1.3984503E-19 -5.3487135E-20
 -6.9720627E-08 -2.2552863E-19  4.4214181E-19 -1.1223311E-19 -4.8064284E-21 -5.6504132E-20
 -8.5153432E-08 -3.1728268E-19  5.5856997E-19 -1.3114640E-19 -2.8370719E-19 -1.4675537E-19
 -1.0086852E-07 -3.0612054E-19 -2.0266311E-19 -1.1762791E-19 -6.8450010E-19 -1.1612322E-19
 -1.1671513E-07 -2.1163016E-19 -1.3044961E-18 -1.0469097E-19 -8.4406113E-19  2.3230883E-21
 -1.3252629E-07 -6.1436150E-20 -4.2939994E-19  3.5447562E-20  4.2982518E-19 -2.7516752E-21
 -1.4815452E-07  4.5117410E-21 -1.9259333E-19 -7.9896206E-21  8.5260779E-19  3.5646970E-20
 -1.6365914E-07 -1.4732482E-21 -4.3310889E-19 -1.2949452E-21  4.2864232E-19  1.0975047E-19
 -1.7909003E-07 -1.4193933E-19 -1.6274360E-19  0.0000000E+00  4.8335047E-19  1.1200090E-19
 -1.9447124E-07 -1.7530507E-19  1.3613097E-19 -4.8242710E-20  1.1845262E-19  1.1725940E-19
 -2.0982684E-07 -2.1677137E-19 -4.3770656E-19 -1.0583485E-19 -4.3285572E-19  1.0608568E-19
 -2.2518086E-07 -1.5786868E-19 -2.1305798E-19  0.0000000E+00  1.3425533E-19 -3.2897591E-20
 -2.4055739E-07 -2.7408775E-20 -3.6046521E-19  0.0000000E+00  6.5245921E-19 -2.0612240E-19
 ---


==> anc/BFG_II_FF_photon/BFG_II_FF_photon.info <==
SetDesc: "Photon Fragmentation Function set BFG II tapered below z_Min=4.628000e-02"
SetIndex: 2090002
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 1
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 1.4142136e+00
QMax: 9.9237090e+02
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239
Interpolator: linear


==> anc/BFG_II_FF_photon/BFG_II_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 3.6280000E-02 4.1280000E-02 4.4280000E-02 4.5280000E-02 4.5780000E-02 4.6080000E-02 4.6180000E-02 4.6230000E-02 4.6280000E-02 5.1310000E-02 5.6900000E-02 6.3110000E-02 6.9990000E-02 7.7620000E-02 8.6080000E-02 9.5470000E-02 1.0590000E-01 1.1740000E-01 1.3020000E-01 1.4440000E-01 1.6020000E-01 1.7760000E-01 1.9700000E-01 2.1850000E-01 2.4230000E-01 2.6870000E-01 2.9800000E-01 3.3050000E-01 3.6660000E-01 4.0650000E-01 4.5080000E-01 5.0000000E-01 5.3210000E-01 5.6430000E-01 5.9640000E-01 6.2860000E-01 6.6070000E-01 6.9290000E-01 7.2500000E-01 7.5710000E-01 7.8930000E-01 8.2140000E-01 8.5360000E-01 8.8570000E-01 9.0000000E-01 9.1790000E-01 9.3000000E-01 9.4000000E-01 9.5000000E-01 9.6000000E-01 9.7000000E-01 9.8000000E-01 9.8990000E-01 9.8995000E-01 9.9000000E-01 9.9010000E-01 9.9040000E-01 9.9090000E-01 9.9190000E-01 9.9490000E-01 9.9990000E-01 1.0000000E+00 
1.4142136E+00 1.6733201E+00 1.9748418E+00 2.3237900E+00 2.7386128E+00 3.2403703E+00 3.8078866E+00 4.4988888E+00 4.5011110E+00 5.7445626E+00 7.4161985E+00 9.6436508E+00 1.2489996E+01 1.6155494E+01 2.0856654E+01 2.7055499E+01 3.4985711E+01 4.5254834E+01 5.8540584E+01 7.5716577E+01 9.7938756E+01 1.2667675E+02 1.6385054E+02 2.1193159E+02 2.7412406E+02 3.5454196E+02 4.5825757E+02 5.9329588E+02 7.6746335E+02 9.9237090E+02 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  5.5114670E-06  1.0821725E-06  4.6523011E-06  1.1551978E-06  1.1551978E-06  4.6523011E-06  1.0821725E-06  5.5114670E-06  0.0000000E+00  8.7254060E-07
  0.0000000E+00  5.8633001E-06  1.2885387E-06  5.0765923E-06  1.3642012E-06  1.3642012E-06  5.0765923E-06  1.2885387E-06  5.8633001E-06  0.0000000E+00  1.1654252E-06
  0.0000000E+00  6.2163219E-06  1.4877250E-06  5.4916277E-06  1.5657476E-06  1.5657476E-06  5.4916277E-06  1.4877250E-06  6.2163219E-06  0.0000000E+00  1.4419631E-06
  0.0000000E+00  6.5596243E-06  1.6781638E-06  5.8950902E-06  1.7582225E-06  1.7582225E-06  5.8950902E-06  1.6781638E-06  6.5596243E-06  0.0000000E+00  1.6980941E-06
  0.0000000E+00  6.9057377E-06  1.8646200E-06  6.2948532E-06  1.9465295E-06  1.9465295E-06  6.2948532E-06  1.8646200E-06  6.9057377E-06  0.0000000E+00  1.9401046E-06
  0.0000000E+00  7.2555199E-06  2.0487656E-06  6.7015482E-06  2.1325274E-06  2.1325274E-06  6.7015482E-06  2.0487656E-06  7.2555199E-06  0.0000000E+00  2.1710985E-06
  0.0000000E+00  7.5932517E-06  2.2194879E-06  7.0851109E-06  2.3050959E-06  2.3050959E-06  7.0851109E-06  2.2194879E-06  7.5932517E-06  0.0000000E+00  2.3769219E-06
  0.0000000E+00  7.9407149E-06  2.3897459E-06  7.4728371E-06  2.4767434E-06  2.4767434E-06  7.4728371E-06  2.3897459E-06  7.9407149E-06  0.0000000E+00  2.5746465E-06
  0.0000000E+00  7.9417378E-06  2.3902408E-06  7.4739705E-06  2.4772411E-06  2.4772411E-06  7.4739705E-06  2.3902408E-06  7.9417378E-06  0.0000000E+00  2.5752107E-06
  1.8095514E-06  8.4399711E-06  2.6294023E-06  8.0363895E-06  2.7182554E-06  2.7182554E-06  8.0363895E-06  2.6294023E-06  8.4399711E-06  1.8095514E-06  2.8258444E-06
  2.0463438E-06  8.9627743E-06  2.8676704E-06  8.6137943E-06  2.9588336E-06  2.9588336E-06  8.6137943E-06  2.8676704E-06  8.9627743E-06  2.0463438E-06  3.0637177E-06
  2.2799832E-06  9.4893125E-06  3.1022357E-06  9.1976747E-06  3.1952512E-06  3.1952512E-06  9.1976747E-06  3.1022357E-06  9.4893125E-06  2.2799832E-06  3.2857884E-06
  2.5002096E-06  1.0001494E-05  3.3233833E-06  9.7607670E-06  3.4177855E-06  3.4177855E-06  9.7607670E-06  3.3233833E-06  1.0001494E-05  2.5002096E-06  3.4852093E-06
  2.7116402E-06  1.0511358E-05  3.5343531E-06  1.0315958E-05  3.6301419E-06  3.6301419E-06  1.0315958E-05  3.5343531E-06  1.0511358E-05  2.7116402E-06  3.6678098E-06
  2.9142785E-06  1.1011031E-05  3.7374554E-06  1.0854547E-05  3.8346337E-06  3.8346337E-06  1.0854547E-05  3.7374554E-06  1.1011031E-05  2.9142785E-06  3.8352160E-06
  3.1141495E-06  1.1513061E-05  3.9373197E-06  1.1399100E-05  4.0358844E-06  4.0358844E-06  1.1399100E-05  3.9373197E-06  1.1513061E-05  3.1141495E-06  3.9943432E-06
  3.3066110E-06  1.2011332E-05  4.1293163E-06  1.1934412E-05  4.2288069E-06  4.2288069E-06  1.1934412E-05  4.1293163E-06  1.2011332E-05  3.3066110E-06  4.1425036E-06
  3.4939857E-06  1.2502724E-05  4.3166868E-06  1.2461387E-05  4.4171067E-06  4.4171067E-06  1.2461387E-05  4.3166868E-06  1.2502724E-05  3.4939857E-06  4.2828015E-06
  3.6776569E-06  1.2992672E-05  4.4994332E-06  1.2986987E-05  4.6012382E-06  4.6012382E-06  1.2986987E-05  4.4994332E-06  1.2992672E-05  3.6776569E-06  4.4160203E-06
  3.8571667E-06  1.3482195E-05  4.6784796E-06  1.3506126E-05  4.7807489E-06  4.7807489E-06  1.3506126E-05  4.6784796E-06  1.3482195E-05  3.8571667E-06  4.5436899E-06
  4.0334371E-06  1.3971233E-05  4.8542862E-06  1.4024308E-05  4.9574790E-06  4.9574790E-06  1.4024308E-05  4.8542862E-06  1.3971233E-05  4.0334371E-06  4.6672004E-06
  4.2073935E-06  1.4456131E-05  5.0268568E-06  1.4537405E-05  5.1309734E-06  5.1309734E-06  1.4537405E-05  5.0268568E-06  1.4456131E-05  4.2073935E-06  4.7870073E-06
  4.3781134E-06  1.4941942E-05  5.1971100E-06  1.5050994E-05  5.3021519E-06  5.3021519E-06  1.5050994E-05  5.1971100E-06  1.4941942E-05  4.3781134E-06  4.9035762E-06
  4.5469835E-06  1.5424073E-05  5.3645888E-06  1.5560861E-05  5.4700964E-06  5.4700964E-06  1.5560861E-05  5.3645888E-06  1.5424073E-05  4.5469835E-06  5.0187576E-06
  4.7139976E-06  1.5907557E-05  5.5306810E-06  1.6066587E-05  5.6366496E-06  5.6366496E-06  1.6066587E-05  5.5306810E-06  1.5907557E-05  4.7139976E-06  5.1311621E-06
  4.8791651E-06  1.6392895E-05  5.6944601E-06  1.6574115E-05  5.8013526E-06  5.8013526E-06  1.6574115E-05  5.6944601E-06  1.6392895E-05  4.8791651E-06  5.2421809E-06
  5.0420225E-06  1.6871319E-05  5.8568483E-06  1.7078424E-05  5.9642064E-06  5.9642064E-06  1.7078424E-05  5.8568483E-06  1.6871319E-05  5.0420225E-06  5.3518149E-06
  5.2048759E-06  1.7356645E-05  6.0183170E-06  1.7579984E-05  6.1261365E-06  6.1261365E-06  1.7579984E-05  6.0183170E-06  1.7356645E-05  5.2048759E-06  5.4614521E-06
  5.3663412E-06  1.7839698E-05  6.1788560E-06  1.8083829E-05  6.2871380E-06  6.2871380E-06  1.8083829E-05  6.1788560E-06  1.7839698E-05  5.3663412E-06  5.5706213E-06
  5.5254990E-06  1.8321346E-05  6.3375460E-06  1.8585818E-05  6.4462908E-06  6.4462908E-06  1.8585818E-05  6.3375460E-06  1.8321346E-05  5.5254990E-06  5.6784049E-06
  0.0000000E+00  1.1022934E-04  2.1643450E-05  9.3046022E-05  2.3103956E-05  2.3103956E-05  9.3046022E-05  2.1643450E-05  1.1022934E-04  0.0000000E+00  1.7450812E-05
  0.0000000E+00  1.1726600E-04  2.5770774E-05  1.0153185E-04  2.7284024E-05  2.7284024E-05  1.0153185E-04  2.5770774E-05  1.1726600E-04  0.0000000E+00  2.3308504E-05
  0.0000000E+00  1.2432644E-04  2.9754500E-05  1.0983255E-04  3.1314952E-05  3.1314952E-05  1.0983255E-04  2.9754500E-05  1.2432644E-04  0.0000000E+00  2.8839262E-05
  0.0000000E+00  1.3119249E-04  3.3563276E-05  1.1790180E-04  3.5164450E-05  3.5164450E-05  1.1790180E-04  3.3563276E-05  1.3119249E-04  0.0000000E+00  3.3961882E-05
  0.0000000E+00  1.3811475E-04  3.7292400E-05  1.2589706E-04  3.8930590E-05  3.8930590E-05  1.2589706E-04  3.7292400E-05  1.3811475E-04  0.0000000E+00  3.8802092E-05
  0.0000000E+00  1.4511040E-04  4.0975312E-05  1.3403096E-04  4.2650548E-05  4.2650548E-05  1.3403096E-04  4.0975312E-05  1.4511040E-04  0.0000000E+00  4.3421970E-05
  0.0000000E+00  1.5186503E-04  4.4389758E-05  1.4170222E-04  4.6101918E-05  4.6101918E-05  1.4170222E-04  4.4389758E-05  1.5186503E-04  0.0000000E+00  4.7538438E-05
  0.0000000E+00  1.5881430E-04  4.7794918E-05  1.4945674E-04  4.9534868E-05  4.9534868E-05  1.4945674E-04  4.7794918E-05  1.5881430E-04  0.0000000E+00  5.1492930E-05
  0.0000000E+00  1.5883476E-04  4.7804816E-05  1.4947941E-04  4.9544822E-05  4.9544822E-05  1.4947941E-04  4.7804816E-05  1.5883476E-04  0.0000000E+00  5.1504214E-05
  3.6191028E-05  1.6879942E-04  5.2588046E-05  1.6072779E-04  5.4365108E-05  5.4365108E-05  1.6072779E-04  5.2588046E-05  1.6879942E-04  3.6191028E-05  5.6516888E-05
  4.0926876E-05  1.7925549E-04  5.7353408E-05  1.7227589E-04  5.9176672E-05  5.9176672E-05  1.7227589E-04  5.7353408E-05  1.7925549E-04  4.0926876E-05  6.1274354E-05
  4.5599664E-05  1.8978625E-04  6.2044714E-05  1.8395349E-04  6.3905024E-05  6.3905024E-05  1.8395349E-04  6.2044714E-05  1.8978625E-04  4.5599664E-05  6.5715768E-05
  5.0004192E-05  2.0002988E-04  6.6467666E-05  1.9521534E-04  6.8355710E-05  6.8355710E-05  1.9521534E-04  6.6467666E-05  2.0002988E-04  5.0004192E-05  6.9704186E-05
  5.4232804E-05  2.1022715E-04  7.0687062E-05  2.0631916E-04  7.2602838E-05  7.2602838E-05  2.0631916E-04  7.0687062E-05  2.1022715E-04  5.4232804E-05  7.3356196E-05
  5.8285570E-05  2.2022061E-04  7.4749108E-05  2.1709094E-04  7.6692674E-05  7.6692674E-05  2.1709094E-04  7.4749108E-05  2.2022061E-04  5.8285570E-05  7.6704320E-05
  6.2282990E-05  2.3026122E-04  7.8746394E-05  2.2798200E-04  8.0717688E-05  8.0717688E-05  2.2798200E-04  7.8746394E-05  2.3026122E-04  6.2282990E-05  7.9886864E-05
  6.6132220E-05  2.4022664E-04  8.2586326E-05  2.3868825E-04  8.4576138E-05  8.4576138E-05  2.3868825E-04  8.2586326E-05  2.4022664E-04  6.6132220E-05  8.2850072E-05
  6.9879714E-05  2.5005448E-04  8.6333736E-05  2.4922775E-04  8.8342134E-05  8.8342134E-05  2.4922775E-04  8.6333736E-05  2.5005448E-04  6.9879714E-05  8.5656030E-05
  7.3553138E-05  2.5985343E-04  8.9988664E-05  2.5973973E-04  9.2024764E-05  9.2024764E-05  2.5973973E-04  8.9988664E-05  2.5985343E-04  7.3553138E-05  8.8320406E-05
  7.7143334E-05  2.6964390E-04  9.3569592E-05  2.7012252E-04  9.5614978E-05  9.5614978E-05  2.7012252E-04  9.3569592E-05  2.6964390E-04  7.7143334E-05  9.0873798E-05
  8.0668742E-05  2.7942465E-04  9.7085724E-05  2.8048616E-04  9.9149580E-05  9.9149580E-05  2.8048616E-04  9.7085724E-05  2.7942465E-04  8.0668742E-05  9.3344008E-05
  8.4147870E-05  2.8912262E-04  1.0053714E-04  2.9074810E-04  1.0261947E-04  1.0261947E-04  2.9074810E-04  1.0053714E-04  2.8912262E-04  8.4147870E-05  9.5740146E-05
  8.7562268E-05  2.9883883E-04  1.0394220E-04  3.0101988E-04  1.0604304E-04  1.0604304E-04  3.0101988E-04  1.0394220E-04  2.9883883E-04  8.7562268E-05  9.8071524E-05
  9.0939670E-05  3.0848146E-04  1.0729178E-04  3.1121721E-04  1.0940193E-04  1.0940193E-04  3.1121721E-04  1.0729178E-04  3.0848146E-04  9.0939670E-05  1.0037515E-04
  9.4279952E-05  3.1815115E-04  1.1061362E-04  3.2133175E-04  1.1273299E-04  1.1273299E-04  3.2133175E-04  1.1061362E-04  3.1815115E-04  9.4279952E-05  1.0262324E-04
  9.7583302E-05  3.2785790E-04  1.1388920E-04  3.3148230E-04  1.1602705E-04  1.1602705E-04  3.3148230E-04  1.1388920E-04  3.2785790E-04  9.7583302E-05  1.0484362E-04
  1.0084045E-04  3.3742639E-04  1.1713697E-04  3.4156849E-04  1.1928413E-04  1.1928413E-04  3.4156849E-04  1.1713697E-04  3.3742639E-04  1.0084045E-04  1.0703630E-04
  1.0409752E-04  3.4713289E-04  1.2036634E-04  3.5159969E-04  1.2252273E-04  1.2252273E-04  3.5159969E-04  1.2036634E-04  3.4713289E-04  1.0409752E-04  1.0922904E-04
  1.0732682E-04  3.5679397E-04  1.2357712E-04  3.6167659E-04  1.2574276E-04  1.2574276E-04  3.6167659E-04  1.2357712E-04  3.5679397E-04  1.0732682E-04  1.1141243E-04
  1.1050998E-04  3.6642693E-04  1.2675092E-04  3.7171636E-04  1.2892582E-04  1.2892582E-04  3.7171636E-04  1.2675092E-04  3.6642693E-04  1.1050998E-04  1.1356810E-04
  0.0000000E+00  1.1022934E-03  2.1643450E-04  9.3046022E-04  2.3103956E-04  2.3103956E-04  9.3046022E-04  2.1643450E-04  1.1022934E-03  0.0000000E+00  1.7450812E-04
  0.0000000E+00  1.1726600E-03  2.5770774E-04  1.0153185E-03  2.7284024E-04  2.7284024E-04  1.0153185E-03  2.5770774E-04  1.1726600E-03  0.0000000E+00  2.3308504E-04
  0.0000000E+00  1.2432644E-03  2.9754500E-04  1.0983255E-03  3.1314952E-04  3.1314952E-04  1.0983255E-03  2.9754500E-04  1.2432644E-03  0.0000000E+00  2.8839262E-04
  0.0000000E+00  1.3119249E-03  3.3563276E-04  1.1790180E-03  3.5164450E-04  3.5164450E-04  1.1790180E-03  3.3563276E-04  1.3119249E-03  0.0000000E+00  3.3961882E-04
  0.0000000E+00  1.3811475E-03  3.7292400E-04  1.2589706E-03  3.8930590E-04  3.8930590E-04  1.2589706E-03  3.7292400E-04  1.3811475E-03  0.0000000E+00  3.8802092E-04
  0.0000000E+00  1.4511040E-03  4.0975312E-04  1.3403096E-03  4.2650548E-04  4.2650548E-04  1.3403096E-03  4.0975312E-04  1.4511040E-03  0.0000000E+00  4.3421970E-04
  0.0000000E+00  1.5186503E-03  4.4389758E-04  1.4170222E-03  4.6101918E-04  4.6101918E-04  1.4170222E-03  4.4389758E-04  1.5186503E-03  0.0000000E+00  4.7538438E-04
  0.0000000E+00  1.5881430E-03  4.7794918E-04  1.4945674E-03  4.9534868E-04  4.9534868E-04  1.4945674E-03  4.7794918E-04  1.5881430E-03  0.0000000E+00  5.1492930E-04
  0.0000000E+00  1.5883476E-03  4.7804816E-04  1.4947941E-03  4.9544822E-04  4.9544822E-04  1.4947941E-03  4.7804816E-04  1.5883476E-03  0.0000000E+00  5.1504214E-04
  3.6191028E-04  1.6879942E-03  5.2588046E-04  1.6072779E-03  5.4365108E-04  5.4365108E-04  1.6072779E-03  5.2588046E-04  1.6879942E-03  3.6191028E-04  5.6516888E-04
  4.0926876E-04  1.7925549E-03  5.7353408E-04  1.7227589E-03  5.9176672E-04  5.9176672E-04  1.7227589E-03  5.7353408E-04  1.7925549E-03  4.0926876E-04  6.1274354E-04
  4.5599664E-04  1.8978625E-03  6.2044714E-04  1.8395349E-03  6.3905024E-04  6.3905024E-04  1.8395349E-03  6.2044714E-04  1.8978625E-03  4.5599664E-04  6.5715768E-04
  5.0004192E-04  2.0002988E-03  6.6467666E-04  1.9521534E-03  6.8355710E-04  6.8355710E-04  1.9521534E-03  6.6467666E-04  2.0002988E-03  5.0004192E-04  6.9704186E-04
  5.4232804E-04  2.1022715E-03  7.0687062E-04  2.0631916E-03  7.2602838E-04  7.2602838E-04  2.0631916E-03  7.0687062E-04  2.1022715E-03  5.4232804E-04  7.3356196E-04
  5.8285570E-04  2.2022061E-03  7.4749108E-04  2.1709094E-03  7.6692674E-04  7.6692674E-04  2.1709094E-03  7.4749108E-04  2.2022061E-03  5.8285570E-04  7.6704320E-04
  6.2282990E-04  2.3026122E-03  7.8746394E-04  2.2798200E-03  8.0717688E-04  8.0717688E-04  2.2798200E-03  7.8746394E-04  2.3026122E-03  6.2282990E-04  7.9886864E-04
  6.6132220E-04  2.4022664E-03  8.2586326E-04  2.3868825E-03  8.4576138E-04  8.4576138E-04  2.3868825E-03  8.2586326E-04  2.4022664E-03  6.6132220E-04  8.2850072E-04
  6.9879714E-04  2.5005448E-03  8.6333736E-04  2.4922775E-03  8.8342134E-04  8.8342134E-04  2.4922775E-03  8.6333736E-04  2.5005448E-03  6.9879714E-04  8.5656030E-04
  7.3553138E-04  2.5985343E-03  8.9988664E-04  2.5973973E-03  9.2024764E-04  9.2024764E-04  2.5973973E-03  8.9988664E-04  2.5985343E-03  7.3553138E-04  8.8320406E-04
  7.7143334E-04  2.6964390E-03  9.3569592E-04  2.7012252E-03  9.5614978E-04  9.5614978E-04  2.7012252E-03  9.3569592E-04  2.6964390E-03  7.7143334E-04  9.0873798E-04
  8.0668742E-04  2.7942465E-03  9.7085724E-04  2.8048616E-03  9.9149580E-04  9.9149580E-04  2.8048616E-03  9.7085724E-04  2.7942465E-03  8.0668742E-04  9.3344008E-04
  8.4147870E-04  2.8912262E-03  1.0053714E-03  2.9074810E-03  1.0261947E-03  1.0261947E-03  2.9074810E-03  1.0053714E-03  2.8912262E-03  8.4147870E-04  9.5740146E-04
  8.7562268E-04  2.9883883E-03  1.0394220E-03  3.0101988E-03  1.0604304E-03  1.0604304E-03  3.0101988E-03  1.0394220E-03  2.9883883E-03  8.7562268E-04  9.8071524E-04
  9.0939670E-04  3.0848146E-03  1.0729178E-03  3.1121721E-03  1.0940193E-03  1.0940193E-03  3.1121721E-03  1.0729178E-03  3.0848146E-03  9.0939670E-04  1.0037515E-03
  9.4279952E-04  3.1815115E-03  1.1061362E-03  3.2133175E-03  1.1273299E-03  1.1273299E-03  3.2133175E-03  1.1061362E-03  3.1815115E-03  9.4279952E-04  1.0262324E-03
  9.7583302E-04  3.2785790E-03  1.1388920E-03  3.3148230E-03  1.1602705E-03  1.1602705E-03  3.3148230E-03  1.1388920E-03  3.2785790E-03  9.7583302E-04  1.0484362E-03
  1.0084045E-03  3.3742639E-03  1.1713697E-03  3.4156849E-03  1.1928413E-03  1.1928413E-03  3.4156849E-03  1.1713697E-03  3.3742639E-03  1.0084045E-03  1.0703630E-03
  1.0409752E-03  3.4713289E-03  1.2036634E-03  3.5159969E-03  1.2252273E-03  1.2252273E-03  3.5159969E-03  1.2036634E-03  3.4713289E-03  1.0409752E-03  1.0922904E-03
  1.0732682E-03  3.5679397E-03  1.2357712E-03  3.6167659E-03  1.2574276E-03  1.2574276E-03  3.6167659E-03  1.2357712E-03  3.5679397E-03  1.0732682E-03  1.1141243E-03
  1.1050998E-03  3.6642693E-03  1.2675092E-03  3.7171636E-03  1.2892582E-03  1.2892582E-03  3.7171636E-03  1.2675092E-03  3.6642693E-03  1.1050998E-03  1.1356810E-03
  0.0000000E+00  2.7557335E-03  5.4108625E-04  2.3261505E-03  5.7759890E-04  5.7759890E-04  2.3261505E-03  5.4108625E-04  2.7557335E-03  0.0000000E+00  4.3627030E-04
  0.0000000E+00  2.9316500E-03  6.4426935E-04  2.5382962E-03  6.8210060E-04  6.8210060E-04  2.5382962E-03  6.4426935E-04  2.9316500E-03  0.0000000E+00  5.8271260E-04
  0.0000000E+00  3.1081610E-03  7.4386250E-04  2.7458138E-03  7.8287380E-04  7.8287380E-04  2.7458138E-03  7.4386250E-04  3.1081610E-03  0.0000000E+00  7.2098155E-04
  0.0000000E+00  3.2798121E-03  8.3908190E-04  2.9475451E-03  8.7911125E-04  8.7911125E-04  2.9475451E-03  8.3908190E-04  3.2798121E-03  0.0000000E+00  8.4904705E-04
  0.0000000E+00  3.4528689E-03  9.3231000E-04  3.1474266E-03  9.7326475E-04  9.7326475E-04  3.1474266E-03  9.3231000E-04  3.4528689E-03  0.0000000E+00  9.7005230E-04
  0.0000000E+00  3.6277600E-03  1.0243828E-03  3.3507741E-03  1.0662637E-03  1.0662637E-03  3.3507741E-03  1.0243828E-03  3.6277600E-03  0.0000000E+00  1.0855492E-03
  0.0000000E+00  3.7966259E-03  1.1097439E-03  3.5425555E-03  1.1525479E-03  1.1525479E-03  3.5425555E-03  1.1097439E-03  3.7966259E-03  0.0000000E+00  1.1884610E-03
  0.0000000E+00  3.9703574E-03  1.1948729E-03  3.7364186E-03  1.2383717E-03  1.2383717E-03  3.7364186E-03  1.1948729E-03  3.9703574E-03  0.0000000E+00  1.2873233E-03
  0.0000000E+00  3.9708689E-03  1.1951204E-03  3.7369852E-03  1.2386205E-03  1.2386205E-03  3.7369852E-03  1.1951204E-03  3.9708689E-03  0.0000000E+00  1.2876053E-03
  9.0477570E-04  4.2199856E-03  1.3147011E-03  4.0181947E-03  1.3591277E-03  1.3591277E-03  4.0181947E-03  1.3147011E-03  4.2199856E-03  9.0477570E-04  1.4129222E-03
  1.0231719E-03  4.4813872E-03  1.4338352E-03  4.3068971E-03  1.4794168E-03  1.4794168E-03  4.3068971E-03  1.4338352E-03  4.4813872E-03  1.0231719E-03  1.5318588E-03
  1.1399916E-03  4.7446562E-03  1.5511178E-03  4.5988374E-03  1.5976256E-03  1.5976256E-03  4.5988374E-03  1.5511178E-03  4.7446562E-03  1.1399916E-03  1.6428942E-03
  1.2501048E-03  5.0007471E-03  1.6616917E-03  4.8803835E-03  1.7088928E-03  1.7088928E-03  4.8803835E-03  1.6616917E-03  5.0007471E-03  1.2501048E-03  1.7426047E-03
  1.3558201E-03  5.2556788E-03  1.7671766E-03  5.1579789E-03  1.8150709E-03  1.8150709E-03  5.1579789E-03  1.7671766E-03  5.2556788E-03  1.3558201E-03  1.8339049E-03
  1.4571392E-03  5.5055153E-03  1.8687277E-03  5.4272736E-03  1.9173168E-03  1.9173168E-03  5.4272736E-03  1.8687277E-03  5.5055153E-03  1.4571392E-03  1.9176080E-03
  1.5570747E-03  5.7565306E-03  1.9686598E-03  5.6995501E-03  2.0179422E-03  2.0179422E-03  5.6995501E-03  1.9686598E-03  5.7565306E-03  1.5570747E-03  1.9971716E-03
  1.6533055E-03  6.0056660E-03  2.0646581E-03  5.9672062E-03  2.1144034E-03  2.1144034E-03  5.9672062E-03  2.0646581E-03  6.0056660E-03  1.6533055E-03  2.0712518E-03
  1.7469929E-03  6.2513619E-03  2.1583434E-03  6.2306937E-03  2.2085534E-03  2.2085534E-03  6.2306937E-03  2.1583434E-03  6.2513619E-03  1.7469929E-03  2.1414007E-03
  1.8388284E-03  6.4963358E-03  2.2497166E-03  6.4934933E-03  2.3006191E-03  2.3006191E-03  6.4934933E-03  2.2497166E-03  6.4963358E-03  1.8388284E-03  2.2080102E-03
  1.9285833E-03  6.7410974E-03  2.3392398E-03  6.7530629E-03  2.3903745E-03  2.3903745E-03  6.7530629E-03  2.3392398E-03  6.7410974E-03  1.9285833E-03  2.2718449E-03
  2.0167186E-03  6.9856164E-03  2.4271431E-03  7.0121541E-03  2.4787395E-03  2.4787395E-03  7.0121541E-03  2.4271431E-03  6.9856164E-03  2.0167186E-03  2.3336002E-03
  2.1036967E-03  7.2280654E-03  2.5134284E-03  7.2687026E-03  2.5654867E-03  2.5654867E-03  7.2687026E-03  2.5134284E-03  7.2280654E-03  2.1036967E-03  2.3935036E-03
  2.1890567E-03  7.4709707E-03  2.5985550E-03  7.5254970E-03  2.6510759E-03  2.6510759E-03  7.5254970E-03  2.5985550E-03  7.4709707E-03  2.1890567E-03  2.4517881E-03
  2.2734917E-03  7.7120365E-03  2.6822944E-03  7.7804303E-03  2.7350482E-03  2.7350482E-03  7.7804303E-03  2.6822944E-03  7.7120365E-03  2.2734917E-03  2.5093788E-03
  2.3569988E-03  7.9537787E-03  2.7653405E-03  8.0332937E-03  2.8183248E-03  2.8183248E-03  8.0332937E-03  2.7653405E-03  7.9537787E-03  2.3569988E-03  2.5655811E-03
  2.4395826E-03  8.1964475E-03  2.8472300E-03  8.2870575E-03  2.9006763E-03  2.9006763E-03  8.2870575E-03  2.8472300E-03  8.1964475E-03  2.4395826E-03  2.6210904E-03
  2.5210112E-03  8.4356597E-03  2.9284242E-03  8.5392122E-03  2.9821032E-03  2.9821032E-03  8.5392122E-03  2.9284242E-03  8.4356597E-03  2.5210112E-03  2.6759074E-03
  2.6024380E-03  8.6783223E-03  3.0091585E-03  8.7899922E-03  3.0630682E-03  3.0630682E-03  8.7899922E-03  3.0091585E-03  8.6783223E-03  2.6024380E-03  2.7307260E-03
  2.6831706E-03  8.9198492E-03  3.0894280E-03  9.0419146E-03  3.1435690E-03  3.1435690E-03  9.0419146E-03  3.0894280E-03  8.9198492E-03  2.6831706E-03  2.7853107E-03
  2.7627495E-03  9.1606732E-03  3.1687730E-03  9.2929089E-03  3.2231454E-03  3.2231454E-03  9.2929089E-03  3.1687730E-03  9.1606732E-03  2.7627495E-03  2.8392024E-03
  0.0000000E+00  4.1336003E-03  8.1162937E-04  3.4892258E-03  8.6639835E-04  8.6639835E-04  3.4892258E-03  8.1162937E-04  4.1336003E-03  0.0000000E+00  6.5440545E-04
  0.0000000E+00  4.3974751E-03  9.6640402E-04  3.8074442E-03  1.0231509E-03  1.0231509E-03  3.8074442E-03  9.6640402E-04  4.3974751E-03  0.0000000E+00  8.7406890E-04
  0.0000000E+00  4.6622414E-03  1.1157937E-03  4.1187208E-03  1.1743107E-03  1.1743107E-03  4.1187208E-03  1.1157937E-03  4.6622414E-03  0.0000000E+00  1.0814723E-03
  0.0000000E+00  4.9197182E-03  1.2586228E-03  4.4213176E-03  1.3186669E-03  1.3186669E-03  4.4213176E-03  1.2586228E-03  4.9197182E-03  0.0000000E+00  1.2735706E-03
  0.0000000E+00  5.1793033E-03  1.3984650E-03  4.7211399E-03  1.4598971E-03  1.4598971E-03  4.7211399E-03  1.3984650E-03  5.1793033E-03  0.0000000E+00  1.4550784E-03
  0.0000000E+00  5.4416399E-03  1.5365742E-03  5.0261611E-03  1.5993955E-03  1.5993955E-03  5.0261611E-03  1.5365742E-03  5.4416399E-03  0.0000000E+00  1.6283239E-03
  0.0000000E+00  5.6949388E-03  1.6646159E-03  5.3138332E-03  1.7288219E-03  1.7288219E-03  5.3138332E-03  1.6646159E-03  5.6949388E-03  0.0000000E+00  1.7826914E-03
  0.0000000E+00  5.9555362E-03  1.7923094E-03  5.6046278E-03  1.8575576E-03  1.8575576E-03  5.6046278E-03  1.7923094E-03  5.9555362E-03  0.0000000E+00  1.9309849E-03
  0.0000000E+00  5.9563033E-03  1.7926806E-03  5.6054779E-03  1.8579308E-03  1.8579308E-03  5.6054779E-03  1.7926806E-03  5.9563033E-03  0.0000000E+00  1.9314080E-03
  1.3571636E-03  6.3299783E-03  1.9720517E-03  6.0272921E-03  2.0386915E-03  2.0386915E-03  6.0272921E-03  1.9720517E-03  6.3299783E-03  1.3571636E-03  2.1193833E-03
  1.5347578E-03  6.7220807E-03  2.1507528E-03  6.4603457E-03  2.2191252E-03  2.2191252E-03  6.4603457E-03  2.1507528E-03  6.7220807E-03  1.5347578E-03  2.2977883E-03
  1.7099874E-03  7.1169844E-03  2.3266768E-03  6.8982560E-03  2.3964384E-03  2.3964384E-03  6.8982560E-03  2.3266768E-03  7.1169844E-03  1.7099874E-03  2.4643413E-03
  1.8751572E-03  7.5011207E-03  2.4925375E-03  7.3205753E-03  2.5633391E-03  2.5633391E-03  7.3205753E-03  2.4925375E-03  7.5011207E-03  1.8751572E-03  2.6139070E-03
  2.0337301E-03  7.8835181E-03  2.6507648E-03  7.7369683E-03  2.7226064E-03  2.7226064E-03  7.7369683E-03  2.6507648E-03  7.8835181E-03  2.0337301E-03  2.7508574E-03
  2.1857089E-03  8.2582730E-03  2.8030916E-03  8.1409103E-03  2.8759753E-03  2.8759753E-03  8.1409103E-03  2.8030916E-03  8.2582730E-03  2.1857089E-03  2.8764120E-03
  2.3356121E-03  8.6347959E-03  2.9529898E-03  8.5493251E-03  3.0269133E-03  3.0269133E-03  8.5493251E-03  2.9529898E-03  8.6347959E-03  2.3356121E-03  2.9957574E-03
  2.4799582E-03  9.0084990E-03  3.0969872E-03  8.9508093E-03  3.1716052E-03  3.1716052E-03  8.9508093E-03  3.0969872E-03  9.0084990E-03  2.4799582E-03  3.1068777E-03
  2.6204893E-03  9.3770428E-03  3.2375151E-03  9.3460406E-03  3.3128300E-03  3.3128300E-03  9.3460406E-03  3.2375151E-03  9.3770428E-03  2.6204893E-03  3.2121011E-03
  2.7582427E-03  9.7445037E-03  3.3745749E-03  9.7402399E-03  3.4509286E-03  3.4509286E-03  9.7402399E-03  3.3745749E-03  9.7445037E-03  2.7582427E-03  3.3120152E-03
  2.8928750E-03  1.0111646E-02  3.5088597E-03  1.0129594E-02  3.5855617E-03  3.5855617E-03  1.0129594E-02  3.5088597E-03  1.0111646E-02  2.8928750E-03  3.4077674E-03
  3.0250778E-03  1.0478425E-02  3.6407147E-03  1.0518231E-02  3.7181092E-03  3.7181092E-03  1.0518231E-02  3.6407147E-03  1.0478425E-02  3.0250778E-03  3.5004003E-03
  3.1555451E-03  1.0842098E-02  3.7701426E-03  1.0903054E-02  3.8482301E-03  3.8482301E-03  1.0903054E-02  3.7701426E-03  1.0842098E-02  3.1555451E-03  3.5902555E-03
  3.2835850E-03  1.1206456E-02  3.8978325E-03  1.1288245E-02  3.9766139E-03  3.9766139E-03  1.1288245E-02  3.8978325E-03  1.1206456E-02  3.2835850E-03  3.6776822E-03
  3.4102376E-03  1.1568055E-02  4.0234416E-03  1.1670645E-02  4.1025723E-03  4.1025723E-03  1.1670645E-02  4.0234416E-03  1.1568055E-02  3.4102376E-03  3.7640682E-03
  3.5354982E-03  1.1930668E-02  4.1480108E-03  1.2049941E-02  4.2274872E-03  4.2274872E-03  1.2049941E-02  4.1480108E-03  1.1930668E-02  3.5354982E-03  3.8483716E-03
  3.6593738E-03  1.2294671E-02  4.2708451E-03  1.2430586E-02  4.3510145E-03  4.3510145E-03  1.2430586E-02  4.2708451E-03  1.2294671E-02  3.6593738E-03  3.9316357E-03
  3.7815169E-03  1.2653490E-02  4.3926362E-03  1.2808818E-02  4.4731548E-03  4.4731548E-03  1.2808818E-02  4.3926362E-03  1.2653490E-02  3.7815169E-03  4.0138612E-03
  3.9036569E-03  1.3017483E-02  4.5137377E-03  1.3184988E-02  4.5946024E-03  4.5946024E-03  1.3184988E-02  4.5137377E-03  1.3017483E-02  3.9036569E-03  4.0960891E-03
  4.0247559E-03  1.3379774E-02  4.6341420E-03  1.3562872E-02  4.7153535E-03  4.7153535E-03  1.3562872E-02  4.6341420E-03  1.3379774E-02  4.0247559E-03  4.1779660E-03
  4.1441242E-03  1.3741010E-02  4.7531595E-03  1.3939363E-02  4.8347181E-03  4.8347181E-03  1.3939363E-02  4.7531595E-03  1.3741010E-02  4.1441242E-03  4.2588037E-03
  0.0000000E+00  4.9603203E-03  9.7395525E-04  4.1870710E-03  1.0396780E-03  1.0396780E-03  4.1870710E-03  9.7395525E-04  4.9603203E-03  0.0000000E+00  7.8528654E-04
  0.0000000E+00  5.2769701E-03  1.1596848E-03  4.5689331E-03  1.2277811E-03  1.2277811E-03  4.5689331E-03  1.1596848E-03  5.2769701E-03  0.0000000E+00  1.0488827E-03
  0.0000000E+00  5.5946897E-03  1.3389525E-03  4.9424649E-03  1.4091728E-03  1.4091728E-03  4.9424649E-03  1.3389525E-03  5.5946897E-03  0.0000000E+00  1.2977668E-03
  0.0000000E+00  5.9036619E-03  1.5103474E-03  5.3055812E-03  1.5824002E-03  1.5824002E-03  5.3055812E-03  1.5103474E-03  5.9036619E-03  0.0000000E+00  1.5282847E-03
  0.0000000E+00  6.2151639E-03  1.6781580E-03  5.6653679E-03  1.7518766E-03  1.7518766E-03  5.6653679E-03  1.6781580E-03  6.2151639E-03  0.0000000E+00  1.7460941E-03
  0.0000000E+00  6.5299679E-03  1.8438890E-03  6.0313934E-03  1.9192747E-03  1.9192747E-03  6.0313934E-03  1.8438890E-03  6.5299679E-03  0.0000000E+00  1.9539886E-03
  0.0000000E+00  6.8339265E-03  1.9975391E-03  6.3765998E-03  2.0745863E-03  2.0745863E-03  6.3765998E-03  1.9975391E-03  6.8339265E-03  0.0000000E+00  2.1392297E-03
  0.0000000E+00  7.1466434E-03  2.1507713E-03  6.7255534E-03  2.2290691E-03  2.2290691E-03  6.7255534E-03  2.1507713E-03  7.1466434E-03  0.0000000E+00  2.3171819E-03
  0.0000000E+00  7.1475640E-03  2.1512167E-03  6.7265734E-03  2.2295170E-03  2.2295170E-03  6.7265734E-03  2.1512167E-03  7.1475640E-03  0.0000000E+00  2.3176896E-03
  1.6285963E-03  7.5959740E-03  2.3664621E-03  7.2327506E-03  2.4464299E-03  2.4464299E-03  7.2327506E-03  2.3664621E-03  7.5959740E-03  1.6285963E-03  2.5432600E-03
  1.8417094E-03  8.0664969E-03  2.5809034E-03  7.7524149E-03  2.6629502E-03  2.6629502E-03  7.7524149E-03  2.5809034E-03  8.0664969E-03  1.8417094E-03  2.7573459E-03
  2.0519849E-03  8.5403812E-03  2.7920121E-03  8.2779072E-03  2.8757261E-03  2.8757261E-03  8.2779072E-03  2.7920121E-03  8.5403812E-03  2.0519849E-03  2.9572096E-03
  2.2501886E-03  9.0013448E-03  2.9910450E-03  8.7846903E-03  3.0760070E-03  3.0760070E-03  8.7846903E-03  2.9910450E-03  9.0013448E-03  2.2501886E-03  3.1366884E-03
  2.4404762E-03  9.4602218E-03  3.1809178E-03  9.2843620E-03  3.2671277E-03  3.2671277E-03  9.2843620E-03  3.1809178E-03  9.4602218E-03  2.4404762E-03  3.3010288E-03
  2.6228506E-03  9.9099275E-03  3.3637099E-03  9.7690924E-03  3.4511703E-03  3.4511703E-03  9.7690924E-03  3.3637099E-03  9.9099275E-03  2.6228506E-03  3.4516944E-03
  2.8027345E-03  1.0361755E-02  3.5435877E-03  1.0259190E-02  3.6322960E-03  3.6322960E-03  1.0259190E-02  3.5435877E-03  1.0361755E-02  2.8027345E-03  3.5949089E-03
  2.9759499E-03  1.0810199E-02  3.7163847E-03  1.0740971E-02  3.8059262E-03  3.8059262E-03  1.0740971E-02  3.7163847E-03  1.0810199E-02  2.9759499E-03  3.7282532E-03
  3.1445871E-03  1.1252451E-02  3.8850181E-03  1.1215249E-02  3.9753960E-03  3.9753960E-03  1.1215249E-02  3.8850181E-03  1.1252451E-02  3.1445871E-03  3.8545213E-03
  3.3098912E-03  1.1693404E-02  4.0494899E-03  1.1688288E-02  4.1411144E-03  4.1411144E-03  1.1688288E-02  4.0494899E-03  1.1693404E-02  3.3098912E-03  3.9744183E-03
  3.4714500E-03  1.2133975E-02  4.2106316E-03  1.2155513E-02  4.3026740E-03  4.3026740E-03  1.2155513E-02  4.2106316E-03  1.2133975E-02  3.4714500E-03  4.0893209E-03
  3.6300934E-03  1.2574109E-02  4.3688576E-03  1.2621877E-02  4.4617311E-03  4.4617311E-03  1.2621877E-02  4.3688576E-03  1.2574109E-02  3.6300934E-03  4.2004804E-03
  3.7866542E-03  1.3010518E-02  4.5241711E-03  1.3083665E-02  4.6178761E-03  4.6178761E-03  1.3083665E-02  4.5241711E-03  1.3010518E-02  3.7866542E-03  4.3083066E-03
  3.9403021E-03  1.3447747E-02  4.6773990E-03  1.3545895E-02  4.7719367E-03  4.7719367E-03  1.3545895E-02  4.6773990E-03  1.3447747E-02  3.9403021E-03  4.4132186E-03
  4.0922851E-03  1.3881666E-02  4.8281299E-03  1.4004775E-02  4.9230868E-03  4.9230868E-03  1.4004775E-02  4.8281299E-03  1.3881666E-02  4.0922851E-03  4.5168818E-03
  4.2425978E-03  1.4316802E-02  4.9776129E-03  1.4459929E-02  5.0729846E-03  5.0729846E-03  1.4459929E-02  4.9776129E-03  1.4316802E-02  4.2425978E-03  4.6180459E-03
  4.3912486E-03  1.4753606E-02  5.1250141E-03  1.4916704E-02  5.2212173E-03  5.2212173E-03  1.4916704E-02  5.1250141E-03  1.4753606E-02  4.3912486E-03  4.7179628E-03
  4.5378203E-03  1.5184188E-02  5.2711635E-03  1.5370582E-02  5.3677858E-03  5.3677858E-03  1.5370582E-02  5.2711635E-03  1.5184188E-02  4.5378203E-03  4.8166334E-03
  4.6843883E-03  1.5620980E-02  5.4164853E-03  1.5821986E-02  5.5135228E-03  5.5135228E-03  1.5821986E-02  5.4164853E-03  1.5620980E-02  4.6843883E-03  4.9153069E-03
  4.8297071E-03  1.6055729E-02  5.5609704E-03  1.6275446E-02  5.6584242E-03  5.6584242E-03  1.6275446E-02  5.5609704E-03  1.6055729E-02  4.8297071E-03  5.0135592E-03
  4.9729491E-03  1.6489212E-02  5.7037914E-03  1.6727236E-02  5.8016617E-03  5.8016617E-03  1.6727236E-02  5.7037914E-03  1.6489212E-02  4.9729491E-03  5.1105644E-03
  0.0000000E+00  5.2358936E-03  1.0280639E-03  4.4196860E-03  1.0974379E-03  1.0974379E-03  4.4196860E-03  1.0280639E-03  5.2358936E-03  0.0000000E+00  8.2891357E-04
  0.0000000E+00  5.5701351E-03  1.2241118E-03  4.8227627E-03  1.2959911E-03  1.2959911E-03  4.8227627E-03  1.2241118E-03  5.5701351E-03  0.0000000E+00  1.1071539E-03
  0.0000000E+00  5.9055058E-03  1.4133387E-03  5.2170463E-03  1.4874602E-03  1.4874602E-03  5.2170463E-03  1.4133387E-03  5.9055058E-03  0.0000000E+00  1.3698649E-03
  0.0000000E+00  6.2316431E-03  1.5942556E-03  5.6003357E-03  1.6703114E-03  1.6703114E-03  5.6003357E-03  1.5942556E-03  6.2316431E-03  0.0000000E+00  1.6131894E-03
  0.0000000E+00  6.5604508E-03  1.7713890E-03  5.9801105E-03  1.8492030E-03  1.8492030E-03  5.9801105E-03  1.7713890E-03  6.5604508E-03  0.0000000E+00  1.8430994E-03
  0.0000000E+00  6.8927439E-03  1.9463273E-03  6.3664708E-03  2.0259010E-03  2.0259010E-03  6.3664708E-03  1.9463273E-03  6.8927439E-03  0.0000000E+00  2.0625436E-03
  0.0000000E+00  7.2135891E-03  2.1085135E-03  6.7308554E-03  2.1898411E-03  2.1898411E-03  6.7308554E-03  2.1085135E-03  7.2135891E-03  0.0000000E+00  2.2580758E-03
  0.0000000E+00  7.5436792E-03  2.2702586E-03  7.0991952E-03  2.3529062E-03  2.3529062E-03  7.0991952E-03  2.2702586E-03  7.5436792E-03  0.0000000E+00  2.4459142E-03
  0.0000000E+00  7.5446509E-03  2.2707288E-03  7.1002720E-03  2.3533790E-03  2.3533790E-03  7.1002720E-03  2.2707288E-03  7.5446509E-03  0.0000000E+00  2.4464502E-03
  1.7190738E-03  8.0179725E-03  2.4979322E-03  7.6345700E-03  2.5823426E-03  2.5823426E-03  7.6345700E-03  2.4979322E-03  8.0179725E-03  1.7190738E-03  2.6845522E-03
  1.9440266E-03  8.5146356E-03  2.7242869E-03  8.1831046E-03  2.8108919E-03  2.8108919E-03  8.1831046E-03  2.7242869E-03  8.5146356E-03  1.9440266E-03  2.9105318E-03
  2.1659840E-03  9.0148469E-03  2.9471239E-03  8.7377910E-03  3.0354886E-03  3.0354886E-03  8.7377910E-03  2.9471239E-03  9.0148469E-03  2.1659840E-03  3.1214990E-03
  2.3751991E-03  9.5014195E-03  3.1572141E-03  9.2727286E-03  3.2468962E-03  3.2468962E-03  9.2727286E-03  3.1572141E-03  9.5014195E-03  2.3751991E-03  3.3109488E-03
  2.5760582E-03  9.9857896E-03  3.3576354E-03  9.8001599E-03  3.4486348E-03  3.4486348E-03  9.8001599E-03  3.3576354E-03  9.9857896E-03  2.5760582E-03  3.4844193E-03
  2.7685646E-03  1.0460479E-02  3.5505826E-03  1.0311820E-02  3.6429020E-03  3.6429020E-03  1.0311820E-02  3.5505826E-03  1.0460479E-02  2.7685646E-03  3.6434552E-03
  2.9584420E-03  1.0937408E-02  3.7404537E-03  1.0829145E-02  3.8340902E-03  3.8340902E-03  1.0829145E-02  3.7404537E-03  1.0937408E-02  2.9584420E-03  3.7946260E-03
  3.1412805E-03  1.1410765E-02  3.9228505E-03  1.1337692E-02  4.0173666E-03  4.0173666E-03  1.1337692E-02  3.9228505E-03  1.1410765E-02  3.1412805E-03  3.9353784E-03
  3.3192864E-03  1.1877588E-02  4.1008525E-03  1.1838318E-02  4.1962514E-03  4.1962514E-03  1.1838318E-02  4.1008525E-03  1.1877588E-02  3.3192864E-03  4.0686614E-03
  3.4937741E-03  1.2343038E-02  4.2744615E-03  1.2337637E-02  4.3711763E-03  4.3711763E-03  1.2337637E-02  4.2744615E-03  1.2343038E-02  3.4937741E-03  4.1952193E-03
  3.6643084E-03  1.2808085E-02  4.4445556E-03  1.2830820E-02  4.5417115E-03  4.5417115E-03  1.2830820E-02  4.4445556E-03  1.2808085E-02  3.6643084E-03  4.3165054E-03
  3.8317652E-03  1.3272671E-02  4.6115719E-03  1.3323093E-02  4.7096050E-03  4.7096050E-03  1.3323093E-02  4.6115719E-03  1.3272671E-02  3.8317652E-03  4.4338404E-03
  3.9970238E-03  1.3733324E-02  4.7755140E-03  1.3810535E-02  4.8744247E-03  4.8744247E-03  1.3810535E-02  4.7755140E-03  1.3733324E-02  3.9970238E-03  4.5476569E-03
  4.1592077E-03  1.4194844E-02  4.9372545E-03  1.4298444E-02  5.0370443E-03  5.0370443E-03  1.4298444E-02  4.9372545E-03  1.4194844E-02  4.1592077E-03  4.6583974E-03
  4.3196343E-03  1.4652869E-02  5.0963594E-03  1.4782818E-02  5.1965916E-03  5.1965916E-03  1.4782818E-02  5.0963594E-03  1.4652869E-02  4.3196343E-03  4.7678197E-03
  4.4782977E-03  1.5112180E-02  5.2541470E-03  1.5263258E-02  5.3548171E-03  5.3548171E-03  1.5263258E-02  5.2541470E-03  1.5112180E-02  4.4782977E-03  4.8746040E-03
  4.6352068E-03  1.5573250E-02  5.4097371E-03  1.5745409E-02  5.5112850E-03  5.5112850E-03  1.5745409E-02  5.4097371E-03  1.5573250E-02  4.6352068E-03  4.9800719E-03
  4.7899214E-03  1.6027754E-02  5.5640059E-03  1.6224503E-02  5.6659961E-03  5.6659961E-03  1.6224503E-02  5.5640059E-03  1.6027754E-02  4.7899214E-03  5.0842242E-03
  4.9446321E-03  1.6488812E-02  5.7174011E-03  1.6700985E-02  5.8198297E-03  5.8198297E-03  1.6700985E-02  5.7174011E-03  1.6488812E-02  4.9446321E-03  5.1883795E-03
  5.0980241E-03  1.6947713E-02  5.8699132E-03  1.7179638E-02  5.9727811E-03  5.9727811E-03  1.7179638E-02  5.8699132E-03  1.6947713E-02  5.0980241E-03  5.2920902E-03
  5.2492240E-03  1.7405279E-02  6.0206687E-03  1.7656527E-02  6.1239763E-03  6.1239763E-03  1.7656527E-02  6.0206687E-03  1.7405279E-02  5.2492240E-03  5.3944847E-03
  0.0000000E+00  5.4012377E-03  1.0605290E-03  4.5592551E-03  1.1320938E-03  1.1320938E-03  4.5592551E-03  1.0605290E-03  5.4012377E-03  0.0000000E+00  8.5508979E-04
  0.0000000E+00  5.7460341E-03  1.2627679E-03  4.9750605E-03  1.3369172E-03  1.3369172E-03  4.9750605E-03  1.2627679E-03  5.7460341E-03  0.0000000E+00  1.1421167E-03
  0.0000000E+00  6.0919955E-03  1.4579705E-03  5.3817951E-03  1.5344326E-03  1.5344326E-03  5.3817951E-03  1.4579705E-03  6.0919955E-03  0.0000000E+00  1.4131238E-03
  0.0000000E+00  6.4284318E-03  1.6446005E-03  5.7771884E-03  1.7230580E-03  1.7230580E-03  5.7771884E-03  1.6446005E-03  6.4284318E-03  0.0000000E+00  1.6641322E-03
  0.0000000E+00  6.7676229E-03  1.8273276E-03  6.1689561E-03  1.9075989E-03  1.9075989E-03  6.1689561E-03  1.8273276E-03  6.7676229E-03  0.0000000E+00  1.9013025E-03
  0.0000000E+00  7.1104095E-03  2.0077903E-03  6.5675172E-03  2.0898769E-03  2.0898769E-03  6.5675172E-03  2.0077903E-03  7.1104095E-03  0.0000000E+00  2.1276765E-03
  0.0000000E+00  7.4413867E-03  2.1750981E-03  6.9434087E-03  2.2589940E-03  2.2589940E-03  6.9434087E-03  2.1750981E-03  7.4413867E-03  0.0000000E+00  2.3293835E-03
  0.0000000E+00  7.7819006E-03  2.3419510E-03  7.3233804E-03  2.4272085E-03  2.4272085E-03  7.3233804E-03  2.3419510E-03  7.7819006E-03  0.0000000E+00  2.5231536E-03
  0.0000000E+00  7.7829030E-03  2.3424360E-03  7.3244911E-03  2.4276963E-03  2.4276963E-03  7.3244911E-03  2.3424360E-03  7.7829030E-03  0.0000000E+00  2.5237065E-03
  1.7733604E-03  8.2711717E-03  2.5768143E-03  7.8756617E-03  2.6638903E-03  2.6638903E-03  7.8756617E-03  2.5768143E-03  8.2711717E-03  1.7733604E-03  2.7693275E-03
  2.0054169E-03  8.7835188E-03  2.8103170E-03  8.4415184E-03  2.8996569E-03  2.8996569E-03  8.4415184E-03  2.8103170E-03  8.7835188E-03  2.0054169E-03  3.0024433E-03
  2.2343835E-03  9.2995262E-03  3.0401910E-03  9.0137212E-03  3.1313462E-03  3.1313462E-03  9.0137212E-03  3.0401910E-03  9.2995262E-03  2.2343835E-03  3.2200726E-03
  2.4502054E-03  9.8014643E-03  3.2569156E-03  9.5655517E-03  3.3494298E-03  3.3494298E-03  9.5655517E-03  3.2569156E-03  9.8014643E-03  2.4502054E-03  3.4155051E-03
  2.6574074E-03  1.0301130E-02  3.4636660E-03  1.0109639E-02  3.5575391E-03  3.5575391E-03  1.0109639E-02  3.4636660E-03  1.0301130E-02  2.6574074E-03  3.5944536E-03
  2.8559929E-03  1.0790810E-02  3.6627063E-03  1.0637456E-02  3.7579410E-03  3.7579410E-03  1.0637456E-02  3.6627063E-03  1.0790810E-02  2.8559929E-03  3.7585117E-03
  3.0518665E-03  1.1282800E-02  3.8585733E-03  1.1171118E-02  3.9551667E-03  3.9551667E-03  1.1171118E-02  3.8585733E-03  1.1282800E-02  3.0518665E-03  3.9144563E-03
  3.2404788E-03  1.1771105E-02  4.0467300E-03  1.1695724E-02  4.1442308E-03  4.1442308E-03  1.1695724E-02  4.0467300E-03  1.1771105E-02  3.2404788E-03  4.0596535E-03
  3.4241060E-03  1.2252669E-02  4.2303531E-03  1.2212160E-02  4.3287646E-03  4.3287646E-03  1.2212160E-02  4.2303531E-03  1.2252669E-02  3.4241060E-03  4.1971455E-03
  3.6041038E-03  1.2732818E-02  4.4094445E-03  1.2727247E-02  4.5092134E-03  4.5092134E-03  1.2727247E-02  4.4094445E-03  1.2732818E-02  3.6041038E-03  4.3276999E-03
  3.7800234E-03  1.3212551E-02  4.5849100E-03  1.3236003E-02  4.6851339E-03  4.6851339E-03  1.3236003E-02  4.5849100E-03  1.3212551E-02  3.7800234E-03  4.4528161E-03
  3.9527684E-03  1.3691808E-02  4.7572005E-03  1.3743822E-02  4.8583294E-03  4.8583294E-03  1.3743822E-02  4.7572005E-03  1.3691808E-02  3.9527684E-03  4.5738564E-03
  4.1232456E-03  1.4167008E-02  4.9263197E-03  1.4246657E-02  5.0283539E-03  5.0283539E-03  1.4246657E-02  4.9263197E-03  1.4167008E-02  4.1232456E-03  4.6912672E-03
  4.2905511E-03  1.4643103E-02  5.0931678E-03  1.4749974E-02  5.1961089E-03  5.1961089E-03  1.4749974E-02  5.0931678E-03  1.4643103E-02  4.2905511E-03  4.8055047E-03
  4.4560438E-03  1.5115592E-02  5.2572970E-03  1.5249643E-02  5.3606945E-03  5.3606945E-03  1.5249643E-02  5.2572970E-03  1.5115592E-02  4.4560438E-03  4.9183824E-03
  4.6197176E-03  1.5589406E-02  5.4200674E-03  1.5745256E-02  5.5239166E-03  5.5239166E-03  1.5745256E-02  5.4200674E-03  1.5589406E-02  4.6197176E-03  5.0285389E-03
  4.7815818E-03  1.6065037E-02  5.5805709E-03  1.6242633E-02  5.6853255E-03  5.6853255E-03  1.6242633E-02  5.5805709E-03  1.6065037E-02  4.7815818E-03  5.1373373E-03
  4.9411820E-03  1.6533893E-02  5.7397113E-03  1.6736856E-02  5.8449223E-03  5.8449223E-03  1.6736856E-02  5.7397113E-03  1.6533893E-02  4.9411820E-03  5.2447786E-03
  5.1007784E-03  1.7009512E-02  5.8979507E-03  1.7228385E-02  6.0036138E-03  6.0036138E-03  1.7228385E-02  5.8979507E-03  1.7009512E-02  5.1007784E-03  5.3522231E-03
  5.2590144E-03  1.7482904E-02  6.0552789E-03  1.7722153E-02  6.1613952E-03  6.1613952E-03  1.7722153E-02  6.0552789E-03  1.7482904E-02  5.2590144E-03  5.4592089E-03
  5.4149890E-03  1.7954919E-02  6.2107951E-03  1.8214102E-02  6.3173650E-03  6.3173650E-03  1.8214102E-02  6.2107951E-03  1.7954919E-02  5.4149890E-03  5.5648368E-03
  0.0000000E+00  5.5114670E-03  1.0821725E-03  4.6523011E-03  1.1551978E-03  1.1551978E-03  4.6523011E-03  1.0821725E-03  5.5114670E-03  0.0000000E+00  8.7254060E-04
  0.0000000E+00  5.8633001E-03  1.2885387E-03  5.0765923E-03  1.3642012E-03  1.3642012E-03  5.0765923E-03  1.2885387E-03  5.8633001E-03  0.0000000E+00  1.1654252E-03
  0.0000000E+00  6.2163219E-03  1.4877250E-03  5.4916277E-03  1.5657476E-03  1.5657476E-03  5.4916277E-03  1.4877250E-03  6.2163219E-03  0.0000000E+00  1.4419631E-03
  0.0000000E+00  6.5596243E-03  1.6781638E-03  5.8950902E-03  1.7582225E-03  1.7582225E-03  5.8950902E-03  1.6781638E-03  6.5596243E-03  0.0000000E+00  1.6980941E-03
  0.0000000E+00  6.9057377E-03  1.8646200E-03  6.2948532E-03  1.9465295E-03  1.9465295E-03  6.2948532E-03  1.8646200E-03  6.9057377E-03  0.0000000E+00  1.9401046E-03
  0.0000000E+00  7.2555199E-03  2.0487656E-03  6.7015482E-03  2.1325274E-03  2.1325274E-03  6.7015482E-03  2.0487656E-03  7.2555199E-03  0.0000000E+00  2.1710985E-03
  0.0000000E+00  7.5932517E-03  2.2194879E-03  7.0851109E-03  2.3050959E-03  2.3050959E-03  7.0851109E-03  2.2194879E-03  7.5932517E-03  0.0000000E+00  2.3769219E-03
  0.0000000E+00  7.9407149E-03  2.3897459E-03  7.4728371E-03  2.4767434E-03  2.4767434E-03  7.4728371E-03  2.3897459E-03  7.9407149E-03  0.0000000E+00  2.5746465E-03
  0.0000000E+00  7.9417378E-03  2.3902408E-03  7.4739705E-03  2.4772411E-03  2.4772411E-03  7.4739705E-03  2.3902408E-03  7.9417378E-03  0.0000000E+00  2.5752107E-03
  1.8095514E-03  8.4399711E-03  2.6294023E-03  8.0363895E-03  2.7182554E-03  2.7182554E-03  8.0363895E-03  2.6294023E-03  8.4399711E-03  1.8095514E-03  2.8258444E-03
  2.0463438E-03  8.9627743E-03  2.8676704E-03  8.6137943E-03  2.9588336E-03  2.9588336E-03  8.6137943E-03  2.8676704E-03  8.9627743E-03  2.0463438E-03  3.0637177E-03
  2.2799832E-03  9.4893125E-03  3.1022357E-03  9.1976747E-03  3.1952512E-03  3.1952512E-03  9.1976747E-03  3.1022357E-03  9.4893125E-03  2.2799832E-03  3.2857884E-03
  2.5002096E-03  1.0001494E-02  3.3233833E-03  9.7607670E-03  3.4177855E-03  3.4177855E-03  9.7607670E-03  3.3233833E-03  1.0001494E-02  2.5002096E-03  3.4852093E-03
  2.7116402E-03  1.0511358E-02  3.5343531E-03  1.0315958E-02  3.6301419E-03  3.6301419E-03  1.0315958E-02  3.5343531E-03  1.0511358E-02  2.7116402E-03  3.6678098E-03
  2.9142785E-03  1.1011031E-02  3.7374554E-03  1.0854547E-02  3.8346337E-03  3.8346337E-03  1.0854547E-02  3.7374554E-03  1.1011031E-02  2.9142785E-03  3.8352160E-03
  3.1141495E-03  1.1513061E-02  3.9373197E-03  1.1399100E-02  4.0358844E-03  4.0358844E-03  1.1399100E-02  3.9373197E-03  1.1513061E-02  3.1141495E-03  3.9943432E-03
  3.3066110E-03  1.2011332E-02  4.1293163E-03  1.1934412E-02  4.2288069E-03  4.2288069E-03  1.1934412E-02  4.1293163E-03  1.2011332E-02  3.3066110E-03  4.1425036E-03
  3.4939857E-03  1.2502724E-02  4.3166868E-03  1.2461387E-02  4.4171067E-03  4.4171067E-03  1.2461387E-02  4.3166868E-03  1.2502724E-02  3.4939857E-03  4.2828015E-03
  3.6776569E-03  1.2992672E-02  4.4994332E-03  1.2986987E-02  4.6012382E-03  4.6012382E-03  1.2986987E-02  4.4994332E-03  1.2992672E-02  3.6776569E-03  4.4160203E-03
  3.8571667E-03  1.3482195E-02  4.6784796E-03  1.3506126E-02  4.7807489E-03  4.7807489E-03  1.3506126E-02  4.6784796E-03  1.3482195E-02  3.8571667E-03  4.5436899E-03
  4.0334371E-03  1.3971233E-02  4.8542862E-03  1.4024308E-02  4.9574790E-03  4.9574790E-03  1.4024308E-02  4.8542862E-03  1.3971233E-02  4.0334371E-03  4.6672004E-03
  4.2073935E-03  1.4456131E-02  5.0268568E-03  1.4537405E-02  5.1309734E-03  5.1309734E-03  1.4537405E-02  5.0268568E-03  1.4456131E-02  4.2073935E-03  4.7870073E-03
  4.3781134E-03  1.4941941E-02  5.1971100E-03  1.5050994E-02  5.3021519E-03  5.3021519E-03  1.5050994E-02  5.1971100E-03  1.4941941E-02  4.3781134E-03  4.9035762E-03
  4.5469835E-03  1.5424073E-02  5.3645888E-03  1.5560861E-02  5.4700964E-03  5.4700964E-03  1.5560861E-02  5.3645888E-03  1.5424073E-02  4.5469835E-03  5.0187576E-03
  4.7139976E-03  1.5907557E-02  5.5306810E-03  1.6066587E-02  5.6366496E-03  5.6366496E-03  1.6066587E-02  5.5306810E-03  1.5907557E-02  4.7139976E-03  5.1311621E-03
  4.8791651E-03  1.6392895E-02  5.6944601E-03  1.6574115E-02  5.8013526E-03  5.8013526E-03  1.6574115E-02  5.6944601E-03  1.6392895E-02  4.8791651E-03  5.2421809E-03
  5.0420225E-03  1.6871319E-02  5.8568483E-03  1.7078424E-02  5.9642064E-03  5.9642064E-03  1.7078424E-02  5.8568483E-03  1.6871319E-02  5.0420225E-03  5.3518149E-03
  5.2048759E-03  1.7356645E-02  6.0183170E-03  1.7579984E-02  6.1261365E-03  6.1261365E-03  1.7579984E-02  6.0183170E-03  1.7356645E-02  5.2048759E-03  5.4614521E-03
  5.3663412E-03  1.7839698E-02  6.1788560E-03  1.8083829E-02  6.2871380E-03  6.2871380E-03  1.8083829E-02  6.1788560E-03  1.7839698E-02  5.3663412E-03  5.5706213E-03
  5.5254990E-03  1.8321346E-02  6.3375460E-03  1.8585818E-02  6.4462908E-03  6.4462908E-03  1.8585818E-02  6.3375460E-03  1.8321346E-02  5.5254990E-03  5.6784049E-03
  0.0000000E+00  5.2741549E-03  1.0647338E-03  4.5824961E-03  1.1432894E-03  1.1432894E-03  4.5824961E-03  1.0647338E-03  5.2741549E-03  0.0000000E+00  9.5210840E-04
  0.0000000E+00  5.6235760E-03  1.2706408E-03  5.0042643E-03  1.3518646E-03  1.3518646E-03  5.0042643E-03  1.2706408E-03  5.6235760E-03  0.0000000E+00  1.2412915E-03
  0.0000000E+00  5.9694054E-03  1.4670042E-03  5.4147443E-03  1.5506395E-03  1.5506395E-03  5.4147443E-03  1.4670042E-03  5.9694054E-03  0.0000000E+00  1.5088219E-03
  0.0000000E+00  6.3054859E-03  1.6532082E-03  5.8118837E-03  1.7388959E-03  1.7388959E-03  5.8118837E-03  1.6532082E-03  6.3054859E-03  0.0000000E+00  1.7541350E-03
  0.0000000E+00  6.6497760E-03  1.8338194E-03  6.2059445E-03  1.9215595E-03  1.9215595E-03  6.2059445E-03  1.8338194E-03  6.6497760E-03  0.0000000E+00  1.9825158E-03
  0.0000000E+00  6.9930399E-03  2.0123782E-03  6.6035970E-03  2.1021707E-03  2.1021707E-03  6.6035970E-03  2.0123782E-03  6.9930399E-03  0.0000000E+00  2.1979665E-03
  0.0000000E+00  7.3188584E-03  2.1765702E-03  6.9786731E-03  2.2673889E-03  2.2673889E-03  6.9786731E-03  2.1765702E-03  7.3188584E-03  0.0000000E+00  2.3885318E-03
  0.0000000E+00  7.6559651E-03  2.3397360E-03  7.3583671E-03  2.4320940E-03  2.4320940E-03  7.3583671E-03  2.3397360E-03  7.6559651E-03  0.0000000E+00  2.5701179E-03
  0.0000000E+00  7.6569681E-03  2.3402102E-03  7.3594784E-03  2.4325749E-03  2.4325749E-03  7.3594784E-03  2.3402102E-03  7.6569681E-03  0.0000000E+00  2.5706338E-03
  1.7323795E-03  8.1485411E-03  2.5690917E-03  7.9094365E-03  2.6640152E-03  2.6640152E-03  7.9094365E-03  2.5690917E-03  8.1485411E-03  1.7323795E-03  2.7983961E-03
  1.9600420E-03  8.6524053E-03  2.7963950E-03  8.4712810E-03  2.8928578E-03  2.8928578E-03  8.4712810E-03  2.7963950E-03  8.6524053E-03  1.9600420E-03  3.0128668E-03
  2.1827274E-03  9.1665315E-03  3.0195935E-03  9.0367172E-03  3.1181087E-03  3.1181087E-03  9.0367172E-03  3.0195935E-03  9.1665315E-03  2.1827274E-03  3.2103846E-03
  2.3930984E-03  9.6673171E-03  3.2294514E-03  9.5862473E-03  3.3295059E-03  3.3295059E-03  9.5862473E-03  3.2294514E-03  9.6673171E-03  2.3930984E-03  3.3869218E-03
  2.5942336E-03  1.0161946E-02  3.4300735E-03  1.0123463E-02  3.5311542E-03  3.5311542E-03  1.0123463E-02  3.4300735E-03  1.0161946E-02  2.5942336E-03  3.5475734E-03
  2.7866461E-03  1.0646825E-02  3.6224860E-03  1.0655035E-02  3.7251060E-03  3.7251060E-03  1.0655035E-02  3.6224860E-03  1.0646825E-02  2.7866461E-03  3.6942687E-03
  2.9775193E-03  1.1140427E-02  3.8118199E-03  1.1183528E-02  3.9154661E-03  3.9154661E-03  1.1183528E-02  3.8118199E-03  1.1140427E-02  2.9775193E-03  3.8335240E-03
  3.1601829E-03  1.1621202E-02  3.9934573E-03  1.1703298E-02  4.0981297E-03  4.0981297E-03  1.1703298E-02  3.9934573E-03  1.1621202E-02  3.1601829E-03  3.9623121E-03
  3.3387417E-03  1.2106081E-02  4.1704768E-03  1.2215885E-02  4.2766885E-03  4.2766885E-03  1.2215885E-02  4.1704768E-03  1.2106081E-02  3.3387417E-03  4.0842760E-03
  3.5131957E-03  1.2580186E-02  4.3439046E-03  1.2726932E-02  4.4506294E-03  4.4506294E-03  1.2726932E-02  4.3439046E-03  1.2580186E-02  3.5131957E-03  4.2002366E-03
  3.6840580E-03  1.3059421E-02  4.5137407E-03  1.3237980E-02  4.6214917E-03  4.6214917E-03  1.3237980E-02  4.5137407E-03  1.3059421E-02  3.6840580E-03  4.3115793E-03
  3.8518417E-03  1.3534552E-02  4.6804982E-03  1.3738252E-02  4.7887623E-03  4.7887623E-03  1.3738252E-02  4.6804982E-03  1.3534552E-02  3.8518417E-03  4.4198434E-03
  4.0170599E-03  1.4010709E-02  4.8446902E-03  1.4239551E-02  4.9534674E-03  4.9534674E-03  1.4239551E-02  4.8446902E-03  1.4010709E-02  4.0170599E-03  4.5245158E-03
  4.1802257E-03  1.4483274E-02  5.0058036E-03  1.4741876E-02  5.1156070E-03  5.1156070E-03  1.4741876E-02  5.0058036E-03  1.4483274E-02  4.1802257E-03  4.6266227E-03
  4.3413391E-03  1.4958404E-02  5.1648646E-03  1.5240096E-02  5.2756942E-03  5.2756942E-03  1.5240096E-02  5.1648646E-03  1.4958404E-02  4.3413391E-03  4.7277034E-03
  4.4998870E-03  1.5430456E-02  5.3228994E-03  1.5735751E-02  5.4337290E-03  5.4337290E-03  1.5735751E-02  5.3228994E-03  1.5430456E-02  4.4998870E-03  4.8262186E-03
  4.6574087E-03  1.5899943E-02  5.4788818E-03  1.6227814E-02  5.5902245E-03  5.5902245E-03  1.6227814E-02  5.4788818E-03  1.5899943E-02  4.6574087E-03  4.9242207E-03
  4.8133911E-03  1.6371995E-02  5.6328118E-03  1.6717824E-02  5.7451807E-03  5.7451807E-03  1.6717824E-02  5.6328118E-03  1.6371995E-02  4.8133911E-03  5.0217097E-03
  4.9688604E-03  1.6842507E-02  5.7872549E-03  1.7209887E-02  5.8996238E-03  5.8996238E-03  1.7209887E-02  5.7872549E-03  1.6842507E-02  4.9688604E-03  5.1197118E-03
  5.1227904E-03  1.7316099E-02  5.9396456E-03  1.7700411E-02  6.0525276E-03  6.0525276E-03  1.7700411E-02  5.9396456E-03  1.7316099E-02  5.1227904E-03  5.2166877E-03
  5.2756942E-03  1.7788151E-02  6.0910101E-03  1.8188369E-02  6.2044052E-03  6.2044052E-03  1.8188369E-02  6.0910101E-03  1.7788151E-02  5.2756942E-03  5.3131505E-03
  0.0000000E+00  5.0337723E-03  1.0471307E-03  4.5138770E-03  1.1316272E-03  1.1316272E-03  4.5138770E-03  1.0471307E-03  5.0337723E-03  0.0000000E+00  1.0319384E-03
  0.0000000E+00  5.3797243E-03  1.2506051E-03  4.9320920E-03  1.3378328E-03  1.3378328E-03  4.9320920E-03  1.2506051E-03  5.3797243E-03  0.0000000E+00  1.3145607E-03
  0.0000000E+00  5.7201570E-03  1.4436099E-03  5.3360820E-03  1.5332274E-03  1.5332274E-03  5.3360820E-03  1.4436099E-03  5.7201570E-03  0.0000000E+00  1.5718056E-03
  0.0000000E+00  6.0518840E-03  1.6250071E-03  5.7258470E-03  1.7166730E-03  1.7166730E-03  5.7258470E-03  1.6250071E-03  6.0518840E-03  0.0000000E+00  1.8040714E-03
  0.0000000E+00  6.3841800E-03  1.7997470E-03  6.1121980E-03  1.8936320E-03  1.8936320E-03  6.1121980E-03  1.7997470E-03  6.3841800E-03  0.0000000E+00  2.0179585E-03
  0.0000000E+00  6.7227350E-03  1.9710160E-03  6.5002560E-03  2.0666080E-03  2.0666080E-03  6.5002560E-03  1.9710160E-03  6.7227350E-03  0.0000000E+00  2.2174499E-03
  0.0000000E+00  7.0442200E-03  2.1286290E-03  6.8655540E-03  2.2259280E-03  2.2259280E-03  6.8655540E-03  2.1286290E-03  7.0442200E-03  0.0000000E+00  2.3923605E-03
  0.0000000E+00  7.3725330E-03  2.2851040E-03  7.2365420E-03  2.3835410E-03  2.3835410E-03  7.2365420E-03  2.2851040E-03  7.3725330E-03  0.0000000E+00  2.5575412E-03
  0.0000000E+00  7.3734989E-03  2.2855582E-03  7.2376316E-03  2.3839970E-03  2.3839970E-03  7.2376316E-03  2.2855582E-03  7.3734989E-03  0.0000000E+00  2.5580083E-03
  1.6543106E-03  7.8493550E-03  2.5041690E-03  7.7702640E-03  2.6043130E-03  2.6043130E-03  7.7702640E-03  2.5041690E-03  7.8493550E-03  1.6543106E-03  2.7627795E-03
  1.8717255E-03  8.3398330E-03  2.7203890E-03  8.3216250E-03  2.8222400E-03  2.8222400E-03  8.3216250E-03  2.7203890E-03  8.3398330E-03  1.8717255E-03  2.9530190E-03
  2.0842470E-03  8.8365700E-03  2.9320570E-03  8.8729860E-03  3.0356150E-03  3.0356150E-03  8.8729860E-03  2.9320570E-03  8.8365700E-03  2.0842470E-03  3.1271045E-03
  2.2839660E-03  9.3264790E-03  3.1306380E-03  9.4032940E-03  3.2364720E-03  3.2364720E-03  9.4032940E-03  3.1306380E-03  9.3264790E-03  2.2839660E-03  3.2816506E-03
  2.4757190E-03  9.8061460E-03  3.3206840E-03  9.9279120E-03  3.4276560E-03  3.4276560E-03  9.9279120E-03  3.3206840E-03  9.8061460E-03  2.4757190E-03  3.4207142E-03
  2.6595060E-03  1.0282399E-02  3.5027640E-03  1.0441150E-02  3.6108740E-03  3.6108740E-03  1.0441150E-02  3.5027640E-03  1.0282399E-02  2.6595060E-03  3.5478288E-03
  2.8398790E-03  1.0757514E-02  3.6819990E-03  1.0958940E-02  3.7912470E-03  3.7912470E-03  1.0958940E-02  3.6819990E-03  1.0757514E-02  2.8398790E-03  3.6676602E-03
  3.0134240E-03  1.1230922E-02  3.8544060E-03  1.1462505E-02  3.9647920E-03  3.9647920E-03  1.1462505E-02  3.8544060E-03  1.1230922E-02  3.0134240E-03  3.7785014E-03
  3.1835550E-03  1.1699209E-02  4.0222610E-03  1.1965501E-02  4.1332160E-03  4.1332160E-03  1.1965501E-02  4.0222610E-03  1.1699209E-02  3.1835550E-03  3.8831405E-03
  3.3497030E-03  1.2168065E-02  4.1867020E-03  1.2462238E-02  4.2982260E-03  4.2982260E-03  1.2462238E-02  4.1867020E-03  1.2168065E-02  3.3497030E-03  3.9835690E-03
  3.5118680E-03  1.2631800E-02  4.3471600E-03  1.2958975E-02  4.4598220E-03  4.4598220E-03  1.2958975E-02  4.3471600E-03  1.2631800E-02  3.5118680E-03  4.0797300E-03
  3.6717570E-03  1.3097811E-02  4.5053420E-03  1.3446039E-02  4.6185730E-03  4.6185730E-03  1.3446039E-02  4.5053420E-03  1.3097811E-02  3.6717570E-03  4.1724770E-03
  3.8288010E-03  1.3560408E-02  4.6606790E-03  1.3939931E-02  4.7744790E-03  4.7744790E-03  1.3939931E-02  4.6606790E-03  1.3560408E-02  3.8288010E-03  4.2629480E-03
  3.9847070E-03  1.4019591E-02  4.8137400E-03  1.4424719E-02  4.9286780E-03  4.9286780E-03  1.4424719E-02  4.8137400E-03  1.4019591E-02  3.9847070E-03  4.3517120E-03
  4.1377680E-03  1.4481619E-02  4.9650940E-03  1.4911783E-02  5.0806010E-03  5.0806010E-03  1.4911783E-02  4.9650940E-03  1.4481619E-02  4.1377680E-03  4.4399070E-03
  4.2896910E-03  1.4947061E-02  5.1153100E-03  1.5390312E-02  5.2308170E-03  5.2308170E-03  1.5390312E-02  5.1153100E-03  1.4947061E-02  4.2896910E-03  4.5263950E-03
  4.4399070E-03  1.5403968E-02  5.2638190E-03  1.5877376E-02  5.3798950E-03  5.3798950E-03  1.5877376E-02  5.2638190E-03  1.5403968E-02  4.4399070E-03  4.6128830E-03
  4.5884160E-03  1.5865427E-02  5.4106210E-03  1.6355905E-02  5.5272660E-03  5.5272660E-03  1.6355905E-02  5.4106210E-03  1.5865427E-02  4.5884160E-03  4.6988020E-03
  4.7374940E-03  1.6330300E-02  5.5574230E-03  1.6833296E-02  5.6740680E-03  5.6740680E-03  1.6833296E-02  5.5574230E-03  1.6330300E-02  4.7374940E-03  4.7847210E-03
  4.8848650E-03  1.6788345E-02  5.7025180E-03  1.7313532E-02  5.8197320E-03  5.8197320E-03  1.7313532E-02  5.7025180E-03  1.6788345E-02  4.8848650E-03  4.8712090E-03
  5.0305290E-03  1.7250373E-02  5.8470440E-03  1.7792630E-02  5.9648270E-03  5.9648270E-03  1.7792630E-02  5.8470440E-03  1.7250373E-02  5.0305290E-03  4.9576970E-03
  0.0000000E+00  4.7917530E-03  1.0290086E-03  4.4460995E-03  1.1198238E-03  1.1198238E-03  4.4460995E-03  1.0290086E-03  4.7917530E-03  0.0000000E+00  1.1111778E-03
  0.0000000E+00  5.1331150E-03  1.2298246E-03  4.8588389E-03  1.3232905E-03  1.3232905E-03  4.8588389E-03  1.2298246E-03  5.1331150E-03  0.0000000E+00  1.3848858E-03
  0.0000000E+00  5.4672193E-03  1.4176399E-03  5.2564319E-03  1.5135040E-03  1.5135040E-03  5.2564319E-03  1.4176399E-03  5.4672193E-03  0.0000000E+00  1.6299420E-03
  0.0000000E+00  5.7916047E-03  1.5931488E-03  5.6382474E-03  1.6913480E-03  1.6913480E-03  5.6382474E-03  1.5931488E-03  5.7916047E-03  0.0000000E+00  1.8483026E-03
  0.0000000E+00  6.1159901E-03  1.7626623E-03  6.0150141E-03  1.8623761E-03  1.8623761E-03  6.0150141E-03  1.7626623E-03  6.1159901E-03  0.0000000E+00  2.0463417E-03
  0.0000000E+00  6.4447932E-03  1.9267483E-03  6.3930430E-03  2.0283554E-03  2.0283554E-03  6.3930430E-03  1.9267483E-03  6.4447932E-03  0.0000000E+00  2.2292345E-03
  0.0000000E+00  6.7565566E-03  2.0769501E-03  6.7489834E-03  2.1798194E-03  2.1798194E-03  6.7489834E-03  2.0769501E-03  6.7565566E-03  0.0000000E+00  2.3877037E-03
  0.0000000E+00  7.0752621E-03  2.2265208E-03  7.1099726E-03  2.3306523E-03  2.3306523E-03  7.1099726E-03  2.2265208E-03  7.0752621E-03  0.0000000E+00  2.5363909E-03
  0.0000000E+00  7.0762011E-03  2.2269570E-03  7.1110315E-03  2.3310927E-03  2.3310927E-03  7.1110315E-03  2.2269570E-03  7.0762011E-03  0.0000000E+00  2.5368109E-03
  1.5750363E-03  7.5422761E-03  2.4341527E-03  7.6312612E-03  2.5408086E-03  2.5408086E-03  7.6312612E-03  2.4341527E-03  7.5422761E-03  1.5750363E-03  2.7179521E-03
  1.7821002E-03  8.0200188E-03  2.6398913E-03  8.1632785E-03  2.7478094E-03  2.7478094E-03  8.1632785E-03  2.6398913E-03  8.0200188E-03  1.7821002E-03  2.8853381E-03
  1.9844308E-03  8.5072280E-03  2.8399500E-03  8.6971891E-03  2.9497614E-03  2.9497614E-03  8.6971891E-03  2.8399500E-03  8.5072280E-03  1.9844308E-03  3.0362095E-03
  2.1747706E-03  8.9811841E-03  3.0286489E-03  9.2203710E-03  3.1397225E-03  3.1397225E-03  9.2203710E-03  3.0286489E-03  8.9811841E-03  2.1747706E-03  3.1691949E-03
  2.3565274E-03  9.4463048E-03  3.2078813E-03  9.7258821E-03  3.3202171E-03  3.3202171E-03  9.7258821E-03  3.2078813E-03  9.4463048E-03  2.3565274E-03  3.2882203E-03
  2.5307110E-03  9.9089011E-03  3.3795405E-03  1.0228238E-02  3.4931385E-03  3.4931385E-03  1.0228238E-02  3.3795405E-03  9.9089011E-03  2.5307110E-03  3.3960753E-03
  2.7030013E-03  1.0372128E-02  3.5499375E-03  1.0729331E-02  3.6641666E-03  3.6641666E-03  1.0729331E-02  3.5499375E-03  1.0372128E-02  2.7030013E-03  3.4979349E-03
  2.8670873E-03  1.0828414E-02  3.7121302E-03  1.1216540E-02  3.8282526E-03  3.8282526E-03  1.1216540E-02  3.7121302E-03  1.0828414E-02  2.8670873E-03  3.5915270E-03
  3.0292800E-03  1.1285330E-02  3.8717985E-03  1.1704381E-02  3.9879209E-03  3.9879209E-03  1.1704381E-02  3.8717985E-03  1.1285330E-02  3.0292800E-03  3.6806383E-03
  3.1870550E-03  1.1744771E-02  4.0270491E-03  1.2192221E-02  4.1444337E-03  4.1444337E-03  1.2192221E-02  4.0270491E-03  1.1744771E-02  3.1870550E-03  3.7655213E-03
  3.3410434E-03  1.2193483E-02  4.1791442E-03  1.2669332E-02  4.2971599E-03  4.2971599E-03  1.2669332E-02  4.1791442E-03  1.2193483E-02  3.3410434E-03  3.8471856E-03
  3.4937696E-03  1.2651031E-02  4.3293460E-03  1.3148969E-02  4.4473617E-03  4.4473617E-03  1.3148969E-02  4.3293460E-03  1.2651031E-02  3.4937696E-03  3.9267042E-03
  3.6433403E-03  1.3099112E-02  4.4763923E-03  1.3624187E-02  4.5950391E-03  4.5950391E-03  1.3624187E-02  4.4763923E-03  1.3099112E-02  3.6433403E-03  4.0043295E-03
  3.7916488E-03  1.3550979E-02  4.6221764E-03  1.4102561E-02  4.7414543E-03  4.7414543E-03  1.4102561E-02  4.6221764E-03  1.3550979E-02  3.7916488E-03  4.0806926E-03
  3.9374329E-03  1.4006633E-02  4.7660672E-03  1.4571468E-02  4.8859762E-03  4.8859762E-03  1.4571468E-02  4.7660672E-03  1.4006633E-02  3.9374329E-03  4.1570557E-03
  4.0825859E-03  1.4454083E-02  4.9086958E-03  1.5044793E-02  5.0286048E-03  5.0286048E-03  1.5044793E-02  4.9086958E-03  1.4454083E-02  4.0825859E-03  4.2321566E-03
  4.2258456E-03  1.4905320E-02  5.0500622E-03  1.5514962E-02  5.1706023E-03  5.1706023E-03  1.5514962E-02  5.0500622E-03  1.4905320E-02  4.2258456E-03  4.3078886E-03
  4.3678431E-03  1.5355294E-02  5.1901664E-03  1.5983239E-02  5.3113376E-03  5.3113376E-03  1.5983239E-02  5.1901664E-03  1.5355294E-02  4.3678431E-03  4.3829895E-03
  4.5104717E-03  1.5810317E-02  5.3296395E-03  1.6455932E-02  5.4514418E-03  5.4514418E-03  1.6455932E-02  5.3296395E-03  1.5810317E-02  4.5104717E-03  4.4587215E-03
  4.6518381E-03  1.6263447E-02  5.4684815E-03  1.6920422E-02  5.5902838E-03  5.5902838E-03  1.6920422E-02  5.4684815E-03  1.6263447E-02  4.6518381E-03  4.5350846E-03
  4.7913112E-03  1.6709004E-02  5.6060613E-03  1.7383650E-02  5.7284947E-03  5.7284947E-03  1.7383650E-02  5.6060613E-03  1.6709004E-02  4.7913112E-03  4.6120788E-03
  0.0000000E+00  4.5487901E-03  1.0105156E-03  4.3799742E-03  1.1078717E-03  1.1078717E-03  4.3799742E-03  1.0105156E-03  4.5487901E-03  0.0000000E+00  1.1896200E-03
  0.0000000E+00  4.8841822E-03  1.2072575E-03  4.7859162E-03  1.3073432E-03  1.3073432E-03  4.7859162E-03  1.2072575E-03  4.8841822E-03  0.0000000E+00  1.4527124E-03
  0.0000000E+00  5.2110355E-03  1.3900014E-03  5.1750606E-03  1.4923968E-03  1.4923968E-03  5.1750606E-03  1.3900014E-03  5.2110355E-03  0.0000000E+00  1.6831195E-03
  0.0000000E+00  5.5278102E-03  1.5592372E-03  5.5481073E-03  1.6637323E-03  1.6637323E-03  5.5481073E-03  1.5592372E-03  5.5278102E-03  0.0000000E+00  1.8859505E-03
  0.0000000E+00  5.8434651E-03  1.7214040E-03  5.9148549E-03  1.8274389E-03  1.8274389E-03  5.9148549E-03  1.7214040E-03  5.8434651E-03  0.0000000E+00  2.0672246E-03
  0.0000000E+00  6.1640193E-03  1.8785316E-03  6.2830023E-03  1.9863162E-03  1.9863162E-03  6.2830023E-03  1.8785316E-03  6.1640193E-03  0.0000000E+00  2.2335209E-03
  0.0000000E+00  6.4663761E-03  2.0220111E-03  6.6287529E-03  2.1311955E-03  2.1311955E-03  6.6287529E-03  2.0220111E-03  6.4663761E-03  0.0000000E+00  2.3753906E-03
  0.0000000E+00  6.7757319E-03  2.1626910E-03  6.9794028E-03  2.2739751E-03  2.2739751E-03  6.9794028E-03  2.1626910E-03  6.7757319E-03  0.0000000E+00  2.5069508E-03
  0.0000000E+00  6.7766456E-03  2.1630961E-03  6.9804323E-03  2.2743883E-03  2.2743883E-03  6.9804323E-03  2.1630961E-03  6.7766456E-03  0.0000000E+00  2.5073209E-03
  1.4949864E-03  7.2278673E-03  2.3607627E-03  7.4847306E-03  2.4734466E-03  2.4734466E-03  7.4847306E-03  2.3607627E-03  7.2278673E-03  1.4949864E-03  2.6657791E-03
  1.6920782E-03  7.6926009E-03  2.5553349E-03  8.0012568E-03  2.6694186E-03  2.6694186E-03  8.0012568E-03  2.5553349E-03  7.6926009E-03  1.6920782E-03  2.8098465E-03
  1.8839908E-03  8.1650334E-03  2.7450078E-03  8.5212825E-03  2.8604913E-03  2.8604913E-03  8.5212825E-03  2.7450078E-03  8.1650334E-03  1.8839908E-03  2.9388101E-03
  2.0644250E-03  8.6269674E-03  2.9220825E-03  9.0252105E-03  3.0396657E-03  3.0396657E-03  9.0252105E-03  2.9220825E-03  8.6269674E-03  2.0644250E-03  3.0502342E-03
  2.2375803E-03  9.0784029E-03  3.0921582E-03  9.5158404E-03  3.2104413E-03  3.2104413E-03  9.5158404E-03  3.0921582E-03  9.0784029E-03  2.2375803E-03  3.1507398E-03
  2.4020568E-03  9.5298384E-03  3.2545350E-03  1.0000871E-02  3.3742179E-03  3.3742179E-03  1.0000871E-02  3.2545350E-03  9.5298384E-03  2.4020568E-03  3.2406770E-03
  2.5651335E-03  9.9819738E-03  3.4155120E-03  1.0493601E-02  3.5351949E-03  3.5351949E-03  1.0493601E-02  3.4155120E-03  9.9819738E-03  2.5651335E-03  3.3249449E-03
  2.7219111E-03  1.0427810E-02  3.5687901E-03  1.0964633E-02  3.6898728E-03  3.6898728E-03  1.0964633E-02  3.5687901E-03  1.0427810E-02  2.7219111E-03  3.4029838E-03
  2.8751892E-03  1.0868747E-02  3.7192686E-03  1.1444065E-02  3.8410512E-03  3.8410512E-03  1.1444065E-02  3.7192686E-03  1.0868747E-02  2.8751892E-03  3.4773832E-03
  3.0256677E-03  1.1313184E-02  3.8662476E-03  1.1911598E-02  3.9887301E-03  3.9887301E-03  1.1911598E-02  3.8662476E-03  1.1313184E-02  3.0256677E-03  3.5477231E-03
  3.1726467E-03  1.1760420E-02  4.0104270E-03  1.2381931E-02  4.1336094E-03  4.1336094E-03  1.2381931E-02  4.0104270E-03  1.1760420E-02  3.1726467E-03  3.6165233E-03
  3.3175260E-03  1.2197857E-02  4.1525067E-03  1.2848064E-02  4.2763890E-03  4.2763890E-03  1.2848064E-02  4.1525067E-03  1.2197857E-02  3.3175260E-03  3.6835737E-03
  3.4603056E-03  1.2639494E-02  4.2931866E-03  1.3310698E-02  4.4170689E-03  4.4170689E-03  1.3310698E-02  4.2931866E-03  1.2639494E-02  3.4603056E-03  3.7493643E-03
  3.6016854E-03  1.3086030E-02  4.4310669E-03  1.3770532E-02  4.5556491E-03  4.5556491E-03  1.3770532E-02  4.4310669E-03  1.3086030E-02  3.6016854E-03  3.8144550E-03
  3.7416654E-03  1.3522768E-02  4.5682473E-03  1.4235266E-02  4.6928295E-03  4.6928295E-03  1.4235266E-02  4.5682473E-03  1.3522768E-02  3.7416654E-03  3.8802456E-03
  3.8795457E-03  1.3965105E-02  4.7040279E-03  1.4690201E-02  4.8293100E-03  4.8293100E-03  1.4690201E-02  4.7040279E-03  1.3965105E-02  3.8795457E-03  3.9446364E-03
  4.0167261E-03  1.4405342E-02  4.8384087E-03  1.5150035E-02  4.9643907E-03  4.9643907E-03  1.5150035E-02  4.8384087E-03  1.4405342E-02  4.0167261E-03  4.0104270E-03
  4.1532066E-03  1.4844179E-02  4.9720896E-03  1.5607770E-02  5.0980716E-03  5.0980716E-03  1.5607770E-02  4.9720896E-03  1.4844179E-02  4.1532066E-03  4.0762176E-03
  4.2889872E-03  1.5288616E-02  5.1057705E-03  1.6064105E-02  5.2317525E-03  5.2317525E-03  1.6064105E-02  5.1057705E-03  1.5288616E-02  4.2889872E-03  4.1427081E-03
  4.4240679E-03  1.5732352E-02  5.2380516E-03  1.6519040E-02  5.3640336E-03  5.3640336E-03  1.6519040E-02  5.2380516E-03  1.5732352E-02  4.4240679E-03  4.2105984E-03
  4.5584487E-03  1.6167690E-02  5.3696328E-03  1.6972575E-02  5.4956148E-03  5.4956148E-03  1.6972575E-02  5.3696328E-03  1.6167690E-02  4.5584487E-03  4.2784887E-03
  0.0000000E+00  4.3048828E-03  9.9198360E-04  4.3148958E-03  1.0963049E-03  1.0963049E-03  4.3148958E-03  9.9198360E-04  4.3048828E-03  0.0000000E+00  1.2667584E-03
  0.0000000E+00  4.6332930E-03  1.1832393E-03  4.7123102E-03  1.2902773E-03  1.2902773E-03  4.7123102E-03  1.1832393E-03  4.6332930E-03  0.0000000E+00  1.5158410E-03
  0.0000000E+00  4.9526993E-03  1.3598248E-03  5.0926482E-03  1.4691137E-03  1.4691137E-03  5.0926482E-03  1.3598248E-03  4.9526993E-03  0.0000000E+00  1.7307708E-03
  0.0000000E+00  5.2609284E-03  1.5225163E-03  5.4551336E-03  1.6337458E-03  1.6337458E-03  5.4551336E-03  1.5225163E-03  5.2609284E-03  0.0000000E+00  1.9170588E-03
  0.0000000E+00  5.5684588E-03  1.6773682E-03  5.8121856E-03  1.7903829E-03  1.7903829E-03  5.8121856E-03  1.6773682E-03  5.5684588E-03  0.0000000E+00  2.0814579E-03
  0.0000000E+00  5.8781626E-03  1.8273300E-03  6.1692376E-03  1.9420524E-03  1.9420524E-03  6.1692376E-03  1.8273300E-03  5.8781626E-03  0.0000000E+00  2.2289980E-03
  0.0000000E+00  6.1723424E-03  1.9634755E-03  6.5037798E-03  2.0794398E-03  2.0794398E-03  6.5037798E-03  1.9634755E-03  6.1723424E-03  0.0000000E+00  2.3549365E-03
  0.0000000E+00  6.4727318E-03  2.0972924E-03  6.8437554E-03  2.2144986E-03  2.2144986E-03  6.8437554E-03  2.0972924E-03  6.4727318E-03  0.0000000E+00  2.4693872E-03
  0.0000000E+00  6.4736154E-03  2.0976794E-03  6.8447561E-03  2.2148896E-03  2.2148896E-03  6.8447561E-03  2.0976794E-03  6.4736154E-03  0.0000000E+00  2.4697028E-03
  1.4134602E-03  6.9105086E-03  2.2835804E-03  7.3335376E-03  2.4023390E-03  2.4023390E-03  7.3335376E-03  2.2835804E-03  6.9105086E-03  1.4134602E-03  2.6055839E-03
  1.6005244E-03  7.3614808E-03  2.4675398E-03  7.8334104E-03  2.5878508E-03  2.5878508E-03  7.8334104E-03  2.4675398E-03  7.3614808E-03  1.6005244E-03  2.7267906E-03
  1.7833195E-03  7.8202150E-03  2.6460658E-03  8.3371642E-03  2.7679292E-03  2.7679292E-03  8.3371642E-03  2.6460658E-03  7.8202150E-03  1.7833195E-03  2.8342943E-03
  1.9540059E-03  8.2680824E-03  2.8137250E-03  8.8246178E-03  2.9371408E-03  2.9371408E-03  8.8246178E-03  2.8137250E-03  8.2680824E-03  1.9540059E-03  2.9259635E-03
  2.1174736E-03  8.7081878E-03  2.9743984E-03  9.3035332E-03  3.0985904E-03  3.0985904E-03  9.3035332E-03  2.9743984E-03  8.7081878E-03  2.1174736E-03  3.0075421E-03
  2.2744212E-03  9.1405312E-03  3.1273098E-03  9.7731342E-03  3.2522780E-03  3.2522780E-03  9.7731342E-03  3.1273098E-03  9.1405312E-03  2.2744212E-03  3.0812811E-03
  2.4293508E-03  9.5845176E-03  3.2786688E-03  1.0243511E-02  3.4044132E-03  3.4044132E-03  1.0243511E-02  3.2786688E-03  9.5845176E-03  2.4293508E-03  3.1499748E-03
  2.5777602E-03  1.0023071E-02  3.4238182E-03  1.0707679E-02  3.5503388E-03  3.5503388E-03  1.0707679E-02  3.4238182E-03  1.0023071E-02  2.5777602E-03  3.2126918E-03
  2.7229096E-03  1.0456966E-02  3.5658628E-03  1.1166413E-02  3.6931596E-03  3.6931596E-03  1.1166413E-02  3.5658628E-03  1.0456966E-02  2.7229096E-03  3.2730802E-03
  2.8665066E-03  1.0887757E-02  3.7055788E-03  1.1628252E-02  3.8328756E-03  3.8328756E-03  1.1628252E-02  3.7055788E-03  1.0887757E-02  2.8665066E-03  3.3315280E-03
  3.0062226E-03  1.1314667E-02  3.8421900E-03  1.2086210E-02  3.9702630E-03  3.9702630E-03  1.2086210E-02  3.8421900E-03  1.1314667E-02  3.0062226E-03  3.3875697E-03
  3.1443862E-03  1.1747011E-02  3.9772488E-03  1.2533301E-02  4.1053218E-03  4.1053218E-03  1.2533301E-02  3.9772488E-03  1.1747011E-02  3.1443862E-03  3.4428351E-03
  3.2809974E-03  1.2177026E-02  4.1107552E-03  1.2985050E-02  4.2396044E-03  4.2396044E-03  1.2985050E-02  4.1107552E-03  1.2177026E-02  3.2809974E-03  3.4983334E-03
  3.4152800E-03  1.2612474E-02  4.2419330E-03  1.3433693E-02  4.3707822E-03  4.3707822E-03  1.3433693E-02  4.2419330E-03  1.2612474E-02  3.4152800E-03  3.5534436E-03
  3.5487864E-03  1.3038608E-02  4.3723346E-03  1.3888547E-02  4.5011838E-03  4.5011838E-03  1.3888547E-02  4.3723346E-03  1.3038608E-02  3.5487864E-03  3.6085538E-03
  3.6815166E-03  1.3470175E-02  4.5019600E-03  1.4333309E-02  4.6308092E-03  4.6308092E-03  1.4333309E-02  4.5019600E-03  1.3470175E-02  3.6815166E-03  3.6644402E-03
  3.8126944E-03  1.3900966E-02  4.6292568E-03  1.4775743E-02  4.7588822E-03  4.7588822E-03  1.4775743E-02  4.6292568E-03  1.3900966E-02  3.8126944E-03  3.7211028E-03
  3.9430960E-03  1.4330204E-02  4.7565536E-03  1.5224387E-02  4.8869552E-03  4.8869552E-03  1.5224387E-02  4.7565536E-03  1.4330204E-02  3.9430960E-03  3.7785416E-03
  4.0734976E-03  1.4766429E-02  4.8846266E-03  1.5672254E-02  5.0142520E-03  5.0142520E-03  1.5672254E-02  4.8846266E-03  1.4766429E-02  4.0734976E-03  3.8367566E-03
  4.2031230E-03  1.5201101E-02  5.0111472E-03  1.6118569E-02  5.1407726E-03  5.1407726E-03  1.6118569E-02  5.0111472E-03  1.5201101E-02  4.2031230E-03  3.8957478E-03
  4.3319722E-03  1.5628011E-02  5.1376678E-03  1.6555570E-02  5.2672932E-03  5.2672932E-03  1.6555570E-02  5.1376678E-03  1.5628011E-02  4.3319722E-03  3.9562914E-03
  0.0000000E+00  4.0593606E-03  9.7270400E-04  4.2506304E-03  1.0842637E-03  1.0842637E-03  4.2506304E-03  9.7270400E-04  4.0593606E-03  0.0000000E+00  1.3411867E-03
  0.0000000E+00  4.3806112E-03  1.1581203E-03  4.6397120E-03  1.2722624E-03  1.2722624E-03  4.6397120E-03  1.1581203E-03  4.3806112E-03  0.0000000E+00  1.5749972E-03
  0.0000000E+00  4.6912739E-03  1.3281283E-03  5.0089952E-03  1.4445085E-03  1.4445085E-03  5.0089952E-03  1.3281283E-03  4.6912739E-03  0.0000000E+00  1.7729725E-03
  0.0000000E+00  4.9907462E-03  1.4833306E-03  5.3602016E-03  1.6015184E-03  1.6015184E-03  5.3602016E-03  1.4833306E-03  4.9907462E-03  0.0000000E+00  1.9404584E-03
  0.0000000E+00  5.2883248E-03  1.6307856E-03  5.7053824E-03  1.7506950E-03  1.7506950E-03  5.7053824E-03  1.6307856E-03  5.2883248E-03  0.0000000E+00  2.0869752E-03
  0.0000000E+00  5.5894326E-03  1.7726454E-03  6.0505632E-03  1.8940182E-03  1.8940182E-03  6.0505632E-03  1.7726454E-03  5.5894326E-03  0.0000000E+00  2.2173433E-03
  0.0000000E+00  5.8732384E-03  1.9009907E-03  6.3750848E-03  2.0237408E-03  2.0237408E-03  6.3750848E-03  1.9009907E-03  5.8732384E-03  0.0000000E+00  2.3256406E-03
  0.0000000E+00  6.1650496E-03  2.0283030E-03  6.7030496E-03  2.1520000E-03  2.1520000E-03  6.7030496E-03  2.0283030E-03  6.1650496E-03  0.0000000E+00  2.4239009E-03
  0.0000000E+00  6.1659153E-03  2.0286747E-03  6.7040092E-03  2.1523733E-03  2.1523733E-03  6.7040092E-03  2.0286747E-03  6.1659153E-03  0.0000000E+00  2.4241749E-03
  1.3320019E-03  6.5894240E-03  2.2045088E-03  7.1773504E-03  2.3293248E-03  2.3293248E-03  7.1773504E-03  2.2045088E-03  6.5894240E-03  1.3320019E-03  2.5369842E-03
  1.5089824E-03  7.0267104E-03  2.3766688E-03  7.6602592E-03  2.5032064E-03  2.5032064E-03  7.6602592E-03  2.3766688E-03  7.0267104E-03  1.5089824E-03  2.6369661E-03
  1.6820032E-03  7.4717440E-03  2.5453856E-03  8.1474720E-03  2.6736448E-03  2.6736448E-03  8.1474720E-03  2.5453856E-03  7.4717440E-03  1.6820032E-03  2.7228826E-03
  1.8436614E-03  7.9055872E-03  2.7029120E-03  8.6200512E-03  2.8320320E-03  2.8320320E-03  8.6200512E-03  2.7029120E-03  7.9055872E-03  1.8436614E-03  2.7961366E-03
  1.9981750E-03  8.3342656E-03  2.8544128E-03  9.0831616E-03  2.9835328E-03  2.9835328E-03  9.0831616E-03  2.8544128E-03  8.3342656E-03  1.9981750E-03  2.8607827E-03
  2.1470074E-03  8.7577792E-03  2.9990272E-03  9.5376640E-03  3.1290080E-03  3.1290080E-03  9.5376640E-03  2.9990272E-03  8.7577792E-03  2.1470074E-03  2.9186285E-03
  2.2937738E-03  9.1873184E-03  3.1410592E-03  9.9956096E-03  3.2719008E-03  3.2719008E-03  9.9956096E-03  3.1410592E-03  9.1873184E-03  2.2937738E-03  2.9724285E-03
  2.4349450E-03  9.6099712E-03  3.2787872E-03  1.0445808E-02  3.4104896E-03  3.4104896E-03  1.0445808E-02  3.2787872E-03  9.6099712E-03  2.4349450E-03  3.0216662E-03
  2.5732755E-03  1.0030902E-02  3.4130720E-03  1.0890842E-02  3.5456352E-03  3.5456352E-03  1.0890842E-02  3.4130720E-03  1.0030902E-02  2.5732755E-03  3.0693546E-03
  2.7094541E-03  1.0450112E-02  3.5447744E-03  1.1335014E-02  3.6773376E-03  3.6773376E-03  1.1335014E-02  3.5447744E-03  1.0450112E-02  2.7094541E-03  3.1151491E-03
  2.8431363E-03  1.0875347E-02  3.6747552E-03  1.1774883E-02  3.8073184E-03  3.8073184E-03  1.1774883E-02  3.6747552E-03  1.0875347E-02  2.8431363E-03  3.1605994E-03
  2.9747526E-03  1.1297139E-02  3.8030144E-03  1.2219917E-02  3.9364384E-03  3.9364384E-03  1.2219917E-02  3.8030144E-03  1.1297139E-02  2.9747526E-03  3.2062218E-03
  3.1046474E-03  1.1718070E-02  3.9295520E-03  1.2653760E-02  4.0629760E-03  4.0629760E-03  1.2653760E-02  3.9295520E-03  1.1718070E-02  3.1046474E-03  3.2519302E-03
  3.2331648E-03  1.2136419E-02  4.0543680E-03  1.3094490E-02  4.1877920E-03  4.1877920E-03  1.3094490E-02  4.0543680E-03  1.2136419E-02  3.2331648E-03  3.2977248E-03
  3.3606493E-03  1.2562515E-02  4.1783232E-03  1.3532637E-02  4.3117472E-03  4.3117472E-03  1.3532637E-02  4.1783232E-03  1.2562515E-02  3.3606493E-03  3.3433472E-03
  3.4880477E-03  1.2977421E-02  4.3022784E-03  1.3969923E-02  4.4357024E-03  4.4357024E-03  1.3969923E-02  4.3022784E-03  1.2977421E-02  3.4880477E-03  3.3915520E-03
  3.6138966E-03  1.3400934E-02  4.4245120E-03  1.4404627E-02  4.5579360E-03  4.5579360E-03  1.4404627E-02  4.4245120E-03  1.3400934E-02  3.6138966E-03  3.4397568E-03
  3.7384544E-03  1.3822726E-02  4.5458848E-03  1.4829862E-02  4.6793088E-03  4.6793088E-03  1.4829862E-02  4.5458848E-03  1.3822726E-02  3.7384544E-03  3.4896832E-03
  3.8632704E-03  1.4243658E-02  4.6681184E-03  1.5270592E-02  4.8015424E-03  4.8015424E-03  1.5270592E-02  4.6681184E-03  1.4243658E-02  3.8632704E-03  3.5396096E-03
  3.9872256E-03  1.4664589E-02  4.7886304E-03  1.5701853E-02  4.9220544E-03  4.9220544E-03  1.5701853E-02  4.7886304E-03  1.4664589E-02  3.9872256E-03  3.5921184E-03
  4.1111808E-03  1.5083798E-02  4.9091424E-03  1.6132253E-02  5.0425664E-03  5.0425664E-03  1.6132253E-02  4.9091424E-03  1.5083798E-02  4.1111808E-03  3.6446272E-03
  0.0000000E+00  3.8134537E-03  9.5317250E-04  4.1882689E-03  1.0723190E-03  1.0723190E-03  4.1882689E-03  9.5317250E-04  3.8134537E-03  0.0000000E+00  1.4129274E-03
  0.0000000E+00  4.1262134E-03  1.1317014E-03  4.5653754E-03  1.2532347E-03  1.2532347E-03  4.5653754E-03  1.1317014E-03  4.1262134E-03  0.0000000E+00  1.6281836E-03
  0.0000000E+00  4.4277077E-03  1.2939049E-03  4.9224332E-03  1.4174431E-03  1.4174431E-03  4.9224332E-03  1.2939049E-03  4.4277077E-03  0.0000000E+00  1.8080204E-03
  0.0000000E+00  4.7173636E-03  1.4417879E-03  5.2623064E-03  1.5670446E-03  1.5670446E-03  5.2623064E-03  1.4417879E-03  4.7173636E-03  0.0000000E+00  1.9567245E-03
  0.0000000E+00  5.0058740E-03  1.5810787E-03  5.5964514E-03  1.7079583E-03  1.7079583E-03  5.5964514E-03  1.5810787E-03  5.0058740E-03  0.0000000E+00  2.0850553E-03
  0.0000000E+00  5.2962937E-03  1.7149276E-03  5.9286870E-03  1.8431438E-03  1.8431438E-03  5.9286870E-03  1.7149276E-03  5.2962937E-03  0.0000000E+00  2.1965260E-03
  0.0000000E+00  5.5716292E-03  1.8365564E-03  6.2418286E-03  1.9659182E-03  1.9659182E-03  6.2418286E-03  1.8365564E-03  5.5716292E-03  0.0000000E+00  2.2876617E-03
  0.0000000E+00  5.8533612E-03  1.9557029E-03  6.5587890E-03  2.0861150E-03  2.0861150E-03  6.5587890E-03  1.9557029E-03  5.8533612E-03  0.0000000E+00  2.3698318E-03
  0.0000000E+00  5.8541919E-03  1.9560464E-03  6.5597168E-03  2.0864613E-03  2.0864613E-03  6.5597168E-03  1.9560464E-03  5.8541919E-03  0.0000000E+00  2.3700612E-03
  1.2497978E-03  6.2644550E-03  2.1211525E-03  7.0141809E-03  2.2530920E-03  2.2530920E-03  7.0141809E-03  2.1211525E-03  6.2644550E-03  1.2497978E-03  2.4611402E-03
  1.4167748E-03  6.6886282E-03  2.2842152E-03  7.4819839E-03  2.4173004E-03  2.4173004E-03  7.4819839E-03  2.2842152E-03  6.6886282E-03  1.4167748E-03  2.5392538E-03
  1.5799330E-03  7.1201526E-03  2.4421226E-03  7.9516963E-03  2.5757806E-03  2.5757806E-03  7.9516963E-03  2.4421226E-03  7.1201526E-03  1.5799330E-03  2.6061401E-03
  1.7335443E-03  7.5411753E-03  2.5910558E-03  8.4080429E-03  2.7256685E-03  2.7256685E-03  8.4080429E-03  2.5910558E-03  7.5411753E-03  1.7335443E-03  2.6617991E-03
  1.8799952E-03  7.9564698E-03  2.7323514E-03  8.8548425E-03  2.8679188E-03  2.8679188E-03  8.8548425E-03  2.7323514E-03  7.9564698E-03  1.8799952E-03  2.7100114E-03
  2.0205271E-03  8.3679455E-03  2.8688735E-03  9.2949592E-03  3.0053956E-03  3.0053956E-03  9.2949592E-03  2.8688735E-03  8.3679455E-03  2.0205271E-03  2.7526865E-03
  2.1599133E-03  8.7861041E-03  3.0034862E-03  9.7379400E-03  3.1400083E-03  3.1400083E-03  9.7379400E-03  3.0034862E-03  8.7861041E-03  2.1599133E-03  2.7929748E-03
  2.2942396E-03  9.1975798E-03  3.1333254E-03  1.0174238E-02  3.2698475E-03  3.2698475E-03  1.0174238E-02  3.1333254E-03  9.1975798E-03  2.2942396E-03  2.8295399E-03
  2.4255108E-03  9.6090555E-03  3.2603005E-03  1.0606717E-02  3.3977773E-03  3.3977773E-03  1.0606717E-02  3.2603005E-03  9.6090555E-03  2.4255108E-03  2.8657230E-03
  2.5551591E-03  1.0019577E-02  3.3853662E-03  1.1037287E-02  3.5218883E-03  3.5218883E-03  1.1037287E-02  3.3853662E-03  1.0019577E-02  2.5551591E-03  2.9013333E-03
  2.6818478E-03  1.0429143E-02  3.5075678E-03  1.1465947E-02  3.6450446E-03  3.6450446E-03  1.1465947E-02  3.5075678E-03  1.0429143E-02  2.6818478E-03  2.9369436E-03
  2.8078682E-03  1.0835845E-02  3.6297694E-03  1.1891743E-02  3.7672462E-03  3.7672462E-03  1.1891743E-02  3.6297694E-03  1.0835845E-02  2.8078682E-03  2.9723630E-03
  2.9315973E-03  1.1250185E-02  3.7491069E-03  1.2319449E-02  3.8865837E-03  3.8865837E-03  1.2319449E-02  3.7491069E-03  1.1250185E-02  2.9315973E-03  3.0094053E-03
  3.0553264E-03  1.1663570E-02  3.8693991E-03  1.2746200E-02  4.0068759E-03  4.0068759E-03  1.2746200E-02  3.8693991E-03  1.1663570E-02  3.0553264E-03  3.0470205E-03
  3.1773371E-03  1.2076000E-02  3.9868272E-03  1.3170087E-02  4.1243040E-03  4.1243040E-03  1.3170087E-02  3.9868272E-03  1.2076000E-02  3.1773371E-03  3.0857813E-03
  3.2988704E-03  1.2486521E-02  4.1052100E-03  1.3593019E-02  4.2417321E-03  4.2417321E-03  1.3593019E-02  4.1052100E-03  1.2486521E-02  3.2988704E-03  3.1256878E-03
  3.4190671E-03  1.2896088E-02  4.2226381E-03  1.4014996E-02  4.3591602E-03  4.3591602E-03  1.4014996E-02  4.2226381E-03  1.2896088E-02  3.4190671E-03  3.1667399E-03
  3.5389774E-03  1.3305654E-02  4.3381568E-03  1.4435064E-02  4.4746789E-03  4.4746789E-03  1.4435064E-02  4.3381568E-03  1.3305654E-02  3.5389774E-03  3.2087467E-03
  3.6589832E-03  1.3713311E-02  4.4546302E-03  1.4863724E-02  4.5911523E-03  4.5911523E-03  1.4863724E-02  4.4546302E-03  1.3713311E-02  3.6589832E-03  3.2536176E-03
  3.7788935E-03  1.4130515E-02  4.5701489E-03  1.5282838E-02  4.7076257E-03  4.7076257E-03  1.5282838E-02  4.5701489E-03  1.4130515E-02  3.7788935E-03  3.2994432E-03
  3.8971809E-03  1.4547719E-02  4.6856676E-03  1.5700042E-02  4.8221897E-03  4.8221897E-03  1.5700042E-02  4.6856676E-03  1.4547719E-02  3.8971809E-03  3.3462235E-03
  0.0000000E+00  3.5670297E-03  9.3308490E-04  4.1248050E-03  1.0599531E-03  1.0599531E-03  4.1248050E-03  9.3308490E-04  3.5670297E-03  0.0000000E+00  1.4811280E-03
  0.0000000E+00  3.8702214E-03  1.1039016E-03  4.4901600E-03  1.2330996E-03  1.2330996E-03  4.4901600E-03  1.1039016E-03  3.8702214E-03  0.0000000E+00  1.6766406E-03
  0.0000000E+00  4.1614464E-03  1.2580920E-03  4.8343350E-03  1.3890903E-03  1.3890903E-03  4.8343350E-03  1.2580920E-03  4.1614464E-03  0.0000000E+00  1.8346963E-03
  0.0000000E+00  4.4421873E-03  1.3979859E-03  5.1626250E-03  1.5305727E-03  1.5305727E-03  5.1626250E-03  1.3979859E-03  4.4421873E-03  0.0000000E+00  1.9645933E-03
  0.0000000E+00  4.7197512E-03  1.5296196E-03  5.4824430E-03  1.6634772E-03  1.6634772E-03  5.4824430E-03  1.5296196E-03  4.7197512E-03  0.0000000E+00  2.0731196E-03
  0.0000000E+00  5.0004921E-03  1.6555347E-03  5.8033200E-03  1.7906631E-03  1.7906631E-03  5.8033200E-03  1.6555347E-03  5.0004921E-03  0.0000000E+00  2.1663857E-03
  0.0000000E+00  5.2671483E-03  1.7693772E-03  6.1030170E-03  1.9054587E-03  1.9054587E-03  6.1030170E-03  1.7693772E-03  5.2671483E-03  0.0000000E+00  2.2418257E-03
  0.0000000E+00  5.5395231E-03  1.8816312E-03  6.4080090E-03  2.0185599E-03  2.0185599E-03  6.4080090E-03  1.8816312E-03  5.5395231E-03  0.0000000E+00  2.3066608E-03
  0.0000000E+00  5.5403245E-03  1.8819573E-03  6.4089088E-03  2.0188884E-03  2.0188884E-03  6.4089088E-03  1.8819573E-03  5.5403245E-03  0.0000000E+00  2.3068344E-03
  1.1668062E-03  5.9365422E-03  2.0366688E-03  6.8464350E-03  2.1746565E-03  2.1746565E-03  6.8464350E-03  2.0366688E-03  5.9365422E-03  1.1668062E-03  2.3768937E-03
  1.3248090E-03  6.3463752E-03  2.1893766E-03  7.2954510E-03  2.3283174E-03  2.3283174E-03  7.2954510E-03  2.1893766E-03  6.3463752E-03  1.3248090E-03  2.4342174E-03
  1.4785758E-03  6.7642566E-03  2.3378484E-03  7.7487030E-03  2.4774246E-03  2.4774246E-03  7.7487030E-03  2.3378484E-03  6.7642566E-03  1.4785758E-03  2.4819783E-03
  1.6233411E-03  7.1728188E-03  2.4762597E-03  8.1892470E-03  2.6167890E-03  2.6167890E-03  8.1892470E-03  2.4762597E-03  7.1728188E-03  1.6233411E-03  2.5207377E-03
  1.7617524E-03  7.5772509E-03  2.6099055E-03  8.6213190E-03  2.7502230E-03  2.7502230E-03  8.6213190E-03  2.6099055E-03  7.5772509E-03  1.7617524E-03  2.5546257E-03
  1.8950805E-03  7.9764939E-03  2.7379386E-03  9.0459780E-03  2.8783620E-03  2.8783620E-03  9.0459780E-03  2.7379386E-03  7.9764939E-03  1.8950805E-03  2.5838541E-03
  2.0270319E-03  8.3824086E-03  2.8649127E-03  9.4738140E-03  3.0065010E-03  3.0065010E-03  9.4738140E-03  2.8649127E-03  8.3824086E-03  2.0270319E-03  2.6117058E-03
  2.1544296E-03  8.7824988E-03  2.9877567E-03  9.8942370E-03  3.1293450E-03  3.1293450E-03  9.8942370E-03  2.9877567E-03  8.7824988E-03  2.1544296E-03  2.6371218E-03
  2.2804506E-03  9.1829067E-03  3.1073178E-03  1.0313601E-02  3.2490120E-03  3.2490120E-03  1.0313601E-02  3.1073178E-03  9.1829067E-03  2.2804506E-03  2.6627496E-03
  2.4034005E-03  9.5828910E-03  3.2263494E-03  1.0730847E-02  3.3676200E-03  3.3676200E-03  1.0730847E-02  3.2263494E-03  9.5828910E-03  2.4034005E-03  2.6892246E-03
  2.5246560E-03  9.9831930E-03  3.3429453E-03  1.1145975E-02  3.4841100E-03  3.4841100E-03  1.1145975E-02  3.3429453E-03  9.9831930E-03  2.5246560E-03  2.7153819E-03
  2.6448525E-03  1.0382436E-02  3.4586940E-03  1.1561103E-02  3.5995410E-03  3.5995410E-03  1.1561103E-02  3.4586940E-03  1.0382436E-02  2.6448525E-03  2.7431277E-03
  2.7630369E-03  1.0782738E-02  3.5720070E-03  1.1973054E-02  3.7139130E-03  3.7139130E-03  1.1973054E-02  3.5720070E-03  1.0782738E-02  2.7630369E-03  2.7723561E-03
  2.8805859E-03  1.1183040E-02  3.6863790E-03  1.2386064E-02  3.8272260E-03  3.8272260E-03  1.2386064E-02  3.6863790E-03  1.1183040E-02  2.8805859E-03  2.8027494E-03
  2.9978172E-03  1.1584401E-02  3.7986330E-03  1.2800133E-02  3.9394800E-03  3.9394800E-03  1.2800133E-02  3.7986330E-03  1.1584401E-02  2.9978172E-03  2.8344135E-03
  3.1147308E-03  1.1980467E-02  3.9108870E-03  1.3212084E-02  4.0506750E-03  4.0506750E-03  1.3212084E-02  3.9108870E-03  1.1980467E-02  3.1147308E-03  2.8671366E-03
  3.2305854E-03  1.2391359E-02  4.0231410E-03  1.3624035E-02  4.1629290E-03  4.1629290E-03  1.3624035E-02  4.0231410E-03  1.2391359E-02  3.2305854E-03  2.9018718E-03
  3.3454869E-03  1.2790602E-02  4.1332770E-03  1.4024337E-02  4.2741240E-03  4.2741240E-03  1.4024337E-02  4.1332770E-03  1.2790602E-02  3.3454869E-03  2.9387250E-03
  3.4606002E-03  1.3189845E-02  4.2455310E-03  1.4444760E-02  4.3853190E-03  4.3853190E-03  1.4444760E-02  4.2455310E-03  1.3189845E-02  3.4606002E-03  2.9768490E-03
  3.5759253E-03  1.3598619E-02  4.3556670E-03  1.4853534E-02  4.4954550E-03  4.4954550E-03  1.4853534E-02  4.3556670E-03  1.3598619E-02  3.5759253E-03  3.0160320E-03
  3.6896619E-03  1.3996803E-02  4.4668620E-03  1.5262308E-02  4.6055910E-03  4.6055910E-03  1.5262308E-02  4.4668620E-03  1.3996803E-02  3.6896619E-03  3.0583920E-03
  0.0000000E+00  3.3214808E-03  9.1255020E-04  4.0633314E-03  1.0474428E-03  1.0474428E-03  4.0633314E-03  9.1255020E-04  3.3214808E-03  0.0000000E+00  1.5422603E-03
  0.0000000E+00  3.6140416E-03  1.0751492E-03  4.4130660E-03  1.2119202E-03  1.2119202E-03  4.4130660E-03  1.0751492E-03  3.6140416E-03  0.0000000E+00  1.7162119E-03
  0.0000000E+00  3.8952146E-03  1.2208426E-03  4.7453080E-03  1.3592572E-03  1.3592572E-03  4.7453080E-03  1.2208426E-03  3.8952146E-03  0.0000000E+00  1.8532881E-03
  0.0000000E+00  4.1665260E-03  1.3524480E-03  5.0587660E-03  1.4922714E-03  1.4922714E-03  5.0587660E-03  1.3524480E-03  4.1665260E-03  0.0000000E+00  1.9628928E-03
  0.0000000E+00  4.4344328E-03  1.4758354E-03  5.3663540E-03  1.6168328E-03  1.6168328E-03  5.3663540E-03  1.4758354E-03  4.4344328E-03  0.0000000E+00  2.0526803E-03
  0.0000000E+00  4.7044528E-03  1.5940572E-03  5.6739420E-03  1.7358764E-03  1.7358764E-03  5.6739420E-03  1.5940572E-03  4.7044528E-03  0.0000000E+00  2.1271636E-03
  0.0000000E+00  4.9617936E-03  1.7006564E-03  5.9615720E-03  1.8432974E-03  1.8432974E-03  5.9615720E-03  1.7006564E-03  4.9617936E-03  0.0000000E+00  2.1860620E-03
  0.0000000E+00  5.2238304E-03  1.8050250E-03  6.2527240E-03  1.9483704E-03  1.9483704E-03  6.2527240E-03  1.8050250E-03  5.2238304E-03  0.0000000E+00  2.2349555E-03
  0.0000000E+00  5.2245984E-03  1.8053266E-03  6.2535787E-03  1.9486737E-03  1.9486737E-03  6.2535787E-03  1.8053266E-03  5.2245984E-03  0.0000000E+00  2.2350832E-03
  1.0844238E-03  5.6087850E-03  1.9508358E-03  6.6753640E-03  2.0948856E-03  2.0948856E-03  6.6753640E-03  1.9508358E-03  5.6087850E-03  1.0844238E-03  2.2847566E-03
  1.2331696E-03  6.0047752E-03  2.0932420E-03  7.1062220E-03  2.2378788E-03  2.2378788E-03  7.1062220E-03  2.0932420E-03  6.0047752E-03  1.2331696E-03  2.3235808E-03
  1.3785108E-03  6.4098052E-03  2.2311870E-03  7.5417760E-03  2.3762934E-03  2.3762934E-03  7.5417760E-03  2.2311870E-03  6.4098052E-03  1.3785108E-03  2.3541048E-03
  1.5151644E-03  6.8052084E-03  2.3623228E-03  7.9644160E-03  2.5077814E-03  2.5077814E-03  7.9644160E-03  2.3623228E-03  6.8052084E-03  1.5151644E-03  2.3774674E-03
  1.6467698E-03  7.1973244E-03  2.4873538E-03  8.3811860E-03  2.6329298E-03  2.6329298E-03  8.3811860E-03  2.4873538E-03  7.1973244E-03  1.6467698E-03  2.3969558E-03
  1.7729748E-03  7.5849792E-03  2.6085106E-03  8.7897380E-03  2.7540866E-03  2.7540866E-03  8.7897380E-03  2.6085106E-03  7.5849792E-03  1.7729748E-03  2.4142136E-03
  1.8974188E-03  7.9796780E-03  2.7281412E-03  9.2029860E-03  2.8738346E-03  2.8738346E-03  9.2029860E-03  2.7281412E-03  7.9796780E-03  1.8974188E-03  2.4304148E-03
  2.0190452E-03  8.3689764E-03  2.8430758E-03  9.6103640E-03  2.9886518E-03  2.9886518E-03  9.6103640E-03  2.8430758E-03  8.3689764E-03  2.0190452E-03  2.4459116E-03
  2.1386758E-03  8.7579226E-03  2.9576582E-03  1.0014220E-02  3.1029994E-03  3.1029994E-03  1.0014220E-02  2.9576582E-03  8.7579226E-03  2.1386758E-03  2.4622302E-03
  2.2556062E-03  9.1483950E-03  3.0697752E-03  1.0418076E-02  3.2149990E-03  3.2149990E-03  1.0418076E-02  3.0697752E-03  9.1483950E-03  2.2556062E-03  2.4804272E-03
  2.3714800E-03  9.5372238E-03  3.1797790E-03  1.0819584E-02  3.3248854E-03  3.3248854E-03  1.0819584E-02  3.1797790E-03  9.5372238E-03  2.3714800E-03  2.4988590E-03
  2.4865320E-03  9.9267570E-03  3.2894306E-03  1.1221092E-02  3.4341848E-03  3.4341848E-03  1.1221092E-02  3.2894306E-03  9.9267570E-03  2.4865320E-03  2.5199910E-03
  2.5999404E-03  1.0317464E-02  3.3987300E-03  1.1621426E-02  3.5431320E-03  3.5431320E-03  1.1621426E-02  3.3987300E-03  1.0317464E-02  2.5999404E-03  2.5412404E-03
  2.7131140E-03  1.0707115E-02  3.5068554E-03  1.2021760E-02  3.6510226E-03  3.6510226E-03  1.2021760E-02  3.5068554E-03  1.0707115E-02  2.7131140E-03  2.5660118E-03
  2.8249962E-03  1.1098292E-02  3.6139242E-03  1.2420920E-02  3.7577392E-03  3.7577392E-03  1.2420920E-02  3.6139242E-03  1.1098292E-02  2.8249962E-03  2.5918398E-03
  2.9369958E-03  1.1489938E-02  3.7212278E-03  1.2818906E-02  3.8646906E-03  3.8646906E-03  1.2818906E-02  3.7212278E-03  1.1489938E-02  2.9369958E-03  2.6184896E-03
  3.0480562E-03  1.1882054E-02  3.8278270E-03  1.3218066E-02  3.9709376E-03  3.9709376E-03  1.3218066E-02  3.8278270E-03  1.1882054E-02  3.0480562E-03  2.6484266E-03
  3.1584122E-03  1.2272526E-02  3.9350132E-03  1.3616052E-02  4.0776542E-03  4.0776542E-03  1.3616052E-02  3.9350132E-03  1.2272526E-02  3.1584122E-03  2.6790680E-03
  3.2691204E-03  1.2667343E-02  4.0414950E-03  1.4012864E-02  4.1837838E-03  4.1837838E-03  1.4012864E-02  4.0414950E-03  1.2667343E-02  3.2691204E-03  2.7131140E-03
  3.3793590E-03  1.3065211E-02  4.1476246E-03  1.4417894E-02  4.2895612E-03  4.2895612E-03  1.4417894E-02  4.1476246E-03  1.3065211E-02  3.3793590E-03  2.7471600E-03
  3.4900672E-03  1.3459323E-02  4.2534020E-03  1.4810010E-02  4.3948690E-03  4.3948690E-03  1.4810010E-02  4.2534020E-03  1.3459323E-02  3.4900672E-03  2.7835540E-03
  0.0000000E+00  3.0757146E-03  8.9147940E-04  4.0002648E-03  1.0343088E-03  1.0343088E-03  4.0002648E-03  8.9147940E-04  3.0757146E-03  0.0000000E+00  1.5961739E-03
  0.0000000E+00  3.3582486E-03  1.0448550E-03  4.3356600E-03  1.1893770E-03  1.1893770E-03  4.3356600E-03  1.0448550E-03  3.3582486E-03  0.0000000E+00  1.7475704E-03
  0.0000000E+00  3.6275022E-03  1.1816952E-03  4.6507440E-03  1.3276494E-03  1.3276494E-03  4.6507440E-03  1.1816952E-03  3.6275022E-03  0.0000000E+00  1.8621595E-03
  0.0000000E+00  3.8877720E-03  1.3049946E-03  4.9515060E-03  1.4519904E-03  1.4519904E-03  4.9515060E-03  1.3049946E-03  3.8877720E-03  0.0000000E+00  1.9518803E-03
  0.0000000E+00  4.1456982E-03  1.4200914E-03  5.2444560E-03  1.5679986E-03  1.5679986E-03  5.2444560E-03  1.4200914E-03  4.1456982E-03  0.0000000E+00  2.0214852E-03
  0.0000000E+00  4.4071398E-03  1.5301104E-03  5.5387080E-03  1.6787988E-03  1.6787988E-03  5.5387080E-03  1.5301104E-03  4.4071398E-03  0.0000000E+00  2.0786257E-03
  0.0000000E+00  4.6534782E-03  1.6294530E-03  5.8121280E-03  1.7785320E-03  1.7785320E-03  5.8121280E-03  1.6294530E-03  4.6534782E-03  0.0000000E+00  2.1206325E-03
  0.0000000E+00  4.9072380E-03  1.7267124E-03  6.0920580E-03  1.8763122E-03  1.8763122E-03  6.0920580E-03  1.7267124E-03  4.9072380E-03  0.0000000E+00  2.1535731E-03
  0.0000000E+00  4.9079921E-03  1.7269933E-03  6.0928896E-03  1.8765953E-03  1.8765953E-03  6.0928896E-03  1.7269933E-03  4.9079921E-03  0.0000000E+00  2.1536576E-03
  1.0018890E-03  5.2784382E-03  1.8619902E-03  6.4943760E-03  2.0119806E-03  2.0119806E-03  6.4943760E-03  1.8619902E-03  5.2784382E-03  1.0018890E-03  2.1833889E-03
  1.1418540E-03  5.6608356E-03  1.9950546E-03  6.9071100E-03  2.1453054E-03  2.1453054E-03  6.9071100E-03  1.9950546E-03  5.6608356E-03  1.1418540E-03  2.2049500E-03
  1.2786942E-03  6.0519564E-03  2.1244734E-03  7.3263540E-03  2.2747242E-03  2.2747242E-03  7.3263540E-03  2.1244734E-03  6.0519564E-03  1.2786942E-03  2.2187382E-03
  1.4078526E-03  6.4353954E-03  2.2473822E-03  7.7312760E-03  2.3977632E-03  2.3977632E-03  7.7312760E-03  2.2473822E-03  6.4353954E-03  1.4078526E-03  2.2278522E-03
  1.5318030E-03  6.8166210E-03  2.3650830E-03  8.1322920E-03  2.5152036E-03  2.5152036E-03  8.1322920E-03  2.3650830E-03  6.8166210E-03  1.5318030E-03  2.2346226E-03
  1.6513266E-03  7.1925084E-03  2.4782268E-03  8.5254960E-03  2.6282172E-03  2.6282172E-03  8.5254960E-03  2.4782268E-03  7.1925084E-03  1.6513266E-03  2.2410024E-03
  1.7703294E-03  7.5758172E-03  2.5907196E-03  8.9239080E-03  2.7404496E-03  2.7404496E-03  8.9239080E-03  2.5907196E-03  7.5758172E-03  1.7703294E-03  2.2480332E-03
  1.8850356E-03  7.9537878E-03  2.7000876E-03  9.3158100E-03  2.8495572E-03  2.8495572E-03  9.3158100E-03  2.7000876E-03  7.9537878E-03  1.8850356E-03  2.2551942E-03
  1.9996116E-03  8.3324094E-03  2.8071120E-03  9.7064100E-03  2.9561910E-03  2.9561910E-03  9.7064100E-03  2.8071120E-03  8.3324094E-03  1.9996116E-03  2.2628760E-03
  2.1105420E-03  8.7118122E-03  2.9134854E-03  1.0095708E-02  3.0620436E-03  3.0620436E-03  1.0095708E-02  2.9134854E-03  8.7118122E-03  2.1105420E-03  2.2735524E-03
  2.2221234E-03  9.0909546E-03  3.0193380E-03  1.0485006E-02  3.1675056E-03  3.1675056E-03  1.0485006E-02  3.0193380E-03  9.0909546E-03  2.2221234E-03  2.2856610E-03
  2.3308404E-03  9.4703574E-03  3.1225866E-03  1.0871700E-02  3.2702334E-03  3.2702334E-03  1.0871700E-02  3.1225866E-03  9.4703574E-03  2.3308404E-03  2.3002434E-03
  2.4407292E-03  9.8500206E-03  3.2271372E-03  1.1258394E-02  3.3743934E-03  3.3743934E-03  1.1258394E-02  3.2271372E-03  9.8500206E-03  2.4407292E-03  2.3159976E-03
  2.5480140E-03  1.0230205E-02  3.3294744E-03  1.1645088E-02  3.4762098E-03  3.4762098E-03  1.1645088E-02  3.3294744E-03  1.0230205E-02  2.5480140E-03  2.3353974E-03
  2.6556894E-03  1.0610909E-02  3.4323324E-03  1.2031782E-02  3.5785470E-03  3.5785470E-03  1.2031782E-02  3.4323324E-03  1.0610909E-02  2.6556894E-03  2.3557086E-03
  2.7636252E-03  1.0992395E-02  3.5344092E-03  1.2418476E-02  3.6801030E-03  3.6801030E-03  1.2418476E-02  3.5344092E-03  1.0992395E-02  2.7636252E-03  2.3782332E-03
  2.8709100E-03  1.1374793E-02  3.6372672E-03  1.2805170E-02  3.7824402E-03  3.7824402E-03  1.2805170E-02  3.6372672E-03  1.1374793E-02  2.8709100E-03  2.4028410E-03
  2.9762418E-03  1.1756800E-02  3.7383024E-03  1.3189260E-02  3.8828244E-03  3.8828244E-03  1.3189260E-02  3.7383024E-03  1.1756800E-02  2.9762418E-03  2.4292716E-03
  3.0835266E-03  1.2141020E-02  3.8415510E-03  1.3578558E-02  3.9855522E-03  3.9855522E-03  1.3578558E-02  3.8415510E-03  1.2141020E-02  3.0835266E-03  2.4579156E-03
  3.1904208E-03  1.2524980E-02  3.9431070E-03  1.3965252E-02  4.0864572E-03  4.0864572E-03  1.3965252E-02  3.9431070E-03  1.2524980E-02  3.1904208E-03  2.4883824E-03
  3.2954922E-03  1.2908809E-02  4.0444026E-03  1.4349342E-02  4.1872320E-03  4.1872320E-03  1.4349342E-02  4.0444026E-03  1.2908809E-02  3.2954922E-03  2.5206720E-03
  0.0000000E+00  2.8305288E-03  8.6957680E-04  3.9361996E-03  1.0204748E-03  1.0204748E-03  3.9361996E-03  8.6957680E-04  2.8305288E-03  0.0000000E+00  1.6416547E-03
  0.0000000E+00  3.1014232E-03  1.0132548E-03  4.2550348E-03  1.1654524E-03  1.1654524E-03  4.2550348E-03  1.0132548E-03  3.1014232E-03  0.0000000E+00  1.7673405E-03
  0.0000000E+00  3.3597548E-03  1.1409044E-03  4.5543760E-03  1.2942572E-03  1.2942572E-03  4.5543760E-03  1.1409044E-03  3.3597548E-03  0.0000000E+00  1.8598287E-03
  0.0000000E+00  3.6102888E-03  1.2555580E-03  4.8402880E-03  1.4096328E-03  1.4096328E-03  4.8402880E-03  1.2555580E-03  3.6102888E-03  0.0000000E+00  1.9282454E-03
  0.0000000E+00  3.8582236E-03  1.3625584E-03  5.1189800E-03  1.5170664E-03  1.5170664E-03  5.1189800E-03  1.3625584E-03  3.8582236E-03  0.0000000E+00  1.9794468E-03
  0.0000000E+00  4.1081800E-03  1.4645048E-03  5.3962280E-03  1.6194460E-03  1.6194460E-03  5.3962280E-03  1.4645048E-03  4.1081800E-03  0.0000000E+00  2.0176218E-03
  0.0000000E+00  4.3460068E-03  1.5566320E-03  5.6590360E-03  1.7118620E-03  1.7118620E-03  5.6590360E-03  1.5566320E-03  4.3460068E-03  0.0000000E+00  2.0443719E-03
  0.0000000E+00  4.5898984E-03  1.6468820E-03  5.9247320E-03  1.8022564E-03  1.8022564E-03  5.9247320E-03  1.6468820E-03  4.5898984E-03  0.0000000E+00  2.0634471E-03
  0.0000000E+00  4.5906180E-03  1.6471427E-03  5.9255074E-03  1.8025173E-03  1.8025173E-03  5.9255074E-03  1.6471427E-03  4.5906180E-03  0.0000000E+00  2.0634923E-03
  9.1968360E-04  4.9469996E-03  1.7725100E-03  6.3088360E-03  1.9280288E-03  1.9280288E-03  6.3088360E-03  1.7725100E-03  4.9469996E-03  9.1968360E-04  2.0746237E-03
  1.0513764E-03  5.3178188E-03  1.8962608E-03  6.7030480E-03  2.0516352E-03  2.0516352E-03  6.7030480E-03  1.8962608E-03  5.3178188E-03  1.0513764E-03  2.0783636E-03
  1.1801812E-03  5.6954248E-03  2.0172680E-03  7.1030360E-03  2.1723536E-03  2.1723536E-03  7.1030360E-03  2.0172680E-03  5.6954248E-03  1.1801812E-03  2.0782626E-03
  1.3019104E-03  6.0660996E-03  2.1316328E-03  7.4914720E-03  2.2864296E-03  2.2864296E-03  7.4914720E-03  2.1316328E-03  6.0660996E-03  1.3019104E-03  2.0750280E-03
  1.4193076E-03  6.4354748E-03  2.2418100E-03  7.8741320E-03  2.3960292E-03  2.3960292E-03  7.8741320E-03  2.2418100E-03  6.4354748E-03  1.4193076E-03  2.0701184E-03
  1.5325172E-03  6.7999404E-03  2.3485216E-03  8.2524600E-03  2.5023076E-03  2.5023076E-03  8.2524600E-03  2.3485216E-03  6.7999404E-03  1.5325172E-03  2.0672304E-03
  1.6455824E-03  7.1719148E-03  2.4537892E-03  8.6351200E-03  2.6069976E-03  2.6069976E-03  8.6351200E-03  2.4537892E-03  7.1719148E-03  1.6455824E-03  2.0659308E-03
  1.7551820E-03  7.5388352E-03  2.5579016E-03  9.0120040E-03  2.7105324E-03  2.7105324E-03  9.0120040E-03  2.5579016E-03  7.5388352E-03  1.7551820E-03  2.0643424E-03
  1.8629044E-03  7.9069108E-03  2.6599924E-03  9.3888880E-03  2.8120456E-03  2.8120456E-03  9.3888880E-03  2.6599924E-03  7.9069108E-03  1.8629044E-03  2.0659308E-03
  1.9707712E-03  8.2749864E-03  2.7604948E-03  9.7628840E-03  2.9118260E-03  2.9118260E-03  9.7628840E-03  2.7604948E-03  8.2749864E-03  1.9707712E-03  2.0704072E-03
  2.0754612E-03  8.6447948E-03  2.8595532E-03  1.0138324E-02  3.0103068E-03  3.0103068E-03  1.0138324E-02  2.8595532E-03  8.6447948E-03  2.0754612E-03  2.0776272E-03
  2.1802956E-03  9.0135924E-03  2.9590448E-03  1.0512320E-02  3.1089320E-03  3.1089320E-03  1.0512320E-02  2.9590448E-03  9.0135924E-03  2.1802956E-03  2.0858580E-03
  2.2854188E-03  9.3831120E-03  3.0575256E-03  1.0886316E-02  3.2066908E-03  3.2066908E-03  1.0886316E-02  3.0575256E-03  9.3831120E-03  2.2854188E-03  2.0981320E-03
  2.3893868E-03  9.7534980E-03  3.1565840E-03  1.1260312E-02  3.3051716E-03  3.3051716E-03  1.1260312E-02  3.1565840E-03  9.7534980E-03  2.3893868E-03  2.1115612E-03
  2.4926328E-03  1.0124750E-02  3.2550648E-03  1.1634308E-02  3.4029304E-03  3.4029304E-03  1.1634308E-02  3.2550648E-03  1.0124750E-02  2.4926328E-03  2.1277340E-03
  2.5951568E-03  1.0497014E-02  3.3515240E-03  1.2006860E-02  3.4986676E-03  3.4986676E-03  1.2006860E-02  3.3515240E-03  1.0497014E-02  2.5951568E-03  2.1463616E-03
  2.6985472E-03  1.0868988E-02  3.4504380E-03  1.2380856E-02  3.5968596E-03  3.5968596E-03  1.2380856E-02  3.4504380E-03  1.0868988E-02  2.6985472E-03  2.1671552E-03
  2.8013600E-03  1.1240818E-02  3.5476192E-03  1.2753408E-02  3.6933188E-03  3.6933188E-03  1.2753408E-02  3.5476192E-03  1.1240818E-02  2.8013600E-03  2.1899704E-03
  2.9035952E-03  1.1615103E-02  3.6459556E-03  1.3128848E-02  3.7907888E-03  3.7907888E-03  1.3128848E-02  3.6459556E-03  1.1615103E-02  2.9035952E-03  2.2148072E-03
  3.0069856E-03  1.1989388E-02  3.7440032E-03  1.3502844E-02  3.8881144E-03  3.8881144E-03  1.3502844E-02  3.7440032E-03  1.1989388E-02  3.0069856E-03  2.2416656E-03
  3.1086432E-03  1.2363528E-02  3.8403180E-03  1.3876840E-02  3.9837072E-03  3.9837072E-03  1.3876840E-02  3.8403180E-03  1.2363528E-02  3.1086432E-03  2.2702568E-03
  0.0000000E+00  2.5861086E-03  8.4665700E-04  3.8694708E-03  1.0055754E-03  1.0055754E-03  3.8694708E-03  8.4665700E-04  2.5861086E-03  0.0000000E+00  1.6772299E-03
  0.0000000E+00  2.8454724E-03  9.8026380E-04  4.1712876E-03  1.1401434E-03  1.1401434E-03  4.1712876E-03  9.8026380E-04  2.8454724E-03  0.0000000E+00  1.7774190E-03
  0.0000000E+00  3.0933018E-03  1.0983312E-03  4.4550018E-03  1.2588516E-03  1.2588516E-03  4.4550018E-03  1.0983312E-03  3.0933018E-03  0.0000000E+00  1.8462089E-03
  0.0000000E+00  3.3313590E-03  1.2043836E-03  4.7228562E-03  1.3652244E-03  1.3652244E-03  4.7228562E-03  1.2043836E-03  3.3313590E-03  0.0000000E+00  1.8923657E-03
  0.0000000E+00  3.5694162E-03  1.3029066E-03  4.9857444E-03  1.4639076E-03  1.4639076E-03  4.9857444E-03  1.3029066E-03  3.5694162E-03  0.0000000E+00  1.9251934E-03
  0.0000000E+00  3.8093958E-03  1.3971042E-03  5.2481520E-03  1.5581052E-03  1.5581052E-03  5.2481520E-03  1.3971042E-03  3.8093958E-03  0.0000000E+00  1.9461801E-03
  0.0000000E+00  4.0376808E-03  1.4821704E-03  5.4964620E-03  1.6431714E-03  1.6431714E-03  5.4964620E-03  1.4821704E-03  4.0376808E-03  0.0000000E+00  1.9573396E-03
  0.0000000E+00  4.2717330E-03  1.5656346E-03  5.7479760E-03  1.7263152E-03  1.7263152E-03  5.7479760E-03  1.5656346E-03  4.2717330E-03  0.0000000E+00  1.9626743E-03
  0.0000000E+00  4.2724235E-03  1.5658761E-03  5.7487116E-03  1.7265549E-03  1.7265549E-03  5.7487116E-03  1.5658761E-03  4.2724235E-03  0.0000000E+00  1.9626838E-03
  8.3832660E-04  4.6163232E-03  1.6819398E-03  6.1148340E-03  1.8423000E-03  1.8423000E-03  6.1148340E-03  1.6819398E-03  4.6163232E-03  8.3832660E-04  1.9561702E-03
  9.6184080E-04  4.9724478E-03  1.7968032E-03  6.4897020E-03  1.9566828E-03  1.9566828E-03  6.4897020E-03  1.7968032E-03  4.9724478E-03  9.6184080E-04  1.9451003E-03
  1.0831122E-03  5.3378640E-03  1.9092636E-03  6.8709780E-03  2.0685024E-03  2.0685024E-03  6.8709780E-03  1.9092636E-03  5.3378640E-03  1.0831122E-03  1.9319960E-03
  1.1978154E-03  5.6967120E-03  2.0161170E-03  7.2410400E-03  2.1747150E-03  2.1747150E-03  7.2410400E-03  2.0161170E-03  5.6967120E-03  1.1978154E-03  1.9164726E-03
  1.3088340E-03  6.0536376E-03  2.1192858E-03  7.6095000E-03  2.2769226E-03  2.2769226E-03  7.6095000E-03  2.1192858E-03  6.0536376E-03  1.3088340E-03  1.9033362E-03
  1.4163282E-03  6.4076796E-03  2.2192506E-03  7.9699500E-03  2.3760864E-03  2.3760864E-03  7.9699500E-03  2.2192506E-03  6.4076796E-03  1.4163282E-03  1.8919620E-03
  1.5236622E-03  6.7676490E-03  2.3195358E-03  8.3368080E-03  2.4754104E-03  2.4754104E-03  8.3368080E-03  2.3195358E-03  6.7676490E-03  1.5236622E-03  1.8826704E-03
  1.6279524E-03  7.1242542E-03  2.4172578E-03  8.6988600E-03  2.5723314E-03  2.5723314E-03  8.6988600E-03  2.4172578E-03  7.1242542E-03  1.6279524E-03  1.8759420E-03
  1.7311212E-03  7.4824614E-03  2.5133778E-03  9.0593100E-03  2.6674902E-03  2.6674902E-03  9.0593100E-03  2.5133778E-03  7.4824614E-03  1.7311212E-03  1.8720972E-03
  1.8331686E-03  7.8397074E-03  2.6080560E-03  9.4213620E-03  2.7612072E-03  2.7612072E-03  9.4213620E-03  2.6080560E-03  7.8397074E-03  1.8331686E-03  1.8709758E-03
  1.9345752E-03  8.1975942E-03  2.7032148E-03  9.7818120E-03  2.8555650E-03  2.8555650E-03  9.7818120E-03  2.7032148E-03  8.1975942E-03  1.9345752E-03  1.8728982E-03
  2.0343798E-03  8.5578840E-03  2.7975726E-03  1.0142262E-02  2.9489616E-03  2.9489616E-03  1.0142262E-02  2.7975726E-03  8.5578840E-03  2.0343798E-03  1.8777042E-03
  2.1346650E-03  8.9160912E-03  2.8912896E-03  1.0501110E-02  3.0417174E-03  3.0417174E-03  1.0501110E-02  2.8912896E-03  8.9160912E-03  2.1346650E-03  1.8852336E-03
  2.2341492E-03  9.2770218E-03  2.9858076E-03  1.0861560E-02  3.1352742E-03  3.1352742E-03  1.0861560E-02  2.9858076E-03  9.2770218E-03  2.2341492E-03  1.8954864E-03
  2.3345946E-03  9.6376320E-03  3.0800052E-03  1.1222010E-02  3.2285106E-03  3.2285106E-03  1.1222010E-02  3.0800052E-03  9.6376320E-03  2.3345946E-03  1.9081422E-03
  2.4327972E-03  9.9995238E-03  3.1721202E-03  1.1582460E-02  3.3198246E-03  3.3198246E-03  1.1582460E-02  3.1721202E-03  9.9995238E-03  2.4327972E-03  1.9233612E-03
  2.5322814E-03  1.0361095E-02  3.2655168E-03  1.1944512E-02  3.4122600E-03  3.4122600E-03  1.1944512E-02  3.2655168E-03  1.0361095E-02  2.5322814E-03  1.9408230E-03
  2.6311248E-03  1.0722667E-02  3.3603552E-03  1.2303360E-02  3.5061372E-03  3.5061372E-03  1.2303360E-02  3.3603552E-03  1.0722667E-02  2.6311248E-03  1.9605276E-03
  2.7298080E-03  1.1087122E-02  3.4532712E-03  1.2665412E-02  3.5982522E-03  3.5982522E-03  1.2665412E-02  3.4532712E-03  1.1087122E-02  2.7298080E-03  1.9823148E-03
  2.8281708E-03  1.1451737E-02  3.5477892E-03  1.3027464E-02  3.6918090E-03  3.6918090E-03  1.3027464E-02  3.5477892E-03  1.1451737E-02  2.8281708E-03  2.0060244E-03
  2.9278152E-03  1.1816192E-02  3.6405450E-03  1.3389516E-02  3.7836036E-03  3.7836036E-03  1.3389516E-02  3.6405450E-03  1.1816192E-02  2.9278152E-03  2.0314962E-03
  0.0000000E+00  2.3455632E-03  8.2299840E-04  3.8011728E-03  9.8958720E-04  9.8958720E-04  3.8011728E-03  8.2299840E-04  2.3455632E-03  0.0000000E+00  1.6987404E-03
  0.0000000E+00  2.5920720E-03  9.4607520E-04  4.0832016E-03  1.1130192E-03  1.1130192E-03  4.0832016E-03  9.4607520E-04  2.5920720E-03  0.0000000E+00  1.7712581E-03
  0.0000000E+00  2.8282800E-03  1.0547664E-03  4.3483584E-03  1.2217104E-03  1.2217104E-03  4.3483584E-03  1.0547664E-03  2.8282800E-03  0.0000000E+00  1.8169812E-03
  0.0000000E+00  3.0556080E-03  1.1519136E-03  4.6003728E-03  1.3188576E-03  1.3188576E-03  4.6003728E-03  1.1519136E-03  3.0556080E-03  0.0000000E+00  1.8440457E-03
  0.0000000E+00  3.2827584E-03  1.2424896E-03  4.8486576E-03  1.4092560E-03  1.4092560E-03  4.8486576E-03  1.2424896E-03  3.2827584E-03  0.0000000E+00  1.8575273E-03
  0.0000000E+00  3.5131056E-03  1.3288032E-03  5.0953440E-03  1.4953920E-03  1.4953920E-03  5.0953440E-03  1.3288032E-03  3.5131056E-03  0.0000000E+00  1.8626688E-03
  0.0000000E+00  3.7320864E-03  1.4071248E-03  5.3292432E-03  1.5730032E-03  1.5730032E-03  5.3292432E-03  1.4071248E-03  3.7320864E-03  0.0000000E+00  1.8601469E-03
  0.0000000E+00  3.9581712E-03  1.4838480E-03  5.5675824E-03  1.6491936E-03  1.6491936E-03  5.5675824E-03  1.4838480E-03  3.9581712E-03  0.0000000E+00  1.8525101E-03
  0.0000000E+00  3.9588423E-03  1.4840693E-03  5.5682826E-03  1.6494143E-03  1.6494143E-03  5.5682826E-03  1.4840693E-03  3.9588423E-03  0.0000000E+00  1.8524825E-03
  7.5881380E-04  4.2890400E-03  1.5912960E-03  5.9126592E-03  1.7559312E-03  1.7559312E-03  5.9126592E-03  1.5912960E-03  4.2890400E-03  7.5881380E-04  1.8311448E-03
  8.7459120E-04  4.6339392E-03  1.6978560E-03  6.2687472E-03  1.8614256E-03  1.8614256E-03  6.2687472E-03  1.6978560E-03  4.6339392E-03  8.7459120E-04  1.8065650E-03
  9.8869920E-04  4.9868304E-03  1.8024624E-03  6.6315840E-03  1.9649664E-03  1.9649664E-03  6.6315840E-03  1.8024624E-03  4.9868304E-03  9.8869920E-04  1.7809728E-03
  1.0970352E-03  5.3338608E-03  1.9020960E-03  6.9841200E-03  2.0635344E-03  2.0635344E-03  6.9841200E-03  1.9020960E-03  5.3338608E-03  1.0970352E-03  1.7571744E-03
  1.2021744E-03  5.6778720E-03  1.9985328E-03  7.3348800E-03  2.1587280E-03  2.1587280E-03  7.3348800E-03  1.9985328E-03  5.6778720E-03  1.2021744E-03  1.7360400E-03
  1.3041168E-03  6.0213504E-03  2.0924832E-03  7.6794240E-03  2.2516128E-03  2.2516128E-03  7.6794240E-03  2.0924832E-03  6.0213504E-03  1.3041168E-03  1.7175696E-03
  1.4060592E-03  6.3699792E-03  2.1866112E-03  8.0303616E-03  2.3444976E-03  2.3444976E-03  8.0303616E-03  2.1866112E-03  6.3699792E-03  1.4060592E-03  1.7024736E-03
  1.5056928E-03  6.7155888E-03  2.2786080E-03  8.3763264E-03  2.4352512E-03  2.4352512E-03  8.3763264E-03  2.2786080E-03  6.7155888E-03  1.5056928E-03  1.6907520E-03
  1.6040832E-03  7.0619088E-03  2.3697168E-03  8.7226464E-03  2.5251168E-03  2.5251168E-03  8.7226464E-03  2.3697168E-03  7.0619088E-03  1.6040832E-03  1.6824048E-03
  1.7019408E-03  7.4107152E-03  2.4601152E-03  9.0696768E-03  2.6142720E-03  2.6142720E-03  9.0696768E-03  2.4601152E-03  7.4107152E-03  1.7019408E-03  1.6776096E-03
  1.7989104E-03  7.7572128E-03  2.5501584E-03  9.4159968E-03  2.7030720E-03  2.7030720E-03  9.4159968E-03  2.5501584E-03  7.7572128E-03  1.7989104E-03  1.6760112E-03
  1.8953472E-03  8.1065520E-03  2.6412672E-03  9.7616064E-03  2.7929376E-03  2.7929376E-03  9.7616064E-03  2.6412672E-03  8.1065520E-03  1.8953472E-03  1.6774320E-03
  1.9912512E-03  8.4557136E-03  2.7300672E-03  1.0108637E-02  2.8806720E-03  2.8806720E-03  1.0108637E-02  2.7300672E-03  8.4557136E-03  1.9912512E-03  1.6820496E-03
  2.0873328E-03  8.8061184E-03  2.8202880E-03  1.0455312E-02  2.9696496E-03  2.9696496E-03  1.0455312E-02  2.8202880E-03  8.8061184E-03  2.0873328E-03  1.6895088E-03
  2.1818160E-03  9.1563456E-03  2.9082000E-03  1.0801810E-02  3.0566736E-03  3.0566736E-03  1.0801810E-02  2.9082000E-03  9.1563456E-03  2.1818160E-03  1.6994544E-03
  2.2777200E-03  9.5081712E-03  2.9978880E-03  1.1148130E-02  3.1451184E-03  3.1451184E-03  1.1148130E-02  2.9978880E-03  9.5081712E-03  2.2777200E-03  1.7118864E-03
  2.3730912E-03  9.8599968E-03  3.0872208E-03  1.1496226E-02  3.2332080E-03  3.2332080E-03  1.1496226E-02  3.0872208E-03  9.8599968E-03  2.3730912E-03  1.7269824E-03
  2.4681072E-03  1.0211645E-02  3.1781520E-03  1.1842368E-02  3.3232512E-03  3.3232512E-03  1.1842368E-02  3.1781520E-03  1.0211645E-02  2.4681072E-03  1.7440320E-03
  2.5629456E-03  1.0564891E-02  3.2673072E-03  1.2192062E-02  3.4111632E-03  3.4111632E-03  1.2192062E-02  3.2673072E-03  1.0564891E-02  2.5629456E-03  1.7632128E-03
  2.6593824E-03  1.0918315E-02  3.3580608E-03  1.2541934E-02  3.5010288E-03  3.5010288E-03  1.2541934E-02  3.3580608E-03  1.0918315E-02  2.6593824E-03  1.7845248E-03
  2.7538656E-03  1.1273338E-02  3.4470384E-03  1.2890030E-02  3.5889408E-03  3.5889408E-03  1.2890030E-02  3.4470384E-03  1.1273338E-02  2.7538656E-03  1.8072576E-03
  0.0000000E+00  2.1066392E-03  7.9785000E-04  3.7272400E-03  9.7160400E-04  9.7160400E-04  3.7272400E-03  7.9785000E-04  2.1066392E-03  0.0000000E+00  1.7051788E-03
  0.0000000E+00  2.3415420E-03  9.1033700E-04  3.9888560E-03  1.0838940E-03  1.0838940E-03  3.9888560E-03  9.1033700E-04  2.3415420E-03  0.0000000E+00  1.7510345E-03
  0.0000000E+00  2.5653340E-03  1.0092310E-03  4.2366820E-03  1.1823940E-03  1.1823940E-03  4.2366820E-03  1.0092310E-03  2.5653340E-03  0.0000000E+00  1.7734708E-03
  0.0000000E+00  2.7832160E-03  1.0976840E-03  4.4711120E-03  1.2702560E-03  1.2702560E-03  4.4711120E-03  1.0976840E-03  2.7832160E-03  0.0000000E+00  1.7803146E-03
  0.0000000E+00  3.0003100E-03  1.1802270E-03  4.7012080E-03  1.3522080E-03  1.3522080E-03  4.7012080E-03  1.1802270E-03  3.0003100E-03  0.0000000E+00  1.7764889E-03
  0.0000000E+00  3.2203590E-03  1.2592240E-03  4.9328800E-03  1.4302200E-03  1.4302200E-03  4.9328800E-03  1.2592240E-03  3.2203590E-03  0.0000000E+00  1.7654746E-03
  0.0000000E+00  3.4289820E-03  1.3305380E-03  5.1525350E-03  1.5007460E-03  1.5007460E-03  5.1525350E-03  1.3305380E-03  3.4289820E-03  0.0000000E+00  1.7500101E-03
  0.0000000E+00  3.6464700E-03  1.4010640E-03  5.3761300E-03  1.5702870E-03  1.5702870E-03  5.3761300E-03  1.4010640E-03  3.6464700E-03  0.0000000E+00  1.7314133E-03
  0.0000000E+00  3.6471214E-03  1.4012695E-03  5.3767864E-03  1.5704890E-03  1.5704890E-03  5.3767864E-03  1.4012695E-03  3.6471214E-03  0.0000000E+00  1.7313567E-03
  6.8037890E-04  3.9646250E-03  1.4999580E-03  5.7015740E-03  1.6678020E-03  1.6678020E-03  5.7015740E-03  1.4999580E-03  3.9646250E-03  6.8037890E-04  1.6967610E-03
  7.8916230E-04  4.2959790E-03  1.5982610E-03  6.0370650E-03  1.7647260E-03  1.7647260E-03  6.0370650E-03  1.5982610E-03  4.2959790E-03  7.8916230E-04  1.6605327E-03
  8.9633030E-04  4.6369860E-03  1.6953820E-03  6.3794510E-03  1.8602710E-03  1.8602710E-03  6.3794510E-03  1.6953820E-03  4.6369860E-03  8.9633030E-04  1.6253091E-03
  9.9873090E-04  4.9709010E-03  1.7881690E-03  6.7159270E-03  1.9514820E-03  1.9514820E-03  6.7159270E-03  1.7881690E-03  4.9709010E-03  9.9873090E-04  1.5939664E-03
  1.0981962E-03  5.3042250E-03  1.8785920E-03  7.0478720E-03  2.0403290E-03  2.0403290E-03  7.0478720E-03  1.8785920E-03  5.3042250E-03  1.0981962E-03  1.5664258E-03
  1.1950020E-03  5.6357760E-03  1.9666510E-03  7.3778470E-03  2.1268120E-03  2.1268120E-03  7.3778470E-03  1.9666510E-03  5.6357760E-03  1.1950020E-03  1.5429040E-03
  1.2921230E-03  5.9738280E-03  2.0554980E-03  7.7117620E-03  2.2138860E-03  2.2138860E-03  7.7117620E-03  2.0554980E-03  5.9738280E-03  1.2921230E-03  1.5234010E-03
  1.3870770E-03  6.3087280E-03  2.1419810E-03  8.0429190E-03  2.2989900E-03  2.2989900E-03  8.0429190E-03  2.1419810E-03  6.3087280E-03  1.3870770E-03  1.5080350E-03
  1.4812430E-03  6.6446130E-03  2.2284640E-03  8.3728940E-03  2.3840940E-03  2.3840940E-03  8.3728940E-03  2.2284640E-03  6.6446130E-03  1.4812430E-03  1.4966090E-03
  1.5746210E-03  6.9820740E-03  2.3143560E-03  8.7044450E-03  2.4684100E-03  2.4684100E-03  8.7044450E-03  2.3143560E-03  6.9820740E-03  1.5746210E-03  1.4887290E-03
  1.6674080E-03  7.3187470E-03  2.4000510E-03  9.0354050E-03  2.5525290E-03  2.5525290E-03  9.0354050E-03  2.4000510E-03  7.3187470E-03  1.6674080E-03  1.4847890E-03
  1.7599980E-03  7.6571930E-03  2.4855490E-03  9.3681380E-03  2.6366480E-03  2.6366480E-03  9.3681380E-03  2.4855490E-03  7.6571930E-03  1.7599980E-03  1.4838040E-03
  1.8523910E-03  7.9954420E-03  2.5716380E-03  9.7006740E-03  2.7213580E-03  2.7213580E-03  9.7006740E-03  2.5716380E-03  7.9954420E-03  1.8523910E-03  1.4861680E-03
  1.9443900E-03  8.3354640E-03  2.6557570E-03  1.0033210E-02  2.8039010E-03  2.8039010E-03  1.0033210E-02  2.6557570E-03  8.3354640E-03  1.9443900E-03  1.4914870E-03
  2.0361920E-03  8.6750920E-03  2.7414520E-03  1.0365549E-02  2.8884140E-03  2.8884140E-03  1.0365549E-02  2.7414520E-03  8.6750920E-03  2.0361920E-03  1.4993670E-03
  2.1279940E-03  9.0149170E-03  2.8271470E-03  1.0700055E-02  2.9729270E-03  2.9729270E-03  1.0700055E-02  2.8271470E-03  9.0149170E-03  2.1279940E-03  1.5102020E-03
  2.2197960E-03  9.3565150E-03  2.9128420E-03  1.1032591E-02  3.0570460E-03  3.0570460E-03  1.1032591E-02  2.9128420E-03  9.3565150E-03  2.2197960E-03  1.5230070E-03
  2.3114010E-03  9.6981130E-03  2.9983400E-03  1.1367294E-02  3.1413620E-03  3.1413620E-03  1.1367294E-02  2.9983400E-03  9.6981130E-03  2.3114010E-03  1.5379790E-03
  2.4028090E-03  1.0041681E-02  3.0838380E-03  1.1703967E-02  3.2256780E-03  3.2256780E-03  1.1703967E-02  3.0838380E-03  1.0041681E-02  2.4028090E-03  1.5553150E-03
  2.4938230E-03  1.0385249E-02  3.1713060E-03  1.2039064E-02  3.3117670E-03  3.3117670E-03  1.2039064E-02  3.1713060E-03  1.0385249E-02  2.4938230E-03  1.5744240E-03
  2.5870040E-03  1.0726847E-02  3.2568040E-03  1.2374161E-02  3.3960830E-03  3.3960830E-03  1.2374161E-02  3.2568040E-03  1.0726847E-02  2.5870040E-03  1.5953060E-03
  0.0000000E+00  1.8716710E-03  7.7108650E-04  3.6476390E-03  9.5156750E-04  9.5156750E-04  3.6476390E-03  7.7108650E-04  1.8716710E-03  0.0000000E+00  1.6938295E-03
  0.0000000E+00  2.0931645E-03  8.7268900E-04  3.8871150E-03  1.0522960E-03  1.0522960E-03  3.8871150E-03  8.7268900E-04  2.0931645E-03  0.0000000E+00  1.7128761E-03
  0.0000000E+00  2.3064860E-03  9.6227400E-04  4.1163215E-03  1.1405700E-03  1.1405700E-03  4.1163215E-03  9.6227400E-04  2.3064860E-03  0.0000000E+00  1.7128833E-03
  0.0000000E+00  2.5125315E-03  1.0420265E-03  4.3311070E-03  1.2194485E-03  1.2194485E-03  4.3311070E-03  1.0420265E-03  2.5125315E-03  0.0000000E+00  1.7009482E-03
  0.0000000E+00  2.7190140E-03  1.1167535E-03  4.5450185E-03  1.2928645E-03  1.2928645E-03  4.5450185E-03  1.1167535E-03  2.7190140E-03  0.0000000E+00  1.6810735E-03
  0.0000000E+00  2.9296480E-03  1.1884215E-03  4.7602410E-03  1.3630030E-03  1.3630030E-03  4.7602410E-03  1.1884215E-03  2.9296480E-03  0.0000000E+00  1.6560552E-03
  0.0000000E+00  3.1315420E-03  1.2535345E-03  4.9658495E-03  1.4268050E-03  1.4268050E-03  4.9658495E-03  1.2535345E-03  3.1315420E-03  0.0000000E+00  1.6293545E-03
  0.0000000E+00  3.3393355E-03  1.3177735E-03  5.1727690E-03  1.4899515E-03  1.4899515E-03  5.1727690E-03  1.3177735E-03  3.3393355E-03  0.0000000E+00  1.6007529E-03
  0.0000000E+00  3.3399490E-03  1.3179598E-03  5.1733688E-03  1.4901351E-03  1.4901351E-03  5.1733688E-03  1.3179598E-03  3.3399490E-03  0.0000000E+00  1.6006684E-03
  6.0448030E-04  3.6445800E-03  1.4084510E-03  5.4795430E-03  1.5786625E-03  1.5786625E-03  5.4795430E-03  1.4084510E-03  3.6445800E-03  6.0448030E-04  1.5544964E-03
  7.0617020E-04  3.9633715E-03  1.4991285E-03  5.7965865E-03  1.6671550E-03  1.6671550E-03  5.7965865E-03  1.4991285E-03  3.9633715E-03  7.0617020E-04  1.5090921E-03
  8.0724820E-04  4.2898105E-03  1.5893690E-03  6.1184370E-03  1.7552105E-03  1.7552105E-03  6.1184370E-03  1.5893690E-03  4.2898105E-03  8.0724820E-04  1.4664846E-03
  9.0406560E-04  4.6136275E-03  1.6756765E-03  6.4354805E-03  1.8395515E-03  1.8395515E-03  6.4354805E-03  1.6756765E-03  4.6136275E-03  9.0406560E-04  1.4292522E-03
  9.9812990E-04  4.9352595E-03  1.7602360E-03  6.7507760E-03  1.9223630E-03  1.9223630E-03  6.7507760E-03  1.7602360E-03  4.9352595E-03  9.9812990E-04  1.3971545E-03
  1.0902057E-03  5.2555805E-03  1.8428290E-03  7.0623570E-03  2.0027710E-03  2.0027710E-03  7.0623570E-03  1.8428290E-03  5.2555805E-03  1.0902057E-03  1.3700606E-03
  1.1826531E-03  5.5835490E-03  1.9262960E-03  7.3813670E-03  2.0842715E-03  2.0842715E-03  7.3813670E-03  1.9262960E-03  5.5835490E-03  1.1826531E-03  1.3474895E-03
  1.2732432E-03  5.9064920E-03  2.0082335E-03  7.6957885E-03  2.1644610E-03  2.1644610E-03  7.6957885E-03  2.0082335E-03  5.9064920E-03  1.2732432E-03  1.3297910E-03
  1.3631778E-03  6.2307460E-03  2.0897340E-03  8.0117395E-03  2.2442135E-03  2.2442135E-03  8.0117395E-03  2.0897340E-03  6.2307460E-03  1.3631778E-03  1.3162440E-03
  1.4526754E-03  6.5567480E-03  2.1714530E-03  8.3274720E-03  2.3239660E-03  2.3239660E-03  8.3274720E-03  2.1714530E-03  6.5567480E-03  1.4526754E-03  1.3068485E-03
  1.5416923E-03  6.8847165E-03  2.2525165E-03  8.6453895E-03  2.4035000E-03  2.4035000E-03  8.6453895E-03  2.2525165E-03  6.8847165E-03  1.5416923E-03  1.3011675E-03
  1.6303378E-03  7.2102815E-03  2.3337985E-03  8.9611220E-03  2.4830340E-03  2.4830340E-03  8.9611220E-03  2.3337985E-03  7.2102815E-03  1.6303378E-03  1.2987640E-03
  1.7189614E-03  7.5399980E-03  2.4155175E-03  9.2790395E-03  2.5627865E-03  2.5627865E-03  9.2790395E-03  2.4155175E-03  7.5399980E-03  1.7189614E-03  1.2998565E-03
  1.8074320E-03  7.8673110E-03  2.4967995E-03  9.5969570E-03  2.6425390E-03  2.6425390E-03  9.5969570E-03  2.4967995E-03  7.8673110E-03  1.8074320E-03  1.3037895E-03
  1.8957934E-03  8.1968090E-03  2.5783000E-03  9.9174965E-03  2.7225100E-03  2.7225100E-03  9.9174965E-03  2.5783000E-03  8.1968090E-03  1.8957934E-03  1.3105630E-03
  1.9839144E-03  8.5265255E-03  2.6598005E-03  1.0235851E-02  2.8026995E-03  2.8026995E-03  1.0235851E-02  2.6598005E-03  8.5265255E-03  1.9839144E-03  1.3195215E-03
  2.0720355E-03  8.8582085E-03  2.7421750E-03  1.0556827E-02  2.8833260E-03  2.8833260E-03  1.0556827E-02  2.7421750E-03  8.8582085E-03  2.0720355E-03  1.3311020E-03
  2.1600036E-03  9.1877065E-03  2.8243310E-03  1.0875838E-02  2.9641710E-03  2.9641710E-03  1.0875838E-02  2.8243310E-03  9.1877065E-03  2.1600036E-03  1.3446490E-03
  2.2484743E-03  9.5193895E-03  2.9067055E-03  1.1199436E-02  3.0450160E-03  3.0450160E-03  1.1199436E-02  2.9067055E-03  9.5193895E-03  2.2484743E-03  1.3603810E-03
  2.3368357E-03  9.8534760E-03  2.9890800E-03  1.1521287E-02  3.1260795E-03  3.1260795E-03  1.1521287E-02  2.9890800E-03  9.8534760E-03  2.3368357E-03  1.3780795E-03
  2.4257870E-03  1.0185378E-02  3.0714545E-03  1.1843137E-02  3.2069245E-03  3.2069245E-03  1.1843137E-02  3.0714545E-03  1.0185378E-02  2.4257870E-03  1.3970890E-03
  0.0000000E+00  1.6420913E-03  7.4313410E-04  3.5598716E-03  9.2897820E-04  9.2897820E-04  3.5598716E-03  7.4313410E-04  1.6420913E-03  0.0000000E+00  1.6627038E-03
  0.0000000E+00  1.8510266E-03  8.3399660E-04  3.7781839E-03  1.0181446E-03  1.0181446E-03  3.7781839E-03  8.3399660E-04  1.8510266E-03  0.0000000E+00  1.6558806E-03
  0.0000000E+00  2.0529352E-03  9.1371330E-04  3.9853504E-03  1.0961652E-03  1.0961652E-03  3.9853504E-03  9.1371330E-04  2.0529352E-03  0.0000000E+00  1.6345817E-03
  0.0000000E+00  2.2491013E-03  9.8519180E-04  4.1835518E-03  1.1659476E-03  1.1659476E-03  4.1835518E-03  9.8519180E-04  2.2491013E-03  0.0000000E+00  1.6053683E-03
  0.0000000E+00  2.4457762E-03  1.0523089E-03  4.3802994E-03  1.2313686E-03  1.2313686E-03  4.3802994E-03  1.0523089E-03  2.4457762E-03  0.0000000E+00  1.5712816E-03
  0.0000000E+00  2.6464006E-03  1.1170030E-03  4.5797123E-03  1.2941243E-03  1.2941243E-03  4.5797123E-03  1.1170030E-03  2.6464006E-03  0.0000000E+00  1.5340013E-03
  0.0000000E+00  2.8397560E-03  1.1758819E-03  4.7679794E-03  1.3513071E-03  1.3513071E-03  4.7679794E-03  1.1758819E-03  2.8397560E-03  0.0000000E+00  1.4977532E-03
  0.0000000E+00  3.0369882E-03  1.2345185E-03  4.9608502E-03  1.4080053E-03  1.4080053E-03  4.9608502E-03  1.2345185E-03  3.0369882E-03  0.0000000E+00  1.4607782E-03
  0.0000000E+00  3.0375649E-03  1.2346899E-03  4.9614203E-03  1.4081703E-03  1.4081703E-03  4.9614203E-03  1.2346899E-03  3.0375649E-03  0.0000000E+00  1.4606704E-03
  5.3121850E-04  3.3316250E-03  1.3173851E-03  5.2457950E-03  1.4884489E-03  1.4884489E-03  5.2457950E-03  1.3173851E-03  3.3316250E-03  5.3121850E-04  1.4058004E-03
  6.2656360E-04  3.6376499E-03  1.4012209E-03  5.5414010E-03  1.5696194E-03  1.5696194E-03  5.5414010E-03  1.4012209E-03  3.6376499E-03  6.2656360E-04  1.3533909E-03
  7.2183590E-04  3.9531245E-03  1.4845721E-03  5.8459721E-03  1.6503053E-03  1.6503053E-03  5.8459721E-03  1.4845721E-03  3.9531245E-03  7.2183590E-04  1.3053186E-03
  8.1325570E-04  4.2642377E-03  1.5650157E-03  6.1440011E-03  1.7280836E-03  1.7280836E-03  6.1440011E-03  1.5650157E-03  4.2642377E-03  8.1325570E-04  1.2645152E-03
  9.0264020E-04  4.5734125E-03  1.6440055E-03  6.4410609E-03  1.8046504E-03  1.8046504E-03  6.4410609E-03  1.6440055E-03  4.5734125E-03  9.0264020E-04  1.2295513E-03
  9.9003780E-04  4.8842834E-03  1.7212992E-03  6.7376361E-03  1.8797634E-03  1.8797634E-03  6.7376361E-03  1.7212992E-03  4.8842834E-03  9.9003780E-04  1.2005480E-03
  1.0783319E-03  5.1990311E-03  1.8000467E-03  7.0383304E-03  1.9560879E-03  1.9560879E-03  7.0383304E-03  1.8000467E-03  5.1990311E-03  1.0783319E-03  1.1764150E-03
  1.1647603E-03  5.5108712E-03  1.8770981E-03  7.3387824E-03  2.0312009E-03  2.0312009E-03  7.3387824E-03  1.8770981E-03  5.5108712E-03  1.1647603E-03  1.1574671E-03
  1.2506072E-03  5.8246497E-03  1.9546341E-03  7.6370537E-03  2.1063139E-03  2.1063139E-03  7.6370537E-03  1.9546341E-03  5.8246497E-03  1.2506072E-03  1.1431714E-03
  1.3362360E-03  6.1403666E-03  2.0316855E-03  7.9377480E-03  2.1814269E-03  2.1814269E-03  7.9377480E-03  2.0316855E-03  6.1403666E-03  1.3362360E-03  1.1329948E-03
  1.4215741E-03  6.4560835E-03  2.1087369E-03  8.2386846E-03  2.2565399E-03  2.2565399E-03  8.2386846E-03  2.1087369E-03  6.4560835E-03  1.4215741E-03  1.1266950E-03
  1.5067183E-03  6.7715581E-03  2.1862729E-03  8.5425288E-03  2.3318952E-03  2.3318952E-03  8.5425288E-03  2.1862729E-03  6.7715581E-03  1.5067183E-03  1.1237874E-03
  1.5917656E-03  7.0894557E-03  2.2638089E-03  8.8463730E-03  2.4077351E-03  2.4077351E-03  8.8463730E-03  2.2638089E-03  7.0894557E-03  1.5917656E-03  1.1242720E-03
  1.6767645E-03  7.4049303E-03  2.3413449E-03  9.1482788E-03  2.4833327E-03  2.4833327E-03  9.1482788E-03  2.3413449E-03  7.4049303E-03  1.6767645E-03  1.1274219E-03
  1.7615452E-03  7.7252509E-03  2.4188809E-03  9.4530922E-03  2.5591726E-03  2.5591726E-03  9.4530922E-03  2.4188809E-03  7.7252509E-03  1.7615452E-03  1.1332371E-03
  1.8463745E-03  8.0431485E-03  2.4969015E-03  9.7605709E-03  2.6354971E-03  2.6354971E-03  9.7605709E-03  2.4969015E-03  8.0431485E-03  1.8463745E-03  1.1414753E-03
  1.9310825E-03  8.3634691E-03  2.5751644E-03  1.0065869E-02  2.7120639E-03  2.7120639E-03  1.0065869E-02  2.5751644E-03  8.3634691E-03  1.9310825E-03  1.1521365E-03
  2.0156695E-03  8.6816090E-03  2.6531850E-03  1.0371894E-02  2.7883884E-03  2.7883884E-03  1.0371894E-02  2.6531850E-03  8.6816090E-03  2.0156695E-03  1.1647361E-03
  2.1008864E-03  9.0043526E-03  2.7324171E-03  1.0680584E-02  2.8659244E-03  2.8659244E-03  1.0680584E-02  2.7324171E-03  9.0043526E-03  2.1008864E-03  1.1795164E-03
  2.1855460E-03  9.3249155E-03  2.8104377E-03  1.0989516E-02  2.9424912E-03  2.9424912E-03  1.0989516E-02  2.8104377E-03  9.3249155E-03  2.1855460E-03  1.1955082E-03
  2.2703995E-03  9.6457207E-03  2.8903967E-03  1.1296511E-02  3.0209964E-03  3.0209964E-03  1.1296511E-02  2.8903967E-03  9.6457207E-03  2.2703995E-03  1.2134384E-03
  0.0000000E+00  1.4186554E-03  7.1288800E-04  3.4619308E-03  9.0310070E-04  9.0310070E-04  3.4619308E-03  7.1288800E-04  1.4186554E-03  0.0000000E+00  1.6097202E-03
  0.0000000E+00  1.6150214E-03  7.9293370E-04  3.6572757E-03  9.8048630E-04  9.8048630E-04  3.6572757E-03  7.9293370E-04  1.6150214E-03  0.0000000E+00  1.5782998E-03
  0.0000000E+00  1.8057177E-03  8.6360180E-04  3.8437535E-03  1.0487361E-03  1.0487361E-03  3.8437535E-03  8.6360180E-04  1.8057177E-03  0.0000000E+00  1.5377862E-03
  0.0000000E+00  1.9917119E-03  9.2728370E-04  4.0232451E-03  1.1099997E-03  1.1099997E-03  4.0232451E-03  9.2728370E-04  1.9917119E-03  0.0000000E+00  1.4934400E-03
  0.0000000E+00  2.1785659E-03  9.8720380E-04  4.2021993E-03  1.1675015E-03  1.1675015E-03  4.2021993E-03  9.8720380E-04  2.1785659E-03  0.0000000E+00  1.4470624E-03
  0.0000000E+00  2.3698265E-03  1.0449743E-03  4.3846466E-03  1.2228537E-03  1.2228537E-03  4.3846466E-03  1.0449743E-03  2.3698265E-03  0.0000000E+00  1.3997228E-03
  0.0000000E+00  2.5533755E-03  1.0981769E-03  4.5566146E-03  1.2739067E-03  1.2739067E-03  4.5566146E-03  1.0981769E-03  2.5533755E-03  0.0000000E+00  1.3557796E-03
  0.0000000E+00  2.7432927E-03  1.1513795E-03  4.7371810E-03  1.3246910E-03  1.3246910E-03  4.7371810E-03  1.1513795E-03  2.7432927E-03  0.0000000E+00  1.3125726E-03
  0.0000000E+00  2.7438556E-03  1.1515349E-03  4.7377261E-03  1.3248386E-03  1.3248386E-03  4.7377261E-03  1.1515349E-03  2.7438556E-03  0.0000000E+00  1.3124487E-03
  4.6100860E-04  3.0235467E-03  1.2268842E-03  4.9999696E-03  1.3972400E-03  1.3972400E-03  4.9999696E-03  1.2268842E-03  3.0235467E-03  4.6100860E-04  1.2513628E-03
  5.5045880E-04  3.3196810E-03  1.3037324E-03  5.2756558E-03  1.4708638E-03  1.4708638E-03  5.2756558E-03  1.3037324E-03  3.3196810E-03  5.5045880E-04  1.1944252E-03
  6.4031210E-04  3.6217536E-03  1.3811180E-03  5.5602091E-03  1.5450250E-03  1.5450250E-03  5.5602091E-03  1.3811180E-03  3.6217536E-03  6.4031210E-04  1.1435066E-03
  7.2683350E-04  3.9221870E-03  1.4558166E-03  5.8412693E-03  1.6164992E-03  1.6164992E-03  5.8412693E-03  1.4558166E-03  3.9221870E-03  7.2683350E-04  1.1008908E-03
  8.1155460E-04  4.2215188E-03  1.5297091E-03  6.1196425E-03  1.6877047E-03  1.6877047E-03  6.1196425E-03  1.5297091E-03  4.2215188E-03  8.1155460E-04  1.0649118E-03
  8.9487850E-04  4.5173844E-03  1.6022581E-03  6.3977470E-03  1.7575667E-03  1.7575667E-03  6.3977470E-03  1.6022581E-03  4.5173844E-03  8.9487850E-04  1.0355698E-03
  9.7882040E-04  4.8206930E-03  1.6764193E-03  6.6839125E-03  1.8287722E-03  1.8287722E-03  6.6839125E-03  1.6764193E-03  4.8206930E-03  9.7882040E-04  1.0112793E-03
  1.0613650E-03  5.1236253E-03  1.7492370E-03  6.9652414E-03  1.8991716E-03  1.8991716E-03  6.9652414E-03  1.7492370E-03  5.1236253E-03  1.0613650E-03  9.9236280E-04
  1.1435335E-03  5.4263159E-03  1.8223234E-03  7.2495260E-03  1.9698397E-03  1.9698397E-03  7.2495260E-03  1.8223234E-03  5.4263159E-03  1.1435335E-03  9.7833670E-04
  1.2257288E-03  5.7288183E-03  1.8954098E-03  7.5343480E-03  2.0405078E-03  2.0405078E-03  7.5343480E-03  1.8954098E-03  5.7288183E-03  1.2257288E-03  9.6812610E-04
  1.3074942E-03  6.0339003E-03  1.9687649E-03  7.8223944E-03  2.1117133E-03  2.1117133E-03  7.8223944E-03  1.9687649E-03  6.0339003E-03  1.3074942E-03  9.6221470E-04
  1.3889640E-03  6.3389554E-03  2.0421200E-03  8.1082912E-03  2.1826501E-03  2.1826501E-03  8.1082912E-03  2.0421200E-03  6.3389554E-03  1.3889640E-03  9.5925900E-04
  1.4704607E-03  6.6439837E-03  2.1154751E-03  8.3974124E-03  2.2541243E-03  2.2541243E-03  8.3974124E-03  2.1154751E-03  6.6439837E-03  1.4704607E-03  9.5952770E-04
  1.5520112E-03  6.9490388E-03  2.1896363E-03  8.6870710E-03  2.3261359E-03  2.3261359E-03  8.6870710E-03  2.1896363E-03  6.9490388E-03  1.5520112E-03  9.6275210E-04
  1.6334273E-03  7.2568078E-03  2.2635288E-03  8.9772670E-03  2.3981475E-03  2.3981475E-03  8.9772670E-03  2.2635288E-03  7.2568078E-03  1.6334273E-03  9.6839480E-04
  1.7149777E-03  7.5646574E-03  2.3379587E-03  9.2680004E-03  2.4706965E-03  2.4706965E-03  9.2680004E-03  2.3379587E-03  7.5646574E-03  1.7149777E-03  9.7618710E-04
  1.7961520E-03  7.8725607E-03  2.4123886E-03  9.5592712E-03  2.5432455E-03  2.5432455E-03  9.5592712E-03  2.4123886E-03  7.8725607E-03  1.7961520E-03  9.8639770E-04
  1.8775412E-03  8.1805446E-03  2.4870872E-03  9.8510794E-03  2.6163319E-03  2.6163319E-03  9.8510794E-03  2.4870872E-03  8.1805446E-03  1.8775412E-03  9.9822050E-04
  1.9591454E-03  8.4886092E-03  2.5623232E-03  1.0146112E-02  2.6899557E-03  2.6899557E-03  1.0146112E-02  2.5623232E-03  8.4886092E-03  1.9591454E-03  1.0119242E-03
  2.0406959E-03  8.7994682E-03  2.6375592E-03  1.0441413E-02  2.7633108E-03  2.7633108E-03  1.0441413E-02  2.6375592E-03  8.7994682E-03  2.0406959E-03  1.0269714E-03
  2.1219508E-03  9.1077209E-03  2.7127952E-03  1.0734834E-02  2.8369346E-03  2.8369346E-03  1.0734834E-02  2.7127952E-03  9.1077209E-03  2.1219508E-03  1.0438995E-03
  0.0000000E+00  1.2021320E-03  6.8024460E-04  3.3510100E-03  8.7314000E-04  8.7314000E-04  3.3510100E-03  6.8024460E-04  1.2021320E-03  0.0000000E+00  1.5327050E-03
  0.0000000E+00  1.3865642E-03  7.4997660E-04  3.5229560E-03  9.3929600E-04  9.3929600E-04  3.5229560E-03  7.4997660E-04  1.3865642E-03  0.0000000E+00  1.4793727E-03
  0.0000000E+00  1.5664668E-03  8.1175200E-04  3.6883460E-03  9.9770400E-04  9.9770400E-04  3.6883460E-03  8.1175200E-04  1.5664668E-03  0.0000000E+00  1.4223153E-03
  0.0000000E+00  1.7422570E-03  8.6777600E-04  3.8492660E-03  1.0504500E-03  1.0504500E-03  3.8492660E-03  8.6777600E-04  1.7422570E-03  0.0000000E+00  1.3653913E-03
  0.0000000E+00  1.9196862E-03  9.2082000E-04  4.0101860E-03  1.1005140E-03  1.1005140E-03  4.0101860E-03  9.2082000E-04  1.9196862E-03  0.0000000E+00  1.3091498E-03
  0.0000000E+00  2.1017344E-03  9.7237400E-04  4.1749800E-03  1.1490880E-03  1.1490880E-03  4.1749800E-03  9.7237400E-04  2.1017344E-03  0.0000000E+00  1.2544876E-03
  0.0000000E+00  2.2767796E-03  1.0200540E-03  4.3329200E-03  1.1940860E-03  1.1940860E-03  4.3329200E-03  1.0200540E-03  2.2767796E-03  0.0000000E+00  1.2052014E-03
  0.0000000E+00  2.4583212E-03  1.0683300E-03  4.4971180E-03  1.2396800E-03  1.2396800E-03  4.4971180E-03  1.0683300E-03  2.4583212E-03  0.0000000E+00  1.1579684E-03
  0.0000000E+00  2.4588601E-03  1.0684723E-03  4.4976069E-03  1.2398144E-03  1.2398144E-03  4.4976069E-03  1.0684723E-03  2.4588601E-03  0.0000000E+00  1.1578346E-03
  3.9434340E-04  2.7274450E-03  1.1371680E-03  4.7396900E-03  1.3046440E-03  1.3046440E-03  4.7396900E-03  1.1371680E-03  2.7274450E-03  3.9434340E-04  1.0930938E-03
  4.7852840E-04  3.0093530E-03  1.2077940E-03  4.9959700E-03  1.3716940E-03  1.3716940E-03  4.9959700E-03  1.2077940E-03  3.0093530E-03  4.7852840E-04  1.0343878E-03
  5.6310080E-04  3.3015420E-03  1.2790160E-03  5.2599980E-03  1.4390420E-03  1.4390420E-03  5.2599980E-03  1.2790160E-03  3.3015420E-03  5.6310080E-04  9.8298280E-04
  6.4484220E-04  3.5892908E-03  1.3487480E-03  5.5216420E-03  1.5051980E-03  1.5051980E-03  5.5216420E-03  1.3487480E-03  3.5892908E-03  6.4484220E-04  9.4045820E-04
  7.2545120E-04  3.8762350E-03  1.4175860E-03  5.7835840E-03  1.5707580E-03  1.5707580E-03  5.7835840E-03  1.4175860E-03  3.8762350E-03  7.2545120E-04  9.0529420E-04
  8.0471920E-04  4.1626726E-03  1.4858280E-03  6.0464200E-03  1.6360200E-03  1.6360200E-03  6.0464200E-03  1.4858280E-03  4.1626726E-03  8.0471920E-04  8.7665640E-04
  8.8473220E-04  4.4546530E-03  1.5552620E-03  6.3125340E-03  1.7024740E-03  1.7024740E-03  6.3125340E-03  1.5552620E-03  4.4546530E-03  8.8473220E-04  8.5356140E-04
  9.6379160E-04  4.7434448E-03  1.6238020E-03  6.5795420E-03  1.7680340E-03  1.7680340E-03  6.5795420E-03  1.6238020E-03  4.7434448E-03  9.6379160E-04  8.3603900E-04
  1.0423444E-03  5.0350378E-03  1.6929380E-03  6.8471460E-03  1.8344880E-03  1.8344880E-03  6.8471460E-03  1.6929380E-03  5.0350378E-03  1.0423444E-03  8.2277800E-04
  1.1205694E-03  5.3265712E-03  1.7620740E-03  7.1189220E-03  1.9009420E-03  1.9009420E-03  7.1189220E-03  1.7620740E-03  5.3265712E-03  1.1205694E-03  8.1401680E-04
  1.1990924E-03  5.6180748E-03  1.8316272E-03  7.3883140E-03  1.9679920E-03  1.9679920E-03  7.3883140E-03  1.8316272E-03  5.6180748E-03  1.1990924E-03  8.0844420E-04
  1.2770790E-03  5.9125882E-03  1.9012400E-03  7.6612820E-03  2.0353400E-03  2.0353400E-03  7.6612820E-03  1.9012400E-03  5.9125882E-03  1.2770790E-03  8.0638800E-04
  1.3551848E-03  6.2071314E-03  1.9712104E-03  7.9351440E-03  2.1029860E-03  2.1029860E-03  7.9351440E-03  1.9712104E-03  6.2071314E-03  1.3551848E-03  8.0728200E-04
  1.4331714E-03  6.5017044E-03  2.0412702E-03  8.2096020E-03  2.1709300E-03  2.1709300E-03  8.2096020E-03  2.0412702E-03  6.5017044E-03  1.4331714E-03  8.1085800E-04
  1.5113666E-03  6.7963668E-03  2.1117472E-03  8.4849540E-03  2.2391720E-03  2.2391720E-03  8.4849540E-03  2.1117472E-03  6.7963668E-03  1.5113666E-03  8.1652000E-04
  1.5894724E-03  7.0910888E-03  2.1826414E-03  8.7609020E-03  2.3080100E-03  2.3080100E-03  8.7609020E-03  2.1826414E-03  7.0910888E-03  1.5894724E-03  8.2426800E-04
  1.6675186E-03  7.3859002E-03  2.2533568E-03  9.0377440E-03  2.3768480E-03  2.3768480E-03  9.0377440E-03  2.2533568E-03  7.3859002E-03  1.6675186E-03  8.3440000E-04
  1.7452072E-03  7.6837810E-03  2.3244894E-03  9.3148840E-03  2.4459840E-03  2.4459840E-03  9.3148840E-03  2.3244894E-03  7.6837810E-03  1.7452072E-03  8.4572400E-04
  1.8234918E-03  7.9787712E-03  2.3960392E-03  9.5956000E-03  2.5157160E-03  2.5157160E-03  9.5956000E-03  2.3960392E-03  7.9787712E-03  1.8234918E-03  8.5883600E-04
  1.9014486E-03  8.2768010E-03  2.4677380E-03  9.8769120E-03  2.5857460E-03  2.5857460E-03  9.8769120E-03  2.4677380E-03  8.2768010E-03  1.9014486E-03  8.7314000E-04
  1.9796736E-03  8.5749500E-03  2.5395560E-03  1.0155840E-02  2.6557760E-03  2.6557760E-03  1.0155840E-02  2.5395560E-03  8.5749500E-03  1.9796736E-03  8.8893400E-04
  0.0000000E+00  9.9434230E-04  6.4543340E-04  3.2243580E-03  8.3880900E-04  8.3880900E-04  3.2243580E-03  6.4543340E-04  9.9434230E-04  0.0000000E+00  1.4310329E-03
  0.0000000E+00  1.1670616E-03  7.0489040E-04  3.3724220E-03  8.9367200E-04  8.9367200E-04  3.3724220E-03  7.0489040E-04  1.1670616E-03  0.0000000E+00  1.3592804E-03
  0.0000000E+00  1.3362115E-03  7.5829920E-04  3.5168505E-03  9.4291650E-04  9.4291650E-04  3.5168505E-03  7.5829920E-04  1.3362115E-03  0.0000000E+00  1.2885798E-03
  0.0000000E+00  1.5024530E-03  8.0704790E-04  3.6589655E-03  9.8786450E-04  9.8786450E-04  3.6589655E-03  8.0704790E-04  1.5024530E-03  0.0000000E+00  1.2223212E-03
  0.0000000E+00  1.6705783E-03  8.5364840E-04  3.8024025E-03  1.0308295E-03  1.0308295E-03  3.8024025E-03  8.5364840E-04  1.6705783E-03  0.0000000E+00  1.1594865E-03
  0.0000000E+00  1.8437603E-03  8.9952180E-04  3.9504665E-03  1.0731335E-03  1.0731335E-03  3.9504665E-03  8.9952180E-04  1.8437603E-03  0.0000000E+00  1.1000891E-03
  0.0000000E+00  2.0103323E-03  9.4218940E-04  4.0935730E-03  1.1124630E-03  1.1124630E-03  4.0935730E-03  9.4218940E-04  2.0103323E-03  0.0000000E+00  1.0478370E-03
  0.0000000E+00  2.1836135E-03  9.8555100E-04  4.2426285E-03  1.1527840E-03  1.1527840E-03  4.2426285E-03  9.8555100E-04  2.1836135E-03  0.0000000E+00  9.9857270E-04
  0.0000000E+00  2.1841291E-03  9.8567900E-04  4.2430718E-03  1.1529039E-03  1.1529039E-03  4.2430718E-03  9.8567900E-04  2.1841291E-03  0.0000000E+00  9.9843380E-04
  3.3168980E-04  2.4409739E-03  1.0483791E-03  4.4663770E-03  1.2109520E-03  1.2109520E-03  4.4663770E-03  1.0483791E-03  2.4409739E-03  3.3168980E-04  9.3356340E-04
  4.1064630E-04  2.7109263E-03  1.1131240E-03  4.7020235E-03  1.2714335E-03  1.2714335E-03  4.7020235E-03  1.1131240E-03  2.7109263E-03  4.1064630E-04  8.7542840E-04
  4.9052810E-04  2.9896039E-03  1.1789927E-03  4.9459325E-03  1.3329065E-03  1.3329065E-03  4.9459325E-03  1.1789927E-03  2.9896039E-03  4.9052810E-04  8.2585340E-04
  5.6826170E-04  3.2654722E-03  1.2438368E-03  5.1885195E-03  1.3940490E-03  1.3940490E-03  5.1885195E-03  1.2438368E-03  3.2654722E-03  5.6826170E-04  7.8520190E-04
  6.4460720E-04  3.5401838E-03  1.3079207E-03  5.4354030E-03  1.4545305E-03  1.4545305E-03  5.4354030E-03  1.3079207E-03  3.5401838E-03  6.4460720E-04  7.5244930E-04
  7.2015950E-04  3.8151929E-03  1.3718064E-03  5.6806340E-03  1.5150120E-03  1.5150120E-03  5.6806340E-03  1.3718064E-03  3.8151929E-03  7.2015950E-04  7.2640600E-04
  7.9650500E-04  4.0965806E-03  1.4371132E-03  5.9295005E-03  1.5768155E-03  1.5768155E-03  5.9295005E-03  1.4371132E-03  4.0965806E-03  7.9650500E-04  7.0551830E-04
  8.7169380E-04  4.3745641E-03  1.5017920E-03  6.1800195E-03  1.6386190E-03  1.6386190E-03  6.1800195E-03  1.5017920E-03  4.3745641E-03  8.7169380E-04  6.8998490E-04
  9.4658510E-04  4.6524815E-03  1.5668344E-03  6.4315300E-03  1.7004225E-03  1.7004225E-03  6.4315300E-03  1.5668344E-03  4.6524815E-03  9.4658510E-04  6.7874790E-04
  1.0215094E-03  4.9336710E-03  1.6322734E-03  6.6876675E-03  1.7632175E-03  1.7632175E-03  6.6876675E-03  1.6322734E-03  4.9336710E-03  1.0215094E-03  6.7131160E-04
  1.0965990E-03  5.2148934E-03  1.6981420E-03  6.9411610E-03  1.8263430E-03  1.8263430E-03  6.9411610E-03  1.6981420E-03  5.2148934E-03  1.0965990E-03  6.6761000E-04
  1.1711929E-03  5.4961819E-03  1.7641429E-03  7.1992815E-03  1.8897990E-03  1.8897990E-03  7.1992815E-03  1.7641429E-03  5.4961819E-03  1.1711929E-03  6.6665160E-04
  1.2459850E-03  5.7775036E-03  1.8302760E-03  7.4580630E-03  1.9535855E-03  1.9535855E-03  7.4580630E-03  1.8302760E-03  5.7775036E-03  1.2459850E-03  6.6837010E-04
  1.3207111E-03  6.0589243E-03  1.8968717E-03  7.7178360E-03  2.0177025E-03  2.0177025E-03  7.7178360E-03  1.8968717E-03  6.0589243E-03  1.3207111E-03  6.7223700E-04
  1.3953710E-03  6.3404111E-03  1.9636327E-03  7.9786005E-03  2.0821500E-03  2.0821500E-03  7.9786005E-03  1.9636327E-03  6.3404111E-03  1.3953710E-03  6.7848340E-04
  1.4699648E-03  6.6252691E-03  2.0308564E-03  8.2400260E-03  2.1472585E-03  2.1472585E-03  8.2400260E-03  2.0308564E-03  6.6252691E-03  1.4699648E-03  6.8664680E-04
  1.5445587E-03  6.9069212E-03  2.0982454E-03  8.5021125E-03  2.2126975E-03  2.2126975E-03  8.5021125E-03  2.0982454E-03  6.9069212E-03  1.5445587E-03  6.9659490E-04
  1.6187890E-03  7.1919775E-03  2.1657665E-03  8.7651905E-03  2.2782687E-03  2.2782687E-03  8.7651905E-03  2.1657665E-03  7.1919775E-03  1.6187890E-03  7.0756750E-04
  1.6936473E-03  7.4770998E-03  2.2337504E-03  9.0319040E-03  2.3443357E-03  2.3443357E-03  9.0319040E-03  2.2337504E-03  7.4770998E-03  1.6936473E-03  7.2025860E-04
  1.7685386E-03  7.7623213E-03  2.3018664E-03  9.2963040E-03  2.4106340E-03  2.4106340E-03  9.2963040E-03  2.3018664E-03  7.7623213E-03  1.7685386E-03  7.3407360E-04
  1.8427358E-03  8.0443039E-03  2.3701477E-03  9.5643395E-03  2.4771306E-03  2.4771306E-03  9.5643395E-03  2.3701477E-03  8.0443039E-03  1.8427358E-03  7.4917740E-04
  0.0000000E+00  7.9621850E-04  6.0749290E-04  3.0783402E-03  7.9882140E-04  7.9882140E-04  3.0783402E-03  6.0749290E-04  7.9621850E-04  0.0000000E+00  1.3041700E-03
  0.0000000E+00  9.5770580E-04  6.5782700E-04  3.2033508E-03  8.4354660E-04  8.4354660E-04  3.2033508E-03  6.5782700E-04  9.5770580E-04  0.0000000E+00  1.2179332E-03
  0.0000000E+00  1.1165170E-03  7.0335880E-04  3.3272616E-03  8.8423920E-04  8.8423920E-04  3.3272616E-03  7.0335880E-04  1.1165170E-03  0.0000000E+00  1.1383517E-03
  0.0000000E+00  1.2735317E-03  7.4537110E-04  3.4504392E-03  9.2163240E-04  9.2163240E-04  3.4504392E-03  7.4537110E-04  1.2735317E-03  0.0000000E+00  1.0663331E-03
  0.0000000E+00  1.4329294E-03  7.8617370E-04  3.5769162E-03  9.5792580E-04  9.5792580E-04  3.5769162E-03  7.8617370E-04  1.4329294E-03  0.0000000E+00  1.0000445E-03
  0.0000000E+00  1.5972029E-03  8.2668300E-04  3.7085256E-03  9.9458580E-04  9.9458580E-04  3.7085256E-03  8.2668300E-04  1.5972029E-03  0.0000000E+00  9.3876000E-04
  0.0000000E+00  1.7559407E-03  8.6484610E-04  3.8368356E-03  1.0286796E-03  1.0286796E-03  3.8368356E-03  8.6484610E-04  1.7559407E-03  0.0000000E+00  8.8638010E-04
  0.0000000E+00  1.9207274E-03  9.0359570E-04  3.9717444E-03  1.0638732E-03  1.0638732E-03  3.9717444E-03  9.0359570E-04  1.9207274E-03  0.0000000E+00  8.3782760E-04
  0.0000000E+00  1.9212161E-03  9.0370940E-04  3.9721476E-03  1.0639784E-03  1.0639784E-03  3.9721476E-03  9.0370940E-04  1.9212161E-03  0.0000000E+00  8.3769120E-04
  2.7327830E-04  2.1663127E-03  9.6078530E-04  4.1755740E-03  1.1159304E-03  1.1159304E-03  4.1755740E-03  9.6078530E-04  2.1663127E-03  2.7327830E-04  7.7506570E-04
  3.4770910E-04  2.4242891E-03  1.0201378E-03  4.3915014E-03  1.1705538E-03  1.1705538E-03  4.3915014E-03  1.0201378E-03  2.4242891E-03  3.4770910E-04  7.2051560E-04
  4.2321400E-04  2.6909540E-03  1.0809201E-03  4.6169604E-03  1.2266436E-03  1.2266436E-03  4.6169604E-03  1.0809201E-03  2.6909540E-03  4.2321400E-04  6.7461730E-04
  4.9657440E-04  2.9545394E-03  1.1410792E-03  4.8424194E-03  1.2827334E-03  1.2827334E-03  4.8424194E-03  1.1410792E-03  2.9545394E-03  4.9657440E-04  6.3799400E-04
  5.6917950E-04  3.2181614E-03  1.2011282E-03  5.0704446E-03  1.3388232E-03  1.3388232E-03  5.0704446E-03  1.2011282E-03  3.2181614E-03  5.6917950E-04  6.0914260E-04
  6.4085350E-04  3.4808670E-03  1.2608474E-03  5.2992030E-03  1.3947297E-03  1.3947297E-03  5.2992030E-03  1.2608474E-03  3.4808670E-03  6.4085350E-04  5.8645000E-04
  7.1362360E-04  3.7492915E-03  1.3219596E-03  5.5327272E-03  1.4522859E-03  1.4522859E-03  5.5327272E-03  1.3219596E-03  3.7492915E-03  7.1362360E-04  5.6881660E-04
  7.8533050E-04  4.0143800E-03  1.3828885E-03  5.7680844E-03  1.5099154E-03  1.5099154E-03  5.7680844E-03  1.3828885E-03  4.0143800E-03  7.8533050E-04  5.5594890E-04
  8.5678090E-04  4.2831711E-03  1.4442940E-03  6.0008754E-03  1.5682048E-03  1.5682048E-03  6.0008754E-03  1.4442940E-03  4.2831711E-03  8.5678090E-04  5.4740710E-04
  9.2845120E-04  4.5482962E-03  1.5058828E-03  6.2428314E-03  1.6268242E-03  1.6268242E-03  6.2428314E-03  1.5058828E-03  4.5482962E-03  9.2845120E-04  5.4220140E-04
  1.0000115E-03  4.8171607E-03  1.5679849E-03  6.4822212E-03  1.6861400E-03  1.6861400E-03  6.4822212E-03  1.5679849E-03  4.8171607E-03  1.0000115E-03  5.4007510E-04
  1.0710952E-03  5.0860618E-03  1.6303069E-03  6.7227108E-03  1.7457492E-03  1.7457492E-03  6.7227108E-03  1.6303069E-03  5.0860618E-03  1.0710952E-03  5.4062500E-04
  1.1424722E-03  5.3550728E-03  1.6927755E-03  6.9679662E-03  1.8056883E-03  1.8056883E-03  6.9679662E-03  1.6927755E-03  5.3550728E-03  1.1424722E-03  5.4348450E-04
  1.2137869E-03  5.6241206E-03  1.7557940E-03  7.2102888E-03  1.8662873E-03  1.8662873E-03  7.2102888E-03  1.7557940E-03  5.6241206E-03  1.2137869E-03  5.4839690E-04
  1.2850723E-03  5.8969076E-03  1.8193258E-03  7.4577438E-03  1.9275461E-03  1.9275461E-03  7.4577438E-03  1.8193258E-03  5.8969076E-03  1.2850723E-03  5.5517900E-04
  1.3559727E-03  6.1661387E-03  1.8826743E-03  7.7055654E-03  1.9886950E-03  1.9886950E-03  7.7055654E-03  1.8826743E-03  6.1661387E-03  1.3559727E-03  5.6353750E-04
  1.4272215E-03  6.4354430E-03  1.9465727E-03  7.9511874E-03  2.0504671E-03  2.0504671E-03  7.9511874E-03  1.9465727E-03  6.4354430E-03  1.4272215E-03  5.7317910E-04
  1.4980962E-03  6.7084867E-03  2.0102511E-03  8.2008420E-03  2.1121292E-03  2.1121292E-03  8.2008420E-03  2.0102511E-03  6.7084867E-03  1.4980962E-03  5.8417710E-04
  1.5693339E-03  6.9779011E-03  2.0747727E-03  8.4512298E-03  2.1747079E-03  2.1747079E-03  8.4512298E-03  2.0747727E-03  6.9779011E-03  1.5693339E-03  5.9649490E-04
  1.6405717E-03  7.2510914E-03  2.1394409E-03  8.7023508E-03  2.2375431E-03  2.2375431E-03  8.7023508E-03  2.1394409E-03  7.2510914E-03  1.6405717E-03  6.0969250E-04
  1.7114538E-03  7.5206890E-03  2.2038892E-03  8.9542050E-03  2.3002317E-03  2.3002317E-03  8.9542050E-03  2.2038892E-03  7.5206890E-03  1.7114538E-03  6.2409980E-04
  0.0000000E+00  6.1044100E-04  5.6678300E-04  2.9105400E-03  7.5279730E-04  7.5279730E-04  2.9105400E-03  5.6678300E-04  6.1044100E-04  0.0000000E+00  1.1543466E-03
  0.0000000E+00  7.6080540E-04  6.0848980E-04  3.0129780E-03  7.8828480E-04  7.8828480E-04  3.0129780E-03  6.0848980E-04  7.6080540E-04  0.0000000E+00  1.0595179E-03
  0.0000000E+00  9.1031610E-04  6.4666020E-04  3.1174485E-03  8.2056090E-04  8.2056090E-04  3.1174485E-03  6.4666020E-04  9.1031610E-04  0.0000000E+00  9.7540080E-04
  0.0000000E+00  1.0583227E-03  6.8292000E-04  3.2227320E-03  8.5161750E-04  8.5161750E-04  3.2227320E-03  6.8292000E-04  1.0583227E-03  0.0000000E+00  9.0145030E-04
  0.0000000E+00  1.2090123E-03  7.1840740E-04  3.3328935E-03  8.8218630E-04  8.8218630E-04  3.3328935E-03  7.1840740E-04  1.2090123E-03  0.0000000E+00  8.3523150E-04
  0.0000000E+00  1.3649051E-03  7.5393550E-04  3.4483395E-03  9.1303960E-04  9.1303960E-04  3.4483395E-03  7.5393550E-04  1.3649051E-03  0.0000000E+00  7.7554510E-04
  0.0000000E+00  1.5157166E-03  7.8800030E-04  3.5629725E-03  9.4287670E-04  9.4287670E-04  3.5629725E-03  7.8800030E-04  1.5157166E-03  0.0000000E+00  7.2561880E-04
  0.0000000E+00  1.6727475E-03  8.2312180E-04  3.6841095E-03  9.7393340E-04  9.7393340E-04  3.6841095E-03  8.2312180E-04  1.6727475E-03  0.0000000E+00  6.8011920E-04
  0.0000000E+00  1.6732142E-03  8.2322570E-04  3.6844710E-03  9.7402560E-04  9.7402560E-04  3.6844710E-03  8.2322570E-04  1.6732142E-03  0.0000000E+00  6.7999220E-04
  2.1965230E-04  1.9068509E-03  8.7503190E-04  3.8686605E-03  1.0203963E-03  1.0203963E-03  3.8686605E-03  8.7503190E-04  1.9068509E-03  2.1965230E-04  6.2271730E-04
  2.8974510E-04  2.1527427E-03  9.2954350E-04  4.0662195E-03  1.0696641E-03  1.0696641E-03  4.0662195E-03  9.2954350E-04  2.1527427E-03  2.8974510E-04  5.7393730E-04
  3.6102080E-04  2.4070084E-03  9.8572190E-04  4.2735345E-03  1.1208831E-03  1.1208831E-03  4.2735345E-03  9.8572190E-04  2.4070084E-03  3.6102080E-04  5.3389710E-04
  4.3060540E-04  2.6585506E-03  1.0415749E-03  4.4816625E-03  1.1721834E-03  1.1721834E-03  4.4816625E-03  1.0415749E-03  2.6585506E-03  4.3060540E-04  5.0231200E-04
  4.9979580E-04  2.9103367E-03  1.0971435E-03  4.6922295E-03  1.2235243E-03  1.2235243E-03  4.6922295E-03  1.0971435E-03  2.9103367E-03  4.9979580E-04  4.7820660E-04
  5.6779920E-04  3.1608220E-03  1.1532811E-03  4.9040160E-03  1.2758002E-03  1.2758002E-03  4.9040160E-03  1.1532811E-03  3.1608220E-03  5.6779920E-04  4.5983280E-04
  6.3716030E-04  3.4165105E-03  1.2107602E-03  5.1227130E-03  1.3295395E-03  1.3295395E-03  5.1227130E-03  1.2107602E-03  3.4165105E-03  6.3716030E-04  4.4609310E-04
  7.0509860E-04  3.6702072E-03  1.2676702E-03  5.3414100E-03  1.3830349E-03  1.3830349E-03  5.3414100E-03  1.2676702E-03  3.6702072E-03  7.0509860E-04  4.3670290E-04
  7.7329310E-04  3.9251233E-03  1.3256372E-03  5.5617330E-03  1.4377498E-03  1.4377498E-03  5.5617330E-03  1.3256372E-03  3.9251233E-03  7.7329310E-04  4.3084930E-04
  8.4138590E-04  4.1784948E-03  1.3833601E-03  5.7836820E-03  1.4925054E-03  1.4925054E-03  5.7836820E-03  1.3833601E-03  4.1784948E-03  8.4138590E-04  4.2800390E-04
  9.0939330E-04  4.4367849E-03  1.4417742E-03  6.0109155E-03  1.5479926E-03  1.5479926E-03  6.0109155E-03  1.4417742E-03  4.4367849E-03  9.0939330E-04  4.2784130E-04
  9.7734800E-04  4.6910913E-03  1.5007574E-03  6.2357100E-03  1.6042929E-03  1.6042929E-03  6.2357100E-03  1.5007574E-03  4.6910913E-03  9.7734800E-04  4.2995500E-04
  1.0452619E-03  4.9495440E-03  1.5599437E-03  6.4653825E-03  1.6609183E-03  1.6609183E-03  6.4653825E-03  1.5599437E-03  4.9495440E-03  1.0452619E-03  4.3402000E-04
  1.1127409E-03  5.2039724E-03  1.6193334E-03  6.6962745E-03  1.7178690E-03  1.7178690E-03  6.6962745E-03  1.6193334E-03  5.2039724E-03  1.1127409E-03  4.3983300E-04
  1.1806061E-03  5.4625470E-03  1.6789263E-03  6.9283860E-03  1.7751448E-03  1.7751448E-03  6.9283860E-03  1.6789263E-03  5.4625470E-03  1.1806061E-03  4.4710930E-04
  1.2484631E-03  5.7171379E-03  1.7386818E-03  7.1572455E-03  1.8326646E-03  1.8326646E-03  7.1572455E-03  1.7386818E-03  5.7171379E-03  1.2484631E-03  4.5576780E-04
  1.3159096E-03  5.9758345E-03  1.7989657E-03  7.3909830E-03  1.8909160E-03  1.8909160E-03  7.3909830E-03  1.7989657E-03  5.9758345E-03  1.3159096E-03  4.6556440E-04
  1.3833561E-03  6.2305474E-03  1.8594529E-03  7.6259400E-03  1.9493707E-03  1.9493707E-03  7.6259400E-03  1.8594529E-03  6.2305474E-03  1.3833561E-03  4.7633670E-04
  1.4512091E-03  6.4893660E-03  1.9200621E-03  7.8653685E-03  2.0080693E-03  2.0080693E-03  7.8653685E-03  1.9200621E-03  6.4893660E-03  1.4512091E-03  4.8808450E-04
  1.5186596E-03  6.7482658E-03  1.9812403E-03  8.1015450E-03  2.0674184E-03  2.0674184E-03  8.1015450E-03  1.9812403E-03  6.7482658E-03  1.5186596E-03  5.0064540E-04
  1.5861183E-03  7.0072063E-03  2.0420934E-03  8.3385345E-03  2.1265234E-03  2.1265234E-03  8.3385345E-03  2.0420934E-03  7.0072063E-03  1.5861183E-03  5.1389730E-04
  0.0000000E+00  4.3642400E-04  5.2301820E-04  2.7178732E-03  7.0013750E-04  7.0013750E-04  2.7178732E-03  5.2301820E-04  4.3642400E-04  0.0000000E+00  9.8417980E-04
  0.0000000E+00  5.7691130E-04  5.5696340E-04  2.7990172E-03  7.2691500E-04  7.2691500E-04  2.7990172E-03  5.5696340E-04  5.7691130E-04  0.0000000E+00  8.8671460E-04
  0.0000000E+00  7.1707850E-04  5.8892510E-04  2.8846692E-03  7.5247540E-04  7.5247540E-04  2.8846692E-03  5.8892510E-04  7.1707850E-04  0.0000000E+00  8.0310020E-04
  0.0000000E+00  8.5661020E-04  6.1962460E-04  2.9734768E-03  7.7740460E-04  7.7740460E-04  2.9734768E-03  6.1962460E-04  8.5661020E-04  0.0000000E+00  7.3188730E-04
  0.0000000E+00  9.9892770E-04  6.5036920E-04  3.0681448E-03  8.0269450E-04  8.0269450E-04  3.0681448E-03  6.5036920E-04  9.9892770E-04  0.0000000E+00  6.6948760E-04
  0.0000000E+00  1.1467000E-03  6.8206040E-04  3.1695748E-03  8.2929170E-04  8.2929170E-04  3.1695748E-03  6.8206040E-04  1.1467000E-03  0.0000000E+00  6.1457560E-04
  0.0000000E+00  1.2901445E-03  7.1199350E-04  3.2705540E-03  8.5476190E-04  8.5476190E-04  3.2705540E-03  7.1199350E-04  1.2901445E-03  0.0000000E+00  5.6947310E-04
  0.0000000E+00  1.4394044E-03  7.4345940E-04  3.3787460E-03  8.8185500E-04  8.8185500E-04  3.3787460E-03  7.4345940E-04  1.4394044E-03  0.0000000E+00  5.2909040E-04
  0.0000000E+00  1.4398473E-03  7.4355440E-04  3.3790723E-03  8.8193720E-04  8.8193720E-04  3.3790723E-03  7.4355440E-04  1.4398473E-03  0.0000000E+00  5.2897870E-04
  1.7058720E-04  1.6616939E-03  7.9106380E-04  3.5459928E-03  9.2368920E-04  9.2368920E-04  3.5459928E-03  7.9106380E-04  1.6616939E-03  1.7058720E-04  4.7942130E-04
  2.3669700E-04  1.8960648E-03  8.4105760E-04  3.7254112E-03  9.6818320E-04  9.6818320E-04  3.7254112E-03  8.4105760E-04  1.8960648E-03  2.3669700E-04  4.3835790E-04
  3.0406910E-04  2.1377838E-03  8.9285450E-04  3.9156488E-03  1.0147508E-03  1.0147508E-03  3.9156488E-03  8.9285450E-04  2.1377838E-03  3.0406910E-04  4.0535940E-04
  3.7009780E-04  2.3771135E-03  9.4451620E-04  4.1067880E-03  1.0617242E-03  1.0617242E-03  4.1067880E-03  9.4451620E-04  2.3771135E-03  3.7009780E-04  3.8038500E-04
  4.3547280E-04  2.6163080E-03  9.9644830E-04  4.3015336E-03  1.1093286E-03  1.1093286E-03  4.3015336E-03  9.9644830E-04  2.6163080E-03  4.3547280E-04  3.6167680E-04
  5.0020320E-04  2.8546369E-03  1.0486960E-03  4.4976316E-03  1.1576544E-03  1.1576544E-03  4.4976316E-03  1.0486960E-03  2.8546369E-03  5.0020320E-04  3.4815280E-04
  5.6566830E-04  3.0978931E-03  1.1024765E-03  4.7009424E-03  1.2076932E-03  1.2076932E-03  4.7009424E-03  1.1024765E-03  3.0978931E-03  5.6566830E-04  3.3855080E-04
  6.3056100E-04  3.3389449E-03  1.1561668E-03  4.9047040E-03  1.2579123E-03  1.2579123E-03  4.9047040E-03  1.1561668E-03  3.3389449E-03  6.3056100E-04  3.3264530E-04
  6.9536350E-04  3.5809433E-03  1.2100824E-03  5.1102688E-03  1.3086273E-03  1.3086273E-03  5.1102688E-03  1.2100824E-03  3.5809433E-03  6.9536350E-04  3.2971510E-04
  7.6010290E-04  3.8229914E-03  1.2647194E-03  5.3171860E-03  1.3602439E-03  1.3602439E-03  5.3171860E-03  1.2647194E-03  3.8229914E-03  7.6010290E-04  3.2930940E-04
  8.2434640E-04  4.0655488E-03  1.3195818E-03  5.5272588E-03  1.4122662E-03  1.4122662E-03  5.5272588E-03  1.3195818E-03  4.0655488E-03  8.2434640E-04  3.3102240E-04
  8.8900920E-04  4.3081694E-03  1.3747146E-03  5.7436428E-03  1.4646943E-03  1.4646943E-03  5.7436428E-03  1.3747146E-03  4.3081694E-03  8.8900920E-04  3.3462880E-04
  9.5320310E-04  4.5512948E-03  1.4304786E-03  5.9568712E-03  1.5179338E-03  1.5179338E-03  5.9568712E-03  1.4304786E-03  4.5512948E-03  9.5320310E-04  3.3976800E-04
  1.0173835E-03  4.7935773E-03  1.4859720E-03  6.1710012E-03  1.5710831E-03  1.5710831E-03  6.1710012E-03  1.4859720E-03  4.7935773E-03  1.0173835E-03  3.4630460E-04
  1.0815549E-03  5.0359138E-03  1.5420966E-03  6.3864836E-03  1.6249537E-03  1.6249537E-03  6.3864836E-03  1.5420966E-03  5.0359138E-03  1.0815549E-03  3.5396820E-04
  1.1457262E-03  5.2828170E-03  1.5984016E-03  6.6069248E-03  1.6791398E-03  1.6791398E-03  6.6069248E-03  1.5984016E-03  5.2828170E-03  1.1457262E-03  3.6271370E-04
  1.2098931E-03  5.5252572E-03  1.6553376E-03  6.8242104E-03  1.7340473E-03  1.7340473E-03  6.8242104E-03  1.6553376E-03  5.5252572E-03  1.2098931E-03  3.7236080E-04
  1.2736182E-03  5.7677516E-03  1.7119581E-03  7.0423976E-03  1.7887293E-03  1.7887293E-03  7.0423976E-03  1.7119581E-03  5.7677516E-03  1.2736182E-03  3.8272920E-04
  1.3377896E-03  6.0102865E-03  1.7691646E-03  7.2655436E-03  1.8440876E-03  1.8440876E-03  7.2655436E-03  1.7691646E-03  6.0102865E-03  1.3377896E-03  3.9390900E-04
  1.4015237E-03  6.2573745E-03  1.8264613E-03  7.4900420E-03  1.8997163E-03  1.8997163E-03  7.4900420E-03  1.8264613E-03  6.2573745E-03  1.4015237E-03  4.0558480E-04
  1.4652578E-03  6.4999950E-03  1.8834875E-03  7.7100324E-03  1.9550294E-03  1.9550294E-03  7.7100324E-03  1.8834875E-03  6.4999950E-03  1.4652578E-03  4.1784650E-04
  0.0000000E+00  2.7568500E-04  4.7620000E-04  2.4975000E-03  6.4035000E-04  6.4035000E-04  2.4975000E-03  4.7620000E-04  2.7568500E-04  0.0000000E+00  7.9962300E-04
  0.0000000E+00  4.0671000E-04  5.0345000E-04  2.5590000E-03  6.5975000E-04  6.5975000E-04  2.5590000E-03  5.0345000E-04  4.0671000E-04  0.0000000E+00  7.0613000E-04
  0.0000000E+00  5.3818000E-04  5.2995000E-04  2.6275000E-03  6.7925000E-04  6.7925000E-04  2.6275000E-03  5.2995000E-04  5.3818000E-04  0.0000000E+00  6.2825500E-04
  0.0000000E+00  6.6967500E-04  5.5605000E-04  2.7015000E-03  6.9920000E-04  6.9920000E-04  2.7015000E-03  5.5605000E-04  6.6967500E-04  0.0000000E+00  5.6394500E-04
  0.0000000E+00  8.0483000E-04  5.8270000E-04  2.7825000E-03  7.2015000E-04  7.2015000E-04  2.7825000E-03  5.8270000E-04  8.0483000E-04  0.0000000E+00  5.0891500E-04
  0.0000000E+00  9.4440000E-04  6.1045000E-04  2.8705000E-03  7.4255000E-04  7.4255000E-04  2.8705000E-03  6.1045000E-04  9.4440000E-04  0.0000000E+00  4.6154500E-04
  0.0000000E+00  1.0800400E-03  6.3750000E-04  2.9600000E-03  7.6490000E-04  7.6490000E-04  2.9600000E-03  6.3750000E-04  1.0800400E-03  0.0000000E+00  4.2316500E-04
  0.0000000E+00  1.2219050E-03  6.6620000E-04  3.0565000E-03  7.8910000E-04  7.8910000E-04  3.0565000E-03  6.6620000E-04  1.2219050E-03  0.0000000E+00  3.8969500E-04
  0.0000000E+00  1.2223276E-03  6.6628640E-04  3.0567906E-03  7.8917360E-04  7.8917360E-04  3.0567906E-03  6.6628640E-04  1.2223276E-03  0.0000000E+00  3.8960410E-04
  1.2611000E-04  1.4328800E-03  7.0915000E-04  3.2070000E-03  8.2615000E-04  8.2615000E-04  3.2070000E-03  7.0915000E-04  1.4328800E-03  1.2611000E-04  3.4986500E-04
  1.8845500E-04  1.6550550E-03  7.5515000E-04  3.3710000E-03  8.6650000E-04  8.6650000E-04  3.3710000E-03  7.5515000E-04  1.6550550E-03  1.8845500E-04  3.1776000E-04
  2.5221500E-04  1.8845550E-03  8.0280000E-04  3.5445000E-03  9.0900000E-04  9.0900000E-04  3.5445000E-03  8.0280000E-04  1.8845550E-03  2.5221500E-04  2.9285000E-04
  3.1467000E-04  2.1119950E-03  8.5095000E-04  3.7210000E-03  9.5250000E-04  9.5250000E-04  3.7210000E-03  8.5095000E-04  2.1119950E-03  3.1467000E-04  2.7475000E-04
  3.7663000E-04  2.3384200E-03  8.9950000E-04  3.9005000E-03  9.9680000E-04  9.9680000E-04  3.9005000E-03  8.9950000E-04  2.3384200E-03  3.7663000E-04  2.6175000E-04
  4.3790000E-04  2.5643600E-03  9.4800000E-04  4.0820000E-03  1.0413500E-03  1.0413500E-03  4.0820000E-03  9.4800000E-04  2.5643600E-03  4.3790000E-04  2.5305000E-04
  5.0017500E-04  2.7943100E-03  9.9815000E-04  4.2705000E-03  1.0879000E-03  1.0879000E-03  4.2705000E-03  9.9815000E-04  2.7943100E-03  5.0017500E-04  2.4765000E-04
  5.6157500E-04  3.0223100E-03  1.0482500E-03  4.4595000E-03  1.1346500E-03  1.1346500E-03  4.4595000E-03  1.0482500E-03  3.0223100E-03  5.6157500E-04  2.4505000E-04
  6.2298000E-04  3.2508500E-03  1.0986000E-03  4.6510000E-03  1.1818500E-03  1.1818500E-03  4.6510000E-03  1.0986000E-03  3.2508500E-03  6.2298000E-04  2.4485000E-04
  6.8385500E-04  3.4799400E-03  1.1497000E-03  4.8455000E-03  1.2301000E-03  1.2301000E-03  4.8455000E-03  1.1497000E-03  3.4799400E-03  6.8385500E-04  2.4655000E-04
  7.4520500E-04  3.7085750E-03  1.2010500E-03  5.0415000E-03  1.2787500E-03  1.2787500E-03  5.0415000E-03  1.2010500E-03  3.7085750E-03  7.4520500E-04  2.4995000E-04
  8.0604000E-04  3.9377550E-03  1.2526000E-03  5.2395000E-03  1.3278000E-03  1.3278000E-03  5.2395000E-03  1.2526000E-03  3.9377550E-03  8.0604000E-04  2.5470000E-04
  8.6686500E-04  4.1669800E-03  1.3044000E-03  5.4390000E-03  1.3772000E-03  1.3772000E-03  5.4390000E-03  1.3044000E-03  4.1669800E-03  8.6686500E-04  2.6060000E-04
  9.2718500E-04  4.3962500E-03  1.3568500E-03  5.6410000E-03  1.4274500E-03  1.4274500E-03  5.6410000E-03  1.3568500E-03  4.3962500E-03  9.2718500E-04  2.6755000E-04
  9.8800500E-04  4.6255600E-03  1.4090000E-03  5.8435000E-03  1.4775000E-03  1.4775000E-03  5.8435000E-03  1.4090000E-03  4.6255600E-03  9.8800500E-04  2.7540000E-04
  1.0483250E-03  4.8549050E-03  1.4618000E-03  6.0470000E-03  1.5283000E-03  1.5283000E-03  6.0470000E-03  1.4618000E-03  4.8549050E-03  1.0483250E-03  2.8395000E-04
  1.1086450E-03  5.0817900E-03  1.5147500E-03  6.2510000E-03  1.5794000E-03  1.5794000E-03  6.2510000E-03  1.5147500E-03  5.0817900E-03  1.1086450E-03  2.9315000E-04
  1.1689700E-03  5.3112100E-03  1.5678500E-03  6.4565000E-03  1.6307000E-03  1.6307000E-03  6.4565000E-03  1.5678500E-03  5.3112100E-03  1.1689700E-03  3.0290000E-04
  1.2292950E-03  5.5406550E-03  1.6215500E-03  6.6620000E-03  1.6827000E-03  1.6827000E-03  6.6620000E-03  1.6215500E-03  5.5406550E-03  1.2292950E-03  3.1320000E-04
  1.2896300E-03  5.7701300E-03  1.6749000E-03  6.8739000E-03  1.7344500E-03  1.7344500E-03  6.8739000E-03  1.6749000E-03  5.7701300E-03  1.2896300E-03  3.2391000E-04
  1.3494700E-03  5.9996350E-03  1.7288000E-03  7.0812000E-03  1.7869000E-03  1.7869000E-03  7.0812000E-03  1.7288000E-03  5.9996350E-03  1.3494700E-03  3.3498000E-04
  0.0000000E+00  1.8570820E-04  4.4675120E-04  2.3502857E-03  6.0095370E-04  6.0095370E-04  2.3502857E-03  4.4675120E-04  1.8570820E-04  0.0000000E+00  6.8544960E-04
  0.0000000E+00  3.1151260E-04  4.7053600E-04  2.4018994E-03  6.1659750E-04  6.1659750E-04  2.4018994E-03  4.7053600E-04  3.1151260E-04  0.0000000E+00  5.9691510E-04
  0.0000000E+00  4.3834400E-04  4.9421450E-04  2.4620267E-03  6.3314580E-04  6.3314580E-04  2.4620267E-03  4.9421450E-04  4.3834400E-04  0.0000000E+00  5.2541150E-04
  0.0000000E+00  5.6529240E-04  5.1794610E-04  2.5280071E-03  6.5049230E-04  6.5049230E-04  2.5280071E-03  5.1794610E-04  5.6529240E-04  0.0000000E+00  4.6695500E-04
  0.0000000E+00  6.9533760E-04  5.4247600E-04  2.6014369E-03  6.6927540E-04  6.6927540E-04  2.6014369E-03  5.4247600E-04  6.9533760E-04  0.0000000E+00  4.1790600E-04
  0.0000000E+00  8.3081030E-04  5.6817640E-04  2.6828482E-03  6.8960160E-04  6.8960160E-04  2.6828482E-03  5.6817640E-04  8.3081030E-04  0.0000000E+00  3.7615750E-04
  0.0000000E+00  9.6224960E-04  5.9355750E-04  2.7658558E-03  7.1019390E-04  7.1019390E-04  2.7658558E-03  5.9355750E-04  9.6224960E-04  0.0000000E+00  3.4275750E-04
  0.0000000E+00  1.0993452E-03  6.2032220E-04  2.8557807E-03  7.3248890E-04  7.3248890E-04  2.8557807E-03  6.2032220E-04  1.0993452E-03  0.0000000E+00  3.1400820E-04
  0.0000000E+00  1.0997529E-03  6.2040200E-04  2.8560524E-03  7.3255630E-04  7.3255630E-04  2.8560524E-03  6.2040200E-04  1.0997529E-03  0.0000000E+00  3.1393070E-04
  1.0153110E-04  1.3037035E-03  6.6118750E-04  2.9978514E-03  7.6750100E-04  7.6750100E-04  2.9978514E-03  6.6118750E-04  1.3037035E-03  1.0153110E-04  2.8053380E-04
  1.6181370E-04  1.5190391E-03  7.0476640E-04  3.1526925E-03  8.0554620E-04  8.0554620E-04  3.1526925E-03  7.0476640E-04  1.5190391E-03  1.6181370E-04  2.5415760E-04
  2.2341280E-04  1.7411749E-03  7.5026100E-04  3.3171114E-03  8.4593260E-04  8.4593260E-04  3.3171114E-03  7.5026100E-04  1.7411749E-03  2.2341280E-04  2.3414530E-04
  2.8389560E-04  1.9606289E-03  7.9634090E-04  3.4852550E-03  8.8743640E-04  8.8743640E-04  3.4852550E-03  7.9634090E-04  1.9606289E-03  2.8389560E-04  2.2012980E-04
  3.4381380E-04  2.1795508E-03  8.4279320E-04  3.6560591E-03  9.2979150E-04  9.2979150E-04  3.6560591E-03  8.4279320E-04  2.1795508E-03  3.4381380E-04  2.1055200E-04
  4.0310300E-04  2.3974351E-03  8.8919230E-04  3.8295237E-03  9.7241280E-04  9.7241280E-04  3.8295237E-03  8.8919230E-04  2.3974351E-03  4.0310300E-04  2.0453920E-04
  4.6328350E-04  2.6201189E-03  9.3686850E-04  4.0093735E-03  1.0165770E-03  1.0165770E-03  4.0093735E-03  9.3686850E-04  2.6201189E-03  4.6328350E-04  2.0134660E-04
  5.2262330E-04  2.8401902E-03  9.8497030E-04  4.1897554E-03  1.0614331E-03  1.0614331E-03  4.1897554E-03  9.8497030E-04  2.8401902E-03  5.2262330E-04  2.0060170E-04
  5.8203600E-04  3.0602987E-03  1.0332850E-03  4.3733299E-03  1.1068212E-03  1.1068212E-03  4.3733299E-03  1.0332850E-03  3.0602987E-03  5.8203600E-04  2.0171910E-04
  6.4100120E-04  3.2809818E-03  1.0824510E-03  4.5590328E-03  1.1532203E-03  1.1532203E-03  4.5590328E-03  1.0824510E-03  3.2809818E-03  6.4100120E-04  2.0453920E-04
  6.9995250E-04  3.5016969E-03  1.1312978E-03  4.7468641E-03  1.1995130E-03  1.1995130E-03  4.7468641E-03  1.1312978E-03  3.5016969E-03  6.9995250E-04  2.0863640E-04
  7.5836330E-04  3.7224545E-03  1.1808895E-03  4.9362917E-03  1.2467103E-03  1.2467103E-03  4.9362917E-03  1.1808895E-03  3.7224545E-03  7.5836330E-04  2.1390420E-04
  8.1730080E-04  3.9432441E-03  1.2306941E-03  5.1275817E-03  1.2942800E-03  1.2942800E-03  5.1275817E-03  1.2306941E-03  3.9432441E-03  8.1730080E-04  2.2012980E-04
  8.7570410E-04  4.1635388E-03  1.2806583E-03  5.3203615E-03  1.3421690E-03  1.3421690E-03  5.3203615E-03  1.2806583E-03  4.1635388E-03  8.7570410E-04  2.2715350E-04
  9.3410740E-04  4.3843923E-03  1.3313142E-03  5.5142587E-03  1.3908562E-03  1.3908562E-03  5.5142587E-03  1.3313142E-03  4.3843923E-03  9.3410740E-04  2.3487430E-04
  9.9251120E-04  4.6047455E-03  1.3815977E-03  5.7095926E-03  1.4392773E-03  1.4392773E-03  5.7095926E-03  1.3815977E-03  4.6047455E-03  9.9251120E-04  2.4315910E-04
  1.0503856E-03  4.8251307E-03  1.4325728E-03  5.9042880E-03  1.4884965E-03  1.4884965E-03  5.9042880E-03  1.4325728E-03  4.8251307E-03  1.0503856E-03  2.5198660E-04
  1.1082627E-03  5.0450051E-03  1.4831223E-03  6.1035063E-03  1.5373965E-03  1.5373965E-03  6.1035063E-03  1.4831223E-03  5.0450051E-03  1.1082627E-03  2.6120260E-04
  1.1666750E-03  5.2664970E-03  1.5343104E-03  6.3033630E-03  1.5870415E-03  1.5870415E-03  6.3033630E-03  1.5343104E-03  5.2664970E-03  1.1666750E-03  2.7082830E-04
  1.2240263E-03  5.4853497E-03  1.5856048E-03  6.4986437E-03  1.6368460E-03  1.6368460E-03  6.4986437E-03  1.5856048E-03  5.4853497E-03  1.2240263E-03  2.8080510E-04
  1.2819140E-03  5.7084859E-03  1.6370057E-03  6.6998839E-03  1.6868634E-03  1.6868634E-03  6.6998839E-03  1.6370057E-03  5.7084859E-03  1.2819140E-03  2.9109060E-04
  0.0000000E+00  1.0537170E-04  4.1825920E-04  2.2024629E-03  5.6147850E-04  5.6147850E-04  2.2024629E-03  4.1825920E-04  1.0537170E-04  0.0000000E+00  5.7735280E-04
  0.0000000E+00  2.2654950E-04  4.3913830E-04  2.2453497E-03  5.7411880E-04  5.7411880E-04  2.2453497E-03  4.3913830E-04  2.2654950E-04  0.0000000E+00  4.9664610E-04
  0.0000000E+00  3.4908730E-04  4.6046880E-04  2.2978296E-03  5.8816990E-04  5.8816990E-04  2.2978296E-03  4.6046880E-04  3.4908730E-04  0.0000000E+00  4.3202810E-04
  0.0000000E+00  4.7200870E-04  4.8219440E-04  2.3576454E-03  6.0351890E-04  6.0351890E-04  2.3576454E-03  4.8219440E-04  4.7200870E-04  0.0000000E+00  3.8025920E-04
  0.0000000E+00  5.9803390E-04  5.0487920E-04  2.4247971E-03  6.2044790E-04  6.2044790E-04  2.4247971E-03  5.0487920E-04  5.9803390E-04  0.0000000E+00  3.3746830E-04
  0.0000000E+00  7.2910380E-04  5.2897480E-04  2.5004133E-03  6.3918260E-04  6.3918260E-04  2.5004133E-03  5.2897480E-04  7.2910380E-04  0.0000000E+00  3.0160140E-04
  0.0000000E+00  8.5658480E-04  5.5284470E-04  2.5777224E-03  6.5836880E-04  6.5836880E-04  2.5777224E-03  5.5284470E-04  8.5658480E-04  0.0000000E+00  2.7329610E-04
  0.0000000E+00  9.8956210E-04  5.7812530E-04  2.6629317E-03  6.7924790E-04  6.7924790E-04  2.6629317E-03  5.7812530E-04  9.8956210E-04  0.0000000E+00  2.4927390E-04
  0.0000000E+00  9.8995730E-04  5.7820100E-04  2.6631925E-03  6.7931110E-04  6.7931110E-04  2.6631925E-03  5.7820100E-04  9.8995730E-04  0.0000000E+00  2.4920960E-04
  7.9726600E-05  1.1877612E-03  6.1700560E-04  2.7966708E-03  7.1237230E-04  7.1237230E-04  2.7966708E-03  6.1700560E-04  1.1877612E-03  7.9726600E-05  2.2192230E-04
  1.3810570E-04  1.3959879E-03  6.5859450E-04  2.9439531E-03  7.4860040E-04  7.4860040E-04  2.9439531E-03  6.5859450E-04  1.3959879E-03  1.3810570E-04  2.0083440E-04
  1.9786780E-04  1.6114772E-03  7.0238420E-04  3.1008285E-03  7.8748070E-04  7.8748070E-04  3.1008285E-03  7.0238420E-04  1.6114772E-03  1.9786780E-04  1.8543460E-04
  2.5641170E-04  1.8235806E-03  7.4628680E-04  3.2610897E-03  8.2698170E-04  8.2698170E-04  3.2610897E-03  7.4628680E-04  1.8235806E-03  2.5641170E-04  1.7500070E-04
  3.1446580E-04  2.0356953E-03  7.9058430E-04  3.4241724E-03  8.6738550E-04  8.6738550E-04  3.4241724E-03  7.9058430E-04  2.0356953E-03  3.1446580E-04  1.6844350E-04
  3.7189120E-04  2.2461397E-03  8.3482540E-04  3.5900766E-03  9.0795870E-04  9.0795870E-04  3.5900766E-03  8.3482540E-04  2.2461397E-03  3.7189120E-04  1.6477560E-04
  4.3017550E-04  2.4611211E-03  8.8098520E-04  3.7627524E-03  9.5078910E-04  9.5078910E-04  3.7627524E-03  8.8098520E-04  2.4611211E-03  4.3017550E-04  1.6347770E-04
  4.8758340E-04  2.6733148E-03  9.2691920E-04  3.9357668E-03  9.9373230E-04  9.9373230E-04  3.9357668E-03  9.2691920E-04  2.6733148E-03  4.8758340E-04  1.6415490E-04
  5.4485820E-04  2.8861011E-03  9.7313530E-04  4.1114334E-03  1.0371834E-03  1.0371834E-03  4.1114334E-03  9.7313530E-04  2.8861011E-03  5.4485820E-04  1.6646850E-04
  6.0200650E-04  3.0989268E-03  1.0201980E-03  4.2894136E-03  1.0816502E-03  1.0816502E-03  4.2894136E-03  1.0201980E-03  3.0989268E-03  6.0200650E-04  1.7002360E-04
  6.5892070E-04  3.3117751E-03  1.0674863E-03  4.4695382E-03  1.1265685E-03  1.1265685E-03  4.4695382E-03  1.0674863E-03  3.3117751E-03  6.5892070E-04  1.7466210E-04
  7.1583040E-04  3.5240930E-03  1.1149439E-03  4.6515249E-03  1.1718254E-03  1.1718254E-03  4.6515249E-03  1.1149439E-03  3.5240930E-03  7.1583040E-04  1.8019790E-04
  7.7217290E-04  3.7364334E-03  1.1626273E-03  4.8348095E-03  1.2174208E-03  1.2174208E-03  4.8348095E-03  1.1626273E-03  3.7364334E-03  7.7217290E-04  1.8643910E-04
  8.2851430E-04  3.9493664E-03  1.2104799E-03  5.0192228E-03  1.2632984E-03  1.2632984E-03  5.0192228E-03  1.2104799E-03  3.9493664E-03  8.2851430E-04  1.9339130E-04
  8.8485680E-04  4.1611990E-03  1.2590097E-03  5.2057239E-03  1.3100225E-03  1.3100225E-03  5.2057239E-03  1.2590097E-03  4.1611990E-03  8.8485680E-04  2.0085690E-04
  9.4120050E-04  4.3736128E-03  1.3071445E-03  5.3926201E-03  1.3564643E-03  1.3564643E-03  5.3926201E-03  1.3071445E-03  4.3736128E-03  9.4120050E-04  2.0877410E-04
  9.9698150E-04  4.5854792E-03  1.3559565E-03  5.5809270E-03  1.4036962E-03  1.4036962E-03  5.5809270E-03  1.3559565E-03  4.5854792E-03  9.9698150E-04  2.1708620E-04
  1.0527649E-03  4.7968039E-03  1.4043113E-03  5.7700239E-03  1.4505331E-03  1.4505331E-03  5.7700239E-03  1.4043113E-03  4.7968039E-03  1.0527649E-03  2.2568610E-04
  1.1085510E-03  5.0092742E-03  1.4539020E-03  5.9608702E-03  1.4987244E-03  1.4987244E-03  5.9608702E-03  1.4539020E-03  5.0092742E-03  1.1085510E-03  2.3469240E-04
  1.1643399E-03  5.2211970E-03  1.5030356E-03  6.1512650E-03  1.5465206E-03  1.5465206E-03  6.1512650E-03  1.5030356E-03  5.2211970E-03  1.1643399E-03  2.4386220E-04
  1.2195669E-03  5.4320082E-03  1.5522595E-03  6.3439735E-03  1.5944297E-03  1.5944297E-03  6.3439735E-03  1.5522595E-03  5.4320082E-03  1.2195669E-03  2.5328040E-04
  0.0000000E+00  3.3738300E-05  3.9094020E-04  2.0551944E-03  5.2244640E-04  5.2244640E-04  2.0551944E-03  3.9094020E-04  3.3738300E-05  0.0000000E+00  4.7829250E-04
  0.0000000E+00  1.5088920E-04  4.0942860E-04  2.0915748E-03  5.3264480E-04  5.3264480E-04  2.0915748E-03  4.0942860E-04  1.5088920E-04  0.0000000E+00  4.0582630E-04
  0.0000000E+00  2.6963840E-04  4.2881160E-04  2.1380940E-03  5.4481140E-04  5.4481140E-04  2.1380940E-03  4.2881160E-04  2.6963840E-04  0.0000000E+00  3.4908480E-04
  0.0000000E+00  3.8893030E-04  4.4885060E-04  2.1923664E-03  5.5858820E-04  5.5858820E-04  2.1923664E-03  4.4885060E-04  3.8893030E-04  0.0000000E+00  3.0440850E-04
  0.0000000E+00  5.1146670E-04  4.7008250E-04  2.2543920E-03  5.7415430E-04  5.7415430E-04  2.2543920E-03  4.7008250E-04  5.1146670E-04  0.0000000E+00  2.6795660E-04
  0.0000000E+00  6.3885770E-04  4.9274570E-04  2.3247672E-03  5.9156920E-04  5.9156920E-04  2.3247672E-03  4.9274570E-04  6.3885770E-04  0.0000000E+00  2.3789200E-04
  0.0000000E+00  7.6282540E-04  5.1528960E-04  2.3981244E-03  6.0958040E-04  6.0958040E-04  2.3981244E-03  5.1528960E-04  7.6282540E-04  0.0000000E+00  2.1453700E-04
  0.0000000E+00  8.9147490E-04  5.3932450E-04  2.4786384E-03  6.2932130E-04  6.2932130E-04  2.4786384E-03  5.3932450E-04  8.9147490E-04  0.0000000E+00  1.9491540E-04
  0.0000000E+00  8.9185540E-04  5.3939670E-04  2.4788827E-03  6.2938120E-04  6.2938120E-04  2.4788827E-03  5.3939670E-04  8.9185540E-04  0.0000000E+00  1.9486300E-04
  6.0393300E-05  1.0837542E-03  5.7636100E-04  2.6062680E-03  6.6087080E-04  6.6087080E-04  2.6062680E-03  5.7636100E-04  1.0837542E-03  6.0393300E-05  1.7325420E-04
  1.1709780E-04  1.2860889E-03  6.1614080E-04  2.7464220E-03  6.9546200E-04  6.9546200E-04  2.7464220E-03  6.1614080E-04  1.2860889E-03  1.1709780E-04  1.5704400E-04
  1.7511080E-04  1.4943518E-03  6.5788880E-04  2.8967148E-03  7.3255810E-04  7.3255810E-04  2.8967148E-03  6.5788880E-04  1.4943518E-03  1.7511080E-04  1.4561700E-04
  2.3201150E-04  1.7002350E-03  7.0017360E-04  3.0499300E-03  7.7066810E-04  7.7066810E-04  3.0499300E-03  7.0017360E-04  1.7002350E-03  2.3201150E-04  1.3841850E-04
  2.8831230E-04  1.9055338E-03  7.4233910E-04  3.2062464E-03  8.0913590E-04  8.0913590E-04  3.2062464E-03  7.4233910E-04  1.9055338E-03  2.8831230E-04  1.3426750E-04
  3.4397430E-04  2.1090732E-03  7.8492200E-04  3.3656045E-03  8.4837900E-04  8.4837900E-04  3.3656045E-03  7.8492200E-04  2.1090732E-03  3.4397430E-04  1.3257970E-04
  4.0050230E-04  2.3167993E-03  8.2953280E-04  3.5310458E-03  8.8994810E-04  8.8994810E-04  3.5310458E-03  8.2953280E-04  2.3167993E-03  4.0050230E-04  1.3284810E-04
  4.5605690E-04  2.5221696E-03  8.7336820E-04  3.6971432E-03  9.3092080E-04  9.3092080E-04  3.6971432E-03  8.7336820E-04  2.5221696E-03  4.5605690E-04  1.3468500E-04
  5.1147980E-04  2.7269674E-03  9.1803850E-04  3.8656859E-03  9.7302660E-04  9.7302660E-04  3.8656859E-03  9.1803850E-04  2.7269674E-03  5.1147980E-04  1.3771470E-04
  5.6671600E-04  2.9323855E-03  9.6288780E-04  4.0370912E-03  1.0155499E-03  1.0155499E-03  4.0370912E-03  9.6288780E-04  2.9323855E-03  5.6671600E-04  1.4181200E-04
  6.2164860E-04  3.1372370E-03  1.0080114E-03  4.2099876E-03  1.0584311E-03  1.0584311E-03  4.2099876E-03  1.0080114E-03  3.1372370E-03  6.2164860E-04  1.4674420E-04
  6.7645950E-04  3.3421027E-03  1.0539044E-03  4.3841960E-03  1.1023261E-03  1.1023261E-03  4.3841960E-03  1.0539044E-03  3.3421027E-03  6.7645950E-04  1.5233850E-04
  7.3126930E-04  3.5469912E-03  1.0993739E-03  4.5601937E-03  1.1458633E-03  1.1458633E-03  4.5601937E-03  1.0993739E-03  3.5469912E-03  7.3126930E-04  1.5854100E-04
  7.8548270E-04  3.7513017E-03  1.1455890E-03  4.7378612E-03  1.1903548E-03  1.1903548E-03  4.7378612E-03  1.1455890E-03  3.7513017E-03  7.8548270E-04  1.6522070E-04
  8.3969660E-04  3.9556296E-03  1.1919471E-03  4.9164234E-03  1.2350251E-03  1.2350251E-03  4.9164234E-03  1.1919471E-03  3.9556296E-03  8.3969660E-04  1.7230590E-04
  8.9391180E-04  4.1599729E-03  1.2384306E-03  5.0964766E-03  1.2799937E-03  1.2799937E-03  5.0964766E-03  1.2384306E-03  4.1599729E-03  8.9391180E-04  1.7974300E-04
  9.4812870E-04  4.3637342E-03  1.2850273E-03  5.2773647E-03  1.3251412E-03  1.3251412E-03  5.2773647E-03  1.2850273E-03  4.3637342E-03  9.4812870E-04  1.8749620E-04
  1.0017510E-03  4.5669133E-03  1.3317373E-03  5.4583124E-03  1.3705272E-03  1.3705272E-03  5.4583124E-03  1.3317373E-03  4.5669133E-03  1.0017510E-03  1.9545820E-04
  1.0553745E-03  4.7712960E-03  1.3785309E-03  5.6417054E-03  1.4160325E-03  1.4160325E-03  5.6417054E-03  1.3785309E-03  4.7712960E-03  1.0553745E-03  2.0365870E-04
  1.1090010E-03  4.9744978E-03  1.4260103E-03  5.8250984E-03  1.4623132E-03  1.4623132E-03  5.8250984E-03  1.4260103E-03  4.9744978E-03  1.1090010E-03  2.1207980E-04
  1.1620323E-03  5.1771140E-03  1.4729828E-03  6.0084914E-03  1.5081763E-03  1.5081763E-03  6.0084914E-03  1.4729828E-03  5.1771140E-03  1.1620323E-03  2.2057850E-04
  0.0000000E+00 -3.0886900E-05  3.6477660E-04  1.9090582E-03  4.8395910E-04  4.8395910E-04  1.9090582E-03  3.6477660E-04 -3.0886900E-05  0.0000000E+00  3.8778590E-04
  0.0000000E+00  8.2848200E-05  3.8137160E-04  1.9398596E-03  4.9238240E-04  4.9238240E-04  1.9398596E-03  3.8137160E-04  8.2848200E-05  0.0000000E+00  3.2470840E-04
  0.0000000E+00  1.9826040E-04  3.9909810E-04  1.9813472E-03  5.0300570E-04  5.0300570E-04  1.9813472E-03  3.9909810E-04  1.9826040E-04  0.0000000E+00  2.7623830E-04
  0.0000000E+00  3.1436910E-04  4.1770470E-04  2.0316352E-03  5.1551490E-04  5.1551490E-04  2.0316352E-03  4.1770470E-04  3.1436910E-04  0.0000000E+00  2.3859140E-04
  0.0000000E+00  4.3364600E-04  4.3763130E-04  2.0894664E-03  5.2997270E-04  5.2997270E-04  2.0894664E-03  4.3763130E-04  4.3364600E-04  0.0000000E+00  2.0847520E-04
  0.0000000E+00  5.5761220E-04  4.5906660E-04  2.1560980E-03  5.4637910E-04  5.4637910E-04  2.1560980E-03  4.5906660E-04  5.5761220E-04  0.0000000E+00  1.8401640E-04
  0.0000000E+00  6.7783820E-04  4.8043900E-04  2.2252440E-03  5.6347700E-04  5.6347700E-04  2.2252440E-03  4.8043900E-04  6.7783820E-04  0.0000000E+00  1.6527150E-04
  0.0000000E+00  8.0341370E-04  5.0338290E-04  2.3019332E-03  5.8233500E-04  5.8233500E-04  2.3019332E-03  5.0338290E-04  8.0341370E-04  0.0000000E+00  1.4982680E-04
  0.0000000E+00  8.0378760E-04  5.0345220E-04  2.3021681E-03  5.8239250E-04  5.8239250E-04  2.3021681E-03  5.0345220E-04  8.0378760E-04  0.0000000E+00  1.4978610E-04
  4.3023900E-05  9.9045990E-04  5.3883590E-04  2.4242588E-03  6.1257070E-04  6.1257070E-04  2.4242588E-03  5.3883590E-04  9.9045990E-04  4.3023900E-05  1.3328210E-04
  9.8249600E-05  1.1868848E-03  5.7686620E-04  2.5587163E-03  6.4576080E-04  6.4576080E-04  2.5587163E-03  5.7686620E-04  1.1868848E-03  9.8249600E-05  1.2131980E-04
  1.5464880E-04  1.3889483E-03  6.1690800E-04  2.7029171E-03  6.8146530E-04  6.8146530E-04  2.7029171E-03  6.1690800E-04  1.3889483E-03  1.5464880E-04  1.1340570E-04
  2.0997820E-04  1.5885074E-03  6.5726420E-04  2.8501353E-03  7.1792410E-04  7.1792410E-04  2.8501353E-03  6.5726420E-04  1.5885074E-03  2.0997820E-04  1.0881690E-04
  2.6470090E-04  1.7868238E-03  6.9787170E-04  3.0006850E-03  7.5507430E-04  7.5507430E-04  3.0006850E-03  6.9787170E-04  1.7868238E-03  2.6470090E-04  1.0678030E-04
  3.1876870E-04  1.9839037E-03  7.3896330E-04  3.1535605E-03  7.9310460E-04  7.9310460E-04  3.1535605E-03  7.3896330E-04  1.9839037E-03  3.1876870E-04  1.0665460E-04
  3.7357260E-04  2.1847684E-03  7.8159500E-04  3.3127220E-03  8.3289500E-04  8.3289500E-04  3.3127220E-03  7.8159500E-04  2.1847684E-03  3.7357260E-04  1.0808150E-04
  4.2742160E-04  2.3825128E-03  8.2392490E-04  3.4722607E-03  8.7268540E-04  8.7268540E-04  3.4722607E-03  8.2392490E-04  2.3825128E-03  4.2742160E-04  1.1065250E-04
  4.8113740E-04  2.5809046E-03  8.6649370E-04  3.6342509E-03  9.1291580E-04  9.1291580E-04  3.6342509E-03  8.6649370E-04  2.5809046E-03  4.8113740E-04  1.1423550E-04
  5.3459730E-04  2.7786861E-03  9.0991740E-04  3.7990698E-03  9.5421480E-04  9.5421480E-04  3.7990698E-03  9.0991740E-04  2.7786861E-03  5.3459730E-04  1.1861050E-04
  5.8774040E-04  2.9764839E-03  9.5290100E-04  3.9652717E-03  9.9519950E-04  9.9519950E-04  3.9652717E-03  9.5290100E-04  2.9764839E-03  5.8774040E-04  1.2359530E-04
  6.4044160E-04  3.1736688E-03  9.9668930E-04  4.1326678E-03  1.0371900E-03  1.0371900E-03  4.1326678E-03  9.9668930E-04  3.1736688E-03  6.4044160E-04  1.2915220E-04
  6.9320560E-04  3.3708675E-03  1.0406347E-03  4.3018241E-03  1.0794319E-03  1.0794319E-03  4.3018241E-03  1.0406347E-03  3.3708675E-03  6.9320560E-04  1.3507990E-04
  7.4597030E-04  3.5674515E-03  1.0847184E-03  4.4726147E-03  1.1219253E-03  1.1219253E-03  4.4726147E-03  1.0847184E-03  3.5674515E-03  7.4597030E-04  1.4143500E-04
  7.9810640E-04  3.7640467E-03  1.1289342E-03  4.6442225E-03  1.1646701E-03  1.1646701E-03  4.6442225E-03  1.1289342E-03  3.7640467E-03  7.9810640E-04  1.4804160E-04
  8.5024370E-04  3.9606533E-03  1.1738854E-03  4.8167104E-03  1.2082949E-03  1.2082949E-03  4.8167104E-03  1.1738854E-03  3.9606533E-03  8.5024370E-04  1.5492480E-04
  9.0238230E-04  4.1566414E-03  1.2183085E-03  4.9905183E-03  1.2514169E-03  1.2514169E-03  4.9905183E-03  1.2183085E-03  4.1566414E-03  9.0238230E-04  1.6199650E-04
  9.5389360E-04  4.3513810E-03  1.2628323E-03  5.1643890E-03  1.2947903E-03  1.2947903E-03  5.1643890E-03  1.2628323E-03  4.3513810E-03  9.5389360E-04  1.6928200E-04
  1.0060347E-03  4.5480147E-03  1.3080600E-03  5.3406485E-03  1.3388551E-03  1.3388551E-03  5.3406485E-03  1.3080600E-03  4.5480147E-03  1.0060347E-03  1.7669320E-04
  1.0575485E-03  4.7433993E-03  1.3533758E-03  5.5162164E-03  1.3831086E-03  1.3831086E-03  5.5162164E-03  1.3533758E-03  4.7433993E-03  1.0575485E-03  1.8428040E-04
  1.1084355E-03  4.9381622E-03  1.3981258E-03  5.6929788E-03  1.4269031E-03  1.4269031E-03  5.6929788E-03  1.3981258E-03  4.9381622E-03  1.1084355E-03  1.9190530E-04
  0.0000000E+00 -8.9106600E-05  3.4012840E-04  1.7660511E-03  4.4650110E-04  4.4650110E-04  1.7660511E-03  3.4012840E-04 -8.9106600E-05  0.0000000E+00  3.0745280E-04
  0.0000000E+00  2.1693400E-05  3.5512620E-04  1.7924791E-03  4.5357060E-04  4.5357060E-04  1.7924791E-03  3.5512620E-04  2.1693400E-05  0.0000000E+00  2.5402920E-04
  0.0000000E+00  1.3436060E-04  3.7151160E-04  1.8307997E-03  4.6321680E-04  4.6321680E-04  1.8307997E-03  3.7151160E-04  1.3436060E-04  0.0000000E+00  2.1371000E-04
  0.0000000E+00  2.4763830E-04  3.8895410E-04  1.8777094E-03  4.7484510E-04  4.7484510E-04  1.8777094E-03  3.8895410E-04  2.4763830E-04  0.0000000E+00  1.8299410E-04
  0.0000000E+00  3.6406820E-04  4.0771800E-04  1.9324814E-03  4.8845550E-04  4.8845550E-04  1.9324814E-03  4.0771800E-04  3.6406820E-04  0.0000000E+00  1.5880590E-04
  0.0000000E+00  4.8495910E-04  4.2806750E-04  1.9961068E-03  5.0404800E-04  5.0404800E-04  1.9961068E-03  4.2806750E-04  4.8495910E-04  0.0000000E+00  1.3950680E-04
  0.0000000E+00  6.0222410E-04  4.4848320E-04  2.0617143E-03  5.2036730E-04  5.2036730E-04  2.0617143E-03  4.4848320E-04  6.0222410E-04  0.0000000E+00  1.2499120E-04
  0.0000000E+00  7.2460360E-04  4.7035230E-04  2.1354485E-03  5.3847050E-04  5.3847050E-04  2.1354485E-03  4.7035230E-04  7.2460360E-04  0.0000000E+00  1.1329020E-04
  0.0000000E+00  7.2496770E-04  4.7041810E-04  2.1356770E-03  5.3852580E-04  5.3852580E-04  2.1356770E-03  4.7041810E-04  7.2496770E-04  0.0000000E+00  1.1325970E-04
  2.7428400E-05  9.0675390E-04  5.0431230E-04  2.2529209E-03  5.6754130E-04  5.6754130E-04  2.2529209E-03  5.0431230E-04  9.0675390E-04  2.7428400E-05  1.0119280E-04
  8.1298800E-05  1.0974650E-03  5.4079620E-04  2.3821538E-03  5.9958530E-04  5.9958530E-04  2.3821538E-03  5.4079620E-04  1.0974650E-03  8.1298800E-05  9.2868000E-05
  1.3635390E-04  1.2934524E-03  5.7930840E-04  2.5214294E-03  6.3407380E-04  6.3407380E-04  2.5214294E-03  5.7930840E-04  1.2934524E-03  1.3635390E-04  8.7800400E-05
  1.9024590E-04  1.4868076E-03  6.1797250E-04  2.6628192E-03  6.6928910E-04  6.6928910E-04  2.6628192E-03  6.1797250E-04  1.4868076E-03  1.9024590E-04  8.5388900E-05
  2.4351680E-04  1.6795153E-03  6.5712560E-04  2.8079750E-03  7.0529720E-04  7.0529720E-04  2.8079750E-03  6.5712560E-04  1.6795153E-03  2.4351680E-04  8.4933000E-05
  2.9604510E-04  1.8702567E-03  6.9657600E-04  2.9552450E-03  7.4196610E-04  7.4196610E-04  2.9552450E-03  6.9657600E-04  1.8702567E-03  2.9604510E-04  8.5957100E-05
  3.4928960E-04  2.0643122E-03  7.3707030E-04  3.1083292E-03  7.7989030E-04  7.7989030E-04  3.1083292E-03  7.3707030E-04  2.0643122E-03  3.4928960E-04  8.8170400E-05
  4.0153580E-04  2.2557415E-03  7.7812620E-04  3.2622063E-03  8.1867340E-04  8.1867340E-04  3.2622063E-03  7.7812620E-04  2.2557415E-03  4.0153580E-04  9.1275700E-05
  4.5357980E-04  2.4465232E-03  8.1873940E-04  3.4183957E-03  8.5725820E-04  8.5725820E-04  3.4183957E-03  8.1873940E-04  2.4465232E-03  4.5357980E-04  9.5121000E-05
  5.0529010E-04  2.6379789E-03  8.6021820E-04  3.5760387E-03  8.9676810E-04  8.9676810E-04  3.5760387E-03  8.6021820E-04  2.6379789E-03  5.0529010E-04  9.9587300E-05
  5.5673560E-04  2.8281244E-03  9.0187530E-04  3.7363246E-03  9.3674050E-04  9.3674050E-04  3.7363246E-03  9.0187530E-04  2.8281244E-03  5.5673560E-04  1.0445010E-04
  6.0798210E-04  3.0182804E-03  9.4368440E-04  3.8977336E-03  9.7691100E-04  9.7691100E-04  3.8977336E-03  9.4368440E-04  3.0182804E-03  6.0798210E-04  1.0976870E-04
  6.5889790E-04  3.2077851E-03  9.8563230E-04  4.0601336E-03  1.0174119E-03  1.0174119E-03  4.0601336E-03  9.8563230E-04  3.2077851E-03  6.5889790E-04  1.1535820E-04
  7.0955000E-04  3.3972989E-03  1.0283663E-03  4.2240533E-03  1.0587453E-03  1.0587453E-03  4.2240533E-03  1.0283663E-03  3.3972989E-03  7.0955000E-04  1.2122520E-04
  7.6040080E-04  3.5861607E-03  1.0705520E-03  4.3888319E-03  1.0996559E-03  1.0996559E-03  4.3888319E-03  1.0705520E-03  3.5861607E-03  7.6040080E-04  1.2727060E-04
  8.1059170E-04  3.7750290E-03  1.1134975E-03  4.5549319E-03  1.1414187E-03  1.1414187E-03  4.5549319E-03  1.1134975E-03  3.7750290E-03  8.1059170E-04  1.3353410E-04
  8.6012260E-04  3.9632433E-03  1.1558748E-03  4.7217586E-03  1.1826926E-03  1.1826926E-03  4.7217586E-03  1.1558748E-03  3.9632433E-03  8.6012260E-04  1.3992970E-04
  9.1031530E-04  4.1508035E-03  1.1989987E-03  4.8885193E-03  1.2247858E-03  1.2247858E-03  4.8885193E-03  1.1989987E-03  4.1508035E-03  9.1031530E-04  1.4643090E-04
  9.5984800E-04  4.3390290E-03  1.2421887E-03  5.0577246E-03  1.2670112E-03  1.2670112E-03  5.0577246E-03  1.2421887E-03  4.3390290E-03  9.5984800E-04  1.5315030E-04
  1.0093817E-03  4.5265997E-03  1.2854447E-03  5.2267977E-03  1.3093620E-03  1.3093620E-03  5.2267977E-03  1.2854447E-03  4.5265997E-03  1.0093817E-03  1.5981670E-04
  1.0589163E-03  4.7135137E-03  1.3287734E-03  5.3956726E-03  1.3518384E-03  1.3518384E-03  5.3956726E-03  1.3287734E-03  4.7135137E-03  1.0589163E-03  1.6662190E-04
  0.0000000E+00 -1.4231200E-04  3.1686320E-04  1.6269292E-03  4.1019680E-04  4.1019680E-04  1.6269292E-03  3.1686320E-04 -1.4231200E-04  0.0000000E+00  2.3709380E-04
  0.0000000E+00 -3.3769900E-05  3.3065190E-04  1.6505571E-03  4.1643290E-04  4.1643290E-04  1.6505571E-03  3.3065190E-04 -3.3769900E-05  0.0000000E+00  1.9333570E-04
  0.0000000E+00  7.6632700E-05  3.4589570E-04  1.6861721E-03  4.2530200E-04  4.2530200E-04  1.6861721E-03  3.4589570E-04  7.6632700E-05  0.0000000E+00  1.6091220E-04
  0.0000000E+00  1.8756110E-04  3.6231740E-04  1.7304485E-03  4.3631910E-04  4.3631910E-04  1.7304485E-03  3.6231740E-04  1.8756110E-04  0.0000000E+00  1.3670220E-04
  0.0000000E+00  3.0151060E-04  3.8019420E-04  1.7830396E-03  4.4934560E-04  4.4934560E-04  1.7830396E-03  3.8019420E-04  3.0151060E-04  0.0000000E+00  1.1796620E-04
  0.0000000E+00  4.1969440E-04  3.9959540E-04  1.8440841E-03  4.6431230E-04  4.6431230E-04  1.8440841E-03  3.9959540E-04  4.1969440E-04  0.0000000E+00  1.0333220E-04
  0.0000000E+00  5.3424050E-04  4.1901740E-04  1.9074151E-03  4.8004110E-04  4.8004110E-04  1.9074151E-03  4.1901740E-04  5.3424050E-04  0.0000000E+00  9.2564500E-05
  0.0000000E+00  6.5347400E-04  4.3998460E-04  1.9778138E-03  4.9757150E-04  4.9757150E-04  1.9778138E-03  4.3998460E-04  6.5347400E-04  0.0000000E+00  8.4062600E-05
  0.0000000E+00  6.5382810E-04  4.4004810E-04  1.9780298E-03  4.9762520E-04  4.9762520E-04  1.9780298E-03  4.4004810E-04  6.5382810E-04  0.0000000E+00  8.4040700E-05
  1.3259200E-05  8.3127010E-04  4.7254390E-04  2.0913108E-03  5.2570320E-04  5.2570320E-04  2.0913108E-03  4.7254390E-04  8.3127010E-04  1.3259200E-05  7.5706300E-05
  6.5976400E-05  1.0168113E-03  5.0757000E-04  2.2162406E-03  5.5674510E-04  5.5674510E-04  2.2162406E-03  5.0757000E-04  1.0168113E-03  6.5976400E-05  7.0405600E-05
  1.1978790E-04  1.2072002E-03  5.4447390E-04  2.3505940E-03  5.9000430E-04  5.9000430E-04  2.3505940E-03  5.4447390E-04  1.2072002E-03  1.1978790E-04  6.7640900E-05
  1.7233460E-04  1.3948264E-03  5.8161330E-04  2.4874417E-03  6.2402570E-04  6.2402570E-04  2.4874417E-03  5.8161330E-04  1.3948264E-03  1.7233460E-04  6.6899500E-05
  2.2431200E-04  1.5817701E-03  6.1920320E-04  2.6272689E-03  6.5887860E-04  6.5887860E-04  2.6272689E-03  6.1920320E-04  1.5817701E-03  2.2431200E-04  6.7620100E-05
  2.7544830E-04  1.7659533E-03  6.5700090E-04  2.7688977E-03  6.9421650E-04  6.9421650E-04  2.7688977E-03  6.5700090E-04  1.7659533E-03  2.7544830E-04  6.9442400E-05
  3.2713260E-04  1.9536094E-03  6.9599030E-04  2.9163468E-03  7.3094020E-04  7.3094020E-04  2.9163468E-03  6.9599030E-04  1.9536094E-03  3.2713260E-04  7.2172500E-05
  3.7791240E-04  2.1385049E-03  7.3475810E-04  3.0644195E-03  7.6774010E-04  7.6774010E-04  3.0644195E-03  7.3475810E-04  2.1385049E-03  3.7791240E-04  7.5533000E-05
  4.2834330E-04  2.3227165E-03  7.7435730E-04  3.2147096E-03  8.0552400E-04  8.0552400E-04  3.2147096E-03  7.7435730E-04  2.3227165E-03  4.2834330E-04  7.9434100E-05
  4.7842650E-04  2.5069365E-03  8.1412980E-04  3.3669397E-03  8.4364730E-04  8.4364730E-04  3.3669397E-03  8.1412980E-04  2.5069365E-03  4.7842650E-04  8.3723100E-05
  5.2823180E-04  2.6904711E-03  8.5405470E-04  3.5210406E-03  8.8206860E-04  8.8206860E-04  3.5210406E-03  8.5405470E-04  2.6904711E-03  5.2823180E-04  8.8386300E-05
  5.7775980E-04  2.8733205E-03  8.9412510E-04  3.6761810E-03  9.2076020E-04  9.2076020E-04  3.6761810E-03  8.9412510E-04  2.8733205E-03  5.7775980E-04  9.3340600E-05
  6.2694140E-04  3.0561754E-03  9.3431330E-04  3.8322220E-03  9.5967340E-04  9.5967340E-04  3.8322220E-03  9.3431330E-04  3.0561754E-03  6.2694140E-04  9.8474900E-05
  6.7584620E-04  3.2383430E-03  9.7461240E-04  3.9897182E-03  9.9880150E-04  9.9880150E-04  3.9897182E-03  9.7461240E-04  3.2383430E-03  6.7584620E-04  1.0376180E-04
  7.2440500E-04  3.4198232E-03  1.0156944E-03  4.1479073E-03  1.0388095E-03  1.0388095E-03  4.1479073E-03  1.0156944E-03  3.4198232E-03  7.2440500E-04  1.0924260E-04
  7.7289500E-04  3.6006154E-03  1.0561805E-03  4.3074821E-03  1.0782841E-03  1.0782841E-03  4.3074821E-03  1.0561805E-03  3.6006154E-03  7.7289500E-04  1.1482120E-04
  8.2138550E-04  3.7814117E-03  1.0974289E-03  4.4676113E-03  1.1186039E-03  1.1186039E-03  4.4676113E-03  1.0974289E-03  3.7814117E-03  8.2138550E-04  1.2048700E-04
  8.6918370E-04  3.9615186E-03  1.1380605E-03  4.6276019E-03  1.1583694E-03  1.1583694E-03  4.6276019E-03  1.1380605E-03  3.9615186E-03  8.6918370E-04  1.2629490E-04
  9.1698250E-04  4.1423218E-03  1.1794475E-03  4.7893941E-03  1.1989387E-03  1.1989387E-03  4.7893941E-03  1.1794475E-03  4.1423218E-03  9.1698250E-04  1.3209170E-04
  9.6478180E-04  4.3217420E-03  1.2208898E-03  4.9516713E-03  1.2396258E-03  1.2396258E-03  4.9516713E-03  1.2208898E-03  4.3217420E-03  9.6478180E-04  1.3801040E-04
  1.0118888E-03  4.5011657E-03  1.2623876E-03  5.1142949E-03  1.2804168E-03  1.2804168E-03  5.1142949E-03  1.2623876E-03  4.5011657E-03  1.0118888E-03  1.4390490E-04
  0.0000000E+00 -1.9084390E-04  2.9558250E-04  1.4929925E-03  3.7584000E-04  3.7584000E-04  1.4929925E-03  2.9558250E-04 -1.9084390E-04  0.0000000E+00  1.7732700E-04
  0.0000000E+00 -8.3981100E-05  3.0819750E-04  1.5159750E-03  3.8149500E-04  3.8149500E-04  1.5159750E-03  3.0819750E-04 -8.3981100E-05  0.0000000E+00  1.4271990E-04
  0.0000000E+00  2.4727600E-05  3.2253080E-04  1.5500500E-03  3.8990500E-04  3.8990500E-04  1.5500500E-03  3.2253080E-04  2.4727600E-05  0.0000000E+00  1.1760230E-04
  0.0000000E+00  1.3384010E-04  3.3814000E-04  1.5926075E-03  4.0056250E-04  4.0056250E-04  1.5926075E-03  3.3814000E-04  1.3384010E-04  0.0000000E+00  9.9303200E-05
  0.0000000E+00  2.4572060E-04  3.5510500E-04  1.6435025E-03  4.1310500E-04  4.1310500E-04  1.6435025E-03  3.5510500E-04  2.4572060E-04  0.0000000E+00  8.5376000E-05
  0.0000000E+00  3.6169740E-04  3.7358520E-04  1.7015025E-03  4.2760500E-04  4.2760500E-04  1.7015025E-03  3.7358520E-04  3.6169740E-04  0.0000000E+00  7.4762000E-05
  0.0000000E+00  4.7381140E-04  3.9223220E-04  1.7635625E-03  4.4290250E-04  4.4290250E-04  1.7635625E-03  3.9223220E-04  4.7381140E-04  0.0000000E+00  6.7171300E-05
  0.0000000E+00  5.9040740E-04  4.1230030E-04  1.8320750E-03  4.5986750E-04  4.5986750E-04  1.8320750E-03  4.1230030E-04  5.9040740E-04  0.0000000E+00  6.1385700E-05
  0.0000000E+00  5.9075370E-04  4.1236070E-04  1.8322823E-03  4.5991920E-04  4.5991920E-04  1.8322823E-03  4.1236070E-04  5.9075370E-04  0.0000000E+00  6.1371100E-05
  4.0420000E-07  7.6344530E-04  4.4346070E-04  1.9412600E-03  4.8712750E-04  4.8712750E-04  1.9412600E-03  4.4346070E-04  7.6344530E-04  4.0420000E-07  5.6078800E-05
  5.2148000E-05  9.4459600E-04  4.7711530E-04  2.0621175E-03  5.1721500E-04  5.1721500E-04  2.0621175E-03  4.7711530E-04  9.4459600E-04  5.2148000E-05  5.3128000E-05
  1.0483190E-04  1.1300966E-03  5.1253150E-04  2.1918200E-03  5.4947750E-04  5.4947750E-04  2.1918200E-03  5.1253150E-04  1.1300966E-03  1.0483190E-04  5.2105800E-05
  1.5632010E-04  1.3127046E-03  5.4812170E-04  2.3242775E-03  5.8237070E-04  5.8237070E-04  2.3242775E-03  5.4812170E-04  1.3127046E-03  1.5632010E-04  5.2562500E-05
  2.0700230E-04  1.4931448E-03  5.8413250E-04  2.4586925E-03  6.1598900E-04  6.1598900E-04  2.4586925E-03  5.8413250E-04  1.4931448E-03  2.0700230E-04  5.4077800E-05
  2.5680910E-04  1.6714179E-03  6.2037520E-04  2.5960800E-03  6.5012200E-04  6.5012200E-04  2.5960800E-03  6.2037520E-04  1.6714179E-03  2.5680910E-04  5.6376000E-05
  3.0712010E-04  1.8533211E-03  6.5776350E-04  2.7379625E-03  6.8558900E-04  6.8558900E-04  2.7379625E-03  6.5776350E-04  1.8533211E-03  3.0712010E-04  5.9334000E-05
  3.5641410E-04  2.0316066E-03  6.9508650E-04  2.8807875E-03  7.2121550E-04  7.2121550E-04  2.8807875E-03  6.9508650E-04  2.0316066E-03  3.5641410E-04  6.2734300E-05
  4.0541700E-04  2.2091729E-03  7.3273570E-04  3.0257150E-03  7.5732770E-04  7.5732770E-04  3.0257150E-03  7.3273570E-04  2.2091729E-03  4.0541700E-04  6.6504300E-05
  4.5398410E-04  2.3867442E-03  7.7061700E-04  3.1718025E-03  7.9381700E-04  7.9381700E-04  3.1718025E-03  7.7061700E-04  2.3867442E-03  4.5398410E-04  7.0564200E-05
  5.0211600E-04  2.5635954E-03  8.0913620E-04  3.3196300E-03  8.3106750E-04  8.3106750E-04  3.3196300E-03  8.0913620E-04  2.5635954E-03  5.0211600E-04  7.4841000E-05
  5.4995790E-04  2.7390011E-03  8.4704650E-04  3.4683275E-03  8.6782500E-04  8.6782500E-04  3.4683275E-03  8.4704650E-04  2.7390011E-03  5.4995790E-04  7.9320800E-05
  5.9750980E-04  2.9144105E-03  8.8579050E-04  3.6186200E-03  9.0551050E-04  9.0551050E-04  3.6186200E-03  8.8579050E-04  2.9144105E-03  5.9750980E-04  8.3885400E-05
  6.4469960E-04  3.0898234E-03  9.2462870E-04  3.7694925E-03  9.4337000E-04  9.4337000E-04  3.7694925E-03  9.2462870E-04  3.0898234E-03  6.4469960E-04  8.8621100E-05
  6.9159950E-04  3.2637894E-03  9.6354670E-04  3.9218150E-03  9.8139620E-04  9.8139620E-04  3.9218150E-03  9.6354670E-04  3.2637894E-03  6.9159950E-04  9.3436500E-05
  7.3820990E-04  3.4377582E-03  1.0025372E-03  4.0745725E-03  1.0195603E-03  1.0195603E-03  4.0745725E-03  1.0025372E-03  3.4377582E-03  7.3820990E-04  9.8318000E-05
  7.8460300E-04  3.6110045E-03  1.0415930E-03  4.2279100E-03  1.0578475E-03  1.0578475E-03  4.2279100E-03  1.0415930E-03  3.6110045E-03  7.8460300E-04  1.0325520E-04
  8.3099660E-04  3.7835280E-03  1.0807140E-03  4.3816825E-03  1.0962580E-03  1.0962580E-03  4.3816825E-03  1.0807140E-03  3.7835280E-03  8.3099660E-04  1.0823890E-04
  8.7666540E-04  3.9567784E-03  1.1206035E-03  4.5365425E-03  1.1354805E-03  1.1354805E-03  4.5365425E-03  1.1206035E-03  3.9567784E-03  8.7666540E-04  1.1333130E-04
  9.2233460E-04  4.1285808E-03  1.1598187E-03  4.6918375E-03  1.1740795E-03  1.1740795E-03  4.6918375E-03  1.1598187E-03  4.1285808E-03  9.2233460E-04  1.1838600E-04
  9.6800410E-04  4.2996598E-03  1.1990848E-03  4.8473500E-03  1.2127655E-03  1.2127655E-03  4.8473500E-03  1.1990848E-03  4.2996598E-03  9.6800410E-04  1.2346750E-04
  0.0000000E+00 -2.3570610E-04  2.7626580E-04  1.3674740E-03  3.4364770E-04  3.4364770E-04  1.3674740E-03  2.7626580E-04 -2.3570610E-04  0.0000000E+00  1.2777430E-04
  0.0000000E+00 -1.2958070E-04  2.8804630E-04  1.3892028E-03  3.4902310E-04  3.4902310E-04  1.3892028E-03  2.8804630E-04 -1.2958070E-04  0.0000000E+00  1.0156950E-04
  0.0000000E+00 -2.1959700E-05  3.0150750E-04  1.4224395E-03  3.5719980E-04  3.5719980E-04  1.4224395E-03  3.0150750E-04 -2.1959700E-05  0.0000000E+00  8.3025100E-05
  0.0000000E+00  8.5872600E-05  3.1630880E-04  1.4638528E-03  3.6757210E-04  3.6757210E-04  1.4638528E-03  3.1630880E-04  8.5872600E-05  0.0000000E+00  6.9797000E-05
  0.0000000E+00  1.9625920E-04  3.3241230E-04  1.5135186E-03  3.7976140E-04  3.7976140E-04  1.5135186E-03  3.3241230E-04  1.9625920E-04  0.0000000E+00  6.0030500E-05
  0.0000000E+00  3.1033600E-04  3.5006030E-04  1.5702254E-03  3.9391910E-04  3.9391910E-04  1.5702254E-03  3.5006030E-04  3.1033600E-04  0.0000000E+00  5.2792600E-05
  0.0000000E+00  4.2046530E-04  3.6788250E-04  1.6305663E-03  4.0875830E-04  4.0875830E-04  1.6305663E-03  3.6788250E-04  4.2046530E-04  0.0000000E+00  4.7810900E-05
  0.0000000E+00  5.3467610E-04  3.8709010E-04  1.6966611E-03  4.2526310E-04  4.2526310E-04  1.6966611E-03  3.8709010E-04  5.3467610E-04  0.0000000E+00  4.4184400E-05
  0.0000000E+00  5.3501470E-04  3.8714800E-04  1.6968601E-03  4.2531360E-04  4.2531360E-04  1.6968601E-03  3.8714800E-04  5.3501470E-04  0.0000000E+00  4.4175400E-05
 -1.1333800E-05  7.0428620E-04  4.1701830E-04  1.8034879E-03  4.5183730E-04  4.5183730E-04  1.8034879E-03  4.1701830E-04  7.0428620E-04 -1.1333800E-05  4.1224100E-05
  3.9636500E-05  8.8047990E-04  4.4919500E-04  1.9206870E-03  4.8098560E-04  4.8098560E-04  1.9206870E-03  4.4919500E-04  8.8047990E-04  3.9636500E-05  4.0035400E-05
  9.1413300E-05  1.0613690E-03  4.8316610E-04  2.0459113E-03  5.1226140E-04  5.1226140E-04  2.0459113E-03  4.8316610E-04  1.0613690E-03  9.1413300E-05  4.0232300E-05
  1.4184260E-04  1.2384774E-03  5.1723560E-04  2.1735584E-03  5.4403690E-04  5.4403690E-04  2.1735584E-03  5.1723560E-04  1.2384774E-03  1.4184260E-04  4.1466400E-05
  1.9143460E-04  1.4133195E-03  5.5176690E-04  2.3034767E-03  5.7655440E-04  5.7655440E-04  2.3034767E-03  5.5176690E-04  1.4133195E-03  1.9143460E-04  4.3450000E-05
  2.4003980E-04  1.5866519E-03  5.8640420E-04  2.4354393E-03  6.0943520E-04  6.0943520E-04  2.4354393E-03  5.8640420E-04  1.5866519E-03  2.4003980E-04  4.5948400E-05
  2.8909730E-04  1.7615020E-03  6.2219990E-04  2.5717173E-03  6.4363340E-04  6.4363340E-04  2.5717173E-03  6.2219990E-04  1.7615020E-03  2.8909730E-04  4.8916200E-05
  3.3701840E-04  1.9333281E-03  6.5782150E-04  2.7095852E-03  6.7784680E-04  6.7784680E-04  2.7095852E-03  6.5782150E-04  1.9333281E-03  3.3701840E-04  5.2164900E-05
  3.8448460E-04  2.1051576E-03  6.9388970E-04  2.8485130E-03  7.1265820E-04  7.1265820E-04  2.8485130E-03  6.9388970E-04  2.1051576E-03  3.8448460E-04  5.5660500E-05
  4.3157200E-04  2.2754759E-03  7.3009420E-04  2.9885008E-03  7.4771950E-04  7.4771950E-04  2.9885008E-03  7.3009420E-04  2.2754759E-03  4.3157200E-04  5.9337700E-05
  4.7820500E-04  2.4450400E-03  7.6655620E-04  3.1309113E-03  7.8315940E-04  7.8315940E-04  3.1309113E-03  7.6655620E-04  2.4450400E-03  4.7820500E-04  6.3149700E-05
  5.2445950E-04  2.6146065E-03  8.0297270E-04  3.2732461E-03  8.1863710E-04  8.1863710E-04  3.2732461E-03  8.0297270E-04  2.6146065E-03  5.2445950E-04  6.7086600E-05
  5.7025990E-04  2.7826609E-03  8.3992670E-04  3.4177765E-03  8.5473560E-04  8.5473560E-04  3.4177765E-03  8.3992670E-04  2.7826609E-03  5.7025990E-04  7.1098500E-05
  6.1575760E-04  2.9507174E-03  8.7696410E-04  3.5621555E-03  8.9098560E-04  8.9098560E-04  3.5621555E-03  8.7696410E-04  2.9507174E-03  6.1575760E-04  7.5186100E-05
  6.6095260E-04  3.1172614E-03  9.1406200E-04  3.7078215E-03  9.2737180E-04  9.2737180E-04  3.7078215E-03  9.1406200E-04  3.1172614E-03  6.6095260E-04  7.9353900E-05
  7.0584490E-04  3.2838069E-03  9.5122800E-04  3.8538661E-03  9.6387160E-04  9.6387160E-04  3.8538661E-03  9.5122800E-04  3.2838069E-03  7.0584490E-04  8.3501300E-05
  7.5043460E-04  3.4495966E-03  9.8843950E-04  4.0011978E-03  1.0004774E-03  1.0004774E-03  4.0011978E-03  9.8843950E-04  3.4495966E-03  7.5043460E-04  8.7682800E-05
  7.9426740E-04  3.6146306E-03  1.0264610E-03  4.1480752E-03  1.0379387E-03  1.0379387E-03  4.1480752E-03  1.0264610E-03  3.6146306E-03  7.9426740E-04  9.1968000E-05
  8.3893320E-04  3.7796656E-03  1.0637709E-03  4.2960125E-03  1.0747186E-03  1.0747186E-03  4.2960125E-03  1.0637709E-03  3.7796656E-03  8.3893320E-04  9.6199400E-05
  8.8284210E-04  3.9447016E-03  1.1011187E-03  4.4450098E-03  1.1115818E-03  1.1115818E-03  4.4450098E-03  1.1011187E-03  3.9447016E-03  8.8284210E-04  1.0052700E-04
  9.2599400E-04  4.1082243E-03  1.1392538E-03  4.5935528E-03  1.1492627E-03  1.1492627E-03  4.5935528E-03  1.1392538E-03  4.1082243E-03  9.2599400E-04  1.0479550E-04
  0.0000000E+00 -2.7753900E-04  2.5930870E-04  1.2517509E-03  3.1406250E-04  3.1406250E-04  1.2517509E-03  2.5930870E-04 -2.7753900E-04  0.0000000E+00  8.7844400E-05
  0.0000000E+00 -1.7126790E-04  2.7028790E-04  1.2739302E-03  3.1942970E-04  3.1942970E-04  1.2739302E-03  2.7028790E-04 -1.7126790E-04  0.0000000E+00  6.9121400E-05
  0.0000000E+00 -6.3803000E-05  2.8294830E-04  1.3062915E-03  3.2748060E-04  3.2748060E-04  1.3062915E-03  2.8294830E-04 -6.3803000E-05  0.0000000E+00  5.6229700E-05
  0.0000000E+00  4.3463200E-05  2.9698200E-04  1.3470983E-03  3.3766250E-04  3.3766250E-04  1.3470983E-03  2.9698200E-04  4.3463200E-05  0.0000000E+00  4.7294900E-05
  0.0000000E+00  1.5288200E-04  3.1232600E-04  1.3951667E-03  3.4961250E-04  3.4961250E-04  1.3951667E-03  3.1232600E-04  1.5288200E-04  0.0000000E+00  4.0925200E-05
  0.0000000E+00  2.6558160E-04  3.2906710E-04  1.4509702E-03  3.6337790E-04  3.6337790E-04  1.4509702E-03  3.2906710E-04  2.6558160E-04  0.0000000E+00  3.6394600E-05
  0.0000000E+00  3.7417200E-04  3.4606070E-04  1.5090627E-03  3.7788530E-04  3.7788530E-04  1.5090627E-03  3.4606070E-04  3.7417200E-04  0.0000000E+00  3.3442600E-05
  0.0000000E+00  4.8639000E-04  3.6438820E-04  1.5737063E-03  3.9393960E-04  3.9393960E-04  1.5737063E-03  3.6438820E-04  4.8639000E-04  0.0000000E+00  3.1469400E-05
  0.0000000E+00  4.8672190E-04  3.6444350E-04  1.5739047E-03  3.9398850E-04  3.9398850E-04  1.5739047E-03  3.6444350E-04  4.8672190E-04  0.0000000E+00  3.1464800E-05
 -2.2101600E-05  6.5266440E-04  3.9296880E-04  1.6765521E-03  4.1969450E-04  4.1969450E-04  1.6765521E-03  3.9296880E-04  6.5266440E-04 -2.2101600E-05  3.0230200E-05
  2.8330900E-05  8.2517340E-04  4.2375150E-04  1.7898167E-03  4.4797510E-04  4.4797510E-04  1.7898167E-03  4.2375150E-04  8.2517340E-04  2.8330900E-05  3.0238100E-05
  7.9373500E-05  1.0011564E-03  4.5619170E-04  1.9109742E-03  4.7820530E-04  4.7820530E-04  1.9109742E-03  4.5619170E-04  1.0011564E-03  7.9373500E-05  3.1224700E-05
  1.2894430E-04  1.1731960E-03  4.8873460E-04  2.0340261E-03  5.0887750E-04  5.0887750E-04  2.0340261E-03  4.8873460E-04  1.1731960E-03  1.2894430E-04  3.2885400E-05
  1.7756590E-04  1.3428706E-03  5.2169570E-04  2.1591301E-03  5.4021270E-04  5.4021270E-04  2.1591301E-03  5.2169570E-04  1.3428706E-03  1.7756590E-04  3.5034700E-05
  2.2508120E-04  1.5093906E-03  5.5479900E-04  2.2858917E-03  5.7190310E-04  5.7190310E-04  2.2858917E-03  5.5479900E-04  1.5093906E-03  2.2508120E-04  3.7511500E-05
  2.7283250E-04  1.6782805E-03  5.8884150E-04  2.4177048E-03  6.0466690E-04  6.0466690E-04  2.4177048E-03  5.8884150E-04  1.6782805E-03  2.7283250E-04  4.0307200E-05
  3.1947840E-04  1.8440155E-03  6.2288400E-04  2.5492022E-03  6.3759650E-04  6.3759650E-04  2.5492022E-03  6.2288400E-04  1.8440155E-03  3.1947840E-04  4.3260700E-05
  3.6557150E-04  2.0089631E-03  6.5721060E-04  2.6825150E-03  6.7092080E-04  6.7092080E-04  2.6825150E-03  6.5721060E-04  2.0089631E-03  3.6557150E-04  4.6354800E-05
  4.1119100E-04  2.1731230E-03  6.9171880E-04  2.8174064E-03  7.0453710E-04  7.0453710E-04  2.8174064E-03  6.9171880E-04  2.1731230E-03  4.1119100E-04  4.9571200E-05
  4.5625790E-04  2.3357058E-03  7.2647960E-04  2.9530081E-03  7.3849280E-04  7.3849280E-04  2.9530081E-03  7.2647960E-04  2.3357058E-03  4.5625790E-04  5.2858600E-05
  5.0085130E-04  2.4975006E-03  7.6131930E-04  3.0892413E-03  7.7260630E-04  7.7260630E-04  3.0892413E-03  7.6131930E-04  2.4975006E-03  5.0085130E-04  5.6208400E-05
  5.4505010E-04  2.6585072E-03  7.9638790E-04  3.2267373E-03  8.0701980E-04  8.0701980E-04  3.2267373E-03  7.9638790E-04  2.6585072E-03  5.4505010E-04  5.9610300E-05
  5.8893330E-04  2.8195148E-03  8.3199320E-04  3.3655752E-03  8.4201730E-04  8.4201730E-04  3.3655752E-03  8.3199320E-04  2.8195148E-03  5.8893330E-04  6.3039000E-05
  6.3234300E-04  2.9789447E-03  8.6694340E-04  3.5040026E-03  8.7641500E-04  8.7641500E-04  3.5040026E-03  8.6694340E-04  2.9789447E-03  6.3234300E-04  6.6496900E-05
  6.7543710E-04  3.1375861E-03  9.0273030E-04  3.6436061E-03  9.1169680E-04  9.1169680E-04  3.6436061E-03  9.0273030E-04  3.1375861E-03  6.7543710E-04  6.9977000E-05
  7.1821550E-04  3.2962282E-03  9.3776730E-04  3.7843225E-03  9.4627600E-04  9.4627600E-04  3.7843225E-03  9.3776730E-04  3.2962282E-03  7.1821550E-04  7.3460900E-05
  7.6052050E-04  3.4532923E-03  9.7363310E-04  3.9245496E-03  9.8171560E-04  9.8171560E-04  3.9245496E-03  9.7363310E-04  3.4532923E-03  7.6052050E-04  7.6952000E-05
  8.0274660E-04  3.6103569E-03  1.0087412E-03  4.0658106E-03  1.0164290E-03  1.0164290E-03  4.0658106E-03  1.0087412E-03  3.6103569E-03  8.0274660E-04  8.0480200E-05
  8.4457820E-04  3.7674221E-03  1.0446725E-03  4.2073163E-03  1.0519869E-03  1.0519869E-03  4.2073163E-03  1.0446725E-03  3.7674221E-03  8.4457820E-04  8.3955500E-05
  8.8640980E-04  3.9229091E-03  1.0806306E-03  4.3490351E-03  1.0876080E-03  1.0876080E-03  4.3490351E-03  1.0806306E-03  3.9229091E-03  8.8640980E-04  8.7519700E-05
  0.0000000E+00 -3.1668120E-04  2.4532750E-04  1.1498779E-03  2.8806500E-04  2.8806500E-04  1.1498779E-03  2.4532750E-04 -3.1668120E-04  0.0000000E+00  5.7280300E-05
  0.0000000E+00 -2.0886070E-04  2.5545540E-04  1.1718914E-03  2.9340410E-04  2.9340410E-04  1.1718914E-03  2.5545540E-04 -2.0886070E-04  0.0000000E+00  4.4775300E-05
  0.0000000E+00 -1.0049600E-04  2.6735750E-04  1.2040081E-03  3.0142090E-04  3.0142090E-04  1.2040081E-03  2.6735750E-04 -1.0049600E-04  0.0000000E+00  3.6475900E-05
  0.0000000E+00  7.1522000E-06  2.8050810E-04  1.2439282E-03  3.1135990E-04  3.1135990E-04  1.2439282E-03  2.8050810E-04  7.1522000E-06  0.0000000E+00  3.0947100E-05
  0.0000000E+00  1.1635730E-04  2.9500580E-04  1.2907480E-03  3.2309770E-04  3.2309770E-04  1.2907480E-03  2.9500580E-04  1.1635730E-04  0.0000000E+00  2.7188300E-05
  0.0000000E+00  2.2838900E-04  3.1099850E-04  1.3452068E-03  3.3665900E-04  3.3665900E-04  1.3452068E-03  3.1099850E-04  2.2838900E-04  0.0000000E+00  2.4691300E-05
  0.0000000E+00  3.3581900E-04  3.2708150E-04  1.4012263E-03  3.5071320E-04  3.5071320E-04  1.4012263E-03  3.2708150E-04  3.3581900E-04  0.0000000E+00  2.3229200E-05
  0.0000000E+00  4.4661540E-04  3.4450340E-04  1.4637348E-03  3.6630330E-04  3.6630330E-04  1.4637348E-03  3.4450340E-04  4.4661540E-04  0.0000000E+00  2.2424200E-05
  0.0000000E+00  4.4694300E-04  3.4455620E-04  1.4639276E-03  3.6635110E-04  3.6635110E-04  1.4639276E-03  3.4455620E-04  4.4694300E-04  0.0000000E+00  2.2422600E-05
 -3.1891100E-05  6.0997640E-04  3.7168350E-04  1.5639456E-03  3.9124100E-04  3.9124100E-04  1.5639456E-03  3.7168350E-04  6.0997640E-04 -3.1891100E-05  2.2296900E-05
  1.8293400E-05  7.7875870E-04  4.0102390E-04  1.6737668E-03  4.1859370E-04  4.1859370E-04  1.6737668E-03  4.0102390E-04  7.7875870E-04  1.8293400E-05  2.3027900E-05
  6.8894200E-05  9.5049880E-04  4.3185930E-04  1.7896663E-03  4.4769590E-04  4.4769590E-04  1.7896663E-03  4.3185930E-04  9.5049880E-04  6.8894200E-05  2.4403800E-05
  1.1772750E-04  1.1172300E-03  4.6280140E-04  1.9077015E-03  4.7719230E-04  4.7719230E-04  1.9077015E-03  4.6280140E-04  1.1172300E-03  1.1772750E-04  2.6196900E-05
  1.6545110E-04  1.2814984E-03  4.9404750E-04  2.0282830E-03  5.0717340E-04  5.0717340E-04  2.0282830E-03  4.9404750E-04  1.2814984E-03  1.6545110E-04  2.8287400E-05
  2.1202410E-04  1.4424826E-03  5.2553990E-04  2.1493574E-03  5.3758990E-04  5.3758990E-04  2.1493574E-03  5.2553990E-04  1.4424826E-03  2.1202410E-04  3.0568400E-05
  2.5867900E-04  1.6051106E-03  5.5789490E-04  2.2754423E-03  5.6897560E-04  5.6897560E-04  2.2754423E-03  5.5789490E-04  1.6051106E-03  2.5867900E-04  3.3040800E-05
  3.0401950E-04  1.7644542E-03  5.9013480E-04  2.4009358E-03  6.0036950E-04  6.0036950E-04  2.4009358E-03  5.9013480E-04  1.7644542E-03  3.0401950E-04  3.5597000E-05
  3.4878490E-04  1.9229773E-03  6.2271160E-04  2.5279981E-03  6.3219870E-04  6.3219870E-04  2.5279981E-03  6.2271160E-04  1.9229773E-03  3.4878490E-04  3.8226300E-05
  3.9289310E-04  2.0798583E-03  6.5546080E-04  2.6565308E-03  6.6428260E-04  6.6428260E-04  2.6565308E-03  6.5546080E-04  2.0798583E-03  3.9289310E-04  4.0921300E-05
  4.3642640E-04  2.2350972E-03  6.8844000E-04  2.7864434E-03  6.9666220E-04  6.9666220E-04  2.7864434E-03  6.8844000E-04  2.2350972E-03  4.3642640E-04  4.3646700E-05
  4.7946690E-04  2.3895153E-03  7.2148650E-04  2.9160193E-03  7.2917320E-04  7.2917320E-04  2.9160193E-03  7.2148650E-04  2.3895153E-03  4.7946690E-04  4.6400900E-05
  5.2201460E-04  2.5431125E-03  7.5474830E-04  3.0468354E-03  7.6194710E-04  7.6194710E-04  3.0468354E-03  7.5474830E-04  2.5431125E-03  5.2201460E-04  4.9170600E-05
  5.6406950E-04  2.6958888E-03  7.8805690E-04  3.1788344E-03  7.9481950E-04  7.9481950E-04  3.1788344E-03  7.8805690E-04  2.6958888E-03  5.6406950E-04  5.1950800E-05
  6.0579580E-04  2.8478441E-03  8.2157090E-04  3.3111538E-03  8.2793010E-04  8.2793010E-04  3.3111538E-03  8.2157090E-04  2.8478441E-03  6.0579580E-04  5.4737400E-05
  6.4702940E-04  2.9989783E-03  8.5544950E-04  3.4437606E-03  8.6144330E-04  8.6144330E-04  3.4437606E-03  8.5544950E-04  2.9989783E-03  6.4702940E-04  5.7527700E-05
  6.8793450E-04  3.1492915E-03  8.8878520E-04  3.5766138E-03  8.9444710E-04  8.9444710E-04  3.5766138E-03  8.8878520E-04  3.1492915E-03  6.8793450E-04  6.0327900E-05
  7.2842890E-04  3.2987835E-03  9.2214960E-04  3.7096888E-03  9.2750850E-04  9.2750850E-04  3.7096888E-03  9.2214960E-04  3.2987835E-03  7.2842890E-04  6.3111500E-05
  7.6884120E-04  3.4482758E-03  9.5635930E-04  3.8445956E-03  9.6143230E-04  9.6143230E-04  3.8445956E-03  9.5635930E-04  3.4482758E-03  7.6884120E-04  6.5909800E-05
  8.0884280E-04  3.5969469E-03  9.8977060E-04  3.9788698E-03  9.9458400E-04  9.9458400E-04  3.9788698E-03  9.8977060E-04  3.5969469E-03  8.0884280E-04  6.8697400E-05
  8.4851590E-04  3.7447968E-03  1.0240246E-03  4.1124787E-03  1.0285981E-03  1.0285981E-03  4.1124787E-03  1.0240246E-03  3.7447968E-03  8.4851590E-04  7.1473200E-05
  0.0000000E+00 -3.5376620E-04  2.3494490E-04  1.0645246E-03  2.6640000E-04  2.6640000E-04  1.0645246E-03  2.3494490E-04 -3.5376620E-04  0.0000000E+00  3.4916500E-05
  0.0000000E+00 -2.4234990E-04  2.4420640E-04  1.0861206E-03  2.7182890E-04  2.7182890E-04  1.0861206E-03  2.4420640E-04 -2.4234990E-04  0.0000000E+00  2.7365600E-05
  0.0000000E+00 -1.3145880E-04  2.5514960E-04  1.1177038E-03  2.7968200E-04  2.7968200E-04  1.1177038E-03  2.5514960E-04 -1.3145880E-04  0.0000000E+00  2.2587100E-05
  0.0000000E+00 -2.2264600E-05  2.6735610E-04  1.1571402E-03  2.8935330E-04  2.8935330E-04  1.1571402E-03  2.6735610E-04 -2.2264600E-05  0.0000000E+00  1.9594400E-05
  0.0000000E+00  8.7831100E-05  2.8095390E-04  1.2022102E-03  3.0080010E-04  3.0080010E-04  1.2022102E-03  2.8095390E-04  8.7831100E-05  0.0000000E+00  1.7721600E-05
  0.0000000E+00  1.9999070E-04  2.9586630E-04  1.2546213E-03  3.1383460E-04  3.1383460E-04  1.2546213E-03  2.9586630E-04  1.9999070E-04  0.0000000E+00  1.6640900E-05
  0.0000000E+00  3.0694260E-04  3.1101770E-04  1.3095931E-03  3.2744100E-04  3.2744100E-04  1.3095931E-03  3.1101770E-04  3.0694260E-04  0.0000000E+00  1.6174000E-05
  0.0000000E+00  4.1662560E-04  3.2736410E-04  1.3693451E-03  3.4239600E-04  3.4239600E-04  1.3693451E-03  3.2736410E-04  4.1662560E-04  0.0000000E+00  1.6100600E-05
  0.0000000E+00  4.1694900E-04  3.2741340E-04  1.3695246E-03  3.4244140E-04  3.4244140E-04  1.3695246E-03  3.2741340E-04  4.1694900E-04  0.0000000E+00  1.6100800E-05
 -4.0738200E-05  5.7777880E-04  3.5312580E-04  1.4658873E-03  3.6647610E-04  3.6647610E-04  1.4658873E-03  3.5312580E-04  5.7777880E-04 -4.0738200E-05  1.6594000E-05
  9.6004000E-06  7.4311480E-04  3.8082510E-04  1.5701972E-03  3.9269870E-04  3.9269870E-04  1.5701972E-03  3.8082510E-04  7.4311480E-04  9.6004000E-06  1.7647300E-05
  6.0023400E-05  9.0998770E-04  4.0991580E-04  1.6820786E-03  4.2051750E-04  4.2051750E-04  1.6820786E-03  4.0991580E-04  9.0998770E-04  6.0023400E-05  1.9109500E-05
  1.0841430E-04  1.0721666E-03  4.3922840E-04  1.7947879E-03  4.4877170E-04  4.4877170E-04  1.7947879E-03  4.3922840E-04  1.0721666E-03  1.0841430E-04  2.0807400E-05
  1.5553310E-04  1.2309317E-03  4.6869470E-04  1.9096056E-03  4.7733310E-04  4.7733310E-04  1.9096056E-03  4.6869470E-04  1.2309317E-03  1.5553310E-04  2.2658800E-05
  2.0120050E-04  1.3862830E-03  4.9837950E-04  2.0246112E-03  5.0624460E-04  5.0624460E-04  2.0246112E-03  4.9837950E-04  1.3862830E-03  2.0120050E-04  2.4602500E-05
  2.4669710E-04  1.5416347E-03  5.2892300E-04  2.1445846E-03  5.3610350E-04  5.3610350E-04  2.1445846E-03  5.2892300E-04  1.5416347E-03  2.4669710E-04  2.6661300E-05
  2.9082790E-04  1.6944260E-03  5.5939050E-04  2.2636106E-03  5.6597950E-04  5.6597950E-04  2.2636106E-03  5.5939050E-04  1.6944260E-03  2.9082790E-04  2.8748300E-05
  3.3427580E-04  1.8455106E-03  5.9001510E-04  2.3840450E-03  5.9607740E-04  5.9607740E-04  2.3840450E-03  5.9001510E-04  1.8455106E-03  3.3427580E-04  3.0866800E-05
  3.7687020E-04  1.9948882E-03  6.2095730E-04  2.5058111E-03  6.2655950E-04  6.2655950E-04  2.5058111E-03  6.2095730E-04  1.9948882E-03  3.7687020E-04  3.3000400E-05
  4.1886690E-04  2.1425589E-03  6.5195150E-04  2.6288405E-03  6.5713540E-04  6.5713540E-04  2.6288405E-03  6.5195150E-04  2.1425589E-03  4.1886690E-04  3.5152300E-05
  4.6026620E-04  2.2893763E-03  6.8316080E-04  2.7513747E-03  6.8798450E-04  6.8798450E-04  2.7513747E-03  6.8316080E-04  2.2893763E-03  4.6026620E-04  3.7301000E-05
  5.0098270E-04  2.4353402E-03  7.1440770E-04  2.8759150E-03  7.1890190E-04  7.1890190E-04  2.8759150E-03  7.1440770E-04  2.4353402E-03  5.0098270E-04  3.9451900E-05
  5.4127230E-04  2.5795971E-03  7.4585950E-04  2.9998662E-03  7.5005230E-04  7.5005230E-04  2.9998662E-03  7.4585950E-04  2.5795971E-03  5.4127230E-04  4.1594400E-05
  5.8104980E-04  2.7238542E-03  7.7734020E-04  3.1248930E-03  7.8126420E-04  7.8126420E-04  3.1248930E-03  7.7734020E-04  2.7238542E-03  5.8104980E-04  4.3743700E-05
  6.2040050E-04  2.8664042E-03  8.0893200E-04  3.2501247E-03  8.1261180E-04  8.1261180E-04  3.2501247E-03  8.0893200E-04  2.8664042E-03  6.2040050E-04  4.5881300E-05
  6.5940980E-04  3.0081007E-03  8.4054590E-04  3.3755356E-03  8.4400380E-04  8.4400380E-04  3.3755356E-03  8.4054590E-04  3.0081007E-03  6.5940980E-04  4.8006500E-05
  6.9782160E-04  3.1489438E-03  8.7226480E-04  3.5011002E-03  8.7552130E-04  8.7552130E-04  3.5011002E-03  8.7226480E-04  3.1489438E-03  6.9782160E-04  5.0126600E-05
  7.3623340E-04  3.2897869E-03  9.0365940E-04  3.6276464E-03  9.0672890E-04  9.0672890E-04  3.6276464E-03  9.0365940E-04  3.2897869E-03  7.3623340E-04  5.2249800E-05
  7.7413310E-04  3.4297765E-03  9.3592290E-04  3.7543206E-03  9.3882260E-04  9.3882260E-04  3.7543206E-03  9.3592290E-04  3.4297765E-03  7.7413310E-04  5.4358400E-05
  8.1169130E-04  3.5689126E-03  9.6734730E-04  3.8811058E-03  9.7009080E-04  9.7009080E-04  3.8811058E-03  9.6734730E-04  3.5689126E-03  8.1169130E-04  5.6460500E-05
  0.0000000E+00 -3.8898400E-04  2.2939630E-04  1.0023467E-03  2.5070620E-04  2.5070620E-04  1.0023467E-03  2.2939630E-04 -3.8898400E-04  0.0000000E+00  1.9817500E-05
  0.0000000E+00 -2.7091320E-04  2.3740300E-04  1.0231606E-03  2.5583440E-04  2.5583440E-04  1.0231606E-03  2.3740300E-04 -2.7091320E-04  0.0000000E+00  1.5846900E-05
  0.0000000E+00 -1.5497260E-04  2.4723430E-04  1.0532744E-03  2.6339830E-04  2.6339830E-04  1.0532744E-03  2.4723430E-04 -1.5497260E-04  0.0000000E+00  1.3518400E-05
  0.0000000E+00 -4.2231600E-05  2.5839410E-04  1.0908281E-03  2.7272470E-04  2.7272470E-04  1.0908281E-03  2.5839410E-04 -4.2231600E-05  0.0000000E+00  1.2214700E-05
  0.0000000E+00  7.0189600E-05  2.7082930E-04  1.1342274E-03  2.8361000E-04  2.8361000E-04  1.1342274E-03  2.7082930E-04  7.0189600E-05  0.0000000E+00  1.1551300E-05
  0.0000000E+00  1.8371720E-04  2.8454000E-04  1.1837381E-03  2.9598320E-04  2.9598320E-04  1.1837381E-03  2.8454000E-04  1.8371720E-04  0.0000000E+00  1.1330800E-05
  0.0000000E+00  2.9106260E-04  2.9858720E-04  1.2361715E-03  3.0894990E-04  3.0894990E-04  1.2361715E-03  2.9858720E-04  2.9106260E-04  0.0000000E+00  1.1417600E-05
  0.0000000E+00  4.0035640E-04  3.1382120E-04  1.2931043E-03  3.2321850E-04  3.2321850E-04  1.2931043E-03  3.1382120E-04  4.0035640E-04  0.0000000E+00  1.1727600E-05
  0.0000000E+00  4.0067760E-04  3.1386720E-04  1.2932747E-03  3.2326180E-04  3.2326180E-04  1.2932747E-03  3.1386720E-04  4.0067760E-04  0.0000000E+00  1.1728700E-05
 -4.8429000E-05  5.5978030E-04  3.3789010E-04  1.3848008E-03  3.4613160E-04  3.4613160E-04  1.3848008E-03  3.3789010E-04  5.5978030E-04 -4.8429000E-05  1.2438800E-05
  2.6560000E-06  7.2212710E-04  3.6371800E-04  1.4839726E-03  3.7095770E-04  3.7095770E-04  1.4839726E-03  3.6371800E-04  7.2212710E-04  2.6560000E-06  1.3504300E-05
  5.3374100E-05  8.8482830E-04  3.9102420E-04  1.5896455E-03  3.9741360E-04  3.9741360E-04  1.5896455E-03  3.9102420E-04  8.8482830E-04  5.3374100E-05  1.4820400E-05
  1.0168030E-04  1.0415956E-03  4.1830370E-04  1.6956284E-03  4.2399340E-04  4.2399340E-04  1.6956284E-03  4.1830370E-04  1.0415956E-03  1.0168030E-04  1.6244500E-05
  1.4826810E-04  1.1939347E-03  4.4596060E-04  1.8042683E-03  4.5106040E-04  4.5106040E-04  1.8042683E-03  4.4596060E-04  1.1939347E-03  1.4826810E-04  1.7738300E-05
  1.9317300E-04  1.3427311E-03  4.7361920E-04  1.9127400E-03  4.7821600E-04  4.7821600E-04  1.9127400E-03  4.7361920E-04  1.3427311E-03  1.9317300E-04  1.9276600E-05
  2.3772360E-04  1.4915276E-03  5.0222560E-04  2.0252505E-03  5.0638480E-04  5.0638480E-04  2.0252505E-03  5.0222560E-04  1.4915276E-03  2.3772360E-04  2.0864400E-05
  2.8068000E-04  1.6367816E-03  5.3063080E-04  2.1373712E-03  5.3441370E-04  5.3441370E-04  2.1373712E-03  5.3063080E-04  1.6367816E-03  2.8068000E-04  2.2444400E-05
  3.2266210E-04  1.7793785E-03  5.5926110E-04  2.2507674E-03  5.6271440E-04  5.6271440E-04  2.2507674E-03  5.5926110E-04  1.7793785E-03  3.2266210E-04  2.4028200E-05
  3.6375840E-04  1.9210898E-03  5.8810920E-04  2.3653681E-03  5.9127380E-04  5.9127380E-04  2.3653681E-03  5.8810920E-04  1.9210898E-03  3.6375840E-04  2.5612800E-05
  4.0405770E-04  2.0601441E-03  6.1707960E-04  2.4802346E-03  6.1999000E-04  6.1999000E-04  2.4802346E-03  6.1707960E-04  2.0601441E-03  4.0405770E-04  2.7186700E-05
  4.4364840E-04  2.1983128E-03  6.4616860E-04  2.5953401E-03  6.4885320E-04  6.4885320E-04  2.5953401E-03  6.4616860E-04  2.1983128E-03  4.4364840E-04  2.8748500E-05
  4.8253060E-04  2.3355958E-03  6.7537020E-04  2.7115263E-03  6.7785370E-04  6.7785370E-04  2.7115263E-03  6.7537020E-04  2.3355958E-03  4.8253060E-04  3.0305600E-05
  5.2088130E-04  2.4711075E-03  7.0468240E-04  2.8278807E-03  7.0698610E-04  7.0698610E-04  2.8278807E-03  7.0468240E-04  2.4711075E-03  5.2088130E-04  3.1857100E-05
  5.5861200E-04  2.6057336E-03  7.3401320E-04  2.9443857E-03  7.3615490E-04  7.3615490E-04  2.9443857E-03  7.3401320E-04  2.6057336E-03  5.5861200E-04  3.3393500E-05
  5.9589990E-04  2.7394740E-03  7.6353720E-04  3.0619092E-03  7.6553350E-04  7.6553350E-04  3.0619092E-03  7.6353720E-04  2.7394740E-03  5.9589990E-04  3.4923200E-05
  6.3265640E-04  2.8723287E-03  7.9298670E-04  3.1795390E-03  7.9485110E-04  7.9485110E-04  3.1795390E-03  7.9298670E-04  2.8723287E-03  6.3265640E-04  3.6436900E-05
  6.6897010E-04  3.0034120E-03  8.2244860E-04  3.2963805E-03  8.2419430E-04  8.2419430E-04  3.2963805E-03  8.2244860E-04  3.0034120E-03  6.6897010E-04  3.7943100E-05
  7.0510660E-04  3.1353811E-03  8.5218690E-04  3.4150732E-03  8.5382280E-04  8.5382280E-04  3.4150732E-03  8.5218690E-04  3.1353811E-03  7.0510660E-04  3.9450400E-05
  7.4071170E-04  3.2655788E-03  8.8184630E-04  3.5329687E-03  8.8338300E-04  8.8338300E-04  3.5329687E-03  8.8184630E-04  3.2655788E-03  7.4071170E-04  4.0941000E-05
  7.7596250E-04  3.3957765E-03  9.1107180E-04  3.6518120E-03  9.1251810E-04  9.1251810E-04  3.6518120E-03  9.1107180E-04  3.3957765E-03  7.7596250E-04  4.2414600E-05
  0.0000000E+00 -4.0418190E-04  2.2894200E-04  9.8442000E-04  2.4615000E-04  2.4615000E-04  9.8442000E-04  2.2894200E-04 -4.0418190E-04  0.0000000E+00  1.5057000E-05
  0.0000000E+00 -2.8150810E-04  2.3630400E-04  1.0043100E-03  2.5108200E-04  2.5108200E-04  1.0043100E-03  2.3630400E-04 -2.8150810E-04  0.0000000E+00  1.2251700E-05
  0.0000000E+00 -1.6216690E-04  2.4552900E-04  1.0336500E-03  2.5839000E-04  2.5839000E-04  1.0336500E-03  2.4552900E-04 -1.6216690E-04  0.0000000E+00  1.0694700E-05
  0.0000000E+00 -4.6867800E-05  2.5604100E-04  1.0690200E-03  2.6737200E-04  2.6737200E-04  1.0690200E-03  2.5604100E-04 -4.6867800E-05  0.0000000E+00  9.9018000E-06
  0.0000000E+00  6.7323700E-05  2.6788500E-04  1.1118510E-03  2.7793800E-04  2.7793800E-04  1.1118510E-03  2.6788500E-04  6.7323700E-05  0.0000000E+00  9.5850000E-06
  0.0000000E+00  1.8199190E-04  2.8099800E-04  1.1597670E-03  2.8995300E-04  2.8995300E-04  1.1597670E-03  2.8099800E-04  1.8199190E-04  0.0000000E+00  9.5940000E-06
  0.0000000E+00  2.8981110E-04  2.9450250E-04  1.2102300E-03  3.0256200E-04  3.0256200E-04  1.2102300E-03  2.9450250E-04  2.8981110E-04  0.0000000E+00  9.8163000E-06
  0.0000000E+00  3.9925020E-04  3.0909960E-04  1.2651300E-03  3.1636800E-04  3.1636800E-04  1.2651300E-03  3.0909960E-04  3.9925020E-04  0.0000000E+00  1.0199700E-05
  0.0000000E+00  3.9957160E-04  3.0914350E-04  1.2652949E-03  3.1640970E-04  3.1640970E-04  1.2652949E-03  3.0914350E-04  3.9957160E-04  0.0000000E+00  1.0201000E-05
 -5.1389500E-05  5.5818910E-04  3.3236280E-04  1.3548150E-03  3.3869700E-04  3.3869700E-04  1.3548150E-03  3.3236280E-04  5.5818910E-04 -5.1389500E-05  1.0908900E-05
  3.1840000E-07  7.1919800E-04  3.5729280E-04  1.4518890E-03  3.6282600E-04  3.6282600E-04  1.4518890E-03  3.5729280E-04  7.1919800E-04  3.1840000E-07  1.1902000E-05
  5.1381900E-05  8.7993700E-04  3.8360700E-04  1.5535440E-03  3.8845800E-04  3.8845800E-04  1.5535440E-03  3.8360700E-04  8.7993700E-04  5.1381900E-05  1.3092100E-05
  9.9810900E-05  1.0341062E-03  4.1004630E-04  1.6570890E-03  4.1434020E-04  4.1434020E-04  1.6570890E-03  4.1004630E-04  1.0341062E-03  9.9810900E-05  1.4361400E-05
  1.4625090E-04  1.1835055E-03  4.3666560E-04  1.7622540E-03  4.4049330E-04  4.4049330E-04  1.7622540E-03  4.3666560E-04  1.1835055E-03  1.4625090E-04  1.5672700E-05
  1.9089090E-04  1.3293049E-03  4.6344870E-04  1.8679950E-03  4.6688310E-04  4.6688310E-04  1.8679950E-03  4.6344870E-04  1.3293049E-03  1.9089090E-04  1.7006300E-05
  2.3499080E-04  1.4742043E-03  4.9100220E-04  1.9768500E-03  4.9409370E-04  4.9409370E-04  1.9768500E-03  4.9100220E-04  1.4742043E-03  2.3499080E-04  1.8372200E-05
  2.7738080E-04  1.6155039E-03  5.1851790E-04  2.0852010E-03  5.2131600E-04  5.2131600E-04  2.0852010E-03  5.1851790E-04  1.6155039E-03  2.7738080E-04  1.9731800E-05
  3.1878070E-04  1.7550035E-03  5.4616140E-04  2.1947670E-03  5.4870480E-04  5.4870480E-04  2.1947670E-03  5.4616140E-04  1.7550035E-03  3.1878070E-04  2.1081200E-05
  3.5910070E-04  1.8918031E-03  5.7401730E-04  2.3054850E-03  5.7633840E-04  5.7633840E-04  2.3054850E-03  5.7401730E-04  1.8918031E-03  3.5910070E-04  2.2418300E-05
  3.9861060E-04  2.0277028E-03  6.0199020E-04  2.4164190E-03  6.0411600E-04  6.0411600E-04  2.4164190E-03  6.0199020E-04  2.0277028E-03  3.9861060E-04  2.3750800E-05
  4.3731060E-04  2.1618026E-03  6.3007650E-04  2.5284420E-03  6.3202950E-04  6.3202950E-04  2.5284420E-03  6.3007650E-04  2.1618026E-03  4.3731060E-04  2.5068700E-05
  4.7538060E-04  2.2941024E-03  6.5827170E-04  2.6406180E-03  6.6007260E-04  6.6007260E-04  2.6406180E-03  6.5827170E-04  2.2941024E-03  4.7538060E-04  2.6371000E-05
  5.1273050E-04  2.4255022E-03  6.8657490E-04  2.7529200E-03  6.8823810E-04  6.8823810E-04  2.7529200E-03  6.8657490E-04  2.4255022E-03  5.1273050E-04  2.7666400E-05
  5.4945050E-04  2.5551020E-03  7.1489160E-04  2.8653480E-03  7.1643330E-04  7.1643330E-04  2.8653480E-03  7.1489160E-04  2.5551020E-03  5.4945050E-04  2.8945400E-05
  5.8572050E-04  2.6847018E-03  7.4331090E-04  2.9787660E-03  7.4474370E-04  7.4474370E-04  2.9787660E-03  7.4331090E-04  2.6847018E-03  5.8572050E-04  3.0216500E-05
  6.2145040E-04  2.8125017E-03  7.7174190E-04  3.0922740E-03  7.7307480E-04  7.7307480E-04  3.0922740E-03  7.7174190E-04  2.8125017E-03  6.2145040E-04  3.1479700E-05
  6.5664040E-04  2.9394015E-03  8.0018190E-04  3.2058630E-03  8.0142660E-04  8.0142660E-04  3.2058630E-03  8.0018190E-04  2.9394015E-03  6.5664040E-04  3.2734800E-05
  6.9165040E-04  3.0672014E-03  8.2890000E-04  3.3204150E-03  8.3006370E-04  8.3006370E-04  3.3204150E-03  8.2890000E-04  3.0672014E-03  6.9165040E-04  3.3981500E-05
  7.2621040E-04  3.1923013E-03  8.5744620E-04  3.4341219E-03  8.5853520E-04  8.5853520E-04  3.4341219E-03  8.5744620E-04  3.1923013E-03  7.2621040E-04  3.5219700E-05
  7.6032030E-04  3.3174012E-03  8.8608870E-04  3.5478846E-03  8.8711110E-04  8.8711110E-04  3.5478846E-03  8.8608870E-04  3.3174012E-03  7.6032030E-04  3.6440400E-05
  0.0000000E+00 -4.2278160E-04  2.3077840E-04  9.7315760E-04  2.4329860E-04  2.4329860E-04  9.7315760E-04  2.3077840E-04 -4.2278160E-04  0.0000000E+00  1.0521000E-05
  0.0000000E+00 -2.9216290E-04  2.3713950E-04  9.9107500E-04  2.4776870E-04  2.4776870E-04  9.9107500E-04  2.3713950E-04 -2.9216290E-04  0.0000000E+00  8.8247000E-06
  0.0000000E+00 -1.6686910E-04  2.4539140E-04  1.0178410E-03  2.5454280E-04  2.5454280E-04  1.0178410E-03  2.4539140E-04 -1.6686910E-04  0.0000000E+00  7.9793000E-06
  0.0000000E+00 -4.7239300E-05  2.5504400E-04  1.0516380E-03  2.6303340E-04  2.6303340E-04  1.0516380E-03  2.5504400E-04 -4.7239300E-05  0.0000000E+00  7.6397000E-06
  0.0000000E+00  7.0068100E-05  2.6600470E-04  1.0925580E-03  2.7302940E-04  2.7302940E-04  1.0925580E-03  2.6600470E-04  7.0068100E-05  0.0000000E+00  7.6121000E-06
  0.0000000E+00  1.8679710E-04  2.7830640E-04  1.1383153E-03  2.8451230E-04  2.8451230E-04  1.1383153E-03  2.7830640E-04  1.8679710E-04  0.0000000E+00  7.7939000E-06
  0.0000000E+00  2.9584330E-04  2.9095230E-04  1.1862756E-03  2.9650010E-04  2.9650010E-04  1.1862756E-03  2.9095230E-04  2.9584330E-04  0.0000000E+00  8.0997000E-06
  0.0000000E+00  4.0562380E-04  3.0478230E-04  1.2385592E-03  3.0975450E-04  3.0975450E-04  1.2385592E-03  3.0478230E-04  4.0562380E-04  0.0000000E+00  8.5070000E-06
  0.0000000E+00  4.0594460E-04  3.0482430E-04  1.2387167E-03  3.0979500E-04  3.0979500E-04  1.2387167E-03  3.0482430E-04  4.0594460E-04  0.0000000E+00  8.5083000E-06
 -5.4541400E-05  5.6423640E-04  3.2685870E-04  1.3248785E-03  3.3114530E-04  3.3114530E-04  1.3248785E-03  3.2685870E-04  5.6423640E-04 -5.4541400E-05  9.1506000E-06
 -1.6639000E-06  7.2358340E-04  3.5060110E-04  1.4175405E-03  3.5430850E-04  3.5430850E-04  1.4175405E-03  3.5060110E-04  7.2358340E-04 -1.6639000E-06  1.0010600E-05
  5.0099300E-05  8.8164540E-04  3.7563130E-04  1.5155447E-03  3.7885310E-04  3.7885310E-04  1.5155447E-03  3.7563130E-04  8.8164540E-04  5.0099300E-05  1.1018100E-05
  9.8766400E-05  1.0326397E-03  4.0075240E-04  1.6142832E-03  4.0358140E-04  4.0358140E-04  1.6142832E-03  4.0075240E-04  1.0326397E-03  9.8766400E-05  1.2070800E-05
  1.4521210E-04  1.1776676E-03  4.2612500E-04  1.7144720E-03  4.2862720E-04  4.2862720E-04  1.7144720E-03  4.2612500E-04  1.1776676E-03  1.4521210E-04  1.3140400E-05
  1.8954670E-04  1.3190240E-03  4.5164260E-04  1.8150830E-03  4.5387030E-04  4.5387030E-04  1.8150830E-03  4.5164260E-04  1.3190240E-03  1.8954670E-04  1.4212000E-05
  2.3314690E-04  1.4594625E-03  4.7783950E-04  1.9196593E-03  4.7983040E-04  4.7983040E-04  1.9196593E-03  4.7783950E-04  1.4594625E-03  2.3314690E-04  1.5299900E-05
  2.7491130E-04  1.5953115E-03  5.0398220E-04  2.0236115E-03  5.0577210E-04  5.0577210E-04  2.0236115E-03  5.0398220E-04  1.5953115E-03  2.7491130E-04  1.6375200E-05
  3.1539070E-04  1.7293248E-03  5.3033510E-04  2.1277840E-03  5.3195240E-04  5.3195240E-04  2.1277840E-03  5.3033510E-04  1.7293248E-03  3.1539070E-04  1.7426800E-05
  3.5476860E-04  1.8605844E-03  5.5680270E-04  2.2330579E-03  5.5826950E-04  5.5826950E-04  2.2330579E-03  5.5680270E-04  1.8605844E-03  3.5476860E-04  1.8471900E-05
  3.9322860E-04  1.9909261E-03  5.8347320E-04  2.3393967E-03  5.8480880E-04  5.8480880E-04  2.3393967E-03  5.8347320E-04  1.9909261E-03  3.9322860E-04  1.9500900E-05
  4.3077070E-04  2.1185141E-03  6.1016030E-04  2.4458731E-03  6.1138010E-04  6.1138010E-04  2.4458731E-03  6.1016030E-04  2.1185141E-03  4.3077070E-04  2.0522200E-05
  4.6748670E-04  2.2451842E-03  6.3704460E-04  2.5524523E-03  6.3816260E-04  6.3816260E-04  2.5524523E-03  6.3704460E-04  2.2451842E-03  4.6748670E-04  2.1526400E-05
  5.0356010E-04  2.3700185E-03  6.6394000E-04  2.6600430E-03  6.6496810E-04  6.6496810E-04  2.6600430E-03  6.6394000E-04  2.3700185E-03  5.0356010E-04  2.2522300E-05
  5.3889930E-04  2.4948528E-03  6.9084550E-04  2.7677136E-03  6.9179370E-04  6.9179370E-04  2.7677136E-03  6.9084550E-04  2.4948528E-03  5.3889930E-04  2.3500700E-05
  5.7377940E-04  2.6169335E-03  7.1794360E-04  2.8754521E-03  7.1881940E-04  7.1881940E-04  2.8754521E-03  7.1794360E-04  2.6169335E-03  5.7377940E-04  2.4470400E-05
  6.0801710E-04  2.7390141E-03  7.4495710E-04  2.9832493E-03  7.4576900E-04  7.4576900E-04  2.9832493E-03  7.4495710E-04  2.7390141E-03  6.0801710E-04  2.5431500E-05
  6.4170400E-04  2.8601769E-03  7.7197710E-04  3.0910998E-03  7.7273140E-04  7.7273140E-04  3.0910998E-03  7.7197710E-04  2.8601769E-03  6.4170400E-04  2.6383800E-05
  6.7529920E-04  2.9804218E-03  7.9927790E-04  3.1999105E-03  7.9998010E-04  7.9998010E-04  3.1999105E-03  7.9927790E-04  2.9804218E-03  6.7529920E-04  2.7336300E-05
  7.0825180E-04  3.1006666E-03  8.2649200E-04  3.3087624E-03  8.2714720E-04  8.2714720E-04  3.3087624E-03  8.2649200E-04  3.1006666E-03  7.0825180E-04  2.8270800E-05
  7.4083720E-04  3.2190757E-03  8.5361880E-04  3.4167322E-03  8.5423080E-04  8.5423080E-04  3.4167322E-03  8.5361880E-04  3.2190757E-03  7.4083720E-04  2.9196400E-05
  0.0000000E+00 -4.3505250E-04  2.3401590E-04  9.7457490E-04  2.4367860E-04  2.4367860E-04  9.7457490E-04  2.3401590E-04 -4.3505250E-04  0.0000000E+00  8.2110000E-06
  0.0000000E+00 -2.9703990E-04  2.3945270E-04  9.9049650E-04  2.4757530E-04  2.4757530E-04  9.9049650E-04  2.3945270E-04 -2.9703990E-04  0.0000000E+00  7.0606000E-06
  0.0000000E+00 -1.6628170E-04  2.4700800E-04  1.0153461E-03  2.5395510E-04  2.5395510E-04  1.0153461E-03  2.4700800E-04 -1.6628170E-04  0.0000000E+00  6.5509000E-06
  0.0000000E+00 -4.2684700E-05  2.5593140E-04  1.0478961E-03  2.6194380E-04  2.6194380E-04  1.0478961E-03  2.5593140E-04 -4.2684700E-05  0.0000000E+00  6.4133000E-06
  0.0000000E+00  7.7517700E-05  2.6623110E-04  1.0854960E-03  2.7148560E-04  2.7148560E-04  1.0854960E-03  2.6623110E-04  7.7517700E-05  0.0000000E+00  6.5014000E-06
  0.0000000E+00  1.9623200E-04  2.7786070E-04  1.1296338E-03  2.8246890E-04  2.8246890E-04  1.1296338E-03  2.7786070E-04  1.9623200E-04  0.0000000E+00  6.7396000E-06
  0.0000000E+00  3.0643680E-04  2.8989870E-04  1.1757339E-03  2.9399250E-04  2.9399250E-04  1.1757339E-03  2.8989870E-04  3.0643680E-04  0.0000000E+00  7.0577000E-06
  0.0000000E+00  4.1673460E-04  3.0302750E-04  1.2270234E-03  3.0667310E-04  3.0667310E-04  1.2270234E-03  3.0302750E-04  4.1673460E-04  0.0000000E+00  7.4452000E-06
  0.0000000E+00  4.1705610E-04  3.0306720E-04  1.2271806E-03  3.0671160E-04  3.0671160E-04  1.2271806E-03  3.0306720E-04  4.1705610E-04  0.0000000E+00  7.4464000E-06
 -5.6181200E-05  5.7520640E-04  3.2426120E-04  1.3093005E-03  3.2738230E-04  3.2738230E-04  1.3093005E-03  3.2426120E-04  5.7520640E-04 -5.6181200E-05  8.0152000E-06
 -2.1752000E-06  7.3349220E-04  3.4706760E-04  1.3987665E-03  3.4974700E-04  3.4974700E-04  1.3987665E-03  3.4706760E-04  7.3349220E-04 -2.1752000E-06  8.7692000E-06
  5.0313100E-05  8.8954610E-04  3.7115830E-04  1.4944077E-03  3.7346940E-04  3.7346940E-04  1.4944077E-03  3.7115830E-04  8.8954610E-04  5.0313100E-05  9.6357000E-06
  9.9324100E-05  1.0378809E-03  3.9531970E-04  1.5896862E-03  3.9733510E-04  3.9733510E-04  1.5896862E-03  3.9531970E-04  1.0378809E-03  9.9324100E-05  1.0523500E-05
  1.4591710E-04  1.1801708E-03  4.1981220E-04  1.6863132E-03  4.2158390E-04  4.2158390E-04  1.6863132E-03  4.1981220E-04  1.1801708E-03  1.4591710E-04  1.1430300E-05
  1.9009210E-04  1.3178107E-03  4.4434660E-04  1.7832657E-03  4.4591450E-04  4.4591450E-04  1.7832657E-03  4.4434660E-04  1.3178107E-03  1.9009210E-04  1.2325000E-05
  2.3333710E-04  1.4545206E-03  4.6955980E-04  1.8841707E-03  4.7095290E-04  4.7095290E-04  1.8841707E-03  4.6955980E-04  1.4545206E-03  2.3333710E-04  1.3223700E-05
  2.7453610E-04  1.5865805E-03  4.9470790E-04  1.9843596E-03  4.9595410E-04  4.9595410E-04  1.9843596E-03  4.9470790E-04  1.5865805E-03  2.7453610E-04  1.4107000E-05
  3.1443310E-04  1.7167805E-03  5.2015640E-04  2.0847215E-03  5.2127620E-04  5.2127620E-04  2.0847215E-03  5.2015640E-04  1.7167805E-03  3.1443310E-04  1.4973900E-05
  3.5312110E-04  1.8441904E-03  5.4562170E-04  2.1861482E-03  5.4663260E-04  5.4663260E-04  2.1861482E-03  5.4562170E-04  1.8441904E-03  3.5312110E-04  1.5823700E-05
  3.9069310E-04  1.9688104E-03  5.7128780E-04  2.2886193E-03  5.7220390E-04  5.7220390E-04  2.2886193E-03  5.7128780E-04  1.9688104E-03  3.9069310E-04  1.6665400E-05
  4.2733510E-04  2.0925004E-03  5.9696570E-04  2.3911862E-03  5.9779840E-04  5.9779840E-04  2.3911862E-03  5.9696570E-04  2.0925004E-03  4.2733510E-04  1.7489400E-05
  4.6314010E-04  2.2143303E-03  6.2274660E-04  2.4938341E-03  6.2350640E-04  6.2350640E-04  2.4938341E-03  6.2274660E-04  2.2143303E-03  4.6314010E-04  1.8304800E-05
  4.9820110E-04  2.3352303E-03  6.4862920E-04  2.5974798E-03  6.4932510E-04  6.4932510E-04  2.5974798E-03  6.4862920E-04  2.3352303E-03  4.9820110E-04  1.9102000E-05
  5.3261110E-04  2.4552003E-03  6.7461210E-04  2.7011850E-03  6.7525160E-04  6.7525160E-04  2.7011850E-03  6.7461210E-04  2.4552003E-03  5.3261110E-04  1.9890400E-05
  5.6637010E-04  2.5733102E-03  7.0060140E-04  2.8049395E-03  7.0119020E-04  7.0119020E-04  2.8049395E-03  7.0060140E-04  2.5733102E-03  5.6637010E-04  2.0669900E-05
  5.9947810E-04  2.6904902E-03  7.2668900E-04  2.9087378E-03  7.2723210E-04  7.2723210E-04  2.9087378E-03  7.2668900E-04  2.6904902E-03  5.9947810E-04  2.1440200E-05
  6.3212110E-04  2.8067402E-03  7.5268840E-04  3.0125741E-03  7.5319120E-04  7.5319120E-04  3.0125741E-03  7.5268840E-04  2.8067402E-03  6.3212110E-04  2.2201600E-05
  6.6448500E-04  2.9220602E-03  7.7887770E-04  3.1173721E-03  7.7934370E-04  7.7934370E-04  3.1173721E-03  7.7887770E-04  2.9220602E-03  6.6448500E-04  2.2963000E-05
  6.9629100E-04  3.0373802E-03  8.0507080E-04  3.2221989E-03  8.0550420E-04  8.0550420E-04  3.2221989E-03  8.0507080E-04  3.0373802E-03  6.9629100E-04  2.3715400E-05
  7.2772500E-04  3.1508402E-03  8.3117390E-04  3.3261208E-03  8.3157760E-04  8.3157760E-04  3.3261208E-03  8.3117390E-04  3.1508402E-03  7.2772500E-04  2.4458500E-05
  0.0000000E+00 -4.4508930E-04  2.3820350E-04  9.8275120E-04  2.4570660E-04  2.4570660E-04  9.8275120E-04  2.3820350E-04 -4.4508930E-04  0.0000000E+00  6.6778000E-06
  0.0000000E+00 -2.9920100E-04  2.4287720E-04  9.9667260E-04  2.4913760E-04  2.4913760E-04  9.9667260E-04  2.4287720E-04 -2.9920100E-04  0.0000000E+00  5.8684000E-06
  0.0000000E+00 -1.6252490E-04  2.4963020E-04  1.0191292E-03  2.5493740E-04  2.5493740E-04  1.0191292E-03  2.4963020E-04 -1.6252490E-04  0.0000000E+00  5.5582000E-06
  0.0000000E+00 -3.4722500E-05  2.5781470E-04  1.0498484E-03  2.6237840E-04  2.6237840E-04  1.0498484E-03  2.5781470E-04 -3.4722500E-05  0.0000000E+00  5.5317000E-06
  0.0000000E+00  8.8549000E-05  2.6754560E-04  1.0863580E-03  2.7150400E-04  2.7150400E-04  1.0863580E-03  2.6754560E-04  8.8549000E-05  0.0000000E+00  5.6739000E-06
  0.0000000E+00  2.0943290E-04  2.7859910E-04  1.1283572E-03  2.8204980E-04  2.8204980E-04  1.1283572E-03  2.7859910E-04  2.0943290E-04  0.0000000E+00  5.9270000E-06
  0.0000000E+00  3.2082280E-04  2.9003890E-04  1.1721330E-03  2.9308640E-04  2.9308640E-04  1.1721330E-03  2.9003890E-04  3.2082280E-04  0.0000000E+00  6.2314000E-06
  0.0000000E+00  4.3183670E-04  3.0266120E-04  1.2210412E-03  3.0535990E-04  3.0535990E-04  1.2210412E-03  3.0266120E-04  4.3183670E-04  0.0000000E+00  6.5857000E-06
  0.0000000E+00  4.3215990E-04  3.0269970E-04  1.2211917E-03  3.0539750E-04  3.0539750E-04  1.2211917E-03  3.0269970E-04  4.3215990E-04  0.0000000E+00  6.5868000E-06
 -5.7114400E-05  5.9032060E-04  3.2302720E-04  1.3014488E-03  3.2532080E-04  3.2532080E-04  1.3014488E-03  3.2302720E-04  5.9032060E-04 -5.7114400E-05  7.0842000E-06
 -1.8752000E-06  7.4758250E-04  3.4505990E-04  1.3880416E-03  3.4701420E-04  3.4701420E-04  1.3880416E-03  3.4505990E-04  7.4758250E-04 -1.8752000E-06  7.7370000E-06
  5.1418100E-05  9.0183650E-04  3.6827880E-04  1.4798044E-03  3.6995390E-04  3.6995390E-04  1.4798044E-03  3.6827880E-04  9.0183650E-04  5.1418100E-05  8.4794000E-06
  1.0086210E-04  1.0471604E-03  3.9164820E-04  1.5720090E-03  3.9309950E-04  3.9309950E-04  1.5720090E-03  3.9164820E-04  1.0471604E-03  1.0086210E-04  9.2386000E-06
  1.4758010E-04  1.1872203E-03  4.1524690E-04  1.6654826E-03  4.1651400E-04  4.1651400E-04  1.6654826E-03  4.1524690E-04  1.1872203E-03  1.4758010E-04  1.0002600E-05
  1.9166610E-04  1.3216403E-03  4.3887660E-04  1.7601462E-03  4.3999140E-04  4.3999140E-04  1.7601462E-03  4.3887660E-04  1.3216403E-03  1.9166610E-04  1.0745000E-05
  2.3462410E-04  1.4551203E-03  4.6327990E-04  1.8568666E-03  4.6426600E-04  4.6426600E-04  1.8568666E-03  4.6327990E-04  1.4551203E-03  2.3462410E-04  1.1499100E-05
  2.7542000E-04  1.5839002E-03  4.8761120E-04  1.9537580E-03  4.8848790E-04  4.8848790E-04  1.9537580E-03  4.8761120E-04  1.5839002E-03  2.7542000E-04  1.2226900E-05
  3.1471200E-04  1.7098602E-03  5.1205210E-04  2.0517145E-03  5.1283580E-04  5.1283580E-04  2.0517145E-03  5.1205210E-04  1.7098602E-03  3.1471200E-04  1.2946500E-05
  3.5278200E-04  1.8330002E-03  5.3669410E-04  2.1497762E-03  5.3739800E-04  5.3739800E-04  2.1497762E-03  5.3669410E-04  1.8330002E-03  3.5278200E-04  1.3638800E-05
  3.8963000E-04  1.9542602E-03  5.6144090E-04  2.2479245E-03  5.6207680E-04  5.6207680E-04  2.2479245E-03  5.6144090E-04  1.9542602E-03  3.8963000E-04  1.4322400E-05
  4.2544400E-04  2.0736401E-03  5.8619680E-04  2.3470841E-03  5.8677240E-04  5.8677240E-04  2.3470841E-03  5.8619680E-04  2.0736401E-03  4.2544400E-04  1.4997100E-05
  4.6041200E-04  2.1911401E-03  6.1114820E-04  2.4463049E-03  6.1167120E-04  6.1167120E-04  2.4463049E-03  6.1114820E-04  2.1911401E-03  4.6041200E-04  1.5653400E-05
  4.9453400E-04  2.3077001E-03  6.3610600E-04  2.5465164E-03  6.3658300E-04  6.3658300E-04  2.5465164E-03  6.3610600E-04  2.3077001E-03  4.9453400E-04  1.6309900E-05
  5.2799800E-04  2.4233201E-03  6.6116330E-04  2.6467702E-03  6.6159940E-04  6.6159940E-04  2.6467702E-03  6.6116330E-04  2.4233201E-03  5.2799800E-04  1.6948000E-05
  5.6080400E-04  2.5370601E-03  6.8622510E-04  2.7461226E-03  6.8662530E-04  6.8662530E-04  2.7461226E-03  6.8622510E-04  2.5370601E-03  5.6080400E-04  1.7576700E-05
  5.9295200E-04  2.6498601E-03  7.1138490E-04  2.8464460E-03  7.1175310E-04  7.1175310E-04  2.8464460E-03  7.1138490E-04  2.6498601E-03  5.9295200E-04  1.8196300E-05
  6.2453600E-04  2.7617201E-03  7.3645430E-04  2.9467966E-03  7.3679380E-04  7.3679380E-04  2.9467966E-03  7.3645430E-04  2.7617201E-03  6.2453600E-04  1.8816000E-05
  6.5583800E-04  2.8735801E-03  7.6171440E-04  3.0481107E-03  7.6202820E-04  7.6202820E-04  3.0481107E-03  7.6171440E-04  2.8735801E-03  6.5583800E-04  1.9426300E-05
  6.8667000E-04  2.9845001E-03  7.8697730E-04  3.1485065E-03  7.8726800E-04  7.8726800E-04  3.1485065E-03  7.8697730E-04  2.9845001E-03  6.8667000E-04  2.0027400E-05
  7.1703200E-04  3.0944801E-03  8.1214850E-04  3.2498601E-03  8.1241840E-04  8.1241840E-04  3.2498601E-03  8.1214850E-04  3.0944801E-03  7.1703200E-04  2.0628500E-05
  0.0000000E+00 -4.5476470E-04  2.4420980E-04  9.9921950E-04  2.4976450E-04  2.4976450E-04  9.9921950E-04  2.4420980E-04 -4.5476470E-04  0.0000000E+00  5.4197000E-06
  0.0000000E+00 -2.9867960E-04  2.4789400E-04  1.0104675E-03  2.5248240E-04  2.5248240E-04  1.0104675E-03  2.4789400E-04 -2.9867960E-04  0.0000000E+00  4.8608000E-06
  0.0000000E+00 -1.5456460E-04  2.5380870E-04  1.0302465E-03  2.5766370E-04  2.5766370E-04  1.0302465E-03  2.5380870E-04 -1.5456460E-04  0.0000000E+00  4.6888000E-06
  0.0000000E+00 -2.1355600E-05  2.6131460E-04  1.0580055E-03  2.6460250E-04  2.6460250E-04  1.0580055E-03  2.6131460E-04 -2.1355600E-05  0.0000000E+00  4.7291000E-06
  0.0000000E+00  1.0583040E-04  2.7025980E-04  1.0923290E-03  2.7308800E-04  2.7308800E-04  1.0923290E-03  2.7025980E-04  1.0583040E-04  0.0000000E+00  4.8926000E-06
  0.0000000E+00  2.2942530E-04  2.8061290E-04  1.1320295E-03  2.8306010E-04  2.8306010E-04  1.1320295E-03  2.8061290E-04  2.2942530E-04  0.0000000E+00  5.1355000E-06
  0.0000000E+00  3.4247530E-04  2.9152170E-04  1.1742760E-03  2.9366870E-04  2.9366870E-04  1.1742760E-03  2.9152170E-04  3.4247530E-04  0.0000000E+00  5.4109000E-06
  0.0000000E+00  4.5429030E-04  3.0351740E-04  1.2216145E-03  3.0540700E-04  3.0540700E-04  1.2216145E-03  3.0351740E-04  4.5429030E-04  0.0000000E+00  5.7181000E-06
  0.0000000E+00  4.5461450E-04  3.0355370E-04  1.2217597E-03  3.0544260E-04  3.0544260E-04  1.2217597E-03  3.0355370E-04  4.5461450E-04  0.0000000E+00  5.7191000E-06
 -5.7503500E-05  6.1294020E-04  3.2297910E-04  1.2980800E-03  3.2456940E-04  3.2456940E-04  1.2980800E-03  3.2297910E-04  6.1294020E-04 -5.7503500E-05  6.1378000E-06
 -6.4170000E-07  7.6902520E-04  3.4410710E-04  1.3816040E-03  3.4545130E-04  3.4545130E-04  1.3816040E-03  3.4410710E-04  7.6902520E-04 -6.4170000E-07  6.6862000E-06
  5.3732000E-05  9.2131020E-04  3.6641980E-04  1.4702400E-03  3.6756170E-04  3.6756170E-04  1.4702400E-03  3.6641980E-04  9.2131020E-04  5.3732000E-05  7.3028000E-06
  1.0383500E-04  1.0640001E-03  3.8877420E-04  1.5592084E-03  3.8975550E-04  3.8975550E-04  1.5592084E-03  3.8877420E-04  1.0640001E-03  1.0383500E-04  7.9273000E-06
  1.5076500E-04  1.2008001E-03  4.1144340E-04  1.6493653E-03  4.1229520E-04  4.1229520E-04  1.6493653E-03  4.1144340E-04  1.2008001E-03  1.5076500E-04  8.5473000E-06
  1.9475000E-04  1.3319001E-03  4.3423110E-04  1.7397093E-03  4.3497550E-04  4.3497550E-04  1.7397093E-03  4.3423110E-04  1.3319001E-03  1.9475000E-04  9.1522000E-06
  2.3750000E-04  1.4611001E-03  4.5760500E-04  1.8330316E-03  4.5825910E-04  4.5825910E-04  1.8330316E-03  4.5760500E-04  1.4611001E-03  2.3750000E-04  9.7535000E-06
  2.7778000E-04  1.5855501E-03  4.8099420E-04  1.9264765E-03  4.8157210E-04  4.8157210E-04  1.9264765E-03  4.8099420E-04  1.5855501E-03  2.7778000E-04  1.0330200E-05
  3.1654000E-04  1.7071501E-03  5.0448990E-04  2.0200126E-03  5.0500390E-04  5.0500390E-04  2.0200126E-03  5.0448990E-04  1.7071501E-03  3.1654000E-04  1.0898100E-05
  3.5378000E-04  1.8259001E-03  5.2818500E-04  2.1145736E-03  5.2864410E-04  5.2864410E-04  2.1145736E-03  5.2818500E-04  1.8259001E-03  3.5378000E-04  1.1447400E-05
  3.8988000E-04  1.9427501E-03  5.5188770E-04  2.2091965E-03  5.5229970E-04  5.5229970E-04  2.2091965E-03  5.5188770E-04  1.9427501E-03  3.8988000E-04  1.1987500E-05
  4.2474500E-04  2.0577000E-03  5.7578680E-04  2.3048197E-03  5.7615800E-04  5.7615800E-04  2.3048197E-03  5.7578680E-04  2.0577000E-03  4.2474500E-04  1.2518400E-05
  4.5875500E-04  2.1707500E-03  5.9969130E-04  2.4004866E-03  6.0002700E-04  6.0002700E-04  2.4004866E-03  5.9969130E-04  2.1707500E-03  4.5875500E-04  1.3030500E-05
  4.9191000E-04  2.2828500E-03  6.2369520E-04  2.4961877E-03  6.2399990E-04  6.2399990E-04  2.4961877E-03  6.2369520E-04  2.2828500E-03  4.9191000E-04  1.3533300E-05
  5.2421000E-04  2.3930500E-03  6.4770290E-04  2.5919201E-03  6.4798040E-04  6.4798040E-04  2.5919201E-03  6.4770290E-04  2.3930500E-03  5.2421000E-04  1.4036200E-05
  5.5594000E-04  2.5023000E-03  6.7180880E-04  2.6876773E-03  6.7206220E-04  6.7206220E-04  2.6876773E-03  6.7180880E-04  2.5023000E-03  5.5594000E-04  1.4520100E-05
  5.8700500E-04  2.6106000E-03  6.9591750E-04  2.7844073E-03  6.9614950E-04  6.9614950E-04  2.7844073E-03  6.9591750E-04  2.6106000E-03  5.8700500E-04  1.5004200E-05
  6.1740500E-04  2.7179500E-03  7.1993360E-04  2.8811562E-03  7.2014670E-04  7.2014670E-04  2.8811562E-03  7.1993360E-04  2.7179500E-03  6.1740500E-04  1.5488300E-05
  6.4752000E-04  2.8253000E-03  7.4423660E-04  2.9779203E-03  7.4443280E-04  7.4443280E-04  2.9779203E-03  7.4423660E-04  2.8253000E-03  6.4752000E-04  1.5963000E-05
  6.7716000E-04  2.9307500E-03  7.6844640E-04  3.0746987E-03  7.6862750E-04  7.6862750E-04  3.0746987E-03  7.6844640E-04  2.9307500E-03  6.7716000E-04  1.6428200E-05
  7.0632500E-04  3.0362000E-03  7.9256280E-04  3.1714905E-03  7.9273030E-04  7.9273030E-04  3.1714905E-03  7.9256280E-04  3.0362000E-03  7.0632500E-04  1.6893400E-05
  0.0000000E+00 -4.6425590E-04  2.5287070E-04  1.0272096E-03  2.5671070E-04  2.5671070E-04  1.0272096E-03  2.5287070E-04 -4.6425590E-04  0.0000000E+00  4.3651000E-06
  0.0000000E+00 -2.9443190E-04  2.5532930E-04  1.0340160E-03  2.5846080E-04  2.5846080E-04  1.0340160E-03  2.5532930E-04 -2.9443190E-04  0.0000000E+00  3.9798000E-06
  0.0000000E+00 -1.4035190E-04  2.6017340E-04  1.0509024E-03  2.6277600E-04  2.6277600E-04  1.0509024E-03  2.6017340E-04 -1.4035190E-04  0.0000000E+00  3.8938000E-06
  0.0000000E+00  6.6400000E-08  2.6677540E-04  1.0764576E-03  2.6897180E-04  2.6897180E-04  1.0764576E-03  2.6677540E-04  6.6400000E-08  0.0000000E+00  3.9643000E-06
  0.0000000E+00  1.3238410E-04  2.7499390E-04  1.1074560E-03  2.7686590E-04  2.7686590E-04  1.1074560E-03  2.7499390E-04  1.3238410E-04  0.0000000E+00  4.1240000E-06
  0.0000000E+00  2.5958410E-04  2.8451900E-04  1.1446752E-03  2.8612320E-04  2.8612320E-04  1.1446752E-03  2.8451900E-04  2.5958410E-04  0.0000000E+00  4.3368000E-06
  0.0000000E+00  3.7468810E-04  2.9467780E-04  1.1842944E-03  2.9607460E-04  2.9607460E-04  1.1842944E-03  2.9467780E-04  3.7468810E-04  0.0000000E+00  4.5670000E-06
  0.0000000E+00  4.8768010E-04  3.0602020E-04  1.2289440E-03  3.0723840E-04  3.0723840E-04  1.2289440E-03  3.0602020E-04  4.8768010E-04  0.0000000E+00  4.8181000E-06
  0.0000000E+00  4.8800690E-04  3.0605480E-04  1.2290815E-03  3.0727260E-04  3.0727260E-04  1.2290815E-03  3.0605480E-04  4.8800690E-04  0.0000000E+00  4.8188000E-06
 -5.7081600E-05  6.4646410E-04  3.2463260E-04  1.3022016E-03  3.2564740E-04  3.2564740E-04  1.3022016E-03  3.2463260E-04  6.4646410E-04 -5.7081600E-05  5.1583000E-06
  1.9882000E-06  8.0140810E-04  3.4472200E-04  1.3824720E-03  3.4557120E-04  3.4557120E-04  1.3824720E-03  3.4472200E-04  8.0140810E-04  1.9882000E-06  5.5999000E-06
  5.7849600E-05  9.5116800E-04  3.6599520E-04  1.4668349E-03  3.6670940E-04  3.6670940E-04  1.4668349E-03  3.6599520E-04  9.5116800E-04  5.7849600E-05  6.0892000E-06
  1.0876800E-04  1.0905600E-03  3.8729720E-04  1.5514282E-03  3.8790530E-04  3.8790530E-04  1.5514282E-03  3.8729720E-04  1.0905600E-03  1.0876800E-04  6.5780000E-06
  1.5609600E-04  1.2240000E-03  4.0890780E-04  1.6381056E-03  4.0943040E-04  4.0943040E-04  1.6381056E-03  4.0890780E-04  1.2240000E-03  1.5609600E-04  7.0567000E-06
  2.0016000E-04  1.3507200E-03  4.3063030E-04  1.7249098E-03  4.3108390E-04  4.3108390E-04  1.7249098E-03  4.3063030E-04  1.3507200E-03  2.0016000E-04  7.5200000E-06
  2.4259200E-04  1.4755200E-03  4.5303560E-04  1.8137213E-03  4.5343080E-04  4.5343080E-04  1.8137213E-03  4.5303560E-04  1.4755200E-03  2.4259200E-04  7.9772000E-06
  2.8233600E-04  1.5945600E-03  4.7525930E-04  1.9026154E-03  4.7560620E-04  4.7560620E-04  1.9026154E-03  4.7525930E-04  1.5945600E-03  2.8233600E-04  8.4136000E-06
  3.2035200E-04  1.7116800E-03  4.9777850E-04  1.9925299E-03  4.9808480E-04  4.9808480E-04  1.9925299E-03  4.9777850E-04  1.7116800E-03  3.2035200E-04  8.8370000E-06
  3.5683200E-04  1.8249600E-03  5.2030400E-04  2.0824934E-03  5.2057560E-04  5.2057560E-04  2.0824934E-03  5.2030400E-04  1.8249600E-03  3.5683200E-04  9.2480000E-06
  3.9187200E-04  1.9363200E-03  5.4293050E-04  2.1724973E-03  5.4317260E-04  5.4317260E-04  2.1724973E-03  5.4293050E-04  1.9363200E-03  3.9187200E-04  9.6516000E-06
  4.2576000E-04  2.0467200E-03  5.6575310E-04  2.2634947E-03  5.6596990E-04  5.6596990E-04  2.2634947E-03  5.6575310E-04  2.0467200E-03  4.2576000E-04  1.0035100E-05
  4.5859200E-04  2.1542400E-03  5.8857920E-04  2.3545200E-03  5.8877410E-04  5.8877410E-04  2.3545200E-03  5.8857920E-04  2.1542400E-03  4.5859200E-04  1.0418700E-05
  4.9056000E-04  2.2608000E-03  6.1140810E-04  2.4465274E-03  6.1158400E-04  6.1158400E-04  2.4465274E-03  6.1140810E-04  2.2608000E-03  4.9056000E-04  1.0792700E-05
  5.2166400E-04  2.3654400E-03  6.3433550E-04  2.5375949E-03  6.3449470E-04  6.3449470E-04  2.5375949E-03  6.3433550E-04  2.3654400E-03  5.2166400E-04  1.1157300E-05
  5.5209600E-04  2.4700800E-03  6.5726490E-04  2.6296378E-03  6.5740950E-04  6.5740950E-04  2.6296378E-03  6.5726490E-04  2.4700800E-03  5.5209600E-04  1.1512200E-05
  5.8185600E-04  2.5728000E-03  6.8029200E-04  2.7216950E-03  6.8042390E-04  6.8042390E-04  2.7216950E-03  6.8029200E-04  2.5728000E-03  5.8185600E-04  1.1867200E-05
  6.1104000E-04  2.6745600E-03  7.0322470E-04  2.8137648E-03  7.0334520E-04  7.0334520E-04  2.8137648E-03  7.0322470E-04  2.6745600E-03  6.1104000E-04  1.2222200E-05
  6.3984000E-04  2.7763200E-03  7.2635050E-04  2.9058433E-03  7.2646090E-04  7.2646090E-04  2.9058433E-03  7.2635050E-04  2.7763200E-03  6.3984000E-04  1.2567700E-05
  6.6806400E-04  2.8761600E-03  7.4938150E-04  2.9979313E-03  7.4948290E-04  7.4948290E-04  2.9979313E-03  7.4938150E-04  2.8761600E-03  6.6806400E-04  1.2913200E-05
  6.9590400E-04  2.9760000E-03  7.7241350E-04  3.0900271E-03  7.7250680E-04  7.7250680E-04  3.0900271E-03  7.7241350E-04  2.9760000E-03  6.9590400E-04  1.3249100E-05
  0.0000000E+00 -4.7326300E-04  2.6544530E-04  1.0714814E-03  2.6782480E-04  2.6782480E-04  1.0714814E-03  2.6544530E-04 -4.7326300E-04  0.0000000E+00  3.4336000E-06
  0.0000000E+00 -2.8382200E-04  2.6633290E-04  1.0725775E-03  2.6824280E-04  2.6824280E-04  1.0725775E-03  2.6633290E-04 -2.8382200E-04  0.0000000E+00  3.1646000E-06
  0.0000000E+00 -1.1562400E-04  2.6996460E-04  1.0863030E-03  2.7152820E-04  2.7152820E-04  1.0863030E-03  2.6996460E-04 -1.1562400E-04  0.0000000E+00  3.1225000E-06
  0.0000000E+00  3.4648400E-05  2.7552270E-04  1.1074975E-03  2.7682540E-04  2.7682540E-04  1.1074975E-03  2.7552270E-04  3.4648400E-05  0.0000000E+00  3.1944000E-06
  0.0000000E+00  1.7401800E-04  2.8268900E-04  1.1349437E-03  2.8378510E-04  2.8378510E-04  1.1349437E-03  2.8268900E-04  1.7401800E-04  0.0000000E+00  3.3276000E-06
  0.0000000E+00  3.0593800E-04  2.9144500E-04  1.1694941E-03  2.9237450E-04  2.9237450E-04  1.1694941E-03  2.9144500E-04  3.0593800E-04  0.0000000E+00  3.4946000E-06
  0.0000000E+00  4.2398700E-04  3.0082150E-04  1.2062901E-03  3.0162150E-04  3.0162150E-04  1.2062901E-03  3.0082150E-04  4.2398700E-04  0.0000000E+00  3.6697000E-06
  0.0000000E+00  5.3854400E-04  3.1138240E-04  1.2480971E-03  3.1207320E-04  3.1207320E-04  1.2480971E-03  3.1138240E-04  5.3854400E-04  0.0000000E+00  3.8562000E-06
  0.0000000E+00  5.3887340E-04  3.1141490E-04  1.2482266E-03  3.1210540E-04  3.1210540E-04  1.2482266E-03  3.1141490E-04  5.3887340E-04  0.0000000E+00  3.8568000E-06
 -5.5319100E-05  6.9752700E-04  3.2881620E-04  1.3179225E-03  3.2938390E-04  3.2938390E-04  1.3179225E-03  3.2881620E-04  6.9752700E-04 -5.5319100E-05  4.1207000E-06
  6.9161000E-06  8.5078700E-04  3.4782590E-04  1.3927881E-03  3.4829440E-04  3.4829440E-04  1.3927881E-03  3.4782590E-04  8.5078700E-04  6.9161000E-06  4.4552000E-06
  6.4902700E-05  9.9716000E-04  3.6782550E-04  1.4726637E-03  3.6821460E-04  3.6821460E-04  1.4726637E-03  3.6782550E-04  9.9716000E-04  6.4902700E-05  4.8163000E-06
  1.1707900E-04  1.1329600E-03  3.8803690E-04  1.5536509E-03  3.8836440E-04  3.8836440E-04  1.5536509E-03  3.8803690E-04  1.1329600E-03  1.1707900E-04  5.1706000E-06
  1.6490000E-04  1.2610000E-03  4.0845480E-04  1.6347391E-03  4.0873330E-04  4.0873330E-04  1.6347391E-03  4.0845480E-04  1.2610000E-03  1.6490000E-04  5.5118000E-06
  2.0913200E-04  1.3822500E-03  4.2897920E-04  1.7168728E-03  4.2921830E-04  4.2921830E-04  1.7168728E-03  4.2897920E-04  1.3822500E-03  2.0913200E-04  5.8369000E-06
  2.5123000E-04  1.5015600E-03  4.5009220E-04  1.8009990E-03  4.5029830E-04  4.5029830E-04  1.8009990E-03  4.5009220E-04  1.5015600E-03  2.5123000E-04  6.1544000E-06
  2.9041800E-04  1.6150500E-03  4.7121140E-04  1.8851737E-03  4.7139060E-04  4.7139060E-04  1.8851737E-03  4.7121140E-04  1.6150500E-03  2.9041800E-04  6.4556000E-06
  3.2756900E-04  1.7256300E-03  4.9233480E-04  1.9703542E-03  4.9249170E-04  4.9249170E-04  1.9703542E-03  4.9233480E-04  1.7256300E-03  3.2756900E-04  6.7443000E-06
  3.6297400E-04  1.8333000E-03  5.1365600E-04  2.0555629E-03  5.1379390E-04  5.1379390E-04  2.0555629E-03  5.1365600E-04  1.8333000E-03  3.6297400E-04  7.0233000E-06
  3.9692400E-04  1.9390300E-03  5.3507700E-04  2.1407958E-03  5.3519900E-04  5.3519900E-04  2.1407958E-03  5.3507700E-04  1.9390300E-03  3.9692400E-04  7.2938000E-06
  4.2951600E-04  2.0418500E-03  5.5659730E-04  2.2270164E-03  5.5670570E-04  5.5670570E-04  2.2270164E-03  5.5659730E-04  2.0418500E-03  4.2951600E-04  7.5564000E-06
  4.6104100E-04  2.1437000E-03  5.7811970E-04  2.3132530E-03  5.7821630E-04  5.7821630E-04  2.3132530E-03  5.7811970E-04  2.1437000E-03  4.6104100E-04  7.8124000E-06
  4.9149900E-04  2.2436100E-03  5.9974060E-04  2.3995024E-03  5.9982710E-04  5.9982710E-04  2.3995024E-03  5.9974060E-04  2.2436100E-03  4.9149900E-04  8.0625000E-06
  5.2118100E-04  2.3425500E-03  6.2136290E-04  2.4857625E-03  6.2144070E-04  6.2144070E-04  2.4857625E-03  6.2136290E-04  2.3425500E-03  5.2118100E-04  8.3078000E-06
  5.5008700E-04  2.4405200E-03  6.4298620E-04  2.5720316E-03  6.4305650E-04  6.4305650E-04  2.5720316E-03  6.4298620E-04  2.4405200E-03  5.5008700E-04  8.5493000E-06
  5.7821700E-04  2.5365500E-03  6.6461060E-04  2.6592784E-03  6.6467420E-04  6.6467420E-04  2.6592784E-03  6.6461060E-04  2.5365500E-03  5.7821700E-04  8.7868000E-06
  6.0576500E-04  2.6316100E-03  6.8633270E-04  2.7455617E-03  6.8639040E-04  6.8639040E-04  2.7455617E-03  6.8633270E-04  2.6316100E-03  6.0576500E-04  9.0215000E-06
  6.3302200E-04  2.7276400E-03  7.0805560E-04  2.8328203E-03  7.0810810E-04  7.0810810E-04  2.8328203E-03  7.0805560E-04  2.7276400E-03  6.3302200E-04  9.2543000E-06
  6.5960000E-04  2.8217300E-03  7.2977900E-04  2.9191137E-03  7.2982690E-04  7.2982690E-04  2.9191137E-03  7.2977900E-04  2.8217300E-03  6.5960000E-04  9.4841000E-06
  6.8579000E-04  2.9148500E-03  7.5150290E-04  3.0063812E-03  7.5154680E-04  7.5154680E-04  3.0063812E-03  7.5150290E-04  2.9148500E-03  6.8579000E-04  9.7101000E-06
  0.0000000E+00 -4.8137600E-04  2.8472140E-04  1.1435179E-03  2.8592870E-04  2.8592870E-04  1.1435179E-03  2.8472140E-04 -4.8137600E-04  0.0000000E+00  2.5257000E-06
  0.0000000E+00 -2.6087600E-04  2.8358010E-04  1.1385013E-03  2.8452730E-04  2.8452730E-04  1.1385013E-03  2.8358010E-04 -2.6087600E-04  0.0000000E+00  2.3361000E-06
  0.0000000E+00 -7.1079400E-05  2.8564690E-04  1.1458238E-03  2.8640700E-04  2.8640700E-04  1.1458238E-03  2.8564690E-04 -7.1079400E-05  0.0000000E+00  2.3122000E-06
  0.0000000E+00  9.4227000E-05  2.8991840E-04  1.1623574E-03  2.9054060E-04  2.9054060E-04  1.1623574E-03  2.8991840E-04  9.4227000E-05  0.0000000E+00  2.3647000E-06
  0.0000000E+00  2.4402000E-04  2.9598490E-04  1.1859980E-03  2.9650000E-04  2.9650000E-04  1.1859980E-03  2.9598490E-04  2.4402000E-04  0.0000000E+00  2.4555000E-06
  0.0000000E+00  3.8298400E-04  3.0364110E-04  1.2166720E-03  3.0407010E-04  3.0407010E-04  1.2166720E-03  3.0364110E-04  3.8298400E-04  0.0000000E+00  2.5652000E-06
  0.0000000E+00  5.0509200E-04  3.1210200E-04  1.2504506E-03  3.1246570E-04  3.1246570E-04  1.2504506E-03  3.1210200E-04  5.0509200E-04  0.0000000E+00  2.6784000E-06
  0.0000000E+00  6.2171200E-04  3.2174980E-04  1.2882374E-03  3.2205950E-04  3.2205950E-04  1.2882374E-03  3.2174980E-04  6.2171200E-04  0.0000000E+00  2.7952000E-06
  0.0000000E+00  6.2204490E-04  3.2177950E-04  1.2883521E-03  3.2208900E-04  3.2208900E-04  1.2883521E-03  3.2177950E-04  6.2204490E-04  0.0000000E+00  2.7955000E-06
 -5.0960000E-05  7.8086400E-04  3.3795780E-04  1.3524372E-03  3.3820740E-04  3.3820740E-04  1.3524372E-03  3.3795780E-04  7.8086400E-04 -5.0960000E-05  2.9925000E-06
  1.6268000E-05  9.3158800E-04  3.5555030E-04  1.4226180E-03  3.5575240E-04  3.5575240E-04  1.4226180E-03  3.5555030E-04  9.3158800E-04  1.6268000E-05  3.2208000E-06
  7.7576800E-05  1.0740800E-03  3.7413300E-04  1.4977801E-03  3.7429800E-04  3.7429800E-04  1.4977801E-03  3.7413300E-04  1.0740800E-03  7.7576800E-05  3.4563000E-06
  1.3171200E-04  1.2034400E-03  3.9292060E-04  1.5720327E-03  3.9305720E-04  3.9305720E-04  1.5720327E-03  3.9292060E-04  1.2034400E-03  1.3171200E-04  3.6773000E-06
  1.8051600E-04  1.3249600E-03  4.1191040E-04  1.6482946E-03  4.1202470E-04  4.1202470E-04  1.6482946E-03  4.1191040E-04  1.3249600E-03  1.8051600E-04  3.8848000E-06
  2.2491000E-04  1.4396200E-03  4.3100270E-04  1.7245936E-03  4.3109950E-04  4.3109950E-04  1.7245936E-03  4.3100270E-04  1.4396200E-03  2.2491000E-04  4.0786000E-06
  2.6665800E-04  1.5513400E-03  4.5068620E-04  1.8028776E-03  4.5076840E-04  4.5076840E-04  1.8028776E-03  4.5068620E-04  1.5513400E-03  2.6665800E-04  4.2637000E-06
  3.0507400E-04  1.6571800E-03  4.7017660E-04  1.8811842E-03  4.7024710E-04  4.7024710E-04  1.8811842E-03  4.7017660E-04  1.6571800E-03  3.0507400E-04  4.4380000E-06
  3.4113800E-04  1.7600800E-03  4.8996290E-04  1.9595073E-03  4.9002380E-04  4.9002380E-04  1.9595073E-03  4.8996290E-04  1.7600800E-03  3.4113800E-04  4.6045000E-06
  3.7524200E-04  1.8590600E-03  5.0975090E-04  2.0388235E-03  5.0980380E-04  5.0980380E-04  2.0388235E-03  5.0975090E-04  1.8590600E-03  3.7524200E-04  4.7642000E-06
  4.0758200E-04  1.9570600E-03  5.2954030E-04  2.1181500E-03  5.2958650E-04  5.2958650E-04  2.1181500E-03  5.2954030E-04  1.9570600E-03  4.0758200E-04  4.9180000E-06
  4.3855000E-04  2.0521200E-03  5.4952660E-04  2.1984650E-03  5.4956730E-04  5.4956730E-04  2.1984650E-03  5.4952660E-04  2.0521200E-03  4.3855000E-04  5.0669000E-06
  4.6814600E-04  2.1452200E-03  5.6941590E-04  2.2778068E-03  5.6945170E-04  5.6945170E-04  2.2778068E-03  5.6941590E-04  2.1452200E-03  4.6814600E-04  5.2128000E-06
  4.9686000E-04  2.2373400E-03  5.8950180E-04  2.3581343E-03  5.8953360E-04  5.8953360E-04  2.3581343E-03  5.8950180E-04  2.2373400E-03  4.9686000E-04  5.3549000E-06
  5.2449600E-04  2.3284800E-03  6.0949030E-04  2.4384664E-03  6.0951860E-04  6.0951860E-04  2.4384664E-03  6.0949030E-04  2.3284800E-03  5.2449600E-04  5.4941000E-06
  5.5144600E-04  2.4176600E-03  6.2957730E-04  2.5178223E-03  6.2960260E-04  6.2960260E-04  2.5178223E-03  6.2957730E-04  2.4176600E-03  5.5144600E-04  5.6312000E-06
  5.7761200E-04  2.5058600E-03  6.4956670E-04  2.5981614E-03  6.4958940E-04  6.4958940E-04  2.5981614E-03  6.4956670E-04  2.5058600E-03  5.7761200E-04  5.7655000E-06
  6.0309200E-04  2.5940600E-03  6.6955640E-04  2.6785033E-03  6.6957680E-04  6.6957680E-04  2.6785033E-03  6.6955640E-04  2.5940600E-03  6.0309200E-04  5.8987000E-06
  6.2827800E-04  2.6812800E-03  6.8974240E-04  2.7588473E-03  6.8976080E-04  6.8976080E-04  2.7588473E-03  6.8974240E-04  2.6812800E-03  6.2827800E-04  6.0310000E-06
  6.5277800E-04  2.7675200E-03  7.0983070E-04  2.8391934E-03  7.0984730E-04  7.0984730E-04  2.8391934E-03  7.0983070E-04  2.7675200E-03  6.5277800E-04  6.1623000E-06
  6.7698400E-04  2.8527800E-03  7.2991910E-04  2.9195410E-03  7.2993430E-04  7.2993430E-04  2.9195410E-03  7.2991910E-04  2.8527800E-03  6.7698400E-04  6.2917000E-06
  0.0000000E+00 -4.8723420E-04  3.1939010E-04  1.2792782E-03  3.1977280E-04  3.1977280E-04  1.2792782E-03  3.1939010E-04 -4.8723420E-04  0.0000000E+00  1.5096000E-06
  0.0000000E+00 -2.0620560E-04  3.1527570E-04  1.2628614E-03  3.1556520E-04  3.1556520E-04  1.2628614E-03  3.1527570E-04 -2.0620560E-04  0.0000000E+00  1.3982000E-06
  0.0000000E+00  2.4194300E-05  3.1513950E-04  1.2614582E-03  3.1536400E-04  3.1536400E-04  1.2614582E-03  3.1513950E-04  2.4194300E-05  0.0000000E+00  1.3810000E-06
  0.0000000E+00  2.1660740E-04  3.1778540E-04  1.2720530E-03  3.1796350E-04  3.1796350E-04  1.2720530E-03  3.1778540E-04  2.1660740E-04  0.0000000E+00  1.4028000E-06
  0.0000000E+00  3.8456990E-04  3.2251830E-04  1.2906487E-03  3.2266150E-04  3.2266150E-04  1.2906487E-03  3.2251830E-04  3.8456990E-04  0.0000000E+00  1.4432000E-06
  0.0000000E+00  5.3519720E-04  3.2893930E-04  1.3162337E-03  3.2905540E-04  3.2905540E-04  1.3162337E-03  3.2893930E-04  5.3519720E-04  0.0000000E+00  1.4909000E-06
  0.0000000E+00  6.6371700E-04  3.3635590E-04  1.3458277E-03  3.3645190E-04  3.3645190E-04  1.3458277E-03  3.3635590E-04  6.6371700E-04  0.0000000E+00  1.5389000E-06
  0.0000000E+00  7.8337070E-04  3.4486690E-04  1.3794006E-03  3.4494660E-04  3.4494660E-04  1.3794006E-03  3.4486690E-04  7.8337070E-04  0.0000000E+00  1.5888000E-06
  0.0000000E+00  7.8370840E-04  3.4489300E-04  1.3795024E-03  3.4497260E-04  3.4497260E-04  1.3795024E-03  3.4489300E-04  7.8370840E-04  0.0000000E+00  1.5890000E-06
 -3.9840300E-05  9.4149400E-04  3.5932580E-04  1.4377280E-03  3.5938800E-04  3.5938800E-04  1.4377280E-03  3.5932580E-04  9.4149400E-04 -3.9840300E-05  1.7278000E-06
  3.6953200E-05  1.0869005E-03  3.7517210E-04  1.5010727E-03  3.7522090E-04  3.7522090E-04  1.5010727E-03  3.7517210E-04  1.0869005E-03  3.6953200E-05  1.8534000E-06
  1.0446710E-04  1.2216500E-03  3.9191490E-04  1.5674456E-03  3.9195350E-04  3.9195350E-04  1.5674456E-03  3.9191490E-04  1.2216500E-03  1.0446710E-04  1.9635000E-06
  1.6213730E-04  1.3425241E-03  4.0876050E-04  1.6357404E-03  4.0879160E-04  4.0879160E-04  1.6357404E-03  4.0876050E-04  1.3425241E-03  1.6213730E-04  2.0578000E-06
  2.1270350E-04  1.4535406E-03  4.2590340E-04  1.7031417E-03  4.2592880E-04  4.2592880E-04  1.7031417E-03  4.2590340E-04  1.4535406E-03  2.1270350E-04  2.1402000E-06
  2.5754350E-04  1.5566558E-03  4.4304940E-04  1.7724833E-03  4.4307030E-04  4.4307030E-04  1.7724833E-03  4.4304940E-04  1.5566558E-03  2.5754350E-04  2.2145000E-06
  2.9873490E-04  1.6558182E-03  4.6059610E-04  1.8428397E-03  4.6061350E-04  4.6061350E-04  1.8428397E-03  4.6059610E-04  1.6558182E-03  2.9873490E-04  2.2839000E-06
  3.3587630E-04  1.7500131E-03  4.7813710E-04  1.9122302E-03  4.7815170E-04  4.7815170E-04  1.9122302E-03  4.7813710E-04  1.7500131E-03  3.3587630E-04  2.3482000E-06
  3.7015360E-04  1.8412415E-03  4.9578560E-04  1.9835579E-03  4.9579790E-04  4.9579790E-04  1.9835579E-03  4.9578560E-04  1.8412415E-03  3.7015360E-04  2.4096000E-06
  4.0206070E-04  1.9284961E-03  5.1343160E-04  2.0539461E-03  5.1344210E-04  5.1344210E-04  2.0539461E-03  5.1343160E-04  1.9284961E-03  4.0206070E-04  2.4689000E-06
  4.3208550E-04  2.0147719E-03  5.3117400E-04  2.1243368E-03  5.3118300E-04  5.3118300E-04  2.1243368E-03  5.3117400E-04  2.0147719E-03  4.3208550E-04  2.5262000E-06
  4.6033620E-04  2.0980842E-03  5.4892170E-04  2.1957196E-03  5.4892950E-04  5.4892950E-04  2.1957196E-03  5.4892170E-04  2.0980842E-03  4.6033620E-04  2.5824000E-06
  4.8729490E-04  2.1793994E-03  5.6676390E-04  2.2670750E-03  5.6677060E-04  5.6677060E-04  2.2670750E-03  5.6676390E-04  2.1793994E-03  4.8729490E-04  2.6367000E-06
  5.1307400E-04  2.2597389E-03  5.8451350E-04  2.3384639E-03  5.8451930E-04  5.8451930E-04  2.3384639E-03  5.8451350E-04  2.2597389E-03  5.1307400E-04  2.6900000E-06
  5.3776050E-04  2.3390854E-03  6.0235780E-04  2.4088787E-03  6.0236290E-04  6.0236290E-04  2.4088787E-03  6.0235780E-04  2.3390854E-03  5.3776050E-04  2.7432000E-06
  5.6175550E-04  2.4174160E-03  6.2010790E-04  2.4802406E-03  6.2011240E-04  6.2011240E-04  2.4802406E-03  6.2010790E-04  2.4174160E-03  5.6175550E-04  2.7964000E-06
  5.8495890E-04  2.4947679E-03  6.3795270E-04  2.5516179E-03  6.3795670E-04  6.3795670E-04  2.5516179E-03  6.3795270E-04  2.4947679E-03  5.8495890E-04  2.8476000E-06
  6.0746820E-04  2.5711589E-03  6.5569860E-04  2.6230101E-03  6.5570220E-04  6.5570220E-04  2.6230101E-03  6.5569860E-04  2.5711589E-03  6.0746820E-04  2.8998000E-06
  6.2958310E-04  2.6475067E-03  6.7354830E-04  2.6943886E-03  6.7355140E-04  6.7355140E-04  2.6943886E-03  6.7354830E-04  2.6475067E-03  6.2958310E-04  2.9510000E-06
  6.5110260E-04  2.7228757E-03  6.9139480E-04  2.7657817E-03  6.9139760E-04  6.9139760E-04  2.7657817E-03  6.9139480E-04  2.7228757E-03  6.5110260E-04  3.0022000E-06
  6.7222900E-04  2.7972579E-03  7.0914410E-04  2.8361889E-03  7.0914660E-04  7.0914660E-04  2.8361889E-03  7.0914410E-04  2.7972579E-03  6.7222900E-04  3.0524000E-06
  0.0000000E+00 -4.7748952E-04  3.1300230E-04  1.2536926E-03  3.1337734E-04  3.1337734E-04  1.2536926E-03  3.1300230E-04 -4.7748952E-04  0.0000000E+00  1.4794080E-06
  0.0000000E+00 -2.0208149E-04  3.0897019E-04  1.2376042E-03  3.0925390E-04  3.0925390E-04  1.2376042E-03  3.0897019E-04 -2.0208149E-04  0.0000000E+00  1.3702360E-06
  0.0000000E+00  2.3710414E-05  3.0883671E-04  1.2362290E-03  3.0905672E-04  3.0905672E-04  1.2362290E-03  3.0883671E-04  2.3710414E-05  0.0000000E+00  1.3533800E-06
  0.0000000E+00  2.1227525E-04  3.1142969E-04  1.2466119E-03  3.1160423E-04  3.1160423E-04  1.2466119E-03  3.1142969E-04  2.1227525E-04  0.0000000E+00  1.3747440E-06
  0.0000000E+00  3.7687850E-04  3.1606793E-04  1.2648357E-03  3.1620827E-04  3.1620827E-04  1.2648357E-03  3.1606793E-04  3.7687850E-04  0.0000000E+00  1.4143360E-06
  0.0000000E+00  5.2449326E-04  3.2236051E-04  1.2899090E-03  3.2247429E-04  3.2247429E-04  1.2899090E-03  3.2236051E-04  5.2449326E-04  0.0000000E+00  1.4610820E-06
  0.0000000E+00  6.5044266E-04  3.2962878E-04  1.3189111E-03  3.2972286E-04  3.2972286E-04  1.3189111E-03  3.2962878E-04  6.5044266E-04  0.0000000E+00  1.5081220E-06
  0.0000000E+00  7.6770329E-04  3.3796956E-04  1.3518126E-03  3.3804767E-04  3.3804767E-04  1.3518126E-03  3.3796956E-04  7.6770329E-04  0.0000000E+00  1.5570240E-06
  0.0000000E+00  7.6803423E-04  3.3799514E-04  1.3519124E-03  3.3807315E-04  3.3807315E-04  1.3519124E-03  3.3799514E-04  7.6803423E-04  0.0000000E+00  1.5572200E-06
 -3.9043494E-05  9.2266412E-04  3.5213928E-04  1.4089734E-03  3.5220024E-04  3.5220024E-04  1.4089734E-03  3.5213928E-04  9.2266412E-04 -3.9043494E-05  1.6932440E-06
  3.6214136E-05  1.0651625E-03  3.6766866E-04  1.4710512E-03  3.6771648E-04  3.6771648E-04  1.4710512E-03  3.6766866E-04  1.0651625E-03  3.6214136E-05  1.8163320E-06
  1.0237776E-04  1.1972170E-03  3.8407660E-04  1.5360967E-03  3.8411443E-04  3.8411443E-04  1.5360967E-03  3.8407660E-04  1.1972170E-03  1.0237776E-04  1.9242300E-06
  1.5889455E-04  1.3156736E-03  4.0058529E-04  1.6030256E-03  4.0061577E-04  4.0061577E-04  1.6030256E-03  4.0058529E-04  1.3156736E-03  1.5889455E-04  2.0166440E-06
  2.0844943E-04  1.4244698E-03  4.1738533E-04  1.6690789E-03  4.1741022E-04  4.1741022E-04  1.6690789E-03  4.1738533E-04  1.4244698E-03  2.0844943E-04  2.0973960E-06
  2.5239263E-04  1.5255227E-03  4.3418841E-04  1.7370336E-03  4.3420889E-04  4.3420889E-04  1.7370336E-03  4.3418841E-04  1.5255227E-03  2.5239263E-04  2.1702100E-06
  2.9276020E-04  1.6227018E-03  4.5138418E-04  1.8059829E-03  4.5140123E-04  4.5140123E-04  1.8059829E-03  4.5138418E-04  1.6227018E-03  2.9276020E-04  2.2382220E-06
  3.2915877E-04  1.7150128E-03  4.6857436E-04  1.8739856E-03  4.6858867E-04  4.6858867E-04  1.8739856E-03  4.6857436E-04  1.7150128E-03  3.2915877E-04  2.3012360E-06
  3.6275053E-04  1.8044167E-03  4.8586989E-04  1.9438867E-03  4.8588194E-04  4.8588194E-04  1.9438867E-03  4.8586989E-04  1.8044167E-03  3.6275053E-04  2.3614080E-06
  3.9401949E-04  1.8899262E-03  5.0316297E-04  2.0128672E-03  5.0317326E-04  5.0317326E-04  2.0128672E-03  5.0316297E-04  1.8899262E-03  3.9401949E-04  2.4195220E-06
  4.2344379E-04  1.9744765E-03  5.2055052E-04  2.0818501E-03  5.2055934E-04  5.2055934E-04  2.0818501E-03  5.2055052E-04  1.9744765E-03  4.2344379E-04  2.4756760E-06
  4.5112948E-04  2.0561225E-03  5.3794327E-04  2.1518052E-03  5.3795091E-04  5.3795091E-04  2.1518052E-03  5.3794327E-04  2.0561225E-03  4.5112948E-04  2.5307520E-06
  4.7754900E-04  2.1358114E-03  5.5542862E-04  2.2217335E-03  5.5543519E-04  5.5543519E-04  2.2217335E-03  5.5542862E-04  2.1358114E-03  4.7754900E-04  2.5839660E-06
  5.0281252E-04  2.2145441E-03  5.7282323E-04  2.2916946E-03  5.7282891E-04  5.7282891E-04  2.2916946E-03  5.7282323E-04  2.2145441E-03  5.0281252E-04  2.6362000E-06
  5.2700529E-04  2.2923037E-03  5.9031064E-04  2.3607011E-03  5.9031564E-04  5.9031564E-04  2.3607011E-03  5.9031064E-04  2.2923037E-03  5.2700529E-04  2.6883360E-06
  5.5052039E-04  2.3690677E-03  6.0770574E-04  2.4306358E-03  6.0771015E-04  6.0771015E-04  2.4306358E-03  6.0770574E-04  2.3690677E-03  5.5052039E-04  2.7404720E-06
  5.7325972E-04  2.4448725E-03  6.2519365E-04  2.5005855E-03  6.2519757E-04  6.2519757E-04  2.5005855E-03  6.2519365E-04  2.4448725E-03  5.7325972E-04  2.7906480E-06
  5.9531884E-04  2.5197357E-03  6.4258463E-04  2.5705499E-03  6.4258816E-04  6.4258816E-04  2.5705499E-03  6.4258463E-04  2.5197357E-03  5.9531884E-04  2.8418040E-06
  6.1699144E-04  2.5945566E-03  6.6007733E-04  2.6405008E-03  6.6008037E-04  6.6008037E-04  2.6405008E-03  6.6007733E-04  2.5945566E-03  6.1699144E-04  2.8919800E-06
  6.3808055E-04  2.6684182E-03  6.7756690E-04  2.7104661E-03  6.7756965E-04  6.7756965E-04  2.7104661E-03  6.7756690E-04  2.6684182E-03  6.3808055E-04  2.9421560E-06
  6.5878442E-04  2.7413127E-03  6.9496122E-04  2.7794651E-03  6.9496367E-04  6.9496367E-04  2.7794651E-03  6.9496122E-04  2.7413127E-03  6.5878442E-04  2.9913520E-06
  0.0000000E+00 -4.6287249E-04  3.0342059E-04  1.2153143E-03  3.0378416E-04  3.0378416E-04  1.2153143E-03  3.0342059E-04 -4.6287249E-04  0.0000000E+00  1.4341200E-06
  0.0000000E+00 -1.9589532E-04  2.9951191E-04  1.1997183E-03  2.9978694E-04  2.9978694E-04  1.1997183E-03  2.9951191E-04 -1.9589532E-04  0.0000000E+00  1.3282900E-06
  0.0000000E+00  2.2984585E-05  2.9938252E-04  1.1983853E-03  2.9959580E-04  2.9959580E-04  1.1983853E-03  2.9938252E-04  2.2984585E-05  0.0000000E+00  1.3119500E-06
  0.0000000E+00  2.0577703E-04  3.0189613E-04  1.2084503E-03  3.0206532E-04  3.0206532E-04  1.2084503E-03  3.0189613E-04  2.0577703E-04  0.0000000E+00  1.3326600E-06
  0.0000000E+00  3.6534140E-04  3.0639238E-04  1.2261163E-03  3.0652842E-04  3.0652842E-04  1.2261163E-03  3.0639238E-04  3.6534140E-04  0.0000000E+00  1.3710400E-06
  0.0000000E+00  5.0843734E-04  3.1249233E-04  1.2504220E-03  3.1260263E-04  3.1260263E-04  1.2504220E-03  3.1249233E-04  5.0843734E-04  0.0000000E+00  1.4163550E-06
  0.0000000E+00  6.3053115E-04  3.1953811E-04  1.2785363E-03  3.1962931E-04  3.1962931E-04  1.2785363E-03  3.1953811E-04  6.3053115E-04  0.0000000E+00  1.4619550E-06
  0.0000000E+00  7.4420217E-04  3.2762355E-04  1.3104306E-03  3.2769927E-04  3.2769927E-04  1.3104306E-03  3.2762355E-04  7.4420217E-04  0.0000000E+00  1.5093600E-06
  0.0000000E+00  7.4452298E-04  3.2764835E-04  1.3105273E-03  3.2772397E-04  3.2772397E-04  1.3105273E-03  3.2764835E-04  7.4452298E-04  0.0000000E+00  1.5095500E-06
 -3.7848285E-05  8.9441930E-04  3.4135951E-04  1.3658416E-03  3.4141860E-04  3.4141860E-04  1.3658416E-03  3.4135951E-04  8.9441930E-04 -3.7848285E-05  1.6414100E-06
  3.5105540E-05  1.0325555E-03  3.5641349E-04  1.4260191E-03  3.5645985E-04  3.5645985E-04  1.4260191E-03  3.5641349E-04  1.0325555E-03  3.5105540E-05  1.7607300E-06
  9.9243745E-05  1.1605675E-03  3.7231916E-04  1.4890733E-03  3.7235583E-04  3.7235583E-04  1.4890733E-03  3.7231916E-04  1.1605675E-03  9.9243745E-05  1.8653250E-06
  1.5403043E-04  1.2753979E-03  3.8832247E-04  1.5539534E-03  3.8835202E-04  3.8835202E-04  1.5539534E-03  3.8832247E-04  1.2753979E-03  1.5403043E-04  1.9549100E-06
  2.0206832E-04  1.3808636E-03  4.0460823E-04  1.6179846E-03  4.0463236E-04  4.0463236E-04  1.6179846E-03  4.0460823E-04  1.3808636E-03  2.0206832E-04  2.0331900E-06
  2.4466632E-04  1.4788230E-03  4.2089693E-04  1.6838591E-03  4.2091678E-04  4.2091678E-04  1.6838591E-03  4.2089693E-04  1.4788230E-03  2.4466632E-04  2.1037750E-06
  2.8379816E-04  1.5730273E-03  4.3756629E-04  1.7506977E-03  4.3758283E-04  4.3758283E-04  1.7506977E-03  4.3756629E-04  1.5730273E-03  2.8379816E-04  2.1697050E-06
  3.1908248E-04  1.6625124E-03  4.5423024E-04  1.8166187E-03  4.5424411E-04  4.5424411E-04  1.8166187E-03  4.5423024E-04  1.6625124E-03  3.1908248E-04  2.2307900E-06
  3.5164592E-04  1.7491794E-03  4.7099632E-04  1.8843800E-03  4.7100800E-04  4.7100800E-04  1.8843800E-03  4.7099632E-04  1.7491794E-03  3.5164592E-04  2.2891200E-06
  3.8195766E-04  1.8320713E-03  4.8776002E-04  1.9512488E-03  4.8776999E-04  4.8776999E-04  1.9512488E-03  4.8776002E-04  1.8320713E-03  3.8195766E-04  2.3454550E-06
  4.1048122E-04  1.9140333E-03  5.0461530E-04  2.0181200E-03  5.0462385E-04  5.0462385E-04  2.0181200E-03  5.0461530E-04  1.9140333E-03  4.1048122E-04  2.3998900E-06
  4.3731939E-04  1.9931800E-03  5.2147561E-04  2.0859336E-03  5.2148303E-04  5.2148303E-04  2.0859336E-03  5.2147561E-04  1.9931800E-03  4.3731939E-04  2.4532800E-06
  4.6293015E-04  2.0704294E-03  5.3842570E-04  2.1537212E-03  5.3843207E-04  5.3843207E-04  2.1537212E-03  5.3842570E-04  2.0704294E-03  4.6293015E-04  2.5048650E-06
  4.8742030E-04  2.1467520E-03  5.5528782E-04  2.2215407E-03  5.5529333E-04  5.5529333E-04  2.2215407E-03  5.5528782E-04  2.1467520E-03  4.8742030E-04  2.5555000E-06
  5.1087248E-04  2.2221311E-03  5.7223991E-04  2.2884348E-03  5.7224475E-04  5.7224475E-04  2.2884348E-03  5.7223991E-04  2.2221311E-03  5.1087248E-04  2.6060400E-06
  5.3366772E-04  2.2965452E-03  5.8910251E-04  2.3562286E-03  5.8910678E-04  5.8910678E-04  2.3562286E-03  5.8910251E-04  2.2965452E-03  5.3366772E-04  2.6565800E-06
  5.5571095E-04  2.3700295E-03  6.0605507E-04  2.4240370E-03  6.0605886E-04  6.0605886E-04  2.4240370E-03  6.0605507E-04  2.3700295E-03  5.5571095E-04  2.7052200E-06
  5.7709479E-04  2.4426010E-03  6.2291367E-04  2.4918596E-03  6.2291709E-04  6.2291709E-04  2.4918596E-03  6.2291367E-04  2.4426010E-03  5.7709479E-04  2.7548100E-06
  5.9810395E-04  2.5151314E-03  6.3987088E-04  2.5596692E-03  6.3987383E-04  6.3987383E-04  2.5596692E-03  6.3987088E-04  2.5151314E-03  5.9810395E-04  2.8034500E-06
  6.1854747E-04  2.5867319E-03  6.5682506E-04  2.6274926E-03  6.5682772E-04  6.5682772E-04  2.6274926E-03  6.5682506E-04  2.5867319E-03  6.1854747E-04  2.8520900E-06
  6.3861755E-04  2.6573950E-03  6.7368689E-04  2.6943795E-03  6.7368927E-04  6.7368927E-04  2.6943795E-03  6.7368689E-04  2.6573950E-03  6.3861755E-04  2.8997800E-06
  0.0000000E+00 -4.3851078E-04  2.8745109E-04  1.1513504E-03  2.8779552E-04  2.8779552E-04  1.1513504E-03  2.8745109E-04 -4.3851078E-04  0.0000000E+00  1.3586400E-06
  0.0000000E+00 -1.8558504E-04  2.8374813E-04  1.1365753E-03  2.8400868E-04  2.8400868E-04  1.1365753E-03  2.8374813E-04 -1.8558504E-04  0.0000000E+00  1.2583800E-06
  0.0000000E+00  2.1774870E-05  2.8362555E-04  1.1353124E-03  2.8382760E-04  2.8382760E-04  1.1353124E-03  2.8362555E-04  2.1774870E-05  0.0000000E+00  1.2429000E-06
  0.0000000E+00  1.9494666E-04  2.8600686E-04  1.1448477E-03  2.8616715E-04  2.8616715E-04  1.1448477E-03  2.8600686E-04  1.9494666E-04  0.0000000E+00  1.2625200E-06
  0.0000000E+00  3.4611291E-04  2.9026647E-04  1.1615838E-03  2.9039535E-04  2.9039535E-04  1.1615838E-03  2.9026647E-04  3.4611291E-04  0.0000000E+00  1.2988800E-06
  0.0000000E+00  4.8167748E-04  2.9604537E-04  1.1846103E-03  2.9614986E-04  2.9614986E-04  1.1846103E-03  2.9604537E-04  4.8167748E-04  0.0000000E+00  1.3418100E-06
  0.0000000E+00  5.9734530E-04  3.0272031E-04  1.2112449E-03  3.0280671E-04  3.0280671E-04  1.2112449E-03  3.0272031E-04  5.9734530E-04  0.0000000E+00  1.3850100E-06
  0.0000000E+00  7.0503363E-04  3.1038021E-04  1.2414605E-03  3.1045194E-04  3.1045194E-04  1.2414605E-03  3.1038021E-04  7.0503363E-04  0.0000000E+00  1.4299200E-06
  0.0000000E+00  7.0533756E-04  3.1040370E-04  1.2415522E-03  3.1047534E-04  3.1047534E-04  1.2415522E-03  3.1040370E-04  7.0533756E-04  0.0000000E+00  1.4301000E-06
 -3.5856270E-05  8.4734460E-04  3.2339322E-04  1.2939552E-03  3.2344920E-04  3.2344920E-04  1.2939552E-03  3.2339322E-04  8.4734460E-04 -3.5856270E-05  1.5550200E-06
  3.3257880E-05  9.7821045E-04  3.3765489E-04  1.3509654E-03  3.3769881E-04  3.3769881E-04  1.3509654E-03  3.3765489E-04  9.7821045E-04  3.3257880E-05  1.6680600E-06
  9.4020390E-05  1.0994850E-03  3.5272341E-04  1.4107010E-03  3.5275815E-04  3.5275815E-04  1.4107010E-03  3.5272341E-04  1.0994850E-03  9.4020390E-05  1.7671500E-06
  1.4592357E-04  1.2082717E-03  3.6788445E-04  1.4721664E-03  3.6791244E-04  3.6791244E-04  1.4721664E-03  3.6788445E-04  1.2082717E-03  1.4592357E-04  1.8520200E-06
  1.9143315E-04  1.3081865E-03  3.8331306E-04  1.5328275E-03  3.8333592E-04  3.8333592E-04  1.5328275E-03  3.8331306E-04  1.3081865E-03  1.9143315E-04  1.9261800E-06
  2.3178915E-04  1.4009902E-03  3.9874446E-04  1.5952350E-03  3.9876327E-04  3.9876327E-04  1.5952350E-03  3.9874446E-04  1.4009902E-03  2.3178915E-04  1.9930500E-06
  2.6886141E-04  1.4902364E-03  4.1453649E-04  1.6585557E-03  4.1455215E-04  4.1455215E-04  1.6585557E-03  4.1453649E-04  1.4902364E-03  2.6886141E-04  2.0555100E-06
  3.0228867E-04  1.5750118E-03  4.3032339E-04  1.7210072E-03  4.3033653E-04  4.3033653E-04  1.7210072E-03  4.3032339E-04  1.5750118E-03  3.0228867E-04  2.1133800E-06
  3.3313824E-04  1.6571173E-03  4.4620704E-04  1.7852021E-03  4.4621811E-04  4.4621811E-04  1.7852021E-03  4.4620704E-04  1.6571173E-03  3.3313824E-04  2.1686400E-06
  3.6185463E-04  1.7356465E-03  4.6208844E-04  1.8485515E-03  4.6209789E-04  4.6209789E-04  1.8485515E-03  4.6208844E-04  1.7356465E-03  3.6185463E-04  2.2220100E-06
  3.8887695E-04  1.8132947E-03  4.7805660E-04  1.9119031E-03  4.7806470E-04  4.7806470E-04  1.9119031E-03  4.7805660E-04  1.8132947E-03  3.8887695E-04  2.2735800E-06
  4.1430258E-04  1.8882758E-03  4.9402953E-04  1.9761476E-03  4.9403655E-04  4.9403655E-04  1.9761476E-03  4.9402953E-04  1.8882758E-03  4.1430258E-04  2.3241600E-06
  4.3856541E-04  1.9614595E-03  5.1008751E-04  2.0403675E-03  5.1009354E-04  5.1009354E-04  2.0403675E-03  5.1008751E-04  1.9614595E-03  4.3856541E-04  2.3730300E-06
  4.6176660E-04  2.0337650E-03  5.2606215E-04  2.1046175E-03  5.2606737E-04  5.2606737E-04  2.1046175E-03  5.2606215E-04  2.0337650E-03  4.6176660E-04  2.4210000E-06
  4.8398445E-04  2.1051769E-03  5.4212202E-04  2.1679908E-03  5.4212661E-04  5.4212661E-04  2.1679908E-03  5.4212202E-04  2.1051769E-03  4.8398445E-04  2.4688800E-06
  5.0557995E-04  2.1756744E-03  5.5809711E-04  2.2322165E-03  5.5810116E-04  5.5810116E-04  2.2322165E-03  5.5809711E-04  2.1756744E-03  5.0557995E-04  2.5167600E-06
  5.2646301E-04  2.2452911E-03  5.7415743E-04  2.2964561E-03  5.7416103E-04  5.7416103E-04  2.2964561E-03  5.7415743E-04  2.2452911E-03  5.2646301E-04  2.5628400E-06
  5.4672138E-04  2.3140430E-03  5.9012874E-04  2.3607091E-03  5.9013198E-04  5.9013198E-04  2.3607091E-03  5.9012874E-04  2.3140430E-03  5.4672138E-04  2.6098200E-06
  5.6662479E-04  2.3827560E-03  6.0619347E-04  2.4249497E-03  6.0619626E-04  6.0619626E-04  2.4249497E-03  6.0619347E-04  2.3827560E-03  5.6662479E-04  2.6559000E-06
  5.8599234E-04  2.4505881E-03  6.2225532E-04  2.4892035E-03  6.2225784E-04  6.2225784E-04  2.4892035E-03  6.2225532E-04  2.4505881E-03  5.8599234E-04  2.7019800E-06
  6.0500610E-04  2.5175321E-03  6.3822969E-04  2.5525700E-03  6.3823194E-04  6.3823194E-04  2.5525700E-03  6.3822969E-04  2.5175321E-03  6.0500610E-04  2.7471600E-06
  0.0000000E+00 -3.6542565E-04  2.3954258E-04  9.5945865E-04  2.3982960E-04  2.3982960E-04  9.5945865E-04  2.3954258E-04 -3.6542565E-04  0.0000000E+00  1.1322000E-06
  0.0000000E+00 -1.5465420E-04  2.3645677E-04  9.4714605E-04  2.3667390E-04  2.3667390E-04  9.4714605E-04  2.3645677E-04 -1.5465420E-04  0.0000000E+00  1.0486500E-06
  0.0000000E+00  1.8145725E-05  2.3635462E-04  9.4609365E-04  2.3652300E-04  2.3652300E-04  9.4609365E-04  2.3635462E-04  1.8145725E-05  0.0000000E+00  1.0357500E-06
  0.0000000E+00  1.6245555E-04  2.3833905E-04  9.5403975E-04  2.3847262E-04  2.3847262E-04  9.5403975E-04  2.3833905E-04  1.6245555E-04  0.0000000E+00  1.0521000E-06
  0.0000000E+00  2.8842742E-04  2.4188872E-04  9.6798652E-04  2.4199612E-04  2.4199612E-04  9.6798652E-04  2.4188872E-04  2.8842742E-04  0.0000000E+00  1.0824000E-06
  0.0000000E+00  4.0139790E-04  2.4670447E-04  9.8717528E-04  2.4679155E-04  2.4679155E-04  9.8717528E-04  2.4670447E-04  4.0139790E-04  0.0000000E+00  1.1181750E-06
  0.0000000E+00  4.9778775E-04  2.5226693E-04  1.0093708E-03  2.5233892E-04  2.5233892E-04  1.0093708E-03  2.5226693E-04  4.9778775E-04  0.0000000E+00  1.1541750E-06
  0.0000000E+00  5.8752803E-04  2.5865018E-04  1.0345504E-03  2.5870995E-04  2.5870995E-04  1.0345504E-03  2.5865018E-04  5.8752803E-04  0.0000000E+00  1.1916000E-06
  0.0000000E+00  5.8778130E-04  2.5866975E-04  1.0346268E-03  2.5872945E-04  2.5872945E-04  1.0346268E-03  2.5866975E-04  5.8778130E-04  0.0000000E+00  1.1917500E-06
 -2.9880225E-05  7.0612050E-04  2.6949435E-04  1.0782960E-03  2.6954100E-04  2.6954100E-04  1.0782960E-03  2.6949435E-04  7.0612050E-04 -2.9880225E-05  1.2958500E-06
  2.7714900E-05  8.1517538E-04  2.8137907E-04  1.1258045E-03  2.8141567E-04  2.8141567E-04  1.1258045E-03  2.8137907E-04  8.1517538E-04  2.7714900E-05  1.3900500E-06
  7.8350325E-05  9.1623750E-04  2.9393618E-04  1.1755842E-03  2.9396513E-04  2.9396513E-04  1.1755842E-03  2.9393618E-04  9.1623750E-04  7.8350325E-05  1.4726250E-06
  1.2160297E-04  1.0068931E-03  3.0657038E-04  1.2268053E-03  3.0659370E-04  3.0659370E-04  1.2268053E-03  3.0657038E-04  1.0068931E-03  1.2160297E-04  1.5433500E-06
  1.5952762E-04  1.0901554E-03  3.1942755E-04  1.2773563E-03  3.1944660E-04  3.1944660E-04  1.2773563E-03  3.1942755E-04  1.0901554E-03  1.5952762E-04  1.6051500E-06
  1.9315763E-04  1.1674918E-03  3.3228705E-04  1.3293625E-03  3.3230273E-04  3.3230273E-04  1.3293625E-03  3.3228705E-04  1.1674918E-03  1.9315763E-04  1.6608750E-06
  2.2405118E-04  1.2418636E-03  3.4544707E-04  1.3821298E-03  3.4546013E-04  3.4546013E-04  1.3821298E-03  3.4544707E-04  1.2418636E-03  2.2405118E-04  1.7129250E-06
  2.5190722E-04  1.3125098E-03  3.5860282E-04  1.4341727E-03  3.5861377E-04  3.5861377E-04  1.4341727E-03  3.5860282E-04  1.3125098E-03  2.5190722E-04  1.7611500E-06
  2.7761520E-04  1.3809311E-03  3.7183920E-04  1.4876684E-03  3.7184842E-04  3.7184842E-04  1.4876684E-03  3.7183920E-04  1.3809311E-03  2.7761520E-04  1.8072000E-06
  3.0154553E-04  1.4463721E-03  3.8507370E-04  1.5404596E-03  3.8508157E-04  3.8508157E-04  1.5404596E-03  3.8507370E-04  1.4463721E-03  3.0154553E-04  1.8516750E-06
  3.2406412E-04  1.5110789E-03  3.9838050E-04  1.5932526E-03  3.9838725E-04  3.9838725E-04  1.5932526E-03  3.9838050E-04  1.5110789E-03  3.2406412E-04  1.8946500E-06
  3.4525215E-04  1.5735632E-03  4.1169127E-04  1.6467897E-03  4.1169713E-04  4.1169713E-04  1.6467897E-03  4.1169127E-04  1.5735632E-03  3.4525215E-04  1.9368000E-06
  3.6547118E-04  1.6345495E-03  4.2507292E-04  1.7003062E-03  4.2507795E-04  4.2507795E-04  1.7003062E-03  4.2507292E-04  1.6345495E-03  3.6547118E-04  1.9775250E-06
  3.8480550E-04  1.6948042E-03  4.3838513E-04  1.7538479E-03  4.3838948E-04  4.3838948E-04  1.7538479E-03  4.3838513E-04  1.6948042E-03  3.8480550E-04  2.0175000E-06
  4.0332038E-04  1.7543141E-03  4.5176835E-04  1.8066590E-03  4.5177218E-04  4.5177218E-04  1.8066590E-03  4.5176835E-04  1.7543141E-03  4.0332038E-04  2.0574000E-06
  4.2131663E-04  1.8130620E-03  4.6508093E-04  1.8601805E-03  4.6508430E-04  4.6508430E-04  1.8601805E-03  4.6508093E-04  1.8130620E-03  4.2131663E-04  2.0973000E-06
  4.3871918E-04  1.8710759E-03  4.7846453E-04  1.9137134E-03  4.7846752E-04  4.7846752E-04  1.9137134E-03  4.7846453E-04  1.8710759E-03  4.3871918E-04  2.1357000E-06
  4.5560115E-04  1.9283692E-03  4.9177395E-04  1.9672576E-03  4.9177665E-04  4.9177665E-04  1.9672576E-03  4.9177395E-04  1.9283692E-03  4.5560115E-04  2.1748500E-06
  4.7218732E-04  1.9856300E-03  5.0516123E-04  2.0207915E-03  5.0516355E-04  5.0516355E-04  2.0207915E-03  5.0516123E-04  1.9856300E-03  4.7218732E-04  2.2132500E-06
  4.8832695E-04  2.0421568E-03  5.1854610E-04  2.0743363E-03  5.1854820E-04  5.1854820E-04  2.0743363E-03  5.1854610E-04  2.0421568E-03  4.8832695E-04  2.2516500E-06
  5.0417175E-04  2.0979434E-03  5.3185807E-04  2.1271417E-03  5.3185995E-04  5.3185995E-04  2.1271417E-03  5.3185807E-04  2.0979434E-03  5.0417175E-04  2.2893000E-06
  0.0000000E+00 -2.4361710E-04  1.5969505E-04  6.3963910E-04  1.5988640E-04  1.5988640E-04  6.3963910E-04  1.5969505E-04 -2.4361710E-04  0.0000000E+00  7.5480000E-07
  0.0000000E+00 -1.0310280E-04  1.5763785E-04  6.3143070E-04  1.5778260E-04  1.5778260E-04  6.3143070E-04  1.5763785E-04 -1.0310280E-04  0.0000000E+00  6.9910000E-07
  0.0000000E+00  1.2097150E-05  1.5756975E-04  6.3072910E-04  1.5768200E-04  1.5768200E-04  6.3072910E-04  1.5756975E-04  1.2097150E-05  0.0000000E+00  6.9050000E-07
  0.0000000E+00  1.0830370E-04  1.5889270E-04  6.3602650E-04  1.5898175E-04  1.5898175E-04  6.3602650E-04  1.5889270E-04  1.0830370E-04  0.0000000E+00  7.0140000E-07
  0.0000000E+00  1.9228495E-04  1.6125915E-04  6.4532435E-04  1.6133075E-04  1.6133075E-04  6.4532435E-04  1.6125915E-04  1.9228495E-04  0.0000000E+00  7.2160000E-07
  0.0000000E+00  2.6759860E-04  1.6446965E-04  6.5811685E-04  1.6452770E-04  1.6452770E-04  6.5811685E-04  1.6446965E-04  2.6759860E-04  0.0000000E+00  7.4545000E-07
  0.0000000E+00  3.3185850E-04  1.6817795E-04  6.7291385E-04  1.6822595E-04  1.6822595E-04  6.7291385E-04  1.6817795E-04  3.3185850E-04  0.0000000E+00  7.6945000E-07
  0.0000000E+00  3.9168535E-04  1.7243345E-04  6.8970030E-04  1.7247330E-04  1.7247330E-04  6.8970030E-04  1.7243345E-04  3.9168535E-04  0.0000000E+00  7.9440000E-07
  0.0000000E+00  3.9185420E-04  1.7244650E-04  6.8975120E-04  1.7248630E-04  1.7248630E-04  6.8975120E-04  1.7244650E-04  3.9185420E-04  0.0000000E+00  7.9450000E-07
 -1.9920150E-05  4.7074700E-04  1.7966290E-04  7.1886400E-04  1.7969400E-04  1.7969400E-04  7.1886400E-04  1.7966290E-04  4.7074700E-04 -1.9920150E-05  8.6390000E-07
  1.8476600E-05  5.4345025E-04  1.8758605E-04  7.5053635E-04  1.8761045E-04  1.8761045E-04  7.5053635E-04  1.8758605E-04  5.4345025E-04  1.8476600E-05  9.2670000E-07
  5.2233550E-05  6.1082500E-04  1.9595745E-04  7.8372280E-04  1.9597675E-04  1.9597675E-04  7.8372280E-04  1.9595745E-04  6.1082500E-04  5.2233550E-05  9.8175000E-07
  8.1068650E-05  6.7126205E-04  2.0438025E-04  8.1787020E-04  2.0439580E-04  2.0439580E-04  8.1787020E-04  2.0438025E-04  6.7126205E-04  8.1068650E-05  1.0289000E-06
  1.0635175E-04  7.2677030E-04  2.1295170E-04  8.5157085E-04  2.1296440E-04  2.1296440E-04  8.5157085E-04  2.1295170E-04  7.2677030E-04  1.0635175E-04  1.0701000E-06
  1.2877175E-04  7.7832790E-04  2.2152470E-04  8.8624165E-04  2.2153515E-04  2.2153515E-04  8.8624165E-04  2.2152470E-04  7.7832790E-04  1.2877175E-04  1.1072500E-06
  1.4936745E-04  8.2790910E-04  2.3029805E-04  9.2141985E-04  2.3030675E-04  2.3030675E-04  9.2141985E-04  2.3029805E-04  8.2790910E-04  1.4936745E-04  1.1419500E-06
  1.6793815E-04  8.7500655E-04  2.3906855E-04  9.5611510E-04  2.3907585E-04  2.3907585E-04  9.5611510E-04  2.3906855E-04  8.7500655E-04  1.6793815E-04  1.1741000E-06
  1.8507680E-04  9.2062075E-04  2.4789280E-04  9.9177895E-04  2.4789895E-04  2.4789895E-04  9.9177895E-04  2.4789280E-04  9.2062075E-04  1.8507680E-04  1.2048000E-06
  2.0103035E-04  9.6424805E-04  2.5671580E-04  1.0269731E-03  2.5672105E-04  2.5672105E-04  1.0269731E-03  2.5671580E-04  9.6424805E-04  2.0103035E-04  1.2344500E-06
  2.1604275E-04  1.0073860E-03  2.6558700E-04  1.0621684E-03  2.6559150E-04  2.6559150E-04  1.0621684E-03  2.6558700E-04  1.0073860E-03  2.1604275E-04  1.2631000E-06
  2.3016810E-04  1.0490421E-03  2.7446085E-04  1.0978598E-03  2.7446475E-04  2.7446475E-04  1.0978598E-03  2.7446085E-04  1.0490421E-03  2.3016810E-04  1.2912000E-06
  2.4364745E-04  1.0896997E-03  2.8338195E-04  1.1335375E-03  2.8338530E-04  2.8338530E-04  1.1335375E-03  2.8338195E-04  1.0896997E-03  2.4364745E-04  1.3183500E-06
  2.5653700E-04  1.1298695E-03  2.9225675E-04  1.1692320E-03  2.9225965E-04  2.9225965E-04  1.1692320E-03  2.9225675E-04  1.1298695E-03  2.5653700E-04  1.3450000E-06
  2.6888025E-04  1.1695427E-03  3.0117890E-04  1.2044393E-03  3.0118145E-04  3.0118145E-04  1.2044393E-03  3.0117890E-04  1.1695427E-03  2.6888025E-04  1.3716000E-06
  2.8087775E-04  1.2087080E-03  3.1005395E-04  1.2401203E-03  3.1005620E-04  3.1005620E-04  1.2401203E-03  3.1005395E-04  1.2087080E-03  2.8087775E-04  1.3982000E-06
  2.9247945E-04  1.2473840E-03  3.1897635E-04  1.2758089E-03  3.1897835E-04  3.1897835E-04  1.2758089E-03  3.1897635E-04  1.2473840E-03  2.9247945E-04  1.4238000E-06
  3.0373410E-04  1.2855794E-03  3.2784930E-04  1.3115050E-03  3.2785110E-04  3.2785110E-04  1.3115050E-03  3.2784930E-04  1.2855794E-03  3.0373410E-04  1.4499000E-06
  3.1479155E-04  1.3237533E-03  3.3677415E-04  1.3471943E-03  3.3677570E-04  3.3677570E-04  1.3471943E-03  3.3677415E-04  1.3237533E-03  3.1479155E-04  1.4755000E-06
  3.2555130E-04  1.3614378E-03  3.4569740E-04  1.3828908E-03  3.4569880E-04  3.4569880E-04  1.3828908E-03  3.4569740E-04  1.3614378E-03  3.2555130E-04  1.5011000E-06
  3.3611450E-04  1.3986289E-03  3.5457205E-04  1.4180945E-03  3.5457330E-04  3.5457330E-04  1.4180945E-03  3.5457205E-04  1.3986289E-03  3.3611450E-04  1.5262000E-06
  0.0000000E+00 -9.7446840E-05  6.3878020E-05  2.5585564E-04  6.3954560E-05  6.3954560E-05  2.5585564E-04  6.3878020E-05 -9.7446840E-05  0.0000000E+00  3.0192000E-07
  0.0000000E+00 -4.1241120E-05  6.3055140E-05  2.5257228E-04  6.3113040E-05  6.3113040E-05  2.5257228E-04  6.3055140E-05 -4.1241120E-05  0.0000000E+00  2.7964000E-07
  0.0000000E+00  4.8388600E-06  6.3027900E-05  2.5229164E-04  6.3072800E-05  6.3072800E-05  2.5229164E-04  6.3027900E-05  4.8388600E-06  0.0000000E+00  2.7620000E-07
  0.0000000E+00  4.3321480E-05  6.3557080E-05  2.5441060E-04  6.3592700E-05  6.3592700E-05  2.5441060E-04  6.3557080E-05  4.3321480E-05  0.0000000E+00  2.8056000E-07
  0.0000000E+00  7.6913980E-05  6.4503660E-05  2.5812974E-04  6.4532300E-05  6.4532300E-05  2.5812974E-04  6.4503660E-05  7.6913980E-05  0.0000000E+00  2.8864000E-07
  0.0000000E+00  1.0703944E-04  6.5787860E-05  2.6324674E-04  6.5811080E-05  6.5811080E-05  2.6324674E-04  6.5787860E-05  1.0703944E-04  0.0000000E+00  2.9818000E-07
  0.0000000E+00  1.3274340E-04  6.7271180E-05  2.6916554E-04  6.7290380E-05  6.7290380E-05  2.6916554E-04  6.7271180E-05  1.3274340E-04  0.0000000E+00  3.0778000E-07
  0.0000000E+00  1.5667414E-04  6.8973380E-05  2.7588012E-04  6.8989320E-05  6.8989320E-05  2.7588012E-04  6.8973380E-05  1.5667414E-04  0.0000000E+00  3.1776000E-07
  0.0000000E+00  1.5674168E-04  6.8978600E-05  2.7590048E-04  6.8994520E-05  6.8994520E-05  2.7590048E-04  6.8978600E-05  1.5674168E-04  0.0000000E+00  3.1780000E-07
 -7.9680600E-06  1.8829880E-04  7.1865160E-05  2.8754560E-04  7.1877600E-05  7.1877600E-05  2.8754560E-04  7.1865160E-05  1.8829880E-04 -7.9680600E-06  3.4556000E-07
  7.3906400E-06  2.1738010E-04  7.5034420E-05  3.0021454E-04  7.5044180E-05  7.5044180E-05  3.0021454E-04  7.5034420E-05  2.1738010E-04  7.3906400E-06  3.7068000E-07
  2.0893420E-05  2.4433000E-04  7.8382980E-05  3.1348912E-04  7.8390700E-05  7.8390700E-05  3.1348912E-04  7.8382980E-05  2.4433000E-04  2.0893420E-05  3.9270000E-07
  3.2427460E-05  2.6850482E-04  8.1752100E-05  3.2714808E-04  8.1758320E-05  8.1758320E-05  3.2714808E-04  8.1752100E-05  2.6850482E-04  3.2427460E-05  4.1156000E-07
  4.2540700E-05  2.9070812E-04  8.5180680E-05  3.4062834E-04  8.5185760E-05  8.5185760E-05  3.4062834E-04  8.5180680E-05  2.9070812E-04  4.2540700E-05  4.2804000E-07
  5.1508700E-05  3.1133116E-04  8.8609880E-05  3.5449666E-04  8.8614060E-05  8.8614060E-05  3.5449666E-04  8.8609880E-05  3.1133116E-04  5.1508700E-05  4.4290000E-07
  5.9746980E-05  3.3116364E-04  9.2119220E-05  3.6856794E-04  9.2122700E-05  9.2122700E-05  3.6856794E-04  9.2119220E-05  3.3116364E-04  5.9746980E-05  4.5678000E-07
  6.7175260E-05  3.5000262E-04  9.5627420E-05  3.8244604E-04  9.5630340E-05  9.5630340E-05  3.8244604E-04  9.5627420E-05  3.5000262E-04  6.7175260E-05  4.6964000E-07
  7.4030720E-05  3.6824830E-04  9.9157120E-05  3.9671158E-04  9.9159580E-05  9.9159580E-05  3.9671158E-04  9.9157120E-05  3.6824830E-04  7.4030720E-05  4.8192000E-07
  8.0412140E-05  3.8569922E-04  1.0268632E-04  4.1078922E-04  1.0268842E-04  1.0268842E-04  4.1078922E-04  1.0268632E-04  3.8569922E-04  8.0412140E-05  4.9378000E-07
  8.6417100E-05  4.0295438E-04  1.0623480E-04  4.2486736E-04  1.0623660E-04  1.0623660E-04  4.2486736E-04  1.0623480E-04  4.0295438E-04  8.6417100E-05  5.0524000E-07
  9.2067240E-05  4.1961684E-04  1.0978434E-04  4.3914392E-04  1.0978590E-04  1.0978590E-04  4.3914392E-04  1.0978434E-04  4.1961684E-04  9.2067240E-05  5.1648000E-07
  9.7458980E-05  4.3587988E-04  1.1335278E-04  4.5341500E-04  1.1335412E-04  1.1335412E-04  4.5341500E-04  1.1335278E-04  4.3587988E-04  9.7458980E-05  5.2734000E-07
  1.0261480E-04  4.5194778E-04  1.1690270E-04  4.6769278E-04  1.1690386E-04  1.1690386E-04  4.6769278E-04  1.1690270E-04  4.5194778E-04  1.0261480E-04  5.3800000E-07
  1.0755210E-04  4.6781708E-04  1.2047156E-04  4.8177574E-04  1.2047258E-04  1.2047258E-04  4.8177574E-04  1.2047156E-04  4.6781708E-04  1.0755210E-04  5.4864000E-07
  1.1235110E-04  4.8348320E-04  1.2402158E-04  4.9604812E-04  1.2402248E-04  1.2402248E-04  4.9604812E-04  1.2402158E-04  4.8348320E-04  1.1235110E-04  5.5928000E-07
  1.1699178E-04  4.9895358E-04  1.2759054E-04  5.1032358E-04  1.2759134E-04  1.2759134E-04  5.1032358E-04  1.2759054E-04  4.9895358E-04  1.1699178E-04  5.6952000E-07
  1.2149364E-04  5.1423178E-04  1.3113972E-04  5.2460202E-04  1.3114044E-04  1.3114044E-04  5.2460202E-04  1.3113972E-04  5.1423178E-04  1.2149364E-04  5.7996000E-07
  1.2591662E-04  5.2950134E-04  1.3470966E-04  5.3887772E-04  1.3471028E-04  1.3471028E-04  5.3887772E-04  1.3470966E-04  5.2950134E-04  1.2591662E-04  5.9020000E-07
  1.3022052E-04  5.4457514E-04  1.3827896E-04  5.5315634E-04  1.3827952E-04  1.3827952E-04  5.5315634E-04  1.3827896E-04  5.4457514E-04  1.3022052E-04  6.0044000E-07
  1.3444580E-04  5.5945158E-04  1.4182882E-04  5.6723778E-04  1.4182932E-04  1.4182932E-04  5.6723778E-04  1.4182882E-04  5.5945158E-04  1.3444580E-04  6.1048000E-07
  0.0000000E+00 -9.7446840E-06  6.3878020E-06  2.5585564E-05  6.3954560E-06  6.3954560E-06  2.5585564E-05  6.3878020E-06 -9.7446840E-06  0.0000000E+00  3.0192000E-08
  0.0000000E+00 -4.1241120E-06  6.3055140E-06  2.5257228E-05  6.3113040E-06  6.3113040E-06  2.5257228E-05  6.3055140E-06 -4.1241120E-06  0.0000000E+00  2.7964000E-08
  0.0000000E+00  4.8388600E-07  6.3027900E-06  2.5229164E-05  6.3072800E-06  6.3072800E-06  2.5229164E-05  6.3027900E-06  4.8388600E-07  0.0000000E+00  2.7620000E-08
  0.0000000E+00  4.3321480E-06  6.3557080E-06  2.5441060E-05  6.3592700E-06  6.3592700E-06  2.5441060E-05  6.3557080E-06  4.3321480E-06  0.0000000E+00  2.8056000E-08
  0.0000000E+00  7.6913980E-06  6.4503660E-06  2.5812974E-05  6.4532300E-06  6.4532300E-06  2.5812974E-05  6.4503660E-06  7.6913980E-06  0.0000000E+00  2.8864000E-08
  0.0000000E+00  1.0703944E-05  6.5787860E-06  2.6324674E-05  6.5811080E-06  6.5811080E-06  2.6324674E-05  6.5787860E-06  1.0703944E-05  0.0000000E+00  2.9818000E-08
  0.0000000E+00  1.3274340E-05  6.7271180E-06  2.6916554E-05  6.7290380E-06  6.7290380E-06  2.6916554E-05  6.7271180E-06  1.3274340E-05  0.0000000E+00  3.0778000E-08
  0.0000000E+00  1.5667414E-05  6.8973380E-06  2.7588012E-05  6.8989320E-06  6.8989320E-06  2.7588012E-05  6.8973380E-06  1.5667414E-05  0.0000000E+00  3.1776000E-08
  0.0000000E+00  1.5674168E-05  6.8978600E-06  2.7590048E-05  6.8994520E-06  6.8994520E-06  2.7590048E-05  6.8978600E-06  1.5674168E-05  0.0000000E+00  3.1780000E-08
 -7.9680600E-07  1.8829880E-05  7.1865160E-06  2.8754560E-05  7.1877600E-06  7.1877600E-06  2.8754560E-05  7.1865160E-06  1.8829880E-05 -7.9680600E-07  3.4556000E-08
  7.3906400E-07  2.1738010E-05  7.5034420E-06  3.0021454E-05  7.5044180E-06  7.5044180E-06  3.0021454E-05  7.5034420E-06  2.1738010E-05  7.3906400E-07  3.7068000E-08
  2.0893420E-06  2.4433000E-05  7.8382980E-06  3.1348912E-05  7.8390700E-06  7.8390700E-06  3.1348912E-05  7.8382980E-06  2.4433000E-05  2.0893420E-06  3.9270000E-08
  3.2427460E-06  2.6850482E-05  8.1752100E-06  3.2714808E-05  8.1758320E-06  8.1758320E-06  3.2714808E-05  8.1752100E-06  2.6850482E-05  3.2427460E-06  4.1156000E-08
  4.2540700E-06  2.9070812E-05  8.5180680E-06  3.4062834E-05  8.5185760E-06  8.5185760E-06  3.4062834E-05  8.5180680E-06  2.9070812E-05  4.2540700E-06  4.2804000E-08
  5.1508700E-06  3.1133116E-05  8.8609880E-06  3.5449666E-05  8.8614060E-06  8.8614060E-06  3.5449666E-05  8.8609880E-06  3.1133116E-05  5.1508700E-06  4.4290000E-08
  5.9746980E-06  3.3116364E-05  9.2119220E-06  3.6856794E-05  9.2122700E-06  9.2122700E-06  3.6856794E-05  9.2119220E-06  3.3116364E-05  5.9746980E-06  4.5678000E-08
  6.7175260E-06  3.5000262E-05  9.5627420E-06  3.8244604E-05  9.5630340E-06  9.5630340E-06  3.8244604E-05  9.5627420E-06  3.5000262E-05  6.7175260E-06  4.6964000E-08
  7.4030720E-06  3.6824830E-05  9.9157120E-06  3.9671158E-05  9.9159580E-06  9.9159580E-06  3.9671158E-05  9.9157120E-06  3.6824830E-05  7.4030720E-06  4.8192000E-08
  8.0412140E-06  3.8569922E-05  1.0268632E-05  4.1078922E-05  1.0268842E-05  1.0268842E-05  4.1078922E-05  1.0268632E-05  3.8569922E-05  8.0412140E-06  4.9378000E-08
  8.6417100E-06  4.0295438E-05  1.0623480E-05  4.2486736E-05  1.0623660E-05  1.0623660E-05  4.2486736E-05  1.0623480E-05  4.0295438E-05  8.6417100E-06  5.0524000E-08
  9.2067240E-06  4.1961684E-05  1.0978434E-05  4.3914392E-05  1.0978590E-05  1.0978590E-05  4.3914392E-05  1.0978434E-05  4.1961684E-05  9.2067240E-06  5.1648000E-08
  9.7458980E-06  4.3587988E-05  1.1335278E-05  4.5341500E-05  1.1335412E-05  1.1335412E-05  4.5341500E-05  1.1335278E-05  4.3587988E-05  9.7458980E-06  5.2734000E-08
  1.0261480E-05  4.5194778E-05  1.1690270E-05  4.6769278E-05  1.1690386E-05  1.1690386E-05  4.6769278E-05  1.1690270E-05  4.5194778E-05  1.0261480E-05  5.3800000E-08
  1.0755210E-05  4.6781708E-05  1.2047156E-05  4.8177574E-05  1.2047258E-05  1.2047258E-05  4.8177574E-05  1.2047156E-05  4.6781708E-05  1.0755210E-05  5.4864000E-08
  1.1235110E-05  4.8348320E-05  1.2402158E-05  4.9604812E-05  1.2402248E-05  1.2402248E-05  4.9604812E-05  1.2402158E-05  4.8348320E-05  1.1235110E-05  5.5928000E-08
  1.1699178E-05  4.9895358E-05  1.2759054E-05  5.1032358E-05  1.2759134E-05  1.2759134E-05  5.1032358E-05  1.2759054E-05  4.9895358E-05  1.1699178E-05  5.6952000E-08
  1.2149364E-05  5.1423178E-05  1.3113972E-05  5.2460202E-05  1.3114044E-05  1.3114044E-05  5.2460202E-05  1.3113972E-05  5.1423178E-05  1.2149364E-05  5.7996000E-08
  1.2591662E-05  5.2950134E-05  1.3470966E-05  5.3887772E-05  1.3471028E-05  1.3471028E-05  5.3887772E-05  1.3470966E-05  5.2950134E-05  1.2591662E-05  5.9020000E-08
  1.3022052E-05  5.4457514E-05  1.3827896E-05  5.5315634E-05  1.3827952E-05  1.3827952E-05  5.5315634E-05  1.3827896E-05  5.4457514E-05  1.3022052E-05  6.0044000E-08
  1.3444580E-05  5.5945158E-05  1.4182882E-05  5.6723778E-05  1.4182932E-05  1.4182932E-05  5.6723778E-05  1.4182882E-05  5.5945158E-05  1.3444580E-05  6.1048000E-08
  0.0000000E+00 -4.8723420E-07  3.1939010E-07  1.2792782E-06  3.1977280E-07  3.1977280E-07  1.2792782E-06  3.1939010E-07 -4.8723420E-07  0.0000000E+00  1.5096000E-09
  0.0000000E+00 -2.0620560E-07  3.1527570E-07  1.2628614E-06  3.1556520E-07  3.1556520E-07  1.2628614E-06  3.1527570E-07 -2.0620560E-07  0.0000000E+00  1.3982000E-09
  0.0000000E+00  2.4194300E-08  3.1513950E-07  1.2614582E-06  3.1536400E-07  3.1536400E-07  1.2614582E-06  3.1513950E-07  2.4194300E-08  0.0000000E+00  1.3810000E-09
  0.0000000E+00  2.1660740E-07  3.1778540E-07  1.2720530E-06  3.1796350E-07  3.1796350E-07  1.2720530E-06  3.1778540E-07  2.1660740E-07  0.0000000E+00  1.4028000E-09
  0.0000000E+00  3.8456990E-07  3.2251830E-07  1.2906487E-06  3.2266150E-07  3.2266150E-07  1.2906487E-06  3.2251830E-07  3.8456990E-07  0.0000000E+00  1.4432000E-09
  0.0000000E+00  5.3519720E-07  3.2893930E-07  1.3162337E-06  3.2905540E-07  3.2905540E-07  1.3162337E-06  3.2893930E-07  5.3519720E-07  0.0000000E+00  1.4909000E-09
  0.0000000E+00  6.6371700E-07  3.3635590E-07  1.3458277E-06  3.3645190E-07  3.3645190E-07  1.3458277E-06  3.3635590E-07  6.6371700E-07  0.0000000E+00  1.5389000E-09
  0.0000000E+00  7.8337070E-07  3.4486690E-07  1.3794006E-06  3.4494660E-07  3.4494660E-07  1.3794006E-06  3.4486690E-07  7.8337070E-07  0.0000000E+00  1.5888000E-09
  0.0000000E+00  7.8370840E-07  3.4489300E-07  1.3795024E-06  3.4497260E-07  3.4497260E-07  1.3795024E-06  3.4489300E-07  7.8370840E-07  0.0000000E+00  1.5890000E-09
 -3.9840300E-08  9.4149400E-07  3.5932580E-07  1.4377280E-06  3.5938800E-07  3.5938800E-07  1.4377280E-06  3.5932580E-07  9.4149400E-07 -3.9840300E-08  1.7278000E-09
  3.6953200E-08  1.0869005E-06  3.7517210E-07  1.5010727E-06  3.7522090E-07  3.7522090E-07  1.5010727E-06  3.7517210E-07  1.0869005E-06  3.6953200E-08  1.8534000E-09
  1.0446710E-07  1.2216500E-06  3.9191490E-07  1.5674456E-06  3.9195350E-07  3.9195350E-07  1.5674456E-06  3.9191490E-07  1.2216500E-06  1.0446710E-07  1.9635000E-09
  1.6213730E-07  1.3425241E-06  4.0876050E-07  1.6357404E-06  4.0879160E-07  4.0879160E-07  1.6357404E-06  4.0876050E-07  1.3425241E-06  1.6213730E-07  2.0578000E-09
  2.1270350E-07  1.4535406E-06  4.2590340E-07  1.7031417E-06  4.2592880E-07  4.2592880E-07  1.7031417E-06  4.2590340E-07  1.4535406E-06  2.1270350E-07  2.1402000E-09
  2.5754350E-07  1.5566558E-06  4.4304940E-07  1.7724833E-06  4.4307030E-07  4.4307030E-07  1.7724833E-06  4.4304940E-07  1.5566558E-06  2.5754350E-07  2.2145000E-09
  2.9873490E-07  1.6558182E-06  4.6059610E-07  1.8428397E-06  4.6061350E-07  4.6061350E-07  1.8428397E-06  4.6059610E-07  1.6558182E-06  2.9873490E-07  2.2839000E-09
  3.3587630E-07  1.7500131E-06  4.7813710E-07  1.9122302E-06  4.7815170E-07  4.7815170E-07  1.9122302E-06  4.7813710E-07  1.7500131E-06  3.3587630E-07  2.3482000E-09
  3.7015360E-07  1.8412415E-06  4.9578560E-07  1.9835579E-06  4.9579790E-07  4.9579790E-07  1.9835579E-06  4.9578560E-07  1.8412415E-06  3.7015360E-07  2.4096000E-09
  4.0206070E-07  1.9284961E-06  5.1343160E-07  2.0539461E-06  5.1344210E-07  5.1344210E-07  2.0539461E-06  5.1343160E-07  1.9284961E-06  4.0206070E-07  2.4689000E-09
  4.3208550E-07  2.0147719E-06  5.3117400E-07  2.1243368E-06  5.3118300E-07  5.3118300E-07  2.1243368E-06  5.3117400E-07  2.0147719E-06  4.3208550E-07  2.5262000E-09
  4.6033620E-07  2.0980842E-06  5.4892170E-07  2.1957196E-06  5.4892950E-07  5.4892950E-07  2.1957196E-06  5.4892170E-07  2.0980842E-06  4.6033620E-07  2.5824000E-09
  4.8729490E-07  2.1793994E-06  5.6676390E-07  2.2670750E-06  5.6677060E-07  5.6677060E-07  2.2670750E-06  5.6676390E-07  2.1793994E-06  4.8729490E-07  2.6367000E-09
  5.1307400E-07  2.2597389E-06  5.8451350E-07  2.3384639E-06  5.8451930E-07  5.8451930E-07  2.3384639E-06  5.8451350E-07  2.2597389E-06  5.1307400E-07  2.6900000E-09
  5.3776050E-07  2.3390854E-06  6.0235780E-07  2.4088787E-06  6.0236290E-07  6.0236290E-07  2.4088787E-06  6.0235780E-07  2.3390854E-06  5.3776050E-07  2.7432000E-09
  5.6175550E-07  2.4174160E-06  6.2010790E-07  2.4802406E-06  6.2011240E-07  6.2011240E-07  2.4802406E-06  6.2010790E-07  2.4174160E-06  5.6175550E-07  2.7964000E-09
  5.8495890E-07  2.4947679E-06  6.3795270E-07  2.5516179E-06  6.3795670E-07  6.3795670E-07  2.5516179E-06  6.3795270E-07  2.4947679E-06  5.8495890E-07  2.8476000E-09
  6.0746820E-07  2.5711589E-06  6.5569860E-07  2.6230101E-06  6.5570220E-07  6.5570220E-07  2.6230101E-06  6.5569860E-07  2.5711589E-06  6.0746820E-07  2.8998000E-09
  6.2958310E-07  2.6475067E-06  6.7354830E-07  2.6943886E-06  6.7355140E-07  6.7355140E-07  2.6943886E-06  6.7354830E-07  2.6475067E-06  6.2958310E-07  2.9510000E-09
  6.5110260E-07  2.7228757E-06  6.9139480E-07  2.7657817E-06  6.9139760E-07  6.9139760E-07  2.7657817E-06  6.9139480E-07  2.7228757E-06  6.5110260E-07  3.0022000E-09
  6.7222900E-07  2.7972579E-06  7.0914410E-07  2.8361889E-06  7.0914660E-07  7.0914660E-07  2.8361889E-06  7.0914410E-07  2.7972579E-06  6.7222900E-07  3.0524000E-09
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
 ---


==> anc/BFG_II_improved_FF_photon/BFG_II_improved_FF_photon.info <==
SetDesc: "Photon Fragmentation Function set BFG II continued below z_Min=4.628000e-02"
SetIndex: 2090003
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 1
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 1.4142136e+00
QMax: 9.9237090e+02
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239


==> anc/BFG_II_improved_FF_photon/BFG_II_improved_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 4.6280000E-02 5.1310000E-02 5.6900000E-02 6.3110000E-02 6.9990000E-02 7.7620000E-02 8.6080000E-02 9.5470000E-02 1.0590000E-01 1.1740000E-01 1.3020000E-01 1.4440000E-01 1.6020000E-01 1.7760000E-01 1.9700000E-01 2.1850000E-01 2.4230000E-01 2.6870000E-01 2.9800000E-01 3.3050000E-01 3.6660000E-01 4.0650000E-01 4.5080000E-01 5.0000000E-01 5.3210000E-01 5.6430000E-01 5.9640000E-01 6.2860000E-01 6.6070000E-01 6.9290000E-01 7.2500000E-01 7.5710000E-01 7.8930000E-01 8.2140000E-01 8.5360000E-01 8.8570000E-01 9.0000000E-01 9.1790000E-01 9.3000000E-01 9.4000000E-01 9.5000000E-01 9.6000000E-01 9.7000000E-01 9.8000000E-01 9.8990000E-01 1.0000000E+00 
1.4142136E+00 1.6733201E+00 1.9748418E+00 2.3237900E+00 2.7386128E+00 3.2403703E+00 3.8078866E+00 4.4988888E+00 4.5011110E+00 5.7445626E+00 7.4161985E+00 9.6436508E+00 1.2489996E+01 1.6155494E+01 2.0856654E+01 2.7055499E+01 3.4985711E+01 4.5254834E+01 5.8540584E+01 7.5716577E+01 9.7938756E+01 1.2667675E+02 1.6385054E+02 2.1193159E+02 2.7412406E+02 3.5454196E+02 4.5825757E+02 5.9329588E+02 7.6746335E+02 9.9237090E+02 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  5.5114670E-03  1.0821725E-03  4.6523011E-03  1.1551978E-03  1.1551978E-03  4.6523011E-03  1.0821725E-03  5.5114670E-03  0.0000000E+00  8.7254060E-04
  0.0000000E+00  5.8633001E-03  1.2885387E-03  5.0765923E-03  1.3642012E-03  1.3642012E-03  5.0765923E-03  1.2885387E-03  5.8633001E-03  0.0000000E+00  1.1654252E-03
  0.0000000E+00  6.2163219E-03  1.4877250E-03  5.4916277E-03  1.5657476E-03  1.5657476E-03  5.4916277E-03  1.4877250E-03  6.2163219E-03  0.0000000E+00  1.4419631E-03
  0.0000000E+00  6.5596243E-03  1.6781638E-03  5.8950902E-03  1.7582225E-03  1.7582225E-03  5.8950902E-03  1.6781638E-03  6.5596243E-03  0.0000000E+00  1.6980941E-03
  0.0000000E+00  6.9057377E-03  1.8646200E-03  6.2948532E-03  1.9465295E-03  1.9465295E-03  6.2948532E-03  1.8646200E-03  6.9057377E-03  0.0000000E+00  1.9401046E-03
  0.0000000E+00  7.2555199E-03  2.0487656E-03  6.7015482E-03  2.1325274E-03  2.1325274E-03  6.7015482E-03  2.0487656E-03  7.2555199E-03  0.0000000E+00  2.1710985E-03
  0.0000000E+00  7.5932517E-03  2.2194879E-03  7.0851109E-03  2.3050959E-03  2.3050959E-03  7.0851109E-03  2.2194879E-03  7.5932517E-03  0.0000000E+00  2.3769219E-03
  0.0000000E+00  7.9407149E-03  2.3897459E-03  7.4728371E-03  2.4767434E-03  2.4767434E-03  7.4728371E-03  2.3897459E-03  7.9407149E-03  0.0000000E+00  2.5746465E-03
  0.0000000E+00  7.9417378E-03  2.3902408E-03  7.4739705E-03  2.4772411E-03  2.4772411E-03  7.4739705E-03  2.3902408E-03  7.9417378E-03  0.0000000E+00  2.5752107E-03
  1.8095514E-03  8.4399711E-03  2.6294023E-03  8.0363895E-03  2.7182554E-03  2.7182554E-03  8.0363895E-03  2.6294023E-03  8.4399711E-03  1.8095514E-03  2.8258444E-03
  2.0463438E-03  8.9627743E-03  2.8676704E-03  8.6137943E-03  2.9588336E-03  2.9588336E-03  8.6137943E-03  2.8676704E-03  8.9627743E-03  2.0463438E-03  3.0637177E-03
  2.2799832E-03  9.4893125E-03  3.1022357E-03  9.1976747E-03  3.1952512E-03  3.1952512E-03  9.1976747E-03  3.1022357E-03  9.4893125E-03  2.2799832E-03  3.2857884E-03
  2.5002096E-03  1.0001494E-02  3.3233833E-03  9.7607670E-03  3.4177855E-03  3.4177855E-03  9.7607670E-03  3.3233833E-03  1.0001494E-02  2.5002096E-03  3.4852093E-03
  2.7116402E-03  1.0511358E-02  3.5343531E-03  1.0315958E-02  3.6301419E-03  3.6301419E-03  1.0315958E-02  3.5343531E-03  1.0511358E-02  2.7116402E-03  3.6678098E-03
  2.9142785E-03  1.1011031E-02  3.7374554E-03  1.0854547E-02  3.8346337E-03  3.8346337E-03  1.0854547E-02  3.7374554E-03  1.1011031E-02  2.9142785E-03  3.8352160E-03
  3.1141495E-03  1.1513061E-02  3.9373197E-03  1.1399100E-02  4.0358844E-03  4.0358844E-03  1.1399100E-02  3.9373197E-03  1.1513061E-02  3.1141495E-03  3.9943432E-03
  3.3066110E-03  1.2011332E-02  4.1293163E-03  1.1934412E-02  4.2288069E-03  4.2288069E-03  1.1934412E-02  4.1293163E-03  1.2011332E-02  3.3066110E-03  4.1425036E-03
  3.4939857E-03  1.2502724E-02  4.3166868E-03  1.2461387E-02  4.4171067E-03  4.4171067E-03  1.2461387E-02  4.3166868E-03  1.2502724E-02  3.4939857E-03  4.2828015E-03
  3.6776569E-03  1.2992672E-02  4.4994332E-03  1.2986987E-02  4.6012382E-03  4.6012382E-03  1.2986987E-02  4.4994332E-03  1.2992672E-02  3.6776569E-03  4.4160203E-03
  3.8571667E-03  1.3482195E-02  4.6784796E-03  1.3506126E-02  4.7807489E-03  4.7807489E-03  1.3506126E-02  4.6784796E-03  1.3482195E-02  3.8571667E-03  4.5436899E-03
  4.0334371E-03  1.3971233E-02  4.8542862E-03  1.4024308E-02  4.9574790E-03  4.9574790E-03  1.4024308E-02  4.8542862E-03  1.3971233E-02  4.0334371E-03  4.6672004E-03
  4.2073935E-03  1.4456131E-02  5.0268568E-03  1.4537405E-02  5.1309734E-03  5.1309734E-03  1.4537405E-02  5.0268568E-03  1.4456131E-02  4.2073935E-03  4.7870073E-03
  4.3781134E-03  1.4941941E-02  5.1971100E-03  1.5050994E-02  5.3021519E-03  5.3021519E-03  1.5050994E-02  5.1971100E-03  1.4941941E-02  4.3781134E-03  4.9035762E-03
  4.5469835E-03  1.5424073E-02  5.3645888E-03  1.5560861E-02  5.4700964E-03  5.4700964E-03  1.5560861E-02  5.3645888E-03  1.5424073E-02  4.5469835E-03  5.0187576E-03
  4.7139976E-03  1.5907557E-02  5.5306810E-03  1.6066587E-02  5.6366496E-03  5.6366496E-03  1.6066587E-02  5.5306810E-03  1.5907557E-02  4.7139976E-03  5.1311621E-03
  4.8791651E-03  1.6392895E-02  5.6944601E-03  1.6574115E-02  5.8013526E-03  5.8013526E-03  1.6574115E-02  5.6944601E-03  1.6392895E-02  4.8791651E-03  5.2421809E-03
  5.0420225E-03  1.6871319E-02  5.8568483E-03  1.7078424E-02  5.9642064E-03  5.9642064E-03  1.7078424E-02  5.8568483E-03  1.6871319E-02  5.0420225E-03  5.3518149E-03
  5.2048759E-03  1.7356645E-02  6.0183170E-03  1.7579984E-02  6.1261365E-03  6.1261365E-03  1.7579984E-02  6.0183170E-03  1.7356645E-02  5.2048759E-03  5.4614521E-03
  5.3663412E-03  1.7839698E-02  6.1788560E-03  1.8083829E-02  6.2871380E-03  6.2871380E-03  1.8083829E-02  6.1788560E-03  1.7839698E-02  5.3663412E-03  5.5706213E-03
  5.5254990E-03  1.8321346E-02  6.3375460E-03  1.8585818E-02  6.4462908E-03  6.4462908E-03  1.8585818E-02  6.3375460E-03  1.8321346E-02  5.5254990E-03  5.6784049E-03
  0.0000000E+00  5.2741549E-03  1.0647338E-03  4.5824961E-03  1.1432894E-03  1.1432894E-03  4.5824961E-03  1.0647338E-03  5.2741549E-03  0.0000000E+00  9.5210840E-04
  0.0000000E+00  5.6235760E-03  1.2706408E-03  5.0042643E-03  1.3518646E-03  1.3518646E-03  5.0042643E-03  1.2706408E-03  5.6235760E-03  0.0000000E+00  1.2412915E-03
  0.0000000E+00  5.9694054E-03  1.4670042E-03  5.4147443E-03  1.5506395E-03  1.5506395E-03  5.4147443E-03  1.4670042E-03  5.9694054E-03  0.0000000E+00  1.5088219E-03
  0.0000000E+00  6.3054859E-03  1.6532082E-03  5.8118837E-03  1.7388959E-03  1.7388959E-03  5.8118837E-03  1.6532082E-03  6.3054859E-03  0.0000000E+00  1.7541350E-03
  0.0000000E+00  6.6497760E-03  1.8338194E-03  6.2059445E-03  1.9215595E-03  1.9215595E-03  6.2059445E-03  1.8338194E-03  6.6497760E-03  0.0000000E+00  1.9825158E-03
  0.0000000E+00  6.9930399E-03  2.0123782E-03  6.6035970E-03  2.1021707E-03  2.1021707E-03  6.6035970E-03  2.0123782E-03  6.9930399E-03  0.0000000E+00  2.1979665E-03
  0.0000000E+00  7.3188584E-03  2.1765702E-03  6.9786731E-03  2.2673889E-03  2.2673889E-03  6.9786731E-03  2.1765702E-03  7.3188584E-03  0.0000000E+00  2.3885318E-03
  0.0000000E+00  7.6559651E-03  2.3397360E-03  7.3583671E-03  2.4320940E-03  2.4320940E-03  7.3583671E-03  2.3397360E-03  7.6559651E-03  0.0000000E+00  2.5701179E-03
  0.0000000E+00  7.6569681E-03  2.3402102E-03  7.3594784E-03  2.4325749E-03  2.4325749E-03  7.3594784E-03  2.3402102E-03  7.6569681E-03  0.0000000E+00  2.5706338E-03
  1.7323795E-03  8.1485411E-03  2.5690917E-03  7.9094365E-03  2.6640152E-03  2.6640152E-03  7.9094365E-03  2.5690917E-03  8.1485411E-03  1.7323795E-03  2.7983961E-03
  1.9600420E-03  8.6524053E-03  2.7963950E-03  8.4712810E-03  2.8928578E-03  2.8928578E-03  8.4712810E-03  2.7963950E-03  8.6524053E-03  1.9600420E-03  3.0128668E-03
  2.1827274E-03  9.1665315E-03  3.0195935E-03  9.0367172E-03  3.1181087E-03  3.1181087E-03  9.0367172E-03  3.0195935E-03  9.1665315E-03  2.1827274E-03  3.2103846E-03
  2.3930984E-03  9.6673171E-03  3.2294514E-03  9.5862473E-03  3.3295059E-03  3.3295059E-03  9.5862473E-03  3.2294514E-03  9.6673171E-03  2.3930984E-03  3.3869218E-03
  2.5942336E-03  1.0161946E-02  3.4300735E-03  1.0123463E-02  3.5311542E-03  3.5311542E-03  1.0123463E-02  3.4300735E-03  1.0161946E-02  2.5942336E-03  3.5475734E-03
  2.7866461E-03  1.0646825E-02  3.6224860E-03  1.0655035E-02  3.7251060E-03  3.7251060E-03  1.0655035E-02  3.6224860E-03  1.0646825E-02  2.7866461E-03  3.6942687E-03
  2.9775193E-03  1.1140427E-02  3.8118199E-03  1.1183528E-02  3.9154661E-03  3.9154661E-03  1.1183528E-02  3.8118199E-03  1.1140427E-02  2.9775193E-03  3.8335240E-03
  3.1601829E-03  1.1621202E-02  3.9934573E-03  1.1703298E-02  4.0981297E-03  4.0981297E-03  1.1703298E-02  3.9934573E-03  1.1621202E-02  3.1601829E-03  3.9623121E-03
  3.3387417E-03  1.2106081E-02  4.1704768E-03  1.2215885E-02  4.2766885E-03  4.2766885E-03  1.2215885E-02  4.1704768E-03  1.2106081E-02  3.3387417E-03  4.0842760E-03
  3.5131957E-03  1.2580186E-02  4.3439046E-03  1.2726932E-02  4.4506294E-03  4.4506294E-03  1.2726932E-02  4.3439046E-03  1.2580186E-02  3.5131957E-03  4.2002366E-03
  3.6840580E-03  1.3059421E-02  4.5137407E-03  1.3237980E-02  4.6214917E-03  4.6214917E-03  1.3237980E-02  4.5137407E-03  1.3059421E-02  3.6840580E-03  4.3115793E-03
  3.8518417E-03  1.3534552E-02  4.6804982E-03  1.3738252E-02  4.7887623E-03  4.7887623E-03  1.3738252E-02  4.6804982E-03  1.3534552E-02  3.8518417E-03  4.4198434E-03
  4.0170599E-03  1.4010709E-02  4.8446902E-03  1.4239551E-02  4.9534674E-03  4.9534674E-03  1.4239551E-02  4.8446902E-03  1.4010709E-02  4.0170599E-03  4.5245158E-03
  4.1802257E-03  1.4483274E-02  5.0058036E-03  1.4741876E-02  5.1156070E-03  5.1156070E-03  1.4741876E-02  5.0058036E-03  1.4483274E-02  4.1802257E-03  4.6266227E-03
  4.3413391E-03  1.4958404E-02  5.1648646E-03  1.5240096E-02  5.2756942E-03  5.2756942E-03  1.5240096E-02  5.1648646E-03  1.4958404E-02  4.3413391E-03  4.7277034E-03
  4.4998870E-03  1.5430456E-02  5.3228994E-03  1.5735751E-02  5.4337290E-03  5.4337290E-03  1.5735751E-02  5.3228994E-03  1.5430456E-02  4.4998870E-03  4.8262186E-03
  4.6574087E-03  1.5899943E-02  5.4788818E-03  1.6227814E-02  5.5902245E-03  5.5902245E-03  1.6227814E-02  5.4788818E-03  1.5899943E-02  4.6574087E-03  4.9242207E-03
  4.8133911E-03  1.6371995E-02  5.6328118E-03  1.6717824E-02  5.7451807E-03  5.7451807E-03  1.6717824E-02  5.6328118E-03  1.6371995E-02  4.8133911E-03  5.0217097E-03
  4.9688604E-03  1.6842507E-02  5.7872549E-03  1.7209887E-02  5.8996238E-03  5.8996238E-03  1.7209887E-02  5.7872549E-03  1.6842507E-02  4.9688604E-03  5.1197118E-03
  5.1227904E-03  1.7316099E-02  5.9396456E-03  1.7700411E-02  6.0525276E-03  6.0525276E-03  1.7700411E-02  5.9396456E-03  1.7316099E-02  5.1227904E-03  5.2166877E-03
  5.2756942E-03  1.7788151E-02  6.0910101E-03  1.8188369E-02  6.2044052E-03  6.2044052E-03  1.8188369E-02  6.0910101E-03  1.7788151E-02  5.2756942E-03  5.3131505E-03
  0.0000000E+00  5.0337723E-03  1.0471307E-03  4.5138770E-03  1.1316272E-03  1.1316272E-03  4.5138770E-03  1.0471307E-03  5.0337723E-03  0.0000000E+00  1.0319384E-03
  0.0000000E+00  5.3797243E-03  1.2506051E-03  4.9320920E-03  1.3378328E-03  1.3378328E-03  4.9320920E-03  1.2506051E-03  5.3797243E-03  0.0000000E+00  1.3145607E-03
  0.0000000E+00  5.7201570E-03  1.4436099E-03  5.3360820E-03  1.5332274E-03  1.5332274E-03  5.3360820E-03  1.4436099E-03  5.7201570E-03  0.0000000E+00  1.5718056E-03
  0.0000000E+00  6.0518840E-03  1.6250071E-03  5.7258470E-03  1.7166730E-03  1.7166730E-03  5.7258470E-03  1.6250071E-03  6.0518840E-03  0.0000000E+00  1.8040714E-03
  0.0000000E+00  6.3841800E-03  1.7997470E-03  6.1121980E-03  1.8936320E-03  1.8936320E-03  6.1121980E-03  1.7997470E-03  6.3841800E-03  0.0000000E+00  2.0179585E-03
  0.0000000E+00  6.7227350E-03  1.9710160E-03  6.5002560E-03  2.0666080E-03  2.0666080E-03  6.5002560E-03  1.9710160E-03  6.7227350E-03  0.0000000E+00  2.2174499E-03
  0.0000000E+00  7.0442200E-03  2.1286290E-03  6.8655540E-03  2.2259280E-03  2.2259280E-03  6.8655540E-03  2.1286290E-03  7.0442200E-03  0.0000000E+00  2.3923605E-03
  0.0000000E+00  7.3725330E-03  2.2851040E-03  7.2365420E-03  2.3835410E-03  2.3835410E-03  7.2365420E-03  2.2851040E-03  7.3725330E-03  0.0000000E+00  2.5575412E-03
  0.0000000E+00  7.3734989E-03  2.2855582E-03  7.2376316E-03  2.3839970E-03  2.3839970E-03  7.2376316E-03  2.2855582E-03  7.3734989E-03  0.0000000E+00  2.5580083E-03
  1.6543106E-03  7.8493550E-03  2.5041690E-03  7.7702640E-03  2.6043130E-03  2.6043130E-03  7.7702640E-03  2.5041690E-03  7.8493550E-03  1.6543106E-03  2.7627795E-03
  1.8717255E-03  8.3398330E-03  2.7203890E-03  8.3216250E-03  2.8222400E-03  2.8222400E-03  8.3216250E-03  2.7203890E-03  8.3398330E-03  1.8717255E-03  2.9530190E-03
  2.0842470E-03  8.8365700E-03  2.9320570E-03  8.8729860E-03  3.0356150E-03  3.0356150E-03  8.8729860E-03  2.9320570E-03  8.8365700E-03  2.0842470E-03  3.1271045E-03
  2.2839660E-03  9.3264790E-03  3.1306380E-03  9.4032940E-03  3.2364720E-03  3.2364720E-03  9.4032940E-03  3.1306380E-03  9.3264790E-03  2.2839660E-03  3.2816506E-03
  2.4757190E-03  9.8061460E-03  3.3206840E-03  9.9279120E-03  3.4276560E-03  3.4276560E-03  9.9279120E-03  3.3206840E-03  9.8061460E-03  2.4757190E-03  3.4207142E-03
  2.6595060E-03  1.0282399E-02  3.5027640E-03  1.0441150E-02  3.6108740E-03  3.6108740E-03  1.0441150E-02  3.5027640E-03  1.0282399E-02  2.6595060E-03  3.5478288E-03
  2.8398790E-03  1.0757514E-02  3.6819990E-03  1.0958940E-02  3.7912470E-03  3.7912470E-03  1.0958940E-02  3.6819990E-03  1.0757514E-02  2.8398790E-03  3.6676602E-03
  3.0134240E-03  1.1230922E-02  3.8544060E-03  1.1462505E-02  3.9647920E-03  3.9647920E-03  1.1462505E-02  3.8544060E-03  1.1230922E-02  3.0134240E-03  3.7785014E-03
  3.1835550E-03  1.1699209E-02  4.0222610E-03  1.1965501E-02  4.1332160E-03  4.1332160E-03  1.1965501E-02  4.0222610E-03  1.1699209E-02  3.1835550E-03  3.8831405E-03
  3.3497030E-03  1.2168065E-02  4.1867020E-03  1.2462238E-02  4.2982260E-03  4.2982260E-03  1.2462238E-02  4.1867020E-03  1.2168065E-02  3.3497030E-03  3.9835690E-03
  3.5118680E-03  1.2631800E-02  4.3471600E-03  1.2958975E-02  4.4598220E-03  4.4598220E-03  1.2958975E-02  4.3471600E-03  1.2631800E-02  3.5118680E-03  4.0797300E-03
  3.6717570E-03  1.3097811E-02  4.5053420E-03  1.3446039E-02  4.6185730E-03  4.6185730E-03  1.3446039E-02  4.5053420E-03  1.3097811E-02  3.6717570E-03  4.1724770E-03
  3.8288010E-03  1.3560408E-02  4.6606790E-03  1.3939931E-02  4.7744790E-03  4.7744790E-03  1.3939931E-02  4.6606790E-03  1.3560408E-02  3.8288010E-03  4.2629480E-03
  3.9847070E-03  1.4019591E-02  4.8137400E-03  1.4424719E-02  4.9286780E-03  4.9286780E-03  1.4424719E-02  4.8137400E-03  1.4019591E-02  3.9847070E-03  4.3517120E-03
  4.1377680E-03  1.4481619E-02  4.9650940E-03  1.4911783E-02  5.0806010E-03  5.0806010E-03  1.4911783E-02  4.9650940E-03  1.4481619E-02  4.1377680E-03  4.4399070E-03
  4.2896910E-03  1.4947061E-02  5.1153100E-03  1.5390312E-02  5.2308170E-03  5.2308170E-03  1.5390312E-02  5.1153100E-03  1.4947061E-02  4.2896910E-03  4.5263950E-03
  4.4399070E-03  1.5403968E-02  5.2638190E-03  1.5877376E-02  5.3798950E-03  5.3798950E-03  1.5877376E-02  5.2638190E-03  1.5403968E-02  4.4399070E-03  4.6128830E-03
  4.5884160E-03  1.5865427E-02  5.4106210E-03  1.6355905E-02  5.5272660E-03  5.5272660E-03  1.6355905E-02  5.4106210E-03  1.5865427E-02  4.5884160E-03  4.6988020E-03
  4.7374940E-03  1.6330300E-02  5.5574230E-03  1.6833296E-02  5.6740680E-03  5.6740680E-03  1.6833296E-02  5.5574230E-03  1.6330300E-02  4.7374940E-03  4.7847210E-03
  4.8848650E-03  1.6788345E-02  5.7025180E-03  1.7313532E-02  5.8197320E-03  5.8197320E-03  1.7313532E-02  5.7025180E-03  1.6788345E-02  4.8848650E-03  4.8712090E-03
  5.0305290E-03  1.7250373E-02  5.8470440E-03  1.7792630E-02  5.9648270E-03  5.9648270E-03  1.7792630E-02  5.8470440E-03  1.7250373E-02  5.0305290E-03  4.9576970E-03
  0.0000000E+00  4.7917530E-03  1.0290086E-03  4.4460995E-03  1.1198238E-03  1.1198238E-03  4.4460995E-03  1.0290086E-03  4.7917530E-03  0.0000000E+00  1.1111778E-03
  0.0000000E+00  5.1331150E-03  1.2298246E-03  4.8588389E-03  1.3232905E-03  1.3232905E-03  4.8588389E-03  1.2298246E-03  5.1331150E-03  0.0000000E+00  1.3848858E-03
  0.0000000E+00  5.4672193E-03  1.4176399E-03  5.2564319E-03  1.5135040E-03  1.5135040E-03  5.2564319E-03  1.4176399E-03  5.4672193E-03  0.0000000E+00  1.6299420E-03
  0.0000000E+00  5.7916047E-03  1.5931488E-03  5.6382474E-03  1.6913480E-03  1.6913480E-03  5.6382474E-03  1.5931488E-03  5.7916047E-03  0.0000000E+00  1.8483026E-03
  0.0000000E+00  6.1159901E-03  1.7626623E-03  6.0150141E-03  1.8623761E-03  1.8623761E-03  6.0150141E-03  1.7626623E-03  6.1159901E-03  0.0000000E+00  2.0463417E-03
  0.0000000E+00  6.4447932E-03  1.9267483E-03  6.3930430E-03  2.0283554E-03  2.0283554E-03  6.3930430E-03  1.9267483E-03  6.4447932E-03  0.0000000E+00  2.2292345E-03
  0.0000000E+00  6.7565566E-03  2.0769501E-03  6.7489834E-03  2.1798194E-03  2.1798194E-03  6.7489834E-03  2.0769501E-03  6.7565566E-03  0.0000000E+00  2.3877037E-03
  0.0000000E+00  7.0752621E-03  2.2265208E-03  7.1099726E-03  2.3306523E-03  2.3306523E-03  7.1099726E-03  2.2265208E-03  7.0752621E-03  0.0000000E+00  2.5363909E-03
  0.0000000E+00  7.0762011E-03  2.2269570E-03  7.1110315E-03  2.3310927E-03  2.3310927E-03  7.1110315E-03  2.2269570E-03  7.0762011E-03  0.0000000E+00  2.5368109E-03
  1.5750363E-03  7.5422761E-03  2.4341527E-03  7.6312612E-03  2.5408086E-03  2.5408086E-03  7.6312612E-03  2.4341527E-03  7.5422761E-03  1.5750363E-03  2.7179521E-03
  1.7821002E-03  8.0200188E-03  2.6398913E-03  8.1632785E-03  2.7478094E-03  2.7478094E-03  8.1632785E-03  2.6398913E-03  8.0200188E-03  1.7821002E-03  2.8853381E-03
  1.9844308E-03  8.5072280E-03  2.8399500E-03  8.6971891E-03  2.9497614E-03  2.9497614E-03  8.6971891E-03  2.8399500E-03  8.5072280E-03  1.9844308E-03  3.0362095E-03
  2.1747706E-03  8.9811841E-03  3.0286489E-03  9.2203710E-03  3.1397225E-03  3.1397225E-03  9.2203710E-03  3.0286489E-03  8.9811841E-03  2.1747706E-03  3.1691949E-03
  2.3565274E-03  9.4463048E-03  3.2078813E-03  9.7258821E-03  3.3202171E-03  3.3202171E-03  9.7258821E-03  3.2078813E-03  9.4463048E-03  2.3565274E-03  3.2882203E-03
  2.5307110E-03  9.9089011E-03  3.3795405E-03  1.0228238E-02  3.4931385E-03  3.4931385E-03  1.0228238E-02  3.3795405E-03  9.9089011E-03  2.5307110E-03  3.3960753E-03
  2.7030013E-03  1.0372128E-02  3.5499375E-03  1.0729331E-02  3.6641666E-03  3.6641666E-03  1.0729331E-02  3.5499375E-03  1.0372128E-02  2.7030013E-03  3.4979349E-03
  2.8670873E-03  1.0828414E-02  3.7121302E-03  1.1216540E-02  3.8282526E-03  3.8282526E-03  1.1216540E-02  3.7121302E-03  1.0828414E-02  2.8670873E-03  3.5915270E-03
  3.0292800E-03  1.1285330E-02  3.8717985E-03  1.1704381E-02  3.9879209E-03  3.9879209E-03  1.1704381E-02  3.8717985E-03  1.1285330E-02  3.0292800E-03  3.6806383E-03
  3.1870550E-03  1.1744771E-02  4.0270491E-03  1.2192221E-02  4.1444337E-03  4.1444337E-03  1.2192221E-02  4.0270491E-03  1.1744771E-02  3.1870550E-03  3.7655213E-03
  3.3410434E-03  1.2193483E-02  4.1791442E-03  1.2669332E-02  4.2971599E-03  4.2971599E-03  1.2669332E-02  4.1791442E-03  1.2193483E-02  3.3410434E-03  3.8471856E-03
  3.4937696E-03  1.2651031E-02  4.3293460E-03  1.3148969E-02  4.4473617E-03  4.4473617E-03  1.3148969E-02  4.3293460E-03  1.2651031E-02  3.4937696E-03  3.9267042E-03
  3.6433403E-03  1.3099112E-02  4.4763923E-03  1.3624187E-02  4.5950391E-03  4.5950391E-03  1.3624187E-02  4.4763923E-03  1.3099112E-02  3.6433403E-03  4.0043295E-03
  3.7916488E-03  1.3550979E-02  4.6221764E-03  1.4102561E-02  4.7414543E-03  4.7414543E-03  1.4102561E-02  4.6221764E-03  1.3550979E-02  3.7916488E-03  4.0806926E-03
  3.9374329E-03  1.4006633E-02  4.7660672E-03  1.4571468E-02  4.8859762E-03  4.8859762E-03  1.4571468E-02  4.7660672E-03  1.4006633E-02  3.9374329E-03  4.1570557E-03
  4.0825859E-03  1.4454083E-02  4.9086958E-03  1.5044793E-02  5.0286048E-03  5.0286048E-03  1.5044793E-02  4.9086958E-03  1.4454083E-02  4.0825859E-03  4.2321566E-03
  4.2258456E-03  1.4905320E-02  5.0500622E-03  1.5514962E-02  5.1706023E-03  5.1706023E-03  1.5514962E-02  5.0500622E-03  1.4905320E-02  4.2258456E-03  4.3078886E-03
  4.3678431E-03  1.5355294E-02  5.1901664E-03  1.5983239E-02  5.3113376E-03  5.3113376E-03  1.5983239E-02  5.1901664E-03  1.5355294E-02  4.3678431E-03  4.3829895E-03
  4.5104717E-03  1.5810317E-02  5.3296395E-03  1.6455932E-02  5.4514418E-03  5.4514418E-03  1.6455932E-02  5.3296395E-03  1.5810317E-02  4.5104717E-03  4.4587215E-03
  4.6518381E-03  1.6263447E-02  5.4684815E-03  1.6920422E-02  5.5902838E-03  5.5902838E-03  1.6920422E-02  5.4684815E-03  1.6263447E-02  4.6518381E-03  4.5350846E-03
  4.7913112E-03  1.6709004E-02  5.6060613E-03  1.7383650E-02  5.7284947E-03  5.7284947E-03  1.7383650E-02  5.6060613E-03  1.6709004E-02  4.7913112E-03  4.6120788E-03
  0.0000000E+00  4.5487901E-03  1.0105156E-03  4.3799742E-03  1.1078717E-03  1.1078717E-03  4.3799742E-03  1.0105156E-03  4.5487901E-03  0.0000000E+00  1.1896200E-03
  0.0000000E+00  4.8841822E-03  1.2072575E-03  4.7859162E-03  1.3073432E-03  1.3073432E-03  4.7859162E-03  1.2072575E-03  4.8841822E-03  0.0000000E+00  1.4527124E-03
  0.0000000E+00  5.2110355E-03  1.3900014E-03  5.1750606E-03  1.4923968E-03  1.4923968E-03  5.1750606E-03  1.3900014E-03  5.2110355E-03  0.0000000E+00  1.6831195E-03
  0.0000000E+00  5.5278102E-03  1.5592372E-03  5.5481073E-03  1.6637323E-03  1.6637323E-03  5.5481073E-03  1.5592372E-03  5.5278102E-03  0.0000000E+00  1.8859505E-03
  0.0000000E+00  5.8434651E-03  1.7214040E-03  5.9148549E-03  1.8274389E-03  1.8274389E-03  5.9148549E-03  1.7214040E-03  5.8434651E-03  0.0000000E+00  2.0672246E-03
  0.0000000E+00  6.1640193E-03  1.8785316E-03  6.2830023E-03  1.9863162E-03  1.9863162E-03  6.2830023E-03  1.8785316E-03  6.1640193E-03  0.0000000E+00  2.2335209E-03
  0.0000000E+00  6.4663761E-03  2.0220111E-03  6.6287529E-03  2.1311955E-03  2.1311955E-03  6.6287529E-03  2.0220111E-03  6.4663761E-03  0.0000000E+00  2.3753906E-03
  0.0000000E+00  6.7757319E-03  2.1626910E-03  6.9794028E-03  2.2739751E-03  2.2739751E-03  6.9794028E-03  2.1626910E-03  6.7757319E-03  0.0000000E+00  2.5069508E-03
  0.0000000E+00  6.7766456E-03  2.1630961E-03  6.9804323E-03  2.2743883E-03  2.2743883E-03  6.9804323E-03  2.1630961E-03  6.7766456E-03  0.0000000E+00  2.5073209E-03
  1.4949864E-03  7.2278673E-03  2.3607627E-03  7.4847306E-03  2.4734466E-03  2.4734466E-03  7.4847306E-03  2.3607627E-03  7.2278673E-03  1.4949864E-03  2.6657791E-03
  1.6920782E-03  7.6926009E-03  2.5553349E-03  8.0012568E-03  2.6694186E-03  2.6694186E-03  8.0012568E-03  2.5553349E-03  7.6926009E-03  1.6920782E-03  2.8098465E-03
  1.8839908E-03  8.1650334E-03  2.7450078E-03  8.5212825E-03  2.8604913E-03  2.8604913E-03  8.5212825E-03  2.7450078E-03  8.1650334E-03  1.8839908E-03  2.9388101E-03
  2.0644250E-03  8.6269674E-03  2.9220825E-03  9.0252105E-03  3.0396657E-03  3.0396657E-03  9.0252105E-03  2.9220825E-03  8.6269674E-03  2.0644250E-03  3.0502342E-03
  2.2375803E-03  9.0784029E-03  3.0921582E-03  9.5158404E-03  3.2104413E-03  3.2104413E-03  9.5158404E-03  3.0921582E-03  9.0784029E-03  2.2375803E-03  3.1507398E-03
  2.4020568E-03  9.5298384E-03  3.2545350E-03  1.0000871E-02  3.3742179E-03  3.3742179E-03  1.0000871E-02  3.2545350E-03  9.5298384E-03  2.4020568E-03  3.2406770E-03
  2.5651335E-03  9.9819738E-03  3.4155120E-03  1.0493601E-02  3.5351949E-03  3.5351949E-03  1.0493601E-02  3.4155120E-03  9.9819738E-03  2.5651335E-03  3.3249449E-03
  2.7219111E-03  1.0427810E-02  3.5687901E-03  1.0964633E-02  3.6898728E-03  3.6898728E-03  1.0964633E-02  3.5687901E-03  1.0427810E-02  2.7219111E-03  3.4029838E-03
  2.8751892E-03  1.0868747E-02  3.7192686E-03  1.1444065E-02  3.8410512E-03  3.8410512E-03  1.1444065E-02  3.7192686E-03  1.0868747E-02  2.8751892E-03  3.4773832E-03
  3.0256677E-03  1.1313184E-02  3.8662476E-03  1.1911598E-02  3.9887301E-03  3.9887301E-03  1.1911598E-02  3.8662476E-03  1.1313184E-02  3.0256677E-03  3.5477231E-03
  3.1726467E-03  1.1760420E-02  4.0104270E-03  1.2381931E-02  4.1336094E-03  4.1336094E-03  1.2381931E-02  4.0104270E-03  1.1760420E-02  3.1726467E-03  3.6165233E-03
  3.3175260E-03  1.2197857E-02  4.1525067E-03  1.2848064E-02  4.2763890E-03  4.2763890E-03  1.2848064E-02  4.1525067E-03  1.2197857E-02  3.3175260E-03  3.6835737E-03
  3.4603056E-03  1.2639494E-02  4.2931866E-03  1.3310698E-02  4.4170689E-03  4.4170689E-03  1.3310698E-02  4.2931866E-03  1.2639494E-02  3.4603056E-03  3.7493643E-03
  3.6016854E-03  1.3086030E-02  4.4310669E-03  1.3770532E-02  4.5556491E-03  4.5556491E-03  1.3770532E-02  4.4310669E-03  1.3086030E-02  3.6016854E-03  3.8144550E-03
  3.7416654E-03  1.3522768E-02  4.5682473E-03  1.4235266E-02  4.6928295E-03  4.6928295E-03  1.4235266E-02  4.5682473E-03  1.3522768E-02  3.7416654E-03  3.8802456E-03
  3.8795457E-03  1.3965105E-02  4.7040279E-03  1.4690201E-02  4.8293100E-03  4.8293100E-03  1.4690201E-02  4.7040279E-03  1.3965105E-02  3.8795457E-03  3.9446364E-03
  4.0167261E-03  1.4405342E-02  4.8384087E-03  1.5150035E-02  4.9643907E-03  4.9643907E-03  1.5150035E-02  4.8384087E-03  1.4405342E-02  4.0167261E-03  4.0104270E-03
  4.1532066E-03  1.4844179E-02  4.9720896E-03  1.5607770E-02  5.0980716E-03  5.0980716E-03  1.5607770E-02  4.9720896E-03  1.4844179E-02  4.1532066E-03  4.0762176E-03
  4.2889872E-03  1.5288616E-02  5.1057705E-03  1.6064105E-02  5.2317525E-03  5.2317525E-03  1.6064105E-02  5.1057705E-03  1.5288616E-02  4.2889872E-03  4.1427081E-03
  4.4240679E-03  1.5732352E-02  5.2380516E-03  1.6519040E-02  5.3640336E-03  5.3640336E-03  1.6519040E-02  5.2380516E-03  1.5732352E-02  4.4240679E-03  4.2105984E-03
  4.5584487E-03  1.6167690E-02  5.3696328E-03  1.6972575E-02  5.4956148E-03  5.4956148E-03  1.6972575E-02  5.3696328E-03  1.6167690E-02  4.5584487E-03  4.2784887E-03
  0.0000000E+00  4.3048828E-03  9.9198360E-04  4.3148958E-03  1.0963049E-03  1.0963049E-03  4.3148958E-03  9.9198360E-04  4.3048828E-03  0.0000000E+00  1.2667584E-03
  0.0000000E+00  4.6332930E-03  1.1832393E-03  4.7123102E-03  1.2902773E-03  1.2902773E-03  4.7123102E-03  1.1832393E-03  4.6332930E-03  0.0000000E+00  1.5158410E-03
  0.0000000E+00  4.9526993E-03  1.3598248E-03  5.0926482E-03  1.4691137E-03  1.4691137E-03  5.0926482E-03  1.3598248E-03  4.9526993E-03  0.0000000E+00  1.7307708E-03
  0.0000000E+00  5.2609284E-03  1.5225163E-03  5.4551336E-03  1.6337458E-03  1.6337458E-03  5.4551336E-03  1.5225163E-03  5.2609284E-03  0.0000000E+00  1.9170588E-03
  0.0000000E+00  5.5684588E-03  1.6773682E-03  5.8121856E-03  1.7903829E-03  1.7903829E-03  5.8121856E-03  1.6773682E-03  5.5684588E-03  0.0000000E+00  2.0814579E-03
  0.0000000E+00  5.8781626E-03  1.8273300E-03  6.1692376E-03  1.9420524E-03  1.9420524E-03  6.1692376E-03  1.8273300E-03  5.8781626E-03  0.0000000E+00  2.2289980E-03
  0.0000000E+00  6.1723424E-03  1.9634755E-03  6.5037798E-03  2.0794398E-03  2.0794398E-03  6.5037798E-03  1.9634755E-03  6.1723424E-03  0.0000000E+00  2.3549365E-03
  0.0000000E+00  6.4727318E-03  2.0972924E-03  6.8437554E-03  2.2144986E-03  2.2144986E-03  6.8437554E-03  2.0972924E-03  6.4727318E-03  0.0000000E+00  2.4693872E-03
  0.0000000E+00  6.4736154E-03  2.0976794E-03  6.8447561E-03  2.2148896E-03  2.2148896E-03  6.8447561E-03  2.0976794E-03  6.4736154E-03  0.0000000E+00  2.4697028E-03
  1.4134602E-03  6.9105086E-03  2.2835804E-03  7.3335376E-03  2.4023390E-03  2.4023390E-03  7.3335376E-03  2.2835804E-03  6.9105086E-03  1.4134602E-03  2.6055839E-03
  1.6005244E-03  7.3614808E-03  2.4675398E-03  7.8334104E-03  2.5878508E-03  2.5878508E-03  7.8334104E-03  2.4675398E-03  7.3614808E-03  1.6005244E-03  2.7267906E-03
  1.7833195E-03  7.8202150E-03  2.6460658E-03  8.3371642E-03  2.7679292E-03  2.7679292E-03  8.3371642E-03  2.6460658E-03  7.8202150E-03  1.7833195E-03  2.8342943E-03
  1.9540059E-03  8.2680824E-03  2.8137250E-03  8.8246178E-03  2.9371408E-03  2.9371408E-03  8.8246178E-03  2.8137250E-03  8.2680824E-03  1.9540059E-03  2.9259635E-03
  2.1174736E-03  8.7081878E-03  2.9743984E-03  9.3035332E-03  3.0985904E-03  3.0985904E-03  9.3035332E-03  2.9743984E-03  8.7081878E-03  2.1174736E-03  3.0075421E-03
  2.2744212E-03  9.1405312E-03  3.1273098E-03  9.7731342E-03  3.2522780E-03  3.2522780E-03  9.7731342E-03  3.1273098E-03  9.1405312E-03  2.2744212E-03  3.0812811E-03
  2.4293508E-03  9.5845176E-03  3.2786688E-03  1.0243511E-02  3.4044132E-03  3.4044132E-03  1.0243511E-02  3.2786688E-03  9.5845176E-03  2.4293508E-03  3.1499748E-03
  2.5777602E-03  1.0023071E-02  3.4238182E-03  1.0707679E-02  3.5503388E-03  3.5503388E-03  1.0707679E-02  3.4238182E-03  1.0023071E-02  2.5777602E-03  3.2126918E-03
  2.7229096E-03  1.0456966E-02  3.5658628E-03  1.1166413E-02  3.6931596E-03  3.6931596E-03  1.1166413E-02  3.5658628E-03  1.0456966E-02  2.7229096E-03  3.2730802E-03
  2.8665066E-03  1.0887757E-02  3.7055788E-03  1.1628252E-02  3.8328756E-03  3.8328756E-03  1.1628252E-02  3.7055788E-03  1.0887757E-02  2.8665066E-03  3.3315280E-03
  3.0062226E-03  1.1314667E-02  3.8421900E-03  1.2086210E-02  3.9702630E-03  3.9702630E-03  1.2086210E-02  3.8421900E-03  1.1314667E-02  3.0062226E-03  3.3875697E-03
  3.1443862E-03  1.1747011E-02  3.9772488E-03  1.2533301E-02  4.1053218E-03  4.1053218E-03  1.2533301E-02  3.9772488E-03  1.1747011E-02  3.1443862E-03  3.4428351E-03
  3.2809974E-03  1.2177026E-02  4.1107552E-03  1.2985050E-02  4.2396044E-03  4.2396044E-03  1.2985050E-02  4.1107552E-03  1.2177026E-02  3.2809974E-03  3.4983334E-03
  3.4152800E-03  1.2612474E-02  4.2419330E-03  1.3433693E-02  4.3707822E-03  4.3707822E-03  1.3433693E-02  4.2419330E-03  1.2612474E-02  3.4152800E-03  3.5534436E-03
  3.5487864E-03  1.3038608E-02  4.3723346E-03  1.3888547E-02  4.5011838E-03  4.5011838E-03  1.3888547E-02  4.3723346E-03  1.3038608E-02  3.5487864E-03  3.6085538E-03
  3.6815166E-03  1.3470175E-02  4.5019600E-03  1.4333309E-02  4.6308092E-03  4.6308092E-03  1.4333309E-02  4.5019600E-03  1.3470175E-02  3.6815166E-03  3.6644402E-03
  3.8126944E-03  1.3900966E-02  4.6292568E-03  1.4775743E-02  4.7588822E-03  4.7588822E-03  1.4775743E-02  4.6292568E-03  1.3900966E-02  3.8126944E-03  3.7211028E-03
  3.9430960E-03  1.4330204E-02  4.7565536E-03  1.5224387E-02  4.8869552E-03  4.8869552E-03  1.5224387E-02  4.7565536E-03  1.4330204E-02  3.9430960E-03  3.7785416E-03
  4.0734976E-03  1.4766429E-02  4.8846266E-03  1.5672254E-02  5.0142520E-03  5.0142520E-03  1.5672254E-02  4.8846266E-03  1.4766429E-02  4.0734976E-03  3.8367566E-03
  4.2031230E-03  1.5201101E-02  5.0111472E-03  1.6118569E-02  5.1407726E-03  5.1407726E-03  1.6118569E-02  5.0111472E-03  1.5201101E-02  4.2031230E-03  3.8957478E-03
  4.3319722E-03  1.5628011E-02  5.1376678E-03  1.6555570E-02  5.2672932E-03  5.2672932E-03  1.6555570E-02  5.1376678E-03  1.5628011E-02  4.3319722E-03  3.9562914E-03
  0.0000000E+00  4.0593606E-03  9.7270400E-04  4.2506304E-03  1.0842637E-03  1.0842637E-03  4.2506304E-03  9.7270400E-04  4.0593606E-03  0.0000000E+00  1.3411867E-03
  0.0000000E+00  4.3806112E-03  1.1581203E-03  4.6397120E-03  1.2722624E-03  1.2722624E-03  4.6397120E-03  1.1581203E-03  4.3806112E-03  0.0000000E+00  1.5749972E-03
  0.0000000E+00  4.6912739E-03  1.3281283E-03  5.0089952E-03  1.4445085E-03  1.4445085E-03  5.0089952E-03  1.3281283E-03  4.6912739E-03  0.0000000E+00  1.7729725E-03
  0.0000000E+00  4.9907462E-03  1.4833306E-03  5.3602016E-03  1.6015184E-03  1.6015184E-03  5.3602016E-03  1.4833306E-03  4.9907462E-03  0.0000000E+00  1.9404584E-03
  0.0000000E+00  5.2883248E-03  1.6307856E-03  5.7053824E-03  1.7506950E-03  1.7506950E-03  5.7053824E-03  1.6307856E-03  5.2883248E-03  0.0000000E+00  2.0869752E-03
  0.0000000E+00  5.5894326E-03  1.7726454E-03  6.0505632E-03  1.8940182E-03  1.8940182E-03  6.0505632E-03  1.7726454E-03  5.5894326E-03  0.0000000E+00  2.2173433E-03
  0.0000000E+00  5.8732384E-03  1.9009907E-03  6.3750848E-03  2.0237408E-03  2.0237408E-03  6.3750848E-03  1.9009907E-03  5.8732384E-03  0.0000000E+00  2.3256406E-03
  0.0000000E+00  6.1650496E-03  2.0283030E-03  6.7030496E-03  2.1520000E-03  2.1520000E-03  6.7030496E-03  2.0283030E-03  6.1650496E-03  0.0000000E+00  2.4239009E-03
  0.0000000E+00  6.1659153E-03  2.0286747E-03  6.7040092E-03  2.1523733E-03  2.1523733E-03  6.7040092E-03  2.0286747E-03  6.1659153E-03  0.0000000E+00  2.4241749E-03
  1.3320019E-03  6.5894240E-03  2.2045088E-03  7.1773504E-03  2.3293248E-03  2.3293248E-03  7.1773504E-03  2.2045088E-03  6.5894240E-03  1.3320019E-03  2.5369842E-03
  1.5089824E-03  7.0267104E-03  2.3766688E-03  7.6602592E-03  2.5032064E-03  2.5032064E-03  7.6602592E-03  2.3766688E-03  7.0267104E-03  1.5089824E-03  2.6369661E-03
  1.6820032E-03  7.4717440E-03  2.5453856E-03  8.1474720E-03  2.6736448E-03  2.6736448E-03  8.1474720E-03  2.5453856E-03  7.4717440E-03  1.6820032E-03  2.7228826E-03
  1.8436614E-03  7.9055872E-03  2.7029120E-03  8.6200512E-03  2.8320320E-03  2.8320320E-03  8.6200512E-03  2.7029120E-03  7.9055872E-03  1.8436614E-03  2.7961366E-03
  1.9981750E-03  8.3342656E-03  2.8544128E-03  9.0831616E-03  2.9835328E-03  2.9835328E-03  9.0831616E-03  2.8544128E-03  8.3342656E-03  1.9981750E-03  2.8607827E-03
  2.1470074E-03  8.7577792E-03  2.9990272E-03  9.5376640E-03  3.1290080E-03  3.1290080E-03  9.5376640E-03  2.9990272E-03  8.7577792E-03  2.1470074E-03  2.9186285E-03
  2.2937738E-03  9.1873184E-03  3.1410592E-03  9.9956096E-03  3.2719008E-03  3.2719008E-03  9.9956096E-03  3.1410592E-03  9.1873184E-03  2.2937738E-03  2.9724285E-03
  2.4349450E-03  9.6099712E-03  3.2787872E-03  1.0445808E-02  3.4104896E-03  3.4104896E-03  1.0445808E-02  3.2787872E-03  9.6099712E-03  2.4349450E-03  3.0216662E-03
  2.5732755E-03  1.0030902E-02  3.4130720E-03  1.0890842E-02  3.5456352E-03  3.5456352E-03  1.0890842E-02  3.4130720E-03  1.0030902E-02  2.5732755E-03  3.0693546E-03
  2.7094541E-03  1.0450112E-02  3.5447744E-03  1.1335014E-02  3.6773376E-03  3.6773376E-03  1.1335014E-02  3.5447744E-03  1.0450112E-02  2.7094541E-03  3.1151491E-03
  2.8431363E-03  1.0875347E-02  3.6747552E-03  1.1774883E-02  3.8073184E-03  3.8073184E-03  1.1774883E-02  3.6747552E-03  1.0875347E-02  2.8431363E-03  3.1605994E-03
  2.9747526E-03  1.1297139E-02  3.8030144E-03  1.2219917E-02  3.9364384E-03  3.9364384E-03  1.2219917E-02  3.8030144E-03  1.1297139E-02  2.9747526E-03  3.2062218E-03
  3.1046474E-03  1.1718070E-02  3.9295520E-03  1.2653760E-02  4.0629760E-03  4.0629760E-03  1.2653760E-02  3.9295520E-03  1.1718070E-02  3.1046474E-03  3.2519302E-03
  3.2331648E-03  1.2136419E-02  4.0543680E-03  1.3094490E-02  4.1877920E-03  4.1877920E-03  1.3094490E-02  4.0543680E-03  1.2136419E-02  3.2331648E-03  3.2977248E-03
  3.3606493E-03  1.2562515E-02  4.1783232E-03  1.3532637E-02  4.3117472E-03  4.3117472E-03  1.3532637E-02  4.1783232E-03  1.2562515E-02  3.3606493E-03  3.3433472E-03
  3.4880477E-03  1.2977421E-02  4.3022784E-03  1.3969923E-02  4.4357024E-03  4.4357024E-03  1.3969923E-02  4.3022784E-03  1.2977421E-02  3.4880477E-03  3.3915520E-03
  3.6138966E-03  1.3400934E-02  4.4245120E-03  1.4404627E-02  4.5579360E-03  4.5579360E-03  1.4404627E-02  4.4245120E-03  1.3400934E-02  3.6138966E-03  3.4397568E-03
  3.7384544E-03  1.3822726E-02  4.5458848E-03  1.4829862E-02  4.6793088E-03  4.6793088E-03  1.4829862E-02  4.5458848E-03  1.3822726E-02  3.7384544E-03  3.4896832E-03
  3.8632704E-03  1.4243658E-02  4.6681184E-03  1.5270592E-02  4.8015424E-03  4.8015424E-03  1.5270592E-02  4.6681184E-03  1.4243658E-02  3.8632704E-03  3.5396096E-03
  3.9872256E-03  1.4664589E-02  4.7886304E-03  1.5701853E-02  4.9220544E-03  4.9220544E-03  1.5701853E-02  4.7886304E-03  1.4664589E-02  3.9872256E-03  3.5921184E-03
  4.1111808E-03  1.5083798E-02  4.9091424E-03  1.6132253E-02  5.0425664E-03  5.0425664E-03  1.6132253E-02  4.9091424E-03  1.5083798E-02  4.1111808E-03  3.6446272E-03
  0.0000000E+00  3.8134537E-03  9.5317250E-04  4.1882689E-03  1.0723190E-03  1.0723190E-03  4.1882689E-03  9.5317250E-04  3.8134537E-03  0.0000000E+00  1.4129274E-03
  0.0000000E+00  4.1262134E-03  1.1317014E-03  4.5653754E-03  1.2532347E-03  1.2532347E-03  4.5653754E-03  1.1317014E-03  4.1262134E-03  0.0000000E+00  1.6281836E-03
  0.0000000E+00  4.4277077E-03  1.2939049E-03  4.9224332E-03  1.4174431E-03  1.4174431E-03  4.9224332E-03  1.2939049E-03  4.4277077E-03  0.0000000E+00  1.8080204E-03
  0.0000000E+00  4.7173636E-03  1.4417879E-03  5.2623064E-03  1.5670446E-03  1.5670446E-03  5.2623064E-03  1.4417879E-03  4.7173636E-03  0.0000000E+00  1.9567245E-03
  0.0000000E+00  5.0058740E-03  1.5810787E-03  5.5964514E-03  1.7079583E-03  1.7079583E-03  5.5964514E-03  1.5810787E-03  5.0058740E-03  0.0000000E+00  2.0850553E-03
  0.0000000E+00  5.2962937E-03  1.7149276E-03  5.9286870E-03  1.8431438E-03  1.8431438E-03  5.9286870E-03  1.7149276E-03  5.2962937E-03  0.0000000E+00  2.1965260E-03
  0.0000000E+00  5.5716292E-03  1.8365564E-03  6.2418286E-03  1.9659182E-03  1.9659182E-03  6.2418286E-03  1.8365564E-03  5.5716292E-03  0.0000000E+00  2.2876617E-03
  0.0000000E+00  5.8533612E-03  1.9557029E-03  6.5587890E-03  2.0861150E-03  2.0861150E-03  6.5587890E-03  1.9557029E-03  5.8533612E-03  0.0000000E+00  2.3698318E-03
  0.0000000E+00  5.8541919E-03  1.9560464E-03  6.5597168E-03  2.0864613E-03  2.0864613E-03  6.5597168E-03  1.9560464E-03  5.8541919E-03  0.0000000E+00  2.3700612E-03
  1.2497978E-03  6.2644550E-03  2.1211525E-03  7.0141809E-03  2.2530920E-03  2.2530920E-03  7.0141809E-03  2.1211525E-03  6.2644550E-03  1.2497978E-03  2.4611402E-03
  1.4167748E-03  6.6886282E-03  2.2842152E-03  7.4819839E-03  2.4173004E-03  2.4173004E-03  7.4819839E-03  2.2842152E-03  6.6886282E-03  1.4167748E-03  2.5392538E-03
  1.5799330E-03  7.1201526E-03  2.4421226E-03  7.9516963E-03  2.5757806E-03  2.5757806E-03  7.9516963E-03  2.4421226E-03  7.1201526E-03  1.5799330E-03  2.6061401E-03
  1.7335443E-03  7.5411753E-03  2.5910558E-03  8.4080429E-03  2.7256685E-03  2.7256685E-03  8.4080429E-03  2.5910558E-03  7.5411753E-03  1.7335443E-03  2.6617991E-03
  1.8799952E-03  7.9564698E-03  2.7323514E-03  8.8548425E-03  2.8679188E-03  2.8679188E-03  8.8548425E-03  2.7323514E-03  7.9564698E-03  1.8799952E-03  2.7100114E-03
  2.0205271E-03  8.3679455E-03  2.8688735E-03  9.2949592E-03  3.0053956E-03  3.0053956E-03  9.2949592E-03  2.8688735E-03  8.3679455E-03  2.0205271E-03  2.7526865E-03
  2.1599133E-03  8.7861041E-03  3.0034862E-03  9.7379400E-03  3.1400083E-03  3.1400083E-03  9.7379400E-03  3.0034862E-03  8.7861041E-03  2.1599133E-03  2.7929748E-03
  2.2942396E-03  9.1975798E-03  3.1333254E-03  1.0174238E-02  3.2698475E-03  3.2698475E-03  1.0174238E-02  3.1333254E-03  9.1975798E-03  2.2942396E-03  2.8295399E-03
  2.4255108E-03  9.6090555E-03  3.2603005E-03  1.0606717E-02  3.3977773E-03  3.3977773E-03  1.0606717E-02  3.2603005E-03  9.6090555E-03  2.4255108E-03  2.8657230E-03
  2.5551591E-03  1.0019577E-02  3.3853662E-03  1.1037287E-02  3.5218883E-03  3.5218883E-03  1.1037287E-02  3.3853662E-03  1.0019577E-02  2.5551591E-03  2.9013333E-03
  2.6818478E-03  1.0429143E-02  3.5075678E-03  1.1465947E-02  3.6450446E-03  3.6450446E-03  1.1465947E-02  3.5075678E-03  1.0429143E-02  2.6818478E-03  2.9369436E-03
  2.8078682E-03  1.0835845E-02  3.6297694E-03  1.1891743E-02  3.7672462E-03  3.7672462E-03  1.1891743E-02  3.6297694E-03  1.0835845E-02  2.8078682E-03  2.9723630E-03
  2.9315973E-03  1.1250185E-02  3.7491069E-03  1.2319449E-02  3.8865837E-03  3.8865837E-03  1.2319449E-02  3.7491069E-03  1.1250185E-02  2.9315973E-03  3.0094053E-03
  3.0553264E-03  1.1663570E-02  3.8693991E-03  1.2746200E-02  4.0068759E-03  4.0068759E-03  1.2746200E-02  3.8693991E-03  1.1663570E-02  3.0553264E-03  3.0470205E-03
  3.1773371E-03  1.2076000E-02  3.9868272E-03  1.3170087E-02  4.1243040E-03  4.1243040E-03  1.3170087E-02  3.9868272E-03  1.2076000E-02  3.1773371E-03  3.0857813E-03
  3.2988704E-03  1.2486521E-02  4.1052100E-03  1.3593019E-02  4.2417321E-03  4.2417321E-03  1.3593019E-02  4.1052100E-03  1.2486521E-02  3.2988704E-03  3.1256878E-03
  3.4190671E-03  1.2896088E-02  4.2226381E-03  1.4014996E-02  4.3591602E-03  4.3591602E-03  1.4014996E-02  4.2226381E-03  1.2896088E-02  3.4190671E-03  3.1667399E-03
  3.5389774E-03  1.3305654E-02  4.3381568E-03  1.4435064E-02  4.4746789E-03  4.4746789E-03  1.4435064E-02  4.3381568E-03  1.3305654E-02  3.5389774E-03  3.2087467E-03
  3.6589832E-03  1.3713311E-02  4.4546302E-03  1.4863724E-02  4.5911523E-03  4.5911523E-03  1.4863724E-02  4.4546302E-03  1.3713311E-02  3.6589832E-03  3.2536176E-03
  3.7788935E-03  1.4130515E-02  4.5701489E-03  1.5282838E-02  4.7076257E-03  4.7076257E-03  1.5282838E-02  4.5701489E-03  1.4130515E-02  3.7788935E-03  3.2994432E-03
  3.8971809E-03  1.4547719E-02  4.6856676E-03  1.5700042E-02  4.8221897E-03  4.8221897E-03  1.5700042E-02  4.6856676E-03  1.4547719E-02  3.8971809E-03  3.3462235E-03
  0.0000000E+00  3.5670297E-03  9.3308490E-04  4.1248050E-03  1.0599531E-03  1.0599531E-03  4.1248050E-03  9.3308490E-04  3.5670297E-03  0.0000000E+00  1.4811280E-03
  0.0000000E+00  3.8702214E-03  1.1039016E-03  4.4901600E-03  1.2330996E-03  1.2330996E-03  4.4901600E-03  1.1039016E-03  3.8702214E-03  0.0000000E+00  1.6766406E-03
  0.0000000E+00  4.1614464E-03  1.2580920E-03  4.8343350E-03  1.3890903E-03  1.3890903E-03  4.8343350E-03  1.2580920E-03  4.1614464E-03  0.0000000E+00  1.8346963E-03
  0.0000000E+00  4.4421873E-03  1.3979859E-03  5.1626250E-03  1.5305727E-03  1.5305727E-03  5.1626250E-03  1.3979859E-03  4.4421873E-03  0.0000000E+00  1.9645933E-03
  0.0000000E+00  4.7197512E-03  1.5296196E-03  5.4824430E-03  1.6634772E-03  1.6634772E-03  5.4824430E-03  1.5296196E-03  4.7197512E-03  0.0000000E+00  2.0731196E-03
  0.0000000E+00  5.0004921E-03  1.6555347E-03  5.8033200E-03  1.7906631E-03  1.7906631E-03  5.8033200E-03  1.6555347E-03  5.0004921E-03  0.0000000E+00  2.1663857E-03
  0.0000000E+00  5.2671483E-03  1.7693772E-03  6.1030170E-03  1.9054587E-03  1.9054587E-03  6.1030170E-03  1.7693772E-03  5.2671483E-03  0.0000000E+00  2.2418257E-03
  0.0000000E+00  5.5395231E-03  1.8816312E-03  6.4080090E-03  2.0185599E-03  2.0185599E-03  6.4080090E-03  1.8816312E-03  5.5395231E-03  0.0000000E+00  2.3066608E-03
  0.0000000E+00  5.5403245E-03  1.8819573E-03  6.4089088E-03  2.0188884E-03  2.0188884E-03  6.4089088E-03  1.8819573E-03  5.5403245E-03  0.0000000E+00  2.3068344E-03
  1.1668062E-03  5.9365422E-03  2.0366688E-03  6.8464350E-03  2.1746565E-03  2.1746565E-03  6.8464350E-03  2.0366688E-03  5.9365422E-03  1.1668062E-03  2.3768937E-03
  1.3248090E-03  6.3463752E-03  2.1893766E-03  7.2954510E-03  2.3283174E-03  2.3283174E-03  7.2954510E-03  2.1893766E-03  6.3463752E-03  1.3248090E-03  2.4342174E-03
  1.4785758E-03  6.7642566E-03  2.3378484E-03  7.7487030E-03  2.4774246E-03  2.4774246E-03  7.7487030E-03  2.3378484E-03  6.7642566E-03  1.4785758E-03  2.4819783E-03
  1.6233411E-03  7.1728188E-03  2.4762597E-03  8.1892470E-03  2.6167890E-03  2.6167890E-03  8.1892470E-03  2.4762597E-03  7.1728188E-03  1.6233411E-03  2.5207377E-03
  1.7617524E-03  7.5772509E-03  2.6099055E-03  8.6213190E-03  2.7502230E-03  2.7502230E-03  8.6213190E-03  2.6099055E-03  7.5772509E-03  1.7617524E-03  2.5546257E-03
  1.8950805E-03  7.9764939E-03  2.7379386E-03  9.0459780E-03  2.8783620E-03  2.8783620E-03  9.0459780E-03  2.7379386E-03  7.9764939E-03  1.8950805E-03  2.5838541E-03
  2.0270319E-03  8.3824086E-03  2.8649127E-03  9.4738140E-03  3.0065010E-03  3.0065010E-03  9.4738140E-03  2.8649127E-03  8.3824086E-03  2.0270319E-03  2.6117058E-03
  2.1544296E-03  8.7824988E-03  2.9877567E-03  9.8942370E-03  3.1293450E-03  3.1293450E-03  9.8942370E-03  2.9877567E-03  8.7824988E-03  2.1544296E-03  2.6371218E-03
  2.2804506E-03  9.1829067E-03  3.1073178E-03  1.0313601E-02  3.2490120E-03  3.2490120E-03  1.0313601E-02  3.1073178E-03  9.1829067E-03  2.2804506E-03  2.6627496E-03
  2.4034005E-03  9.5828910E-03  3.2263494E-03  1.0730847E-02  3.3676200E-03  3.3676200E-03  1.0730847E-02  3.2263494E-03  9.5828910E-03  2.4034005E-03  2.6892246E-03
  2.5246560E-03  9.9831930E-03  3.3429453E-03  1.1145975E-02  3.4841100E-03  3.4841100E-03  1.1145975E-02  3.3429453E-03  9.9831930E-03  2.5246560E-03  2.7153819E-03
  2.6448525E-03  1.0382436E-02  3.4586940E-03  1.1561103E-02  3.5995410E-03  3.5995410E-03  1.1561103E-02  3.4586940E-03  1.0382436E-02  2.6448525E-03  2.7431277E-03
  2.7630369E-03  1.0782738E-02  3.5720070E-03  1.1973054E-02  3.7139130E-03  3.7139130E-03  1.1973054E-02  3.5720070E-03  1.0782738E-02  2.7630369E-03  2.7723561E-03
  2.8805859E-03  1.1183040E-02  3.6863790E-03  1.2386064E-02  3.8272260E-03  3.8272260E-03  1.2386064E-02  3.6863790E-03  1.1183040E-02  2.8805859E-03  2.8027494E-03
  2.9978172E-03  1.1584401E-02  3.7986330E-03  1.2800133E-02  3.9394800E-03  3.9394800E-03  1.2800133E-02  3.7986330E-03  1.1584401E-02  2.9978172E-03  2.8344135E-03
  3.1147308E-03  1.1980467E-02  3.9108870E-03  1.3212084E-02  4.0506750E-03  4.0506750E-03  1.3212084E-02  3.9108870E-03  1.1980467E-02  3.1147308E-03  2.8671366E-03
  3.2305854E-03  1.2391359E-02  4.0231410E-03  1.3624035E-02  4.1629290E-03  4.1629290E-03  1.3624035E-02  4.0231410E-03  1.2391359E-02  3.2305854E-03  2.9018718E-03
  3.3454869E-03  1.2790602E-02  4.1332770E-03  1.4024337E-02  4.2741240E-03  4.2741240E-03  1.4024337E-02  4.1332770E-03  1.2790602E-02  3.3454869E-03  2.9387250E-03
  3.4606002E-03  1.3189845E-02  4.2455310E-03  1.4444760E-02  4.3853190E-03  4.3853190E-03  1.4444760E-02  4.2455310E-03  1.3189845E-02  3.4606002E-03  2.9768490E-03
  3.5759253E-03  1.3598619E-02  4.3556670E-03  1.4853534E-02  4.4954550E-03  4.4954550E-03  1.4853534E-02  4.3556670E-03  1.3598619E-02  3.5759253E-03  3.0160320E-03
  3.6896619E-03  1.3996803E-02  4.4668620E-03  1.5262308E-02  4.6055910E-03  4.6055910E-03  1.5262308E-02  4.4668620E-03  1.3996803E-02  3.6896619E-03  3.0583920E-03
  0.0000000E+00  3.3214808E-03  9.1255020E-04  4.0633314E-03  1.0474428E-03  1.0474428E-03  4.0633314E-03  9.1255020E-04  3.3214808E-03  0.0000000E+00  1.5422603E-03
  0.0000000E+00  3.6140416E-03  1.0751492E-03  4.4130660E-03  1.2119202E-03  1.2119202E-03  4.4130660E-03  1.0751492E-03  3.6140416E-03  0.0000000E+00  1.7162119E-03
  0.0000000E+00  3.8952146E-03  1.2208426E-03  4.7453080E-03  1.3592572E-03  1.3592572E-03  4.7453080E-03  1.2208426E-03  3.8952146E-03  0.0000000E+00  1.8532881E-03
  0.0000000E+00  4.1665260E-03  1.3524480E-03  5.0587660E-03  1.4922714E-03  1.4922714E-03  5.0587660E-03  1.3524480E-03  4.1665260E-03  0.0000000E+00  1.9628928E-03
  0.0000000E+00  4.4344328E-03  1.4758354E-03  5.3663540E-03  1.6168328E-03  1.6168328E-03  5.3663540E-03  1.4758354E-03  4.4344328E-03  0.0000000E+00  2.0526803E-03
  0.0000000E+00  4.7044528E-03  1.5940572E-03  5.6739420E-03  1.7358764E-03  1.7358764E-03  5.6739420E-03  1.5940572E-03  4.7044528E-03  0.0000000E+00  2.1271636E-03
  0.0000000E+00  4.9617936E-03  1.7006564E-03  5.9615720E-03  1.8432974E-03  1.8432974E-03  5.9615720E-03  1.7006564E-03  4.9617936E-03  0.0000000E+00  2.1860620E-03
  0.0000000E+00  5.2238304E-03  1.8050250E-03  6.2527240E-03  1.9483704E-03  1.9483704E-03  6.2527240E-03  1.8050250E-03  5.2238304E-03  0.0000000E+00  2.2349555E-03
  0.0000000E+00  5.2245984E-03  1.8053266E-03  6.2535787E-03  1.9486737E-03  1.9486737E-03  6.2535787E-03  1.8053266E-03  5.2245984E-03  0.0000000E+00  2.2350832E-03
  1.0844238E-03  5.6087850E-03  1.9508358E-03  6.6753640E-03  2.0948856E-03  2.0948856E-03  6.6753640E-03  1.9508358E-03  5.6087850E-03  1.0844238E-03  2.2847566E-03
  1.2331696E-03  6.0047752E-03  2.0932420E-03  7.1062220E-03  2.2378788E-03  2.2378788E-03  7.1062220E-03  2.0932420E-03  6.0047752E-03  1.2331696E-03  2.3235808E-03
  1.3785108E-03  6.4098052E-03  2.2311870E-03  7.5417760E-03  2.3762934E-03  2.3762934E-03  7.5417760E-03  2.2311870E-03  6.4098052E-03  1.3785108E-03  2.3541048E-03
  1.5151644E-03  6.8052084E-03  2.3623228E-03  7.9644160E-03  2.5077814E-03  2.5077814E-03  7.9644160E-03  2.3623228E-03  6.8052084E-03  1.5151644E-03  2.3774674E-03
  1.6467698E-03  7.1973244E-03  2.4873538E-03  8.3811860E-03  2.6329298E-03  2.6329298E-03  8.3811860E-03  2.4873538E-03  7.1973244E-03  1.6467698E-03  2.3969558E-03
  1.7729748E-03  7.5849792E-03  2.6085106E-03  8.7897380E-03  2.7540866E-03  2.7540866E-03  8.7897380E-03  2.6085106E-03  7.5849792E-03  1.7729748E-03  2.4142136E-03
  1.8974188E-03  7.9796780E-03  2.7281412E-03  9.2029860E-03  2.8738346E-03  2.8738346E-03  9.2029860E-03  2.7281412E-03  7.9796780E-03  1.8974188E-03  2.4304148E-03
  2.0190452E-03  8.3689764E-03  2.8430758E-03  9.6103640E-03  2.9886518E-03  2.9886518E-03  9.6103640E-03  2.8430758E-03  8.3689764E-03  2.0190452E-03  2.4459116E-03
  2.1386758E-03  8.7579226E-03  2.9576582E-03  1.0014220E-02  3.1029994E-03  3.1029994E-03  1.0014220E-02  2.9576582E-03  8.7579226E-03  2.1386758E-03  2.4622302E-03
  2.2556062E-03  9.1483950E-03  3.0697752E-03  1.0418076E-02  3.2149990E-03  3.2149990E-03  1.0418076E-02  3.0697752E-03  9.1483950E-03  2.2556062E-03  2.4804272E-03
  2.3714800E-03  9.5372238E-03  3.1797790E-03  1.0819584E-02  3.3248854E-03  3.3248854E-03  1.0819584E-02  3.1797790E-03  9.5372238E-03  2.3714800E-03  2.4988590E-03
  2.4865320E-03  9.9267570E-03  3.2894306E-03  1.1221092E-02  3.4341848E-03  3.4341848E-03  1.1221092E-02  3.2894306E-03  9.9267570E-03  2.4865320E-03  2.5199910E-03
  2.5999404E-03  1.0317464E-02  3.3987300E-03  1.1621426E-02  3.5431320E-03  3.5431320E-03  1.1621426E-02  3.3987300E-03  1.0317464E-02  2.5999404E-03  2.5412404E-03
  2.7131140E-03  1.0707115E-02  3.5068554E-03  1.2021760E-02  3.6510226E-03  3.6510226E-03  1.2021760E-02  3.5068554E-03  1.0707115E-02  2.7131140E-03  2.5660118E-03
  2.8249962E-03  1.1098292E-02  3.6139242E-03  1.2420920E-02  3.7577392E-03  3.7577392E-03  1.2420920E-02  3.6139242E-03  1.1098292E-02  2.8249962E-03  2.5918398E-03
  2.9369958E-03  1.1489938E-02  3.7212278E-03  1.2818906E-02  3.8646906E-03  3.8646906E-03  1.2818906E-02  3.7212278E-03  1.1489938E-02  2.9369958E-03  2.6184896E-03
  3.0480562E-03  1.1882054E-02  3.8278270E-03  1.3218066E-02  3.9709376E-03  3.9709376E-03  1.3218066E-02  3.8278270E-03  1.1882054E-02  3.0480562E-03  2.6484266E-03
  3.1584122E-03  1.2272526E-02  3.9350132E-03  1.3616052E-02  4.0776542E-03  4.0776542E-03  1.3616052E-02  3.9350132E-03  1.2272526E-02  3.1584122E-03  2.6790680E-03
  3.2691204E-03  1.2667343E-02  4.0414950E-03  1.4012864E-02  4.1837838E-03  4.1837838E-03  1.4012864E-02  4.0414950E-03  1.2667343E-02  3.2691204E-03  2.7131140E-03
  3.3793590E-03  1.3065211E-02  4.1476246E-03  1.4417894E-02  4.2895612E-03  4.2895612E-03  1.4417894E-02  4.1476246E-03  1.3065211E-02  3.3793590E-03  2.7471600E-03
  3.4900672E-03  1.3459323E-02  4.2534020E-03  1.4810010E-02  4.3948690E-03  4.3948690E-03  1.4810010E-02  4.2534020E-03  1.3459323E-02  3.4900672E-03  2.7835540E-03
  0.0000000E+00  3.0757146E-03  8.9147940E-04  4.0002648E-03  1.0343088E-03  1.0343088E-03  4.0002648E-03  8.9147940E-04  3.0757146E-03  0.0000000E+00  1.5961739E-03
  0.0000000E+00  3.3582486E-03  1.0448550E-03  4.3356600E-03  1.1893770E-03  1.1893770E-03  4.3356600E-03  1.0448550E-03  3.3582486E-03  0.0000000E+00  1.7475704E-03
  0.0000000E+00  3.6275022E-03  1.1816952E-03  4.6507440E-03  1.3276494E-03  1.3276494E-03  4.6507440E-03  1.1816952E-03  3.6275022E-03  0.0000000E+00  1.8621595E-03
  0.0000000E+00  3.8877720E-03  1.3049946E-03  4.9515060E-03  1.4519904E-03  1.4519904E-03  4.9515060E-03  1.3049946E-03  3.8877720E-03  0.0000000E+00  1.9518803E-03
  0.0000000E+00  4.1456982E-03  1.4200914E-03  5.2444560E-03  1.5679986E-03  1.5679986E-03  5.2444560E-03  1.4200914E-03  4.1456982E-03  0.0000000E+00  2.0214852E-03
  0.0000000E+00  4.4071398E-03  1.5301104E-03  5.5387080E-03  1.6787988E-03  1.6787988E-03  5.5387080E-03  1.5301104E-03  4.4071398E-03  0.0000000E+00  2.0786257E-03
  0.0000000E+00  4.6534782E-03  1.6294530E-03  5.8121280E-03  1.7785320E-03  1.7785320E-03  5.8121280E-03  1.6294530E-03  4.6534782E-03  0.0000000E+00  2.1206325E-03
  0.0000000E+00  4.9072380E-03  1.7267124E-03  6.0920580E-03  1.8763122E-03  1.8763122E-03  6.0920580E-03  1.7267124E-03  4.9072380E-03  0.0000000E+00  2.1535731E-03
  0.0000000E+00  4.9079921E-03  1.7269933E-03  6.0928896E-03  1.8765953E-03  1.8765953E-03  6.0928896E-03  1.7269933E-03  4.9079921E-03  0.0000000E+00  2.1536576E-03
  1.0018890E-03  5.2784382E-03  1.8619902E-03  6.4943760E-03  2.0119806E-03  2.0119806E-03  6.4943760E-03  1.8619902E-03  5.2784382E-03  1.0018890E-03  2.1833889E-03
  1.1418540E-03  5.6608356E-03  1.9950546E-03  6.9071100E-03  2.1453054E-03  2.1453054E-03  6.9071100E-03  1.9950546E-03  5.6608356E-03  1.1418540E-03  2.2049500E-03
  1.2786942E-03  6.0519564E-03  2.1244734E-03  7.3263540E-03  2.2747242E-03  2.2747242E-03  7.3263540E-03  2.1244734E-03  6.0519564E-03  1.2786942E-03  2.2187382E-03
  1.4078526E-03  6.4353954E-03  2.2473822E-03  7.7312760E-03  2.3977632E-03  2.3977632E-03  7.7312760E-03  2.2473822E-03  6.4353954E-03  1.4078526E-03  2.2278522E-03
  1.5318030E-03  6.8166210E-03  2.3650830E-03  8.1322920E-03  2.5152036E-03  2.5152036E-03  8.1322920E-03  2.3650830E-03  6.8166210E-03  1.5318030E-03  2.2346226E-03
  1.6513266E-03  7.1925084E-03  2.4782268E-03  8.5254960E-03  2.6282172E-03  2.6282172E-03  8.5254960E-03  2.4782268E-03  7.1925084E-03  1.6513266E-03  2.2410024E-03
  1.7703294E-03  7.5758172E-03  2.5907196E-03  8.9239080E-03  2.7404496E-03  2.7404496E-03  8.9239080E-03  2.5907196E-03  7.5758172E-03  1.7703294E-03  2.2480332E-03
  1.8850356E-03  7.9537878E-03  2.7000876E-03  9.3158100E-03  2.8495572E-03  2.8495572E-03  9.3158100E-03  2.7000876E-03  7.9537878E-03  1.8850356E-03  2.2551942E-03
  1.9996116E-03  8.3324094E-03  2.8071120E-03  9.7064100E-03  2.9561910E-03  2.9561910E-03  9.7064100E-03  2.8071120E-03  8.3324094E-03  1.9996116E-03  2.2628760E-03
  2.1105420E-03  8.7118122E-03  2.9134854E-03  1.0095708E-02  3.0620436E-03  3.0620436E-03  1.0095708E-02  2.9134854E-03  8.7118122E-03  2.1105420E-03  2.2735524E-03
  2.2221234E-03  9.0909546E-03  3.0193380E-03  1.0485006E-02  3.1675056E-03  3.1675056E-03  1.0485006E-02  3.0193380E-03  9.0909546E-03  2.2221234E-03  2.2856610E-03
  2.3308404E-03  9.4703574E-03  3.1225866E-03  1.0871700E-02  3.2702334E-03  3.2702334E-03  1.0871700E-02  3.1225866E-03  9.4703574E-03  2.3308404E-03  2.3002434E-03
  2.4407292E-03  9.8500206E-03  3.2271372E-03  1.1258394E-02  3.3743934E-03  3.3743934E-03  1.1258394E-02  3.2271372E-03  9.8500206E-03  2.4407292E-03  2.3159976E-03
  2.5480140E-03  1.0230205E-02  3.3294744E-03  1.1645088E-02  3.4762098E-03  3.4762098E-03  1.1645088E-02  3.3294744E-03  1.0230205E-02  2.5480140E-03  2.3353974E-03
  2.6556894E-03  1.0610909E-02  3.4323324E-03  1.2031782E-02  3.5785470E-03  3.5785470E-03  1.2031782E-02  3.4323324E-03  1.0610909E-02  2.6556894E-03  2.3557086E-03
  2.7636252E-03  1.0992395E-02  3.5344092E-03  1.2418476E-02  3.6801030E-03  3.6801030E-03  1.2418476E-02  3.5344092E-03  1.0992395E-02  2.7636252E-03  2.3782332E-03
  2.8709100E-03  1.1374793E-02  3.6372672E-03  1.2805170E-02  3.7824402E-03  3.7824402E-03  1.2805170E-02  3.6372672E-03  1.1374793E-02  2.8709100E-03  2.4028410E-03
  2.9762418E-03  1.1756800E-02  3.7383024E-03  1.3189260E-02  3.8828244E-03  3.8828244E-03  1.3189260E-02  3.7383024E-03  1.1756800E-02  2.9762418E-03  2.4292716E-03
  3.0835266E-03  1.2141020E-02  3.8415510E-03  1.3578558E-02  3.9855522E-03  3.9855522E-03  1.3578558E-02  3.8415510E-03  1.2141020E-02  3.0835266E-03  2.4579156E-03
  3.1904208E-03  1.2524980E-02  3.9431070E-03  1.3965252E-02  4.0864572E-03  4.0864572E-03  1.3965252E-02  3.9431070E-03  1.2524980E-02  3.1904208E-03  2.4883824E-03
  3.2954922E-03  1.2908809E-02  4.0444026E-03  1.4349342E-02  4.1872320E-03  4.1872320E-03  1.4349342E-02  4.0444026E-03  1.2908809E-02  3.2954922E-03  2.5206720E-03
  0.0000000E+00  2.8305288E-03  8.6957680E-04  3.9361996E-03  1.0204748E-03  1.0204748E-03  3.9361996E-03  8.6957680E-04  2.8305288E-03  0.0000000E+00  1.6416547E-03
  0.0000000E+00  3.1014232E-03  1.0132548E-03  4.2550348E-03  1.1654524E-03  1.1654524E-03  4.2550348E-03  1.0132548E-03  3.1014232E-03  0.0000000E+00  1.7673405E-03
  0.0000000E+00  3.3597548E-03  1.1409044E-03  4.5543760E-03  1.2942572E-03  1.2942572E-03  4.5543760E-03  1.1409044E-03  3.3597548E-03  0.0000000E+00  1.8598287E-03
  0.0000000E+00  3.6102888E-03  1.2555580E-03  4.8402880E-03  1.4096328E-03  1.4096328E-03  4.8402880E-03  1.2555580E-03  3.6102888E-03  0.0000000E+00  1.9282454E-03
  0.0000000E+00  3.8582236E-03  1.3625584E-03  5.1189800E-03  1.5170664E-03  1.5170664E-03  5.1189800E-03  1.3625584E-03  3.8582236E-03  0.0000000E+00  1.9794468E-03
  0.0000000E+00  4.1081800E-03  1.4645048E-03  5.3962280E-03  1.6194460E-03  1.6194460E-03  5.3962280E-03  1.4645048E-03  4.1081800E-03  0.0000000E+00  2.0176218E-03
  0.0000000E+00  4.3460068E-03  1.5566320E-03  5.6590360E-03  1.7118620E-03  1.7118620E-03  5.6590360E-03  1.5566320E-03  4.3460068E-03  0.0000000E+00  2.0443719E-03
  0.0000000E+00  4.5898984E-03  1.6468820E-03  5.9247320E-03  1.8022564E-03  1.8022564E-03  5.9247320E-03  1.6468820E-03  4.5898984E-03  0.0000000E+00  2.0634471E-03
  0.0000000E+00  4.5906180E-03  1.6471427E-03  5.9255074E-03  1.8025173E-03  1.8025173E-03  5.9255074E-03  1.6471427E-03  4.5906180E-03  0.0000000E+00  2.0634923E-03
  9.1968360E-04  4.9469996E-03  1.7725100E-03  6.3088360E-03  1.9280288E-03  1.9280288E-03  6.3088360E-03  1.7725100E-03  4.9469996E-03  9.1968360E-04  2.0746237E-03
  1.0513764E-03  5.3178188E-03  1.8962608E-03  6.7030480E-03  2.0516352E-03  2.0516352E-03  6.7030480E-03  1.8962608E-03  5.3178188E-03  1.0513764E-03  2.0783636E-03
  1.1801812E-03  5.6954248E-03  2.0172680E-03  7.1030360E-03  2.1723536E-03  2.1723536E-03  7.1030360E-03  2.0172680E-03  5.6954248E-03  1.1801812E-03  2.0782626E-03
  1.3019104E-03  6.0660996E-03  2.1316328E-03  7.4914720E-03  2.2864296E-03  2.2864296E-03  7.4914720E-03  2.1316328E-03  6.0660996E-03  1.3019104E-03  2.0750280E-03
  1.4193076E-03  6.4354748E-03  2.2418100E-03  7.8741320E-03  2.3960292E-03  2.3960292E-03  7.8741320E-03  2.2418100E-03  6.4354748E-03  1.4193076E-03  2.0701184E-03
  1.5325172E-03  6.7999404E-03  2.3485216E-03  8.2524600E-03  2.5023076E-03  2.5023076E-03  8.2524600E-03  2.3485216E-03  6.7999404E-03  1.5325172E-03  2.0672304E-03
  1.6455824E-03  7.1719148E-03  2.4537892E-03  8.6351200E-03  2.6069976E-03  2.6069976E-03  8.6351200E-03  2.4537892E-03  7.1719148E-03  1.6455824E-03  2.0659308E-03
  1.7551820E-03  7.5388352E-03  2.5579016E-03  9.0120040E-03  2.7105324E-03  2.7105324E-03  9.0120040E-03  2.5579016E-03  7.5388352E-03  1.7551820E-03  2.0643424E-03
  1.8629044E-03  7.9069108E-03  2.6599924E-03  9.3888880E-03  2.8120456E-03  2.8120456E-03  9.3888880E-03  2.6599924E-03  7.9069108E-03  1.8629044E-03  2.0659308E-03
  1.9707712E-03  8.2749864E-03  2.7604948E-03  9.7628840E-03  2.9118260E-03  2.9118260E-03  9.7628840E-03  2.7604948E-03  8.2749864E-03  1.9707712E-03  2.0704072E-03
  2.0754612E-03  8.6447948E-03  2.8595532E-03  1.0138324E-02  3.0103068E-03  3.0103068E-03  1.0138324E-02  2.8595532E-03  8.6447948E-03  2.0754612E-03  2.0776272E-03
  2.1802956E-03  9.0135924E-03  2.9590448E-03  1.0512320E-02  3.1089320E-03  3.1089320E-03  1.0512320E-02  2.9590448E-03  9.0135924E-03  2.1802956E-03  2.0858580E-03
  2.2854188E-03  9.3831120E-03  3.0575256E-03  1.0886316E-02  3.2066908E-03  3.2066908E-03  1.0886316E-02  3.0575256E-03  9.3831120E-03  2.2854188E-03  2.0981320E-03
  2.3893868E-03  9.7534980E-03  3.1565840E-03  1.1260312E-02  3.3051716E-03  3.3051716E-03  1.1260312E-02  3.1565840E-03  9.7534980E-03  2.3893868E-03  2.1115612E-03
  2.4926328E-03  1.0124750E-02  3.2550648E-03  1.1634308E-02  3.4029304E-03  3.4029304E-03  1.1634308E-02  3.2550648E-03  1.0124750E-02  2.4926328E-03  2.1277340E-03
  2.5951568E-03  1.0497014E-02  3.3515240E-03  1.2006860E-02  3.4986676E-03  3.4986676E-03  1.2006860E-02  3.3515240E-03  1.0497014E-02  2.5951568E-03  2.1463616E-03
  2.6985472E-03  1.0868988E-02  3.4504380E-03  1.2380856E-02  3.5968596E-03  3.5968596E-03  1.2380856E-02  3.4504380E-03  1.0868988E-02  2.6985472E-03  2.1671552E-03
  2.8013600E-03  1.1240818E-02  3.5476192E-03  1.2753408E-02  3.6933188E-03  3.6933188E-03  1.2753408E-02  3.5476192E-03  1.1240818E-02  2.8013600E-03  2.1899704E-03
  2.9035952E-03  1.1615103E-02  3.6459556E-03  1.3128848E-02  3.7907888E-03  3.7907888E-03  1.3128848E-02  3.6459556E-03  1.1615103E-02  2.9035952E-03  2.2148072E-03
  3.0069856E-03  1.1989388E-02  3.7440032E-03  1.3502844E-02  3.8881144E-03  3.8881144E-03  1.3502844E-02  3.7440032E-03  1.1989388E-02  3.0069856E-03  2.2416656E-03
  3.1086432E-03  1.2363528E-02  3.8403180E-03  1.3876840E-02  3.9837072E-03  3.9837072E-03  1.3876840E-02  3.8403180E-03  1.2363528E-02  3.1086432E-03  2.2702568E-03
  0.0000000E+00  2.5861086E-03  8.4665700E-04  3.8694708E-03  1.0055754E-03  1.0055754E-03  3.8694708E-03  8.4665700E-04  2.5861086E-03  0.0000000E+00  1.6772299E-03
  0.0000000E+00  2.8454724E-03  9.8026380E-04  4.1712876E-03  1.1401434E-03  1.1401434E-03  4.1712876E-03  9.8026380E-04  2.8454724E-03  0.0000000E+00  1.7774190E-03
  0.0000000E+00  3.0933018E-03  1.0983312E-03  4.4550018E-03  1.2588516E-03  1.2588516E-03  4.4550018E-03  1.0983312E-03  3.0933018E-03  0.0000000E+00  1.8462089E-03
  0.0000000E+00  3.3313590E-03  1.2043836E-03  4.7228562E-03  1.3652244E-03  1.3652244E-03  4.7228562E-03  1.2043836E-03  3.3313590E-03  0.0000000E+00  1.8923657E-03
  0.0000000E+00  3.5694162E-03  1.3029066E-03  4.9857444E-03  1.4639076E-03  1.4639076E-03  4.9857444E-03  1.3029066E-03  3.5694162E-03  0.0000000E+00  1.9251934E-03
  0.0000000E+00  3.8093958E-03  1.3971042E-03  5.2481520E-03  1.5581052E-03  1.5581052E-03  5.2481520E-03  1.3971042E-03  3.8093958E-03  0.0000000E+00  1.9461801E-03
  0.0000000E+00  4.0376808E-03  1.4821704E-03  5.4964620E-03  1.6431714E-03  1.6431714E-03  5.4964620E-03  1.4821704E-03  4.0376808E-03  0.0000000E+00  1.9573396E-03
  0.0000000E+00  4.2717330E-03  1.5656346E-03  5.7479760E-03  1.7263152E-03  1.7263152E-03  5.7479760E-03  1.5656346E-03  4.2717330E-03  0.0000000E+00  1.9626743E-03
  0.0000000E+00  4.2724235E-03  1.5658761E-03  5.7487116E-03  1.7265549E-03  1.7265549E-03  5.7487116E-03  1.5658761E-03  4.2724235E-03  0.0000000E+00  1.9626838E-03
  8.3832660E-04  4.6163232E-03  1.6819398E-03  6.1148340E-03  1.8423000E-03  1.8423000E-03  6.1148340E-03  1.6819398E-03  4.6163232E-03  8.3832660E-04  1.9561702E-03
  9.6184080E-04  4.9724478E-03  1.7968032E-03  6.4897020E-03  1.9566828E-03  1.9566828E-03  6.4897020E-03  1.7968032E-03  4.9724478E-03  9.6184080E-04  1.9451003E-03
  1.0831122E-03  5.3378640E-03  1.9092636E-03  6.8709780E-03  2.0685024E-03  2.0685024E-03  6.8709780E-03  1.9092636E-03  5.3378640E-03  1.0831122E-03  1.9319960E-03
  1.1978154E-03  5.6967120E-03  2.0161170E-03  7.2410400E-03  2.1747150E-03  2.1747150E-03  7.2410400E-03  2.0161170E-03  5.6967120E-03  1.1978154E-03  1.9164726E-03
  1.3088340E-03  6.0536376E-03  2.1192858E-03  7.6095000E-03  2.2769226E-03  2.2769226E-03  7.6095000E-03  2.1192858E-03  6.0536376E-03  1.3088340E-03  1.9033362E-03
  1.4163282E-03  6.4076796E-03  2.2192506E-03  7.9699500E-03  2.3760864E-03  2.3760864E-03  7.9699500E-03  2.2192506E-03  6.4076796E-03  1.4163282E-03  1.8919620E-03
  1.5236622E-03  6.7676490E-03  2.3195358E-03  8.3368080E-03  2.4754104E-03  2.4754104E-03  8.3368080E-03  2.3195358E-03  6.7676490E-03  1.5236622E-03  1.8826704E-03
  1.6279524E-03  7.1242542E-03  2.4172578E-03  8.6988600E-03  2.5723314E-03  2.5723314E-03  8.6988600E-03  2.4172578E-03  7.1242542E-03  1.6279524E-03  1.8759420E-03
  1.7311212E-03  7.4824614E-03  2.5133778E-03  9.0593100E-03  2.6674902E-03  2.6674902E-03  9.0593100E-03  2.5133778E-03  7.4824614E-03  1.7311212E-03  1.8720972E-03
  1.8331686E-03  7.8397074E-03  2.6080560E-03  9.4213620E-03  2.7612072E-03  2.7612072E-03  9.4213620E-03  2.6080560E-03  7.8397074E-03  1.8331686E-03  1.8709758E-03
  1.9345752E-03  8.1975942E-03  2.7032148E-03  9.7818120E-03  2.8555650E-03  2.8555650E-03  9.7818120E-03  2.7032148E-03  8.1975942E-03  1.9345752E-03  1.8728982E-03
  2.0343798E-03  8.5578840E-03  2.7975726E-03  1.0142262E-02  2.9489616E-03  2.9489616E-03  1.0142262E-02  2.7975726E-03  8.5578840E-03  2.0343798E-03  1.8777042E-03
  2.1346650E-03  8.9160912E-03  2.8912896E-03  1.0501110E-02  3.0417174E-03  3.0417174E-03  1.0501110E-02  2.8912896E-03  8.9160912E-03  2.1346650E-03  1.8852336E-03
  2.2341492E-03  9.2770218E-03  2.9858076E-03  1.0861560E-02  3.1352742E-03  3.1352742E-03  1.0861560E-02  2.9858076E-03  9.2770218E-03  2.2341492E-03  1.8954864E-03
  2.3345946E-03  9.6376320E-03  3.0800052E-03  1.1222010E-02  3.2285106E-03  3.2285106E-03  1.1222010E-02  3.0800052E-03  9.6376320E-03  2.3345946E-03  1.9081422E-03
  2.4327972E-03  9.9995238E-03  3.1721202E-03  1.1582460E-02  3.3198246E-03  3.3198246E-03  1.1582460E-02  3.1721202E-03  9.9995238E-03  2.4327972E-03  1.9233612E-03
  2.5322814E-03  1.0361095E-02  3.2655168E-03  1.1944512E-02  3.4122600E-03  3.4122600E-03  1.1944512E-02  3.2655168E-03  1.0361095E-02  2.5322814E-03  1.9408230E-03
  2.6311248E-03  1.0722667E-02  3.3603552E-03  1.2303360E-02  3.5061372E-03  3.5061372E-03  1.2303360E-02  3.3603552E-03  1.0722667E-02  2.6311248E-03  1.9605276E-03
  2.7298080E-03  1.1087122E-02  3.4532712E-03  1.2665412E-02  3.5982522E-03  3.5982522E-03  1.2665412E-02  3.4532712E-03  1.1087122E-02  2.7298080E-03  1.9823148E-03
  2.8281708E-03  1.1451737E-02  3.5477892E-03  1.3027464E-02  3.6918090E-03  3.6918090E-03  1.3027464E-02  3.5477892E-03  1.1451737E-02  2.8281708E-03  2.0060244E-03
  2.9278152E-03  1.1816192E-02  3.6405450E-03  1.3389516E-02  3.7836036E-03  3.7836036E-03  1.3389516E-02  3.6405450E-03  1.1816192E-02  2.9278152E-03  2.0314962E-03
  0.0000000E+00  2.3455632E-03  8.2299840E-04  3.8011728E-03  9.8958720E-04  9.8958720E-04  3.8011728E-03  8.2299840E-04  2.3455632E-03  0.0000000E+00  1.6987404E-03
  0.0000000E+00  2.5920720E-03  9.4607520E-04  4.0832016E-03  1.1130192E-03  1.1130192E-03  4.0832016E-03  9.4607520E-04  2.5920720E-03  0.0000000E+00  1.7712581E-03
  0.0000000E+00  2.8282800E-03  1.0547664E-03  4.3483584E-03  1.2217104E-03  1.2217104E-03  4.3483584E-03  1.0547664E-03  2.8282800E-03  0.0000000E+00  1.8169812E-03
  0.0000000E+00  3.0556080E-03  1.1519136E-03  4.6003728E-03  1.3188576E-03  1.3188576E-03  4.6003728E-03  1.1519136E-03  3.0556080E-03  0.0000000E+00  1.8440457E-03
  0.0000000E+00  3.2827584E-03  1.2424896E-03  4.8486576E-03  1.4092560E-03  1.4092560E-03  4.8486576E-03  1.2424896E-03  3.2827584E-03  0.0000000E+00  1.8575273E-03
  0.0000000E+00  3.5131056E-03  1.3288032E-03  5.0953440E-03  1.4953920E-03  1.4953920E-03  5.0953440E-03  1.3288032E-03  3.5131056E-03  0.0000000E+00  1.8626688E-03
  0.0000000E+00  3.7320864E-03  1.4071248E-03  5.3292432E-03  1.5730032E-03  1.5730032E-03  5.3292432E-03  1.4071248E-03  3.7320864E-03  0.0000000E+00  1.8601469E-03
  0.0000000E+00  3.9581712E-03  1.4838480E-03  5.5675824E-03  1.6491936E-03  1.6491936E-03  5.5675824E-03  1.4838480E-03  3.9581712E-03  0.0000000E+00  1.8525101E-03
  0.0000000E+00  3.9588423E-03  1.4840693E-03  5.5682826E-03  1.6494143E-03  1.6494143E-03  5.5682826E-03  1.4840693E-03  3.9588423E-03  0.0000000E+00  1.8524825E-03
  7.5881380E-04  4.2890400E-03  1.5912960E-03  5.9126592E-03  1.7559312E-03  1.7559312E-03  5.9126592E-03  1.5912960E-03  4.2890400E-03  7.5881380E-04  1.8311448E-03
  8.7459120E-04  4.6339392E-03  1.6978560E-03  6.2687472E-03  1.8614256E-03  1.8614256E-03  6.2687472E-03  1.6978560E-03  4.6339392E-03  8.7459120E-04  1.8065650E-03
  9.8869920E-04  4.9868304E-03  1.8024624E-03  6.6315840E-03  1.9649664E-03  1.9649664E-03  6.6315840E-03  1.8024624E-03  4.9868304E-03  9.8869920E-04  1.7809728E-03
  1.0970352E-03  5.3338608E-03  1.9020960E-03  6.9841200E-03  2.0635344E-03  2.0635344E-03  6.9841200E-03  1.9020960E-03  5.3338608E-03  1.0970352E-03  1.7571744E-03
  1.2021744E-03  5.6778720E-03  1.9985328E-03  7.3348800E-03  2.1587280E-03  2.1587280E-03  7.3348800E-03  1.9985328E-03  5.6778720E-03  1.2021744E-03  1.7360400E-03
  1.3041168E-03  6.0213504E-03  2.0924832E-03  7.6794240E-03  2.2516128E-03  2.2516128E-03  7.6794240E-03  2.0924832E-03  6.0213504E-03  1.3041168E-03  1.7175696E-03
  1.4060592E-03  6.3699792E-03  2.1866112E-03  8.0303616E-03  2.3444976E-03  2.3444976E-03  8.0303616E-03  2.1866112E-03  6.3699792E-03  1.4060592E-03  1.7024736E-03
  1.5056928E-03  6.7155888E-03  2.2786080E-03  8.3763264E-03  2.4352512E-03  2.4352512E-03  8.3763264E-03  2.2786080E-03  6.7155888E-03  1.5056928E-03  1.6907520E-03
  1.6040832E-03  7.0619088E-03  2.3697168E-03  8.7226464E-03  2.5251168E-03  2.5251168E-03  8.7226464E-03  2.3697168E-03  7.0619088E-03  1.6040832E-03  1.6824048E-03
  1.7019408E-03  7.4107152E-03  2.4601152E-03  9.0696768E-03  2.6142720E-03  2.6142720E-03  9.0696768E-03  2.4601152E-03  7.4107152E-03  1.7019408E-03  1.6776096E-03
  1.7989104E-03  7.7572128E-03  2.5501584E-03  9.4159968E-03  2.7030720E-03  2.7030720E-03  9.4159968E-03  2.5501584E-03  7.7572128E-03  1.7989104E-03  1.6760112E-03
  1.8953472E-03  8.1065520E-03  2.6412672E-03  9.7616064E-03  2.7929376E-03  2.7929376E-03  9.7616064E-03  2.6412672E-03  8.1065520E-03  1.8953472E-03  1.6774320E-03
  1.9912512E-03  8.4557136E-03  2.7300672E-03  1.0108637E-02  2.8806720E-03  2.8806720E-03  1.0108637E-02  2.7300672E-03  8.4557136E-03  1.9912512E-03  1.6820496E-03
  2.0873328E-03  8.8061184E-03  2.8202880E-03  1.0455312E-02  2.9696496E-03  2.9696496E-03  1.0455312E-02  2.8202880E-03  8.8061184E-03  2.0873328E-03  1.6895088E-03
  2.1818160E-03  9.1563456E-03  2.9082000E-03  1.0801810E-02  3.0566736E-03  3.0566736E-03  1.0801810E-02  2.9082000E-03  9.1563456E-03  2.1818160E-03  1.6994544E-03
  2.2777200E-03  9.5081712E-03  2.9978880E-03  1.1148130E-02  3.1451184E-03  3.1451184E-03  1.1148130E-02  2.9978880E-03  9.5081712E-03  2.2777200E-03  1.7118864E-03
  2.3730912E-03  9.8599968E-03  3.0872208E-03  1.1496226E-02  3.2332080E-03  3.2332080E-03  1.1496226E-02  3.0872208E-03  9.8599968E-03  2.3730912E-03  1.7269824E-03
  2.4681072E-03  1.0211645E-02  3.1781520E-03  1.1842368E-02  3.3232512E-03  3.3232512E-03  1.1842368E-02  3.1781520E-03  1.0211645E-02  2.4681072E-03  1.7440320E-03
  2.5629456E-03  1.0564891E-02  3.2673072E-03  1.2192062E-02  3.4111632E-03  3.4111632E-03  1.2192062E-02  3.2673072E-03  1.0564891E-02  2.5629456E-03  1.7632128E-03
  2.6593824E-03  1.0918315E-02  3.3580608E-03  1.2541934E-02  3.5010288E-03  3.5010288E-03  1.2541934E-02  3.3580608E-03  1.0918315E-02  2.6593824E-03  1.7845248E-03
  2.7538656E-03  1.1273338E-02  3.4470384E-03  1.2890030E-02  3.5889408E-03  3.5889408E-03  1.2890030E-02  3.4470384E-03  1.1273338E-02  2.7538656E-03  1.8072576E-03
  0.0000000E+00  2.1066392E-03  7.9785000E-04  3.7272400E-03  9.7160400E-04  9.7160400E-04  3.7272400E-03  7.9785000E-04  2.1066392E-03  0.0000000E+00  1.7051788E-03
  0.0000000E+00  2.3415420E-03  9.1033700E-04  3.9888560E-03  1.0838940E-03  1.0838940E-03  3.9888560E-03  9.1033700E-04  2.3415420E-03  0.0000000E+00  1.7510345E-03
  0.0000000E+00  2.5653340E-03  1.0092310E-03  4.2366820E-03  1.1823940E-03  1.1823940E-03  4.2366820E-03  1.0092310E-03  2.5653340E-03  0.0000000E+00  1.7734708E-03
  0.0000000E+00  2.7832160E-03  1.0976840E-03  4.4711120E-03  1.2702560E-03  1.2702560E-03  4.4711120E-03  1.0976840E-03  2.7832160E-03  0.0000000E+00  1.7803146E-03
  0.0000000E+00  3.0003100E-03  1.1802270E-03  4.7012080E-03  1.3522080E-03  1.3522080E-03  4.7012080E-03  1.1802270E-03  3.0003100E-03  0.0000000E+00  1.7764889E-03
  0.0000000E+00  3.2203590E-03  1.2592240E-03  4.9328800E-03  1.4302200E-03  1.4302200E-03  4.9328800E-03  1.2592240E-03  3.2203590E-03  0.0000000E+00  1.7654746E-03
  0.0000000E+00  3.4289820E-03  1.3305380E-03  5.1525350E-03  1.5007460E-03  1.5007460E-03  5.1525350E-03  1.3305380E-03  3.4289820E-03  0.0000000E+00  1.7500101E-03
  0.0000000E+00  3.6464700E-03  1.4010640E-03  5.3761300E-03  1.5702870E-03  1.5702870E-03  5.3761300E-03  1.4010640E-03  3.6464700E-03  0.0000000E+00  1.7314133E-03
  0.0000000E+00  3.6471214E-03  1.4012695E-03  5.3767864E-03  1.5704890E-03  1.5704890E-03  5.3767864E-03  1.4012695E-03  3.6471214E-03  0.0000000E+00  1.7313567E-03
  6.8037890E-04  3.9646250E-03  1.4999580E-03  5.7015740E-03  1.6678020E-03  1.6678020E-03  5.7015740E-03  1.4999580E-03  3.9646250E-03  6.8037890E-04  1.6967610E-03
  7.8916230E-04  4.2959790E-03  1.5982610E-03  6.0370650E-03  1.7647260E-03  1.7647260E-03  6.0370650E-03  1.5982610E-03  4.2959790E-03  7.8916230E-04  1.6605327E-03
  8.9633030E-04  4.6369860E-03  1.6953820E-03  6.3794510E-03  1.8602710E-03  1.8602710E-03  6.3794510E-03  1.6953820E-03  4.6369860E-03  8.9633030E-04  1.6253091E-03
  9.9873090E-04  4.9709010E-03  1.7881690E-03  6.7159270E-03  1.9514820E-03  1.9514820E-03  6.7159270E-03  1.7881690E-03  4.9709010E-03  9.9873090E-04  1.5939664E-03
  1.0981962E-03  5.3042250E-03  1.8785920E-03  7.0478720E-03  2.0403290E-03  2.0403290E-03  7.0478720E-03  1.8785920E-03  5.3042250E-03  1.0981962E-03  1.5664258E-03
  1.1950020E-03  5.6357760E-03  1.9666510E-03  7.3778470E-03  2.1268120E-03  2.1268120E-03  7.3778470E-03  1.9666510E-03  5.6357760E-03  1.1950020E-03  1.5429040E-03
  1.2921230E-03  5.9738280E-03  2.0554980E-03  7.7117620E-03  2.2138860E-03  2.2138860E-03  7.7117620E-03  2.0554980E-03  5.9738280E-03  1.2921230E-03  1.5234010E-03
  1.3870770E-03  6.3087280E-03  2.1419810E-03  8.0429190E-03  2.2989900E-03  2.2989900E-03  8.0429190E-03  2.1419810E-03  6.3087280E-03  1.3870770E-03  1.5080350E-03
  1.4812430E-03  6.6446130E-03  2.2284640E-03  8.3728940E-03  2.3840940E-03  2.3840940E-03  8.3728940E-03  2.2284640E-03  6.6446130E-03  1.4812430E-03  1.4966090E-03
  1.5746210E-03  6.9820740E-03  2.3143560E-03  8.7044450E-03  2.4684100E-03  2.4684100E-03  8.7044450E-03  2.3143560E-03  6.9820740E-03  1.5746210E-03  1.4887290E-03
  1.6674080E-03  7.3187470E-03  2.4000510E-03  9.0354050E-03  2.5525290E-03  2.5525290E-03  9.0354050E-03  2.4000510E-03  7.3187470E-03  1.6674080E-03  1.4847890E-03
  1.7599980E-03  7.6571930E-03  2.4855490E-03  9.3681380E-03  2.6366480E-03  2.6366480E-03  9.3681380E-03  2.4855490E-03  7.6571930E-03  1.7599980E-03  1.4838040E-03
  1.8523910E-03  7.9954420E-03  2.5716380E-03  9.7006740E-03  2.7213580E-03  2.7213580E-03  9.7006740E-03  2.5716380E-03  7.9954420E-03  1.8523910E-03  1.4861680E-03
  1.9443900E-03  8.3354640E-03  2.6557570E-03  1.0033210E-02  2.8039010E-03  2.8039010E-03  1.0033210E-02  2.6557570E-03  8.3354640E-03  1.9443900E-03  1.4914870E-03
  2.0361920E-03  8.6750920E-03  2.7414520E-03  1.0365549E-02  2.8884140E-03  2.8884140E-03  1.0365549E-02  2.7414520E-03  8.6750920E-03  2.0361920E-03  1.4993670E-03
  2.1279940E-03  9.0149170E-03  2.8271470E-03  1.0700055E-02  2.9729270E-03  2.9729270E-03  1.0700055E-02  2.8271470E-03  9.0149170E-03  2.1279940E-03  1.5102020E-03
  2.2197960E-03  9.3565150E-03  2.9128420E-03  1.1032591E-02  3.0570460E-03  3.0570460E-03  1.1032591E-02  2.9128420E-03  9.3565150E-03  2.2197960E-03  1.5230070E-03
  2.3114010E-03  9.6981130E-03  2.9983400E-03  1.1367294E-02  3.1413620E-03  3.1413620E-03  1.1367294E-02  2.9983400E-03  9.6981130E-03  2.3114010E-03  1.5379790E-03
  2.4028090E-03  1.0041681E-02  3.0838380E-03  1.1703967E-02  3.2256780E-03  3.2256780E-03  1.1703967E-02  3.0838380E-03  1.0041681E-02  2.4028090E-03  1.5553150E-03
  2.4938230E-03  1.0385249E-02  3.1713060E-03  1.2039064E-02  3.3117670E-03  3.3117670E-03  1.2039064E-02  3.1713060E-03  1.0385249E-02  2.4938230E-03  1.5744240E-03
  2.5870040E-03  1.0726847E-02  3.2568040E-03  1.2374161E-02  3.3960830E-03  3.3960830E-03  1.2374161E-02  3.2568040E-03  1.0726847E-02  2.5870040E-03  1.5953060E-03
  0.0000000E+00  1.8716710E-03  7.7108650E-04  3.6476390E-03  9.5156750E-04  9.5156750E-04  3.6476390E-03  7.7108650E-04  1.8716710E-03  0.0000000E+00  1.6938295E-03
  0.0000000E+00  2.0931645E-03  8.7268900E-04  3.8871150E-03  1.0522960E-03  1.0522960E-03  3.8871150E-03  8.7268900E-04  2.0931645E-03  0.0000000E+00  1.7128761E-03
  0.0000000E+00  2.3064860E-03  9.6227400E-04  4.1163215E-03  1.1405700E-03  1.1405700E-03  4.1163215E-03  9.6227400E-04  2.3064860E-03  0.0000000E+00  1.7128833E-03
  0.0000000E+00  2.5125315E-03  1.0420265E-03  4.3311070E-03  1.2194485E-03  1.2194485E-03  4.3311070E-03  1.0420265E-03  2.5125315E-03  0.0000000E+00  1.7009482E-03
  0.0000000E+00  2.7190140E-03  1.1167535E-03  4.5450185E-03  1.2928645E-03  1.2928645E-03  4.5450185E-03  1.1167535E-03  2.7190140E-03  0.0000000E+00  1.6810735E-03
  0.0000000E+00  2.9296480E-03  1.1884215E-03  4.7602410E-03  1.3630030E-03  1.3630030E-03  4.7602410E-03  1.1884215E-03  2.9296480E-03  0.0000000E+00  1.6560552E-03
  0.0000000E+00  3.1315420E-03  1.2535345E-03  4.9658495E-03  1.4268050E-03  1.4268050E-03  4.9658495E-03  1.2535345E-03  3.1315420E-03  0.0000000E+00  1.6293545E-03
  0.0000000E+00  3.3393355E-03  1.3177735E-03  5.1727690E-03  1.4899515E-03  1.4899515E-03  5.1727690E-03  1.3177735E-03  3.3393355E-03  0.0000000E+00  1.6007529E-03
  0.0000000E+00  3.3399490E-03  1.3179598E-03  5.1733688E-03  1.4901351E-03  1.4901351E-03  5.1733688E-03  1.3179598E-03  3.3399490E-03  0.0000000E+00  1.6006684E-03
  6.0448030E-04  3.6445800E-03  1.4084510E-03  5.4795430E-03  1.5786625E-03  1.5786625E-03  5.4795430E-03  1.4084510E-03  3.6445800E-03  6.0448030E-04  1.5544964E-03
  7.0617020E-04  3.9633715E-03  1.4991285E-03  5.7965865E-03  1.6671550E-03  1.6671550E-03  5.7965865E-03  1.4991285E-03  3.9633715E-03  7.0617020E-04  1.5090921E-03
  8.0724820E-04  4.2898105E-03  1.5893690E-03  6.1184370E-03  1.7552105E-03  1.7552105E-03  6.1184370E-03  1.5893690E-03  4.2898105E-03  8.0724820E-04  1.4664846E-03
  9.0406560E-04  4.6136275E-03  1.6756765E-03  6.4354805E-03  1.8395515E-03  1.8395515E-03  6.4354805E-03  1.6756765E-03  4.6136275E-03  9.0406560E-04  1.4292522E-03
  9.9812990E-04  4.9352595E-03  1.7602360E-03  6.7507760E-03  1.9223630E-03  1.9223630E-03  6.7507760E-03  1.7602360E-03  4.9352595E-03  9.9812990E-04  1.3971545E-03
  1.0902057E-03  5.2555805E-03  1.8428290E-03  7.0623570E-03  2.0027710E-03  2.0027710E-03  7.0623570E-03  1.8428290E-03  5.2555805E-03  1.0902057E-03  1.3700606E-03
  1.1826531E-03  5.5835490E-03  1.9262960E-03  7.3813670E-03  2.0842715E-03  2.0842715E-03  7.3813670E-03  1.9262960E-03  5.5835490E-03  1.1826531E-03  1.3474895E-03
  1.2732432E-03  5.9064920E-03  2.0082335E-03  7.6957885E-03  2.1644610E-03  2.1644610E-03  7.6957885E-03  2.0082335E-03  5.9064920E-03  1.2732432E-03  1.3297910E-03
  1.3631778E-03  6.2307460E-03  2.0897340E-03  8.0117395E-03  2.2442135E-03  2.2442135E-03  8.0117395E-03  2.0897340E-03  6.2307460E-03  1.3631778E-03  1.3162440E-03
  1.4526754E-03  6.5567480E-03  2.1714530E-03  8.3274720E-03  2.3239660E-03  2.3239660E-03  8.3274720E-03  2.1714530E-03  6.5567480E-03  1.4526754E-03  1.3068485E-03
  1.5416923E-03  6.8847165E-03  2.2525165E-03  8.6453895E-03  2.4035000E-03  2.4035000E-03  8.6453895E-03  2.2525165E-03  6.8847165E-03  1.5416923E-03  1.3011675E-03
  1.6303378E-03  7.2102815E-03  2.3337985E-03  8.9611220E-03  2.4830340E-03  2.4830340E-03  8.9611220E-03  2.3337985E-03  7.2102815E-03  1.6303378E-03  1.2987640E-03
  1.7189614E-03  7.5399980E-03  2.4155175E-03  9.2790395E-03  2.5627865E-03  2.5627865E-03  9.2790395E-03  2.4155175E-03  7.5399980E-03  1.7189614E-03  1.2998565E-03
  1.8074320E-03  7.8673110E-03  2.4967995E-03  9.5969570E-03  2.6425390E-03  2.6425390E-03  9.5969570E-03  2.4967995E-03  7.8673110E-03  1.8074320E-03  1.3037895E-03
  1.8957934E-03  8.1968090E-03  2.5783000E-03  9.9174965E-03  2.7225100E-03  2.7225100E-03  9.9174965E-03  2.5783000E-03  8.1968090E-03  1.8957934E-03  1.3105630E-03
  1.9839144E-03  8.5265255E-03  2.6598005E-03  1.0235851E-02  2.8026995E-03  2.8026995E-03  1.0235851E-02  2.6598005E-03  8.5265255E-03  1.9839144E-03  1.3195215E-03
  2.0720355E-03  8.8582085E-03  2.7421750E-03  1.0556827E-02  2.8833260E-03  2.8833260E-03  1.0556827E-02  2.7421750E-03  8.8582085E-03  2.0720355E-03  1.3311020E-03
  2.1600036E-03  9.1877065E-03  2.8243310E-03  1.0875838E-02  2.9641710E-03  2.9641710E-03  1.0875838E-02  2.8243310E-03  9.1877065E-03  2.1600036E-03  1.3446490E-03
  2.2484743E-03  9.5193895E-03  2.9067055E-03  1.1199436E-02  3.0450160E-03  3.0450160E-03  1.1199436E-02  2.9067055E-03  9.5193895E-03  2.2484743E-03  1.3603810E-03
  2.3368357E-03  9.8534760E-03  2.9890800E-03  1.1521287E-02  3.1260795E-03  3.1260795E-03  1.1521287E-02  2.9890800E-03  9.8534760E-03  2.3368357E-03  1.3780795E-03
  2.4257870E-03  1.0185378E-02  3.0714545E-03  1.1843137E-02  3.2069245E-03  3.2069245E-03  1.1843137E-02  3.0714545E-03  1.0185378E-02  2.4257870E-03  1.3970890E-03
  0.0000000E+00  1.6420913E-03  7.4313410E-04  3.5598716E-03  9.2897820E-04  9.2897820E-04  3.5598716E-03  7.4313410E-04  1.6420913E-03  0.0000000E+00  1.6627038E-03
  0.0000000E+00  1.8510266E-03  8.3399660E-04  3.7781839E-03  1.0181446E-03  1.0181446E-03  3.7781839E-03  8.3399660E-04  1.8510266E-03  0.0000000E+00  1.6558806E-03
  0.0000000E+00  2.0529352E-03  9.1371330E-04  3.9853504E-03  1.0961652E-03  1.0961652E-03  3.9853504E-03  9.1371330E-04  2.0529352E-03  0.0000000E+00  1.6345817E-03
  0.0000000E+00  2.2491013E-03  9.8519180E-04  4.1835518E-03  1.1659476E-03  1.1659476E-03  4.1835518E-03  9.8519180E-04  2.2491013E-03  0.0000000E+00  1.6053683E-03
  0.0000000E+00  2.4457762E-03  1.0523089E-03  4.3802994E-03  1.2313686E-03  1.2313686E-03  4.3802994E-03  1.0523089E-03  2.4457762E-03  0.0000000E+00  1.5712816E-03
  0.0000000E+00  2.6464006E-03  1.1170030E-03  4.5797123E-03  1.2941243E-03  1.2941243E-03  4.5797123E-03  1.1170030E-03  2.6464006E-03  0.0000000E+00  1.5340013E-03
  0.0000000E+00  2.8397560E-03  1.1758819E-03  4.7679794E-03  1.3513071E-03  1.3513071E-03  4.7679794E-03  1.1758819E-03  2.8397560E-03  0.0000000E+00  1.4977532E-03
  0.0000000E+00  3.0369882E-03  1.2345185E-03  4.9608502E-03  1.4080053E-03  1.4080053E-03  4.9608502E-03  1.2345185E-03  3.0369882E-03  0.0000000E+00  1.4607782E-03
  0.0000000E+00  3.0375649E-03  1.2346899E-03  4.9614203E-03  1.4081703E-03  1.4081703E-03  4.9614203E-03  1.2346899E-03  3.0375649E-03  0.0000000E+00  1.4606704E-03
  5.3121850E-04  3.3316250E-03  1.3173851E-03  5.2457950E-03  1.4884489E-03  1.4884489E-03  5.2457950E-03  1.3173851E-03  3.3316250E-03  5.3121850E-04  1.4058004E-03
  6.2656360E-04  3.6376499E-03  1.4012209E-03  5.5414010E-03  1.5696194E-03  1.5696194E-03  5.5414010E-03  1.4012209E-03  3.6376499E-03  6.2656360E-04  1.3533909E-03
  7.2183590E-04  3.9531245E-03  1.4845721E-03  5.8459721E-03  1.6503053E-03  1.6503053E-03  5.8459721E-03  1.4845721E-03  3.9531245E-03  7.2183590E-04  1.3053186E-03
  8.1325570E-04  4.2642377E-03  1.5650157E-03  6.1440011E-03  1.7280836E-03  1.7280836E-03  6.1440011E-03  1.5650157E-03  4.2642377E-03  8.1325570E-04  1.2645152E-03
  9.0264020E-04  4.5734125E-03  1.6440055E-03  6.4410609E-03  1.8046504E-03  1.8046504E-03  6.4410609E-03  1.6440055E-03  4.5734125E-03  9.0264020E-04  1.2295513E-03
  9.9003780E-04  4.8842834E-03  1.7212992E-03  6.7376361E-03  1.8797634E-03  1.8797634E-03  6.7376361E-03  1.7212992E-03  4.8842834E-03  9.9003780E-04  1.2005480E-03
  1.0783319E-03  5.1990311E-03  1.8000467E-03  7.0383304E-03  1.9560879E-03  1.9560879E-03  7.0383304E-03  1.8000467E-03  5.1990311E-03  1.0783319E-03  1.1764150E-03
  1.1647603E-03  5.5108712E-03  1.8770981E-03  7.3387824E-03  2.0312009E-03  2.0312009E-03  7.3387824E-03  1.8770981E-03  5.5108712E-03  1.1647603E-03  1.1574671E-03
  1.2506072E-03  5.8246497E-03  1.9546341E-03  7.6370537E-03  2.1063139E-03  2.1063139E-03  7.6370537E-03  1.9546341E-03  5.8246497E-03  1.2506072E-03  1.1431714E-03
  1.3362360E-03  6.1403666E-03  2.0316855E-03  7.9377480E-03  2.1814269E-03  2.1814269E-03  7.9377480E-03  2.0316855E-03  6.1403666E-03  1.3362360E-03  1.1329948E-03
  1.4215741E-03  6.4560835E-03  2.1087369E-03  8.2386846E-03  2.2565399E-03  2.2565399E-03  8.2386846E-03  2.1087369E-03  6.4560835E-03  1.4215741E-03  1.1266950E-03
  1.5067183E-03  6.7715581E-03  2.1862729E-03  8.5425288E-03  2.3318952E-03  2.3318952E-03  8.5425288E-03  2.1862729E-03  6.7715581E-03  1.5067183E-03  1.1237874E-03
  1.5917656E-03  7.0894557E-03  2.2638089E-03  8.8463730E-03  2.4077351E-03  2.4077351E-03  8.8463730E-03  2.2638089E-03  7.0894557E-03  1.5917656E-03  1.1242720E-03
  1.6767645E-03  7.4049303E-03  2.3413449E-03  9.1482788E-03  2.4833327E-03  2.4833327E-03  9.1482788E-03  2.3413449E-03  7.4049303E-03  1.6767645E-03  1.1274219E-03
  1.7615452E-03  7.7252509E-03  2.4188809E-03  9.4530922E-03  2.5591726E-03  2.5591726E-03  9.4530922E-03  2.4188809E-03  7.7252509E-03  1.7615452E-03  1.1332371E-03
  1.8463745E-03  8.0431485E-03  2.4969015E-03  9.7605709E-03  2.6354971E-03  2.6354971E-03  9.7605709E-03  2.4969015E-03  8.0431485E-03  1.8463745E-03  1.1414753E-03
  1.9310825E-03  8.3634691E-03  2.5751644E-03  1.0065869E-02  2.7120639E-03  2.7120639E-03  1.0065869E-02  2.5751644E-03  8.3634691E-03  1.9310825E-03  1.1521365E-03
  2.0156695E-03  8.6816090E-03  2.6531850E-03  1.0371894E-02  2.7883884E-03  2.7883884E-03  1.0371894E-02  2.6531850E-03  8.6816090E-03  2.0156695E-03  1.1647361E-03
  2.1008864E-03  9.0043526E-03  2.7324171E-03  1.0680584E-02  2.8659244E-03  2.8659244E-03  1.0680584E-02  2.7324171E-03  9.0043526E-03  2.1008864E-03  1.1795164E-03
  2.1855460E-03  9.3249155E-03  2.8104377E-03  1.0989516E-02  2.9424912E-03  2.9424912E-03  1.0989516E-02  2.8104377E-03  9.3249155E-03  2.1855460E-03  1.1955082E-03
  2.2703995E-03  9.6457207E-03  2.8903967E-03  1.1296511E-02  3.0209964E-03  3.0209964E-03  1.1296511E-02  2.8903967E-03  9.6457207E-03  2.2703995E-03  1.2134384E-03
  0.0000000E+00  1.4186554E-03  7.1288800E-04  3.4619308E-03  9.0310070E-04  9.0310070E-04  3.4619308E-03  7.1288800E-04  1.4186554E-03  0.0000000E+00  1.6097202E-03
  0.0000000E+00  1.6150214E-03  7.9293370E-04  3.6572757E-03  9.8048630E-04  9.8048630E-04  3.6572757E-03  7.9293370E-04  1.6150214E-03  0.0000000E+00  1.5782998E-03
  0.0000000E+00  1.8057177E-03  8.6360180E-04  3.8437535E-03  1.0487361E-03  1.0487361E-03  3.8437535E-03  8.6360180E-04  1.8057177E-03  0.0000000E+00  1.5377862E-03
  0.0000000E+00  1.9917119E-03  9.2728370E-04  4.0232451E-03  1.1099997E-03  1.1099997E-03  4.0232451E-03  9.2728370E-04  1.9917119E-03  0.0000000E+00  1.4934400E-03
  0.0000000E+00  2.1785659E-03  9.8720380E-04  4.2021993E-03  1.1675015E-03  1.1675015E-03  4.2021993E-03  9.8720380E-04  2.1785659E-03  0.0000000E+00  1.4470624E-03
  0.0000000E+00  2.3698265E-03  1.0449743E-03  4.3846466E-03  1.2228537E-03  1.2228537E-03  4.3846466E-03  1.0449743E-03  2.3698265E-03  0.0000000E+00  1.3997228E-03
  0.0000000E+00  2.5533755E-03  1.0981769E-03  4.5566146E-03  1.2739067E-03  1.2739067E-03  4.5566146E-03  1.0981769E-03  2.5533755E-03  0.0000000E+00  1.3557796E-03
  0.0000000E+00  2.7432927E-03  1.1513795E-03  4.7371810E-03  1.3246910E-03  1.3246910E-03  4.7371810E-03  1.1513795E-03  2.7432927E-03  0.0000000E+00  1.3125726E-03
  0.0000000E+00  2.7438556E-03  1.1515349E-03  4.7377261E-03  1.3248386E-03  1.3248386E-03  4.7377261E-03  1.1515349E-03  2.7438556E-03  0.0000000E+00  1.3124487E-03
  4.6100860E-04  3.0235467E-03  1.2268842E-03  4.9999696E-03  1.3972400E-03  1.3972400E-03  4.9999696E-03  1.2268842E-03  3.0235467E-03  4.6100860E-04  1.2513628E-03
  5.5045880E-04  3.3196810E-03  1.3037324E-03  5.2756558E-03  1.4708638E-03  1.4708638E-03  5.2756558E-03  1.3037324E-03  3.3196810E-03  5.5045880E-04  1.1944252E-03
  6.4031210E-04  3.6217536E-03  1.3811180E-03  5.5602091E-03  1.5450250E-03  1.5450250E-03  5.5602091E-03  1.3811180E-03  3.6217536E-03  6.4031210E-04  1.1435066E-03
  7.2683350E-04  3.9221870E-03  1.4558166E-03  5.8412693E-03  1.6164992E-03  1.6164992E-03  5.8412693E-03  1.4558166E-03  3.9221870E-03  7.2683350E-04  1.1008908E-03
  8.1155460E-04  4.2215188E-03  1.5297091E-03  6.1196425E-03  1.6877047E-03  1.6877047E-03  6.1196425E-03  1.5297091E-03  4.2215188E-03  8.1155460E-04  1.0649118E-03
  8.9487850E-04  4.5173844E-03  1.6022581E-03  6.3977470E-03  1.7575667E-03  1.7575667E-03  6.3977470E-03  1.6022581E-03  4.5173844E-03  8.9487850E-04  1.0355698E-03
  9.7882040E-04  4.8206930E-03  1.6764193E-03  6.6839125E-03  1.8287722E-03  1.8287722E-03  6.6839125E-03  1.6764193E-03  4.8206930E-03  9.7882040E-04  1.0112793E-03
  1.0613650E-03  5.1236253E-03  1.7492370E-03  6.9652414E-03  1.8991716E-03  1.8991716E-03  6.9652414E-03  1.7492370E-03  5.1236253E-03  1.0613650E-03  9.9236280E-04
  1.1435335E-03  5.4263159E-03  1.8223234E-03  7.2495260E-03  1.9698397E-03  1.9698397E-03  7.2495260E-03  1.8223234E-03  5.4263159E-03  1.1435335E-03  9.7833670E-04
  1.2257288E-03  5.7288183E-03  1.8954098E-03  7.5343480E-03  2.0405078E-03  2.0405078E-03  7.5343480E-03  1.8954098E-03  5.7288183E-03  1.2257288E-03  9.6812610E-04
  1.3074942E-03  6.0339003E-03  1.9687649E-03  7.8223944E-03  2.1117133E-03  2.1117133E-03  7.8223944E-03  1.9687649E-03  6.0339003E-03  1.3074942E-03  9.6221470E-04
  1.3889640E-03  6.3389554E-03  2.0421200E-03  8.1082912E-03  2.1826501E-03  2.1826501E-03  8.1082912E-03  2.0421200E-03  6.3389554E-03  1.3889640E-03  9.5925900E-04
  1.4704607E-03  6.6439837E-03  2.1154751E-03  8.3974124E-03  2.2541243E-03  2.2541243E-03  8.3974124E-03  2.1154751E-03  6.6439837E-03  1.4704607E-03  9.5952770E-04
  1.5520112E-03  6.9490388E-03  2.1896363E-03  8.6870710E-03  2.3261359E-03  2.3261359E-03  8.6870710E-03  2.1896363E-03  6.9490388E-03  1.5520112E-03  9.6275210E-04
  1.6334273E-03  7.2568078E-03  2.2635288E-03  8.9772670E-03  2.3981475E-03  2.3981475E-03  8.9772670E-03  2.2635288E-03  7.2568078E-03  1.6334273E-03  9.6839480E-04
  1.7149777E-03  7.5646574E-03  2.3379587E-03  9.2680004E-03  2.4706965E-03  2.4706965E-03  9.2680004E-03  2.3379587E-03  7.5646574E-03  1.7149777E-03  9.7618710E-04
  1.7961520E-03  7.8725607E-03  2.4123886E-03  9.5592712E-03  2.5432455E-03  2.5432455E-03  9.5592712E-03  2.4123886E-03  7.8725607E-03  1.7961520E-03  9.8639770E-04
  1.8775412E-03  8.1805446E-03  2.4870872E-03  9.8510794E-03  2.6163319E-03  2.6163319E-03  9.8510794E-03  2.4870872E-03  8.1805446E-03  1.8775412E-03  9.9822050E-04
  1.9591454E-03  8.4886092E-03  2.5623232E-03  1.0146112E-02  2.6899557E-03  2.6899557E-03  1.0146112E-02  2.5623232E-03  8.4886092E-03  1.9591454E-03  1.0119242E-03
  2.0406959E-03  8.7994682E-03  2.6375592E-03  1.0441413E-02  2.7633108E-03  2.7633108E-03  1.0441413E-02  2.6375592E-03  8.7994682E-03  2.0406959E-03  1.0269714E-03
  2.1219508E-03  9.1077209E-03  2.7127952E-03  1.0734834E-02  2.8369346E-03  2.8369346E-03  1.0734834E-02  2.7127952E-03  9.1077209E-03  2.1219508E-03  1.0438995E-03
  0.0000000E+00  1.2021320E-03  6.8024460E-04  3.3510100E-03  8.7314000E-04  8.7314000E-04  3.3510100E-03  6.8024460E-04  1.2021320E-03  0.0000000E+00  1.5327050E-03
  0.0000000E+00  1.3865642E-03  7.4997660E-04  3.5229560E-03  9.3929600E-04  9.3929600E-04  3.5229560E-03  7.4997660E-04  1.3865642E-03  0.0000000E+00  1.4793727E-03
  0.0000000E+00  1.5664668E-03  8.1175200E-04  3.6883460E-03  9.9770400E-04  9.9770400E-04  3.6883460E-03  8.1175200E-04  1.5664668E-03  0.0000000E+00  1.4223153E-03
  0.0000000E+00  1.7422570E-03  8.6777600E-04  3.8492660E-03  1.0504500E-03  1.0504500E-03  3.8492660E-03  8.6777600E-04  1.7422570E-03  0.0000000E+00  1.3653913E-03
  0.0000000E+00  1.9196862E-03  9.2082000E-04  4.0101860E-03  1.1005140E-03  1.1005140E-03  4.0101860E-03  9.2082000E-04  1.9196862E-03  0.0000000E+00  1.3091498E-03
  0.0000000E+00  2.1017344E-03  9.7237400E-04  4.1749800E-03  1.1490880E-03  1.1490880E-03  4.1749800E-03  9.7237400E-04  2.1017344E-03  0.0000000E+00  1.2544876E-03
  0.0000000E+00  2.2767796E-03  1.0200540E-03  4.3329200E-03  1.1940860E-03  1.1940860E-03  4.3329200E-03  1.0200540E-03  2.2767796E-03  0.0000000E+00  1.2052014E-03
  0.0000000E+00  2.4583212E-03  1.0683300E-03  4.4971180E-03  1.2396800E-03  1.2396800E-03  4.4971180E-03  1.0683300E-03  2.4583212E-03  0.0000000E+00  1.1579684E-03
  0.0000000E+00  2.4588601E-03  1.0684723E-03  4.4976069E-03  1.2398144E-03  1.2398144E-03  4.4976069E-03  1.0684723E-03  2.4588601E-03  0.0000000E+00  1.1578346E-03
  3.9434340E-04  2.7274450E-03  1.1371680E-03  4.7396900E-03  1.3046440E-03  1.3046440E-03  4.7396900E-03  1.1371680E-03  2.7274450E-03  3.9434340E-04  1.0930938E-03
  4.7852840E-04  3.0093530E-03  1.2077940E-03  4.9959700E-03  1.3716940E-03  1.3716940E-03  4.9959700E-03  1.2077940E-03  3.0093530E-03  4.7852840E-04  1.0343878E-03
  5.6310080E-04  3.3015420E-03  1.2790160E-03  5.2599980E-03  1.4390420E-03  1.4390420E-03  5.2599980E-03  1.2790160E-03  3.3015420E-03  5.6310080E-04  9.8298280E-04
  6.4484220E-04  3.5892908E-03  1.3487480E-03  5.5216420E-03  1.5051980E-03  1.5051980E-03  5.5216420E-03  1.3487480E-03  3.5892908E-03  6.4484220E-04  9.4045820E-04
  7.2545120E-04  3.8762350E-03  1.4175860E-03  5.7835840E-03  1.5707580E-03  1.5707580E-03  5.7835840E-03  1.4175860E-03  3.8762350E-03  7.2545120E-04  9.0529420E-04
  8.0471920E-04  4.1626726E-03  1.4858280E-03  6.0464200E-03  1.6360200E-03  1.6360200E-03  6.0464200E-03  1.4858280E-03  4.1626726E-03  8.0471920E-04  8.7665640E-04
  8.8473220E-04  4.4546530E-03  1.5552620E-03  6.3125340E-03  1.7024740E-03  1.7024740E-03  6.3125340E-03  1.5552620E-03  4.4546530E-03  8.8473220E-04  8.5356140E-04
  9.6379160E-04  4.7434448E-03  1.6238020E-03  6.5795420E-03  1.7680340E-03  1.7680340E-03  6.5795420E-03  1.6238020E-03  4.7434448E-03  9.6379160E-04  8.3603900E-04
  1.0423444E-03  5.0350378E-03  1.6929380E-03  6.8471460E-03  1.8344880E-03  1.8344880E-03  6.8471460E-03  1.6929380E-03  5.0350378E-03  1.0423444E-03  8.2277800E-04
  1.1205694E-03  5.3265712E-03  1.7620740E-03  7.1189220E-03  1.9009420E-03  1.9009420E-03  7.1189220E-03  1.7620740E-03  5.3265712E-03  1.1205694E-03  8.1401680E-04
  1.1990924E-03  5.6180748E-03  1.8316272E-03  7.3883140E-03  1.9679920E-03  1.9679920E-03  7.3883140E-03  1.8316272E-03  5.6180748E-03  1.1990924E-03  8.0844420E-04
  1.2770790E-03  5.9125882E-03  1.9012400E-03  7.6612820E-03  2.0353400E-03  2.0353400E-03  7.6612820E-03  1.9012400E-03  5.9125882E-03  1.2770790E-03  8.0638800E-04
  1.3551848E-03  6.2071314E-03  1.9712104E-03  7.9351440E-03  2.1029860E-03  2.1029860E-03  7.9351440E-03  1.9712104E-03  6.2071314E-03  1.3551848E-03  8.0728200E-04
  1.4331714E-03  6.5017044E-03  2.0412702E-03  8.2096020E-03  2.1709300E-03  2.1709300E-03  8.2096020E-03  2.0412702E-03  6.5017044E-03  1.4331714E-03  8.1085800E-04
  1.5113666E-03  6.7963668E-03  2.1117472E-03  8.4849540E-03  2.2391720E-03  2.2391720E-03  8.4849540E-03  2.1117472E-03  6.7963668E-03  1.5113666E-03  8.1652000E-04
  1.5894724E-03  7.0910888E-03  2.1826414E-03  8.7609020E-03  2.3080100E-03  2.3080100E-03  8.7609020E-03  2.1826414E-03  7.0910888E-03  1.5894724E-03  8.2426800E-04
  1.6675186E-03  7.3859002E-03  2.2533568E-03  9.0377440E-03  2.3768480E-03  2.3768480E-03  9.0377440E-03  2.2533568E-03  7.3859002E-03  1.6675186E-03  8.3440000E-04
  1.7452072E-03  7.6837810E-03  2.3244894E-03  9.3148840E-03  2.4459840E-03  2.4459840E-03  9.3148840E-03  2.3244894E-03  7.6837810E-03  1.7452072E-03  8.4572400E-04
  1.8234918E-03  7.9787712E-03  2.3960392E-03  9.5956000E-03  2.5157160E-03  2.5157160E-03  9.5956000E-03  2.3960392E-03  7.9787712E-03  1.8234918E-03  8.5883600E-04
  1.9014486E-03  8.2768010E-03  2.4677380E-03  9.8769120E-03  2.5857460E-03  2.5857460E-03  9.8769120E-03  2.4677380E-03  8.2768010E-03  1.9014486E-03  8.7314000E-04
  1.9796736E-03  8.5749500E-03  2.5395560E-03  1.0155840E-02  2.6557760E-03  2.6557760E-03  1.0155840E-02  2.5395560E-03  8.5749500E-03  1.9796736E-03  8.8893400E-04
  0.0000000E+00  9.9434230E-04  6.4543340E-04  3.2243580E-03  8.3880900E-04  8.3880900E-04  3.2243580E-03  6.4543340E-04  9.9434230E-04  0.0000000E+00  1.4310329E-03
  0.0000000E+00  1.1670616E-03  7.0489040E-04  3.3724220E-03  8.9367200E-04  8.9367200E-04  3.3724220E-03  7.0489040E-04  1.1670616E-03  0.0000000E+00  1.3592804E-03
  0.0000000E+00  1.3362115E-03  7.5829920E-04  3.5168505E-03  9.4291650E-04  9.4291650E-04  3.5168505E-03  7.5829920E-04  1.3362115E-03  0.0000000E+00  1.2885798E-03
  0.0000000E+00  1.5024530E-03  8.0704790E-04  3.6589655E-03  9.8786450E-04  9.8786450E-04  3.6589655E-03  8.0704790E-04  1.5024530E-03  0.0000000E+00  1.2223212E-03
  0.0000000E+00  1.6705783E-03  8.5364840E-04  3.8024025E-03  1.0308295E-03  1.0308295E-03  3.8024025E-03  8.5364840E-04  1.6705783E-03  0.0000000E+00  1.1594865E-03
  0.0000000E+00  1.8437603E-03  8.9952180E-04  3.9504665E-03  1.0731335E-03  1.0731335E-03  3.9504665E-03  8.9952180E-04  1.8437603E-03  0.0000000E+00  1.1000891E-03
  0.0000000E+00  2.0103323E-03  9.4218940E-04  4.0935730E-03  1.1124630E-03  1.1124630E-03  4.0935730E-03  9.4218940E-04  2.0103323E-03  0.0000000E+00  1.0478370E-03
  0.0000000E+00  2.1836135E-03  9.8555100E-04  4.2426285E-03  1.1527840E-03  1.1527840E-03  4.2426285E-03  9.8555100E-04  2.1836135E-03  0.0000000E+00  9.9857270E-04
  0.0000000E+00  2.1841291E-03  9.8567900E-04  4.2430718E-03  1.1529039E-03  1.1529039E-03  4.2430718E-03  9.8567900E-04  2.1841291E-03  0.0000000E+00  9.9843380E-04
  3.3168980E-04  2.4409739E-03  1.0483791E-03  4.4663770E-03  1.2109520E-03  1.2109520E-03  4.4663770E-03  1.0483791E-03  2.4409739E-03  3.3168980E-04  9.3356340E-04
  4.1064630E-04  2.7109263E-03  1.1131240E-03  4.7020235E-03  1.2714335E-03  1.2714335E-03  4.7020235E-03  1.1131240E-03  2.7109263E-03  4.1064630E-04  8.7542840E-04
  4.9052810E-04  2.9896039E-03  1.1789927E-03  4.9459325E-03  1.3329065E-03  1.3329065E-03  4.9459325E-03  1.1789927E-03  2.9896039E-03  4.9052810E-04  8.2585340E-04
  5.6826170E-04  3.2654722E-03  1.2438368E-03  5.1885195E-03  1.3940490E-03  1.3940490E-03  5.1885195E-03  1.2438368E-03  3.2654722E-03  5.6826170E-04  7.8520190E-04
  6.4460720E-04  3.5401838E-03  1.3079207E-03  5.4354030E-03  1.4545305E-03  1.4545305E-03  5.4354030E-03  1.3079207E-03  3.5401838E-03  6.4460720E-04  7.5244930E-04
  7.2015950E-04  3.8151929E-03  1.3718064E-03  5.6806340E-03  1.5150120E-03  1.5150120E-03  5.6806340E-03  1.3718064E-03  3.8151929E-03  7.2015950E-04  7.2640600E-04
  7.9650500E-04  4.0965806E-03  1.4371132E-03  5.9295005E-03  1.5768155E-03  1.5768155E-03  5.9295005E-03  1.4371132E-03  4.0965806E-03  7.9650500E-04  7.0551830E-04
  8.7169380E-04  4.3745641E-03  1.5017920E-03  6.1800195E-03  1.6386190E-03  1.6386190E-03  6.1800195E-03  1.5017920E-03  4.3745641E-03  8.7169380E-04  6.8998490E-04
  9.4658510E-04  4.6524815E-03  1.5668344E-03  6.4315300E-03  1.7004225E-03  1.7004225E-03  6.4315300E-03  1.5668344E-03  4.6524815E-03  9.4658510E-04  6.7874790E-04
  1.0215094E-03  4.9336710E-03  1.6322734E-03  6.6876675E-03  1.7632175E-03  1.7632175E-03  6.6876675E-03  1.6322734E-03  4.9336710E-03  1.0215094E-03  6.7131160E-04
  1.0965990E-03  5.2148934E-03  1.6981420E-03  6.9411610E-03  1.8263430E-03  1.8263430E-03  6.9411610E-03  1.6981420E-03  5.2148934E-03  1.0965990E-03  6.6761000E-04
  1.1711929E-03  5.4961819E-03  1.7641429E-03  7.1992815E-03  1.8897990E-03  1.8897990E-03  7.1992815E-03  1.7641429E-03  5.4961819E-03  1.1711929E-03  6.6665160E-04
  1.2459850E-03  5.7775036E-03  1.8302760E-03  7.4580630E-03  1.9535855E-03  1.9535855E-03  7.4580630E-03  1.8302760E-03  5.7775036E-03  1.2459850E-03  6.6837010E-04
  1.3207111E-03  6.0589243E-03  1.8968717E-03  7.7178360E-03  2.0177025E-03  2.0177025E-03  7.7178360E-03  1.8968717E-03  6.0589243E-03  1.3207111E-03  6.7223700E-04
  1.3953710E-03  6.3404111E-03  1.9636327E-03  7.9786005E-03  2.0821500E-03  2.0821500E-03  7.9786005E-03  1.9636327E-03  6.3404111E-03  1.3953710E-03  6.7848340E-04
  1.4699648E-03  6.6252691E-03  2.0308564E-03  8.2400260E-03  2.1472585E-03  2.1472585E-03  8.2400260E-03  2.0308564E-03  6.6252691E-03  1.4699648E-03  6.8664680E-04
  1.5445587E-03  6.9069212E-03  2.0982454E-03  8.5021125E-03  2.2126975E-03  2.2126975E-03  8.5021125E-03  2.0982454E-03  6.9069212E-03  1.5445587E-03  6.9659490E-04
  1.6187890E-03  7.1919775E-03  2.1657665E-03  8.7651905E-03  2.2782687E-03  2.2782687E-03  8.7651905E-03  2.1657665E-03  7.1919775E-03  1.6187890E-03  7.0756750E-04
  1.6936473E-03  7.4770998E-03  2.2337504E-03  9.0319040E-03  2.3443357E-03  2.3443357E-03  9.0319040E-03  2.2337504E-03  7.4770998E-03  1.6936473E-03  7.2025860E-04
  1.7685386E-03  7.7623213E-03  2.3018664E-03  9.2963040E-03  2.4106340E-03  2.4106340E-03  9.2963040E-03  2.3018664E-03  7.7623213E-03  1.7685386E-03  7.3407360E-04
  1.8427358E-03  8.0443039E-03  2.3701477E-03  9.5643395E-03  2.4771306E-03  2.4771306E-03  9.5643395E-03  2.3701477E-03  8.0443039E-03  1.8427358E-03  7.4917740E-04
  0.0000000E+00  7.9621850E-04  6.0749290E-04  3.0783402E-03  7.9882140E-04  7.9882140E-04  3.0783402E-03  6.0749290E-04  7.9621850E-04  0.0000000E+00  1.3041700E-03
  0.0000000E+00  9.5770580E-04  6.5782700E-04  3.2033508E-03  8.4354660E-04  8.4354660E-04  3.2033508E-03  6.5782700E-04  9.5770580E-04  0.0000000E+00  1.2179332E-03
  0.0000000E+00  1.1165170E-03  7.0335880E-04  3.3272616E-03  8.8423920E-04  8.8423920E-04  3.3272616E-03  7.0335880E-04  1.1165170E-03  0.0000000E+00  1.1383517E-03
  0.0000000E+00  1.2735317E-03  7.4537110E-04  3.4504392E-03  9.2163240E-04  9.2163240E-04  3.4504392E-03  7.4537110E-04  1.2735317E-03  0.0000000E+00  1.0663331E-03
  0.0000000E+00  1.4329294E-03  7.8617370E-04  3.5769162E-03  9.5792580E-04  9.5792580E-04  3.5769162E-03  7.8617370E-04  1.4329294E-03  0.0000000E+00  1.0000445E-03
  0.0000000E+00  1.5972029E-03  8.2668300E-04  3.7085256E-03  9.9458580E-04  9.9458580E-04  3.7085256E-03  8.2668300E-04  1.5972029E-03  0.0000000E+00  9.3876000E-04
  0.0000000E+00  1.7559407E-03  8.6484610E-04  3.8368356E-03  1.0286796E-03  1.0286796E-03  3.8368356E-03  8.6484610E-04  1.7559407E-03  0.0000000E+00  8.8638010E-04
  0.0000000E+00  1.9207274E-03  9.0359570E-04  3.9717444E-03  1.0638732E-03  1.0638732E-03  3.9717444E-03  9.0359570E-04  1.9207274E-03  0.0000000E+00  8.3782760E-04
  0.0000000E+00  1.9212161E-03  9.0370940E-04  3.9721476E-03  1.0639784E-03  1.0639784E-03  3.9721476E-03  9.0370940E-04  1.9212161E-03  0.0000000E+00  8.3769120E-04
  2.7327830E-04  2.1663127E-03  9.6078530E-04  4.1755740E-03  1.1159304E-03  1.1159304E-03  4.1755740E-03  9.6078530E-04  2.1663127E-03  2.7327830E-04  7.7506570E-04
  3.4770910E-04  2.4242891E-03  1.0201378E-03  4.3915014E-03  1.1705538E-03  1.1705538E-03  4.3915014E-03  1.0201378E-03  2.4242891E-03  3.4770910E-04  7.2051560E-04
  4.2321400E-04  2.6909540E-03  1.0809201E-03  4.6169604E-03  1.2266436E-03  1.2266436E-03  4.6169604E-03  1.0809201E-03  2.6909540E-03  4.2321400E-04  6.7461730E-04
  4.9657440E-04  2.9545394E-03  1.1410792E-03  4.8424194E-03  1.2827334E-03  1.2827334E-03  4.8424194E-03  1.1410792E-03  2.9545394E-03  4.9657440E-04  6.3799400E-04
  5.6917950E-04  3.2181614E-03  1.2011282E-03  5.0704446E-03  1.3388232E-03  1.3388232E-03  5.0704446E-03  1.2011282E-03  3.2181614E-03  5.6917950E-04  6.0914260E-04
  6.4085350E-04  3.4808670E-03  1.2608474E-03  5.2992030E-03  1.3947297E-03  1.3947297E-03  5.2992030E-03  1.2608474E-03  3.4808670E-03  6.4085350E-04  5.8645000E-04
  7.1362360E-04  3.7492915E-03  1.3219596E-03  5.5327272E-03  1.4522859E-03  1.4522859E-03  5.5327272E-03  1.3219596E-03  3.7492915E-03  7.1362360E-04  5.6881660E-04
  7.8533050E-04  4.0143800E-03  1.3828885E-03  5.7680844E-03  1.5099154E-03  1.5099154E-03  5.7680844E-03  1.3828885E-03  4.0143800E-03  7.8533050E-04  5.5594890E-04
  8.5678090E-04  4.2831711E-03  1.4442940E-03  6.0008754E-03  1.5682048E-03  1.5682048E-03  6.0008754E-03  1.4442940E-03  4.2831711E-03  8.5678090E-04  5.4740710E-04
  9.2845120E-04  4.5482962E-03  1.5058828E-03  6.2428314E-03  1.6268242E-03  1.6268242E-03  6.2428314E-03  1.5058828E-03  4.5482962E-03  9.2845120E-04  5.4220140E-04
  1.0000115E-03  4.8171607E-03  1.5679849E-03  6.4822212E-03  1.6861400E-03  1.6861400E-03  6.4822212E-03  1.5679849E-03  4.8171607E-03  1.0000115E-03  5.4007510E-04
  1.0710952E-03  5.0860618E-03  1.6303069E-03  6.7227108E-03  1.7457492E-03  1.7457492E-03  6.7227108E-03  1.6303069E-03  5.0860618E-03  1.0710952E-03  5.4062500E-04
  1.1424722E-03  5.3550728E-03  1.6927755E-03  6.9679662E-03  1.8056883E-03  1.8056883E-03  6.9679662E-03  1.6927755E-03  5.3550728E-03  1.1424722E-03  5.4348450E-04
  1.2137869E-03  5.6241206E-03  1.7557940E-03  7.2102888E-03  1.8662873E-03  1.8662873E-03  7.2102888E-03  1.7557940E-03  5.6241206E-03  1.2137869E-03  5.4839690E-04
  1.2850723E-03  5.8969076E-03  1.8193258E-03  7.4577438E-03  1.9275461E-03  1.9275461E-03  7.4577438E-03  1.8193258E-03  5.8969076E-03  1.2850723E-03  5.5517900E-04
  1.3559727E-03  6.1661387E-03  1.8826743E-03  7.7055654E-03  1.9886950E-03  1.9886950E-03  7.7055654E-03  1.8826743E-03  6.1661387E-03  1.3559727E-03  5.6353750E-04
  1.4272215E-03  6.4354430E-03  1.9465727E-03  7.9511874E-03  2.0504671E-03  2.0504671E-03  7.9511874E-03  1.9465727E-03  6.4354430E-03  1.4272215E-03  5.7317910E-04
  1.4980962E-03  6.7084867E-03  2.0102511E-03  8.2008420E-03  2.1121292E-03  2.1121292E-03  8.2008420E-03  2.0102511E-03  6.7084867E-03  1.4980962E-03  5.8417710E-04
  1.5693339E-03  6.9779011E-03  2.0747727E-03  8.4512298E-03  2.1747079E-03  2.1747079E-03  8.4512298E-03  2.0747727E-03  6.9779011E-03  1.5693339E-03  5.9649490E-04
  1.6405717E-03  7.2510914E-03  2.1394409E-03  8.7023508E-03  2.2375431E-03  2.2375431E-03  8.7023508E-03  2.1394409E-03  7.2510914E-03  1.6405717E-03  6.0969250E-04
  1.7114538E-03  7.5206890E-03  2.2038892E-03  8.9542050E-03  2.3002317E-03  2.3002317E-03  8.9542050E-03  2.2038892E-03  7.5206890E-03  1.7114538E-03  6.2409980E-04
  0.0000000E+00  6.1044100E-04  5.6678300E-04  2.9105400E-03  7.5279730E-04  7.5279730E-04  2.9105400E-03  5.6678300E-04  6.1044100E-04  0.0000000E+00  1.1543466E-03
  0.0000000E+00  7.6080540E-04  6.0848980E-04  3.0129780E-03  7.8828480E-04  7.8828480E-04  3.0129780E-03  6.0848980E-04  7.6080540E-04  0.0000000E+00  1.0595179E-03
  0.0000000E+00  9.1031610E-04  6.4666020E-04  3.1174485E-03  8.2056090E-04  8.2056090E-04  3.1174485E-03  6.4666020E-04  9.1031610E-04  0.0000000E+00  9.7540080E-04
  0.0000000E+00  1.0583227E-03  6.8292000E-04  3.2227320E-03  8.5161750E-04  8.5161750E-04  3.2227320E-03  6.8292000E-04  1.0583227E-03  0.0000000E+00  9.0145030E-04
  0.0000000E+00  1.2090123E-03  7.1840740E-04  3.3328935E-03  8.8218630E-04  8.8218630E-04  3.3328935E-03  7.1840740E-04  1.2090123E-03  0.0000000E+00  8.3523150E-04
  0.0000000E+00  1.3649051E-03  7.5393550E-04  3.4483395E-03  9.1303960E-04  9.1303960E-04  3.4483395E-03  7.5393550E-04  1.3649051E-03  0.0000000E+00  7.7554510E-04
  0.0000000E+00  1.5157166E-03  7.8800030E-04  3.5629725E-03  9.4287670E-04  9.4287670E-04  3.5629725E-03  7.8800030E-04  1.5157166E-03  0.0000000E+00  7.2561880E-04
  0.0000000E+00  1.6727475E-03  8.2312180E-04  3.6841095E-03  9.7393340E-04  9.7393340E-04  3.6841095E-03  8.2312180E-04  1.6727475E-03  0.0000000E+00  6.8011920E-04
  0.0000000E+00  1.6732142E-03  8.2322570E-04  3.6844710E-03  9.7402560E-04  9.7402560E-04  3.6844710E-03  8.2322570E-04  1.6732142E-03  0.0000000E+00  6.7999220E-04
  2.1965230E-04  1.9068509E-03  8.7503190E-04  3.8686605E-03  1.0203963E-03  1.0203963E-03  3.8686605E-03  8.7503190E-04  1.9068509E-03  2.1965230E-04  6.2271730E-04
  2.8974510E-04  2.1527427E-03  9.2954350E-04  4.0662195E-03  1.0696641E-03  1.0696641E-03  4.0662195E-03  9.2954350E-04  2.1527427E-03  2.8974510E-04  5.7393730E-04
  3.6102080E-04  2.4070084E-03  9.8572190E-04  4.2735345E-03  1.1208831E-03  1.1208831E-03  4.2735345E-03  9.8572190E-04  2.4070084E-03  3.6102080E-04  5.3389710E-04
  4.3060540E-04  2.6585506E-03  1.0415749E-03  4.4816625E-03  1.1721834E-03  1.1721834E-03  4.4816625E-03  1.0415749E-03  2.6585506E-03  4.3060540E-04  5.0231200E-04
  4.9979580E-04  2.9103367E-03  1.0971435E-03  4.6922295E-03  1.2235243E-03  1.2235243E-03  4.6922295E-03  1.0971435E-03  2.9103367E-03  4.9979580E-04  4.7820660E-04
  5.6779920E-04  3.1608220E-03  1.1532811E-03  4.9040160E-03  1.2758002E-03  1.2758002E-03  4.9040160E-03  1.1532811E-03  3.1608220E-03  5.6779920E-04  4.5983280E-04
  6.3716030E-04  3.4165105E-03  1.2107602E-03  5.1227130E-03  1.3295395E-03  1.3295395E-03  5.1227130E-03  1.2107602E-03  3.4165105E-03  6.3716030E-04  4.4609310E-04
  7.0509860E-04  3.6702072E-03  1.2676702E-03  5.3414100E-03  1.3830349E-03  1.3830349E-03  5.3414100E-03  1.2676702E-03  3.6702072E-03  7.0509860E-04  4.3670290E-04
  7.7329310E-04  3.9251233E-03  1.3256372E-03  5.5617330E-03  1.4377498E-03  1.4377498E-03  5.5617330E-03  1.3256372E-03  3.9251233E-03  7.7329310E-04  4.3084930E-04
  8.4138590E-04  4.1784948E-03  1.3833601E-03  5.7836820E-03  1.4925054E-03  1.4925054E-03  5.7836820E-03  1.3833601E-03  4.1784948E-03  8.4138590E-04  4.2800390E-04
  9.0939330E-04  4.4367849E-03  1.4417742E-03  6.0109155E-03  1.5479926E-03  1.5479926E-03  6.0109155E-03  1.4417742E-03  4.4367849E-03  9.0939330E-04  4.2784130E-04
  9.7734800E-04  4.6910913E-03  1.5007574E-03  6.2357100E-03  1.6042929E-03  1.6042929E-03  6.2357100E-03  1.5007574E-03  4.6910913E-03  9.7734800E-04  4.2995500E-04
  1.0452619E-03  4.9495440E-03  1.5599437E-03  6.4653825E-03  1.6609183E-03  1.6609183E-03  6.4653825E-03  1.5599437E-03  4.9495440E-03  1.0452619E-03  4.3402000E-04
  1.1127409E-03  5.2039724E-03  1.6193334E-03  6.6962745E-03  1.7178690E-03  1.7178690E-03  6.6962745E-03  1.6193334E-03  5.2039724E-03  1.1127409E-03  4.3983300E-04
  1.1806061E-03  5.4625470E-03  1.6789263E-03  6.9283860E-03  1.7751448E-03  1.7751448E-03  6.9283860E-03  1.6789263E-03  5.4625470E-03  1.1806061E-03  4.4710930E-04
  1.2484631E-03  5.7171379E-03  1.7386818E-03  7.1572455E-03  1.8326646E-03  1.8326646E-03  7.1572455E-03  1.7386818E-03  5.7171379E-03  1.2484631E-03  4.5576780E-04
  1.3159096E-03  5.9758345E-03  1.7989657E-03  7.3909830E-03  1.8909160E-03  1.8909160E-03  7.3909830E-03  1.7989657E-03  5.9758345E-03  1.3159096E-03  4.6556440E-04
  1.3833561E-03  6.2305474E-03  1.8594529E-03  7.6259400E-03  1.9493707E-03  1.9493707E-03  7.6259400E-03  1.8594529E-03  6.2305474E-03  1.3833561E-03  4.7633670E-04
  1.4512091E-03  6.4893660E-03  1.9200621E-03  7.8653685E-03  2.0080693E-03  2.0080693E-03  7.8653685E-03  1.9200621E-03  6.4893660E-03  1.4512091E-03  4.8808450E-04
  1.5186596E-03  6.7482658E-03  1.9812403E-03  8.1015450E-03  2.0674184E-03  2.0674184E-03  8.1015450E-03  1.9812403E-03  6.7482658E-03  1.5186596E-03  5.0064540E-04
  1.5861183E-03  7.0072063E-03  2.0420934E-03  8.3385345E-03  2.1265234E-03  2.1265234E-03  8.3385345E-03  2.0420934E-03  7.0072063E-03  1.5861183E-03  5.1389730E-04
  0.0000000E+00  4.3642400E-04  5.2301820E-04  2.7178732E-03  7.0013750E-04  7.0013750E-04  2.7178732E-03  5.2301820E-04  4.3642400E-04  0.0000000E+00  9.8417980E-04
  0.0000000E+00  5.7691130E-04  5.5696340E-04  2.7990172E-03  7.2691500E-04  7.2691500E-04  2.7990172E-03  5.5696340E-04  5.7691130E-04  0.0000000E+00  8.8671460E-04
  0.0000000E+00  7.1707850E-04  5.8892510E-04  2.8846692E-03  7.5247540E-04  7.5247540E-04  2.8846692E-03  5.8892510E-04  7.1707850E-04  0.0000000E+00  8.0310020E-04
  0.0000000E+00  8.5661020E-04  6.1962460E-04  2.9734768E-03  7.7740460E-04  7.7740460E-04  2.9734768E-03  6.1962460E-04  8.5661020E-04  0.0000000E+00  7.3188730E-04
  0.0000000E+00  9.9892770E-04  6.5036920E-04  3.0681448E-03  8.0269450E-04  8.0269450E-04  3.0681448E-03  6.5036920E-04  9.9892770E-04  0.0000000E+00  6.6948760E-04
  0.0000000E+00  1.1467000E-03  6.8206040E-04  3.1695748E-03  8.2929170E-04  8.2929170E-04  3.1695748E-03  6.8206040E-04  1.1467000E-03  0.0000000E+00  6.1457560E-04
  0.0000000E+00  1.2901445E-03  7.1199350E-04  3.2705540E-03  8.5476190E-04  8.5476190E-04  3.2705540E-03  7.1199350E-04  1.2901445E-03  0.0000000E+00  5.6947310E-04
  0.0000000E+00  1.4394044E-03  7.4345940E-04  3.3787460E-03  8.8185500E-04  8.8185500E-04  3.3787460E-03  7.4345940E-04  1.4394044E-03  0.0000000E+00  5.2909040E-04
  0.0000000E+00  1.4398473E-03  7.4355440E-04  3.3790723E-03  8.8193720E-04  8.8193720E-04  3.3790723E-03  7.4355440E-04  1.4398473E-03  0.0000000E+00  5.2897870E-04
  1.7058720E-04  1.6616939E-03  7.9106380E-04  3.5459928E-03  9.2368920E-04  9.2368920E-04  3.5459928E-03  7.9106380E-04  1.6616939E-03  1.7058720E-04  4.7942130E-04
  2.3669700E-04  1.8960648E-03  8.4105760E-04  3.7254112E-03  9.6818320E-04  9.6818320E-04  3.7254112E-03  8.4105760E-04  1.8960648E-03  2.3669700E-04  4.3835790E-04
  3.0406910E-04  2.1377838E-03  8.9285450E-04  3.9156488E-03  1.0147508E-03  1.0147508E-03  3.9156488E-03  8.9285450E-04  2.1377838E-03  3.0406910E-04  4.0535940E-04
  3.7009780E-04  2.3771135E-03  9.4451620E-04  4.1067880E-03  1.0617242E-03  1.0617242E-03  4.1067880E-03  9.4451620E-04  2.3771135E-03  3.7009780E-04  3.8038500E-04
  4.3547280E-04  2.6163080E-03  9.9644830E-04  4.3015336E-03  1.1093286E-03  1.1093286E-03  4.3015336E-03  9.9644830E-04  2.6163080E-03  4.3547280E-04  3.6167680E-04
  5.0020320E-04  2.8546369E-03  1.0486960E-03  4.4976316E-03  1.1576544E-03  1.1576544E-03  4.4976316E-03  1.0486960E-03  2.8546369E-03  5.0020320E-04  3.4815280E-04
  5.6566830E-04  3.0978931E-03  1.1024765E-03  4.7009424E-03  1.2076932E-03  1.2076932E-03  4.7009424E-03  1.1024765E-03  3.0978931E-03  5.6566830E-04  3.3855080E-04
  6.3056100E-04  3.3389449E-03  1.1561668E-03  4.9047040E-03  1.2579123E-03  1.2579123E-03  4.9047040E-03  1.1561668E-03  3.3389449E-03  6.3056100E-04  3.3264530E-04
  6.9536350E-04  3.5809433E-03  1.2100824E-03  5.1102688E-03  1.3086273E-03  1.3086273E-03  5.1102688E-03  1.2100824E-03  3.5809433E-03  6.9536350E-04  3.2971510E-04
  7.6010290E-04  3.8229914E-03  1.2647194E-03  5.3171860E-03  1.3602439E-03  1.3602439E-03  5.3171860E-03  1.2647194E-03  3.8229914E-03  7.6010290E-04  3.2930940E-04
  8.2434640E-04  4.0655488E-03  1.3195818E-03  5.5272588E-03  1.4122662E-03  1.4122662E-03  5.5272588E-03  1.3195818E-03  4.0655488E-03  8.2434640E-04  3.3102240E-04
  8.8900920E-04  4.3081694E-03  1.3747146E-03  5.7436428E-03  1.4646943E-03  1.4646943E-03  5.7436428E-03  1.3747146E-03  4.3081694E-03  8.8900920E-04  3.3462880E-04
  9.5320310E-04  4.5512948E-03  1.4304786E-03  5.9568712E-03  1.5179338E-03  1.5179338E-03  5.9568712E-03  1.4304786E-03  4.5512948E-03  9.5320310E-04  3.3976800E-04
  1.0173835E-03  4.7935773E-03  1.4859720E-03  6.1710012E-03  1.5710831E-03  1.5710831E-03  6.1710012E-03  1.4859720E-03  4.7935773E-03  1.0173835E-03  3.4630460E-04
  1.0815549E-03  5.0359138E-03  1.5420966E-03  6.3864836E-03  1.6249537E-03  1.6249537E-03  6.3864836E-03  1.5420966E-03  5.0359138E-03  1.0815549E-03  3.5396820E-04
  1.1457262E-03  5.2828170E-03  1.5984016E-03  6.6069248E-03  1.6791398E-03  1.6791398E-03  6.6069248E-03  1.5984016E-03  5.2828170E-03  1.1457262E-03  3.6271370E-04
  1.2098931E-03  5.5252572E-03  1.6553376E-03  6.8242104E-03  1.7340473E-03  1.7340473E-03  6.8242104E-03  1.6553376E-03  5.5252572E-03  1.2098931E-03  3.7236080E-04
  1.2736182E-03  5.7677516E-03  1.7119581E-03  7.0423976E-03  1.7887293E-03  1.7887293E-03  7.0423976E-03  1.7119581E-03  5.7677516E-03  1.2736182E-03  3.8272920E-04
  1.3377896E-03  6.0102865E-03  1.7691646E-03  7.2655436E-03  1.8440876E-03  1.8440876E-03  7.2655436E-03  1.7691646E-03  6.0102865E-03  1.3377896E-03  3.9390900E-04
  1.4015237E-03  6.2573745E-03  1.8264613E-03  7.4900420E-03  1.8997163E-03  1.8997163E-03  7.4900420E-03  1.8264613E-03  6.2573745E-03  1.4015237E-03  4.0558480E-04
  1.4652578E-03  6.4999950E-03  1.8834875E-03  7.7100324E-03  1.9550294E-03  1.9550294E-03  7.7100324E-03  1.8834875E-03  6.4999950E-03  1.4652578E-03  4.1784650E-04
  0.0000000E+00  2.7568500E-04  4.7620000E-04  2.4975000E-03  6.4035000E-04  6.4035000E-04  2.4975000E-03  4.7620000E-04  2.7568500E-04  0.0000000E+00  7.9962300E-04
  0.0000000E+00  4.0671000E-04  5.0345000E-04  2.5590000E-03  6.5975000E-04  6.5975000E-04  2.5590000E-03  5.0345000E-04  4.0671000E-04  0.0000000E+00  7.0613000E-04
  0.0000000E+00  5.3818000E-04  5.2995000E-04  2.6275000E-03  6.7925000E-04  6.7925000E-04  2.6275000E-03  5.2995000E-04  5.3818000E-04  0.0000000E+00  6.2825500E-04
  0.0000000E+00  6.6967500E-04  5.5605000E-04  2.7015000E-03  6.9920000E-04  6.9920000E-04  2.7015000E-03  5.5605000E-04  6.6967500E-04  0.0000000E+00  5.6394500E-04
  0.0000000E+00  8.0483000E-04  5.8270000E-04  2.7825000E-03  7.2015000E-04  7.2015000E-04  2.7825000E-03  5.8270000E-04  8.0483000E-04  0.0000000E+00  5.0891500E-04
  0.0000000E+00  9.4440000E-04  6.1045000E-04  2.8705000E-03  7.4255000E-04  7.4255000E-04  2.8705000E-03  6.1045000E-04  9.4440000E-04  0.0000000E+00  4.6154500E-04
  0.0000000E+00  1.0800400E-03  6.3750000E-04  2.9600000E-03  7.6490000E-04  7.6490000E-04  2.9600000E-03  6.3750000E-04  1.0800400E-03  0.0000000E+00  4.2316500E-04
  0.0000000E+00  1.2219050E-03  6.6620000E-04  3.0565000E-03  7.8910000E-04  7.8910000E-04  3.0565000E-03  6.6620000E-04  1.2219050E-03  0.0000000E+00  3.8969500E-04
  0.0000000E+00  1.2223276E-03  6.6628640E-04  3.0567906E-03  7.8917360E-04  7.8917360E-04  3.0567906E-03  6.6628640E-04  1.2223276E-03  0.0000000E+00  3.8960410E-04
  1.2611000E-04  1.4328800E-03  7.0915000E-04  3.2070000E-03  8.2615000E-04  8.2615000E-04  3.2070000E-03  7.0915000E-04  1.4328800E-03  1.2611000E-04  3.4986500E-04
  1.8845500E-04  1.6550550E-03  7.5515000E-04  3.3710000E-03  8.6650000E-04  8.6650000E-04  3.3710000E-03  7.5515000E-04  1.6550550E-03  1.8845500E-04  3.1776000E-04
  2.5221500E-04  1.8845550E-03  8.0280000E-04  3.5445000E-03  9.0900000E-04  9.0900000E-04  3.5445000E-03  8.0280000E-04  1.8845550E-03  2.5221500E-04  2.9285000E-04
  3.1467000E-04  2.1119950E-03  8.5095000E-04  3.7210000E-03  9.5250000E-04  9.5250000E-04  3.7210000E-03  8.5095000E-04  2.1119950E-03  3.1467000E-04  2.7475000E-04
  3.7663000E-04  2.3384200E-03  8.9950000E-04  3.9005000E-03  9.9680000E-04  9.9680000E-04  3.9005000E-03  8.9950000E-04  2.3384200E-03  3.7663000E-04  2.6175000E-04
  4.3790000E-04  2.5643600E-03  9.4800000E-04  4.0820000E-03  1.0413500E-03  1.0413500E-03  4.0820000E-03  9.4800000E-04  2.5643600E-03  4.3790000E-04  2.5305000E-04
  5.0017500E-04  2.7943100E-03  9.9815000E-04  4.2705000E-03  1.0879000E-03  1.0879000E-03  4.2705000E-03  9.9815000E-04  2.7943100E-03  5.0017500E-04  2.4765000E-04
  5.6157500E-04  3.0223100E-03  1.0482500E-03  4.4595000E-03  1.1346500E-03  1.1346500E-03  4.4595000E-03  1.0482500E-03  3.0223100E-03  5.6157500E-04  2.4505000E-04
  6.2298000E-04  3.2508500E-03  1.0986000E-03  4.6510000E-03  1.1818500E-03  1.1818500E-03  4.6510000E-03  1.0986000E-03  3.2508500E-03  6.2298000E-04  2.4485000E-04
  6.8385500E-04  3.4799400E-03  1.1497000E-03  4.8455000E-03  1.2301000E-03  1.2301000E-03  4.8455000E-03  1.1497000E-03  3.4799400E-03  6.8385500E-04  2.4655000E-04
  7.4520500E-04  3.7085750E-03  1.2010500E-03  5.0415000E-03  1.2787500E-03  1.2787500E-03  5.0415000E-03  1.2010500E-03  3.7085750E-03  7.4520500E-04  2.4995000E-04
  8.0604000E-04  3.9377550E-03  1.2526000E-03  5.2395000E-03  1.3278000E-03  1.3278000E-03  5.2395000E-03  1.2526000E-03  3.9377550E-03  8.0604000E-04  2.5470000E-04
  8.6686500E-04  4.1669800E-03  1.3044000E-03  5.4390000E-03  1.3772000E-03  1.3772000E-03  5.4390000E-03  1.3044000E-03  4.1669800E-03  8.6686500E-04  2.6060000E-04
  9.2718500E-04  4.3962500E-03  1.3568500E-03  5.6410000E-03  1.4274500E-03  1.4274500E-03  5.6410000E-03  1.3568500E-03  4.3962500E-03  9.2718500E-04  2.6755000E-04
  9.8800500E-04  4.6255600E-03  1.4090000E-03  5.8435000E-03  1.4775000E-03  1.4775000E-03  5.8435000E-03  1.4090000E-03  4.6255600E-03  9.8800500E-04  2.7540000E-04
  1.0483250E-03  4.8549050E-03  1.4618000E-03  6.0470000E-03  1.5283000E-03  1.5283000E-03  6.0470000E-03  1.4618000E-03  4.8549050E-03  1.0483250E-03  2.8395000E-04
  1.1086450E-03  5.0817900E-03  1.5147500E-03  6.2510000E-03  1.5794000E-03  1.5794000E-03  6.2510000E-03  1.5147500E-03  5.0817900E-03  1.1086450E-03  2.9315000E-04
  1.1689700E-03  5.3112100E-03  1.5678500E-03  6.4565000E-03  1.6307000E-03  1.6307000E-03  6.4565000E-03  1.5678500E-03  5.3112100E-03  1.1689700E-03  3.0290000E-04
  1.2292950E-03  5.5406550E-03  1.6215500E-03  6.6620000E-03  1.6827000E-03  1.6827000E-03  6.6620000E-03  1.6215500E-03  5.5406550E-03  1.2292950E-03  3.1320000E-04
  1.2896300E-03  5.7701300E-03  1.6749000E-03  6.8739000E-03  1.7344500E-03  1.7344500E-03  6.8739000E-03  1.6749000E-03  5.7701300E-03  1.2896300E-03  3.2391000E-04
  1.3494700E-03  5.9996350E-03  1.7288000E-03  7.0812000E-03  1.7869000E-03  1.7869000E-03  7.0812000E-03  1.7288000E-03  5.9996350E-03  1.3494700E-03  3.3498000E-04
  0.0000000E+00  1.8570820E-04  4.4675120E-04  2.3502857E-03  6.0095370E-04  6.0095370E-04  2.3502857E-03  4.4675120E-04  1.8570820E-04  0.0000000E+00  6.8544960E-04
  0.0000000E+00  3.1151260E-04  4.7053600E-04  2.4018994E-03  6.1659750E-04  6.1659750E-04  2.4018994E-03  4.7053600E-04  3.1151260E-04  0.0000000E+00  5.9691510E-04
  0.0000000E+00  4.3834400E-04  4.9421450E-04  2.4620267E-03  6.3314580E-04  6.3314580E-04  2.4620267E-03  4.9421450E-04  4.3834400E-04  0.0000000E+00  5.2541150E-04
  0.0000000E+00  5.6529240E-04  5.1794610E-04  2.5280071E-03  6.5049230E-04  6.5049230E-04  2.5280071E-03  5.1794610E-04  5.6529240E-04  0.0000000E+00  4.6695500E-04
  0.0000000E+00  6.9533760E-04  5.4247600E-04  2.6014369E-03  6.6927540E-04  6.6927540E-04  2.6014369E-03  5.4247600E-04  6.9533760E-04  0.0000000E+00  4.1790600E-04
  0.0000000E+00  8.3081030E-04  5.6817640E-04  2.6828482E-03  6.8960160E-04  6.8960160E-04  2.6828482E-03  5.6817640E-04  8.3081030E-04  0.0000000E+00  3.7615750E-04
  0.0000000E+00  9.6224960E-04  5.9355750E-04  2.7658558E-03  7.1019390E-04  7.1019390E-04  2.7658558E-03  5.9355750E-04  9.6224960E-04  0.0000000E+00  3.4275750E-04
  0.0000000E+00  1.0993452E-03  6.2032220E-04  2.8557807E-03  7.3248890E-04  7.3248890E-04  2.8557807E-03  6.2032220E-04  1.0993452E-03  0.0000000E+00  3.1400820E-04
  0.0000000E+00  1.0997529E-03  6.2040200E-04  2.8560524E-03  7.3255630E-04  7.3255630E-04  2.8560524E-03  6.2040200E-04  1.0997529E-03  0.0000000E+00  3.1393070E-04
  1.0153110E-04  1.3037035E-03  6.6118750E-04  2.9978514E-03  7.6750100E-04  7.6750100E-04  2.9978514E-03  6.6118750E-04  1.3037035E-03  1.0153110E-04  2.8053380E-04
  1.6181370E-04  1.5190391E-03  7.0476640E-04  3.1526925E-03  8.0554620E-04  8.0554620E-04  3.1526925E-03  7.0476640E-04  1.5190391E-03  1.6181370E-04  2.5415760E-04
  2.2341280E-04  1.7411749E-03  7.5026100E-04  3.3171114E-03  8.4593260E-04  8.4593260E-04  3.3171114E-03  7.5026100E-04  1.7411749E-03  2.2341280E-04  2.3414530E-04
  2.8389560E-04  1.9606289E-03  7.9634090E-04  3.4852550E-03  8.8743640E-04  8.8743640E-04  3.4852550E-03  7.9634090E-04  1.9606289E-03  2.8389560E-04  2.2012980E-04
  3.4381380E-04  2.1795508E-03  8.4279320E-04  3.6560591E-03  9.2979150E-04  9.2979150E-04  3.6560591E-03  8.4279320E-04  2.1795508E-03  3.4381380E-04  2.1055200E-04
  4.0310300E-04  2.3974351E-03  8.8919230E-04  3.8295237E-03  9.7241280E-04  9.7241280E-04  3.8295237E-03  8.8919230E-04  2.3974351E-03  4.0310300E-04  2.0453920E-04
  4.6328350E-04  2.6201189E-03  9.3686850E-04  4.0093735E-03  1.0165770E-03  1.0165770E-03  4.0093735E-03  9.3686850E-04  2.6201189E-03  4.6328350E-04  2.0134660E-04
  5.2262330E-04  2.8401902E-03  9.8497030E-04  4.1897554E-03  1.0614331E-03  1.0614331E-03  4.1897554E-03  9.8497030E-04  2.8401902E-03  5.2262330E-04  2.0060170E-04
  5.8203600E-04  3.0602987E-03  1.0332850E-03  4.3733299E-03  1.1068212E-03  1.1068212E-03  4.3733299E-03  1.0332850E-03  3.0602987E-03  5.8203600E-04  2.0171910E-04
  6.4100120E-04  3.2809818E-03  1.0824510E-03  4.5590328E-03  1.1532203E-03  1.1532203E-03  4.5590328E-03  1.0824510E-03  3.2809818E-03  6.4100120E-04  2.0453920E-04
  6.9995250E-04  3.5016969E-03  1.1312978E-03  4.7468641E-03  1.1995130E-03  1.1995130E-03  4.7468641E-03  1.1312978E-03  3.5016969E-03  6.9995250E-04  2.0863640E-04
  7.5836330E-04  3.7224545E-03  1.1808895E-03  4.9362917E-03  1.2467103E-03  1.2467103E-03  4.9362917E-03  1.1808895E-03  3.7224545E-03  7.5836330E-04  2.1390420E-04
  8.1730080E-04  3.9432441E-03  1.2306941E-03  5.1275817E-03  1.2942800E-03  1.2942800E-03  5.1275817E-03  1.2306941E-03  3.9432441E-03  8.1730080E-04  2.2012980E-04
  8.7570410E-04  4.1635388E-03  1.2806583E-03  5.3203615E-03  1.3421690E-03  1.3421690E-03  5.3203615E-03  1.2806583E-03  4.1635388E-03  8.7570410E-04  2.2715350E-04
  9.3410740E-04  4.3843923E-03  1.3313142E-03  5.5142587E-03  1.3908562E-03  1.3908562E-03  5.5142587E-03  1.3313142E-03  4.3843923E-03  9.3410740E-04  2.3487430E-04
  9.9251120E-04  4.6047455E-03  1.3815977E-03  5.7095926E-03  1.4392773E-03  1.4392773E-03  5.7095926E-03  1.3815977E-03  4.6047455E-03  9.9251120E-04  2.4315910E-04
  1.0503856E-03  4.8251307E-03  1.4325728E-03  5.9042880E-03  1.4884965E-03  1.4884965E-03  5.9042880E-03  1.4325728E-03  4.8251307E-03  1.0503856E-03  2.5198660E-04
  1.1082627E-03  5.0450051E-03  1.4831223E-03  6.1035063E-03  1.5373965E-03  1.5373965E-03  6.1035063E-03  1.4831223E-03  5.0450051E-03  1.1082627E-03  2.6120260E-04
  1.1666750E-03  5.2664970E-03  1.5343104E-03  6.3033630E-03  1.5870415E-03  1.5870415E-03  6.3033630E-03  1.5343104E-03  5.2664970E-03  1.1666750E-03  2.7082830E-04
  1.2240263E-03  5.4853497E-03  1.5856048E-03  6.4986437E-03  1.6368460E-03  1.6368460E-03  6.4986437E-03  1.5856048E-03  5.4853497E-03  1.2240263E-03  2.8080510E-04
  1.2819140E-03  5.7084859E-03  1.6370057E-03  6.6998839E-03  1.6868634E-03  1.6868634E-03  6.6998839E-03  1.6370057E-03  5.7084859E-03  1.2819140E-03  2.9109060E-04
  0.0000000E+00  1.0537170E-04  4.1825920E-04  2.2024629E-03  5.6147850E-04  5.6147850E-04  2.2024629E-03  4.1825920E-04  1.0537170E-04  0.0000000E+00  5.7735280E-04
  0.0000000E+00  2.2654950E-04  4.3913830E-04  2.2453497E-03  5.7411880E-04  5.7411880E-04  2.2453497E-03  4.3913830E-04  2.2654950E-04  0.0000000E+00  4.9664610E-04
  0.0000000E+00  3.4908730E-04  4.6046880E-04  2.2978296E-03  5.8816990E-04  5.8816990E-04  2.2978296E-03  4.6046880E-04  3.4908730E-04  0.0000000E+00  4.3202810E-04
  0.0000000E+00  4.7200870E-04  4.8219440E-04  2.3576454E-03  6.0351890E-04  6.0351890E-04  2.3576454E-03  4.8219440E-04  4.7200870E-04  0.0000000E+00  3.8025920E-04
  0.0000000E+00  5.9803390E-04  5.0487920E-04  2.4247971E-03  6.2044790E-04  6.2044790E-04  2.4247971E-03  5.0487920E-04  5.9803390E-04  0.0000000E+00  3.3746830E-04
  0.0000000E+00  7.2910380E-04  5.2897480E-04  2.5004133E-03  6.3918260E-04  6.3918260E-04  2.5004133E-03  5.2897480E-04  7.2910380E-04  0.0000000E+00  3.0160140E-04
  0.0000000E+00  8.5658480E-04  5.5284470E-04  2.5777224E-03  6.5836880E-04  6.5836880E-04  2.5777224E-03  5.5284470E-04  8.5658480E-04  0.0000000E+00  2.7329610E-04
  0.0000000E+00  9.8956210E-04  5.7812530E-04  2.6629317E-03  6.7924790E-04  6.7924790E-04  2.6629317E-03  5.7812530E-04  9.8956210E-04  0.0000000E+00  2.4927390E-04
  0.0000000E+00  9.8995730E-04  5.7820100E-04  2.6631925E-03  6.7931110E-04  6.7931110E-04  2.6631925E-03  5.7820100E-04  9.8995730E-04  0.0000000E+00  2.4920960E-04
  7.9726600E-05  1.1877612E-03  6.1700560E-04  2.7966708E-03  7.1237230E-04  7.1237230E-04  2.7966708E-03  6.1700560E-04  1.1877612E-03  7.9726600E-05  2.2192230E-04
  1.3810570E-04  1.3959879E-03  6.5859450E-04  2.9439531E-03  7.4860040E-04  7.4860040E-04  2.9439531E-03  6.5859450E-04  1.3959879E-03  1.3810570E-04  2.0083440E-04
  1.9786780E-04  1.6114772E-03  7.0238420E-04  3.1008285E-03  7.8748070E-04  7.8748070E-04  3.1008285E-03  7.0238420E-04  1.6114772E-03  1.9786780E-04  1.8543460E-04
  2.5641170E-04  1.8235806E-03  7.4628680E-04  3.2610897E-03  8.2698170E-04  8.2698170E-04  3.2610897E-03  7.4628680E-04  1.8235806E-03  2.5641170E-04  1.7500070E-04
  3.1446580E-04  2.0356953E-03  7.9058430E-04  3.4241724E-03  8.6738550E-04  8.6738550E-04  3.4241724E-03  7.9058430E-04  2.0356953E-03  3.1446580E-04  1.6844350E-04
  3.7189120E-04  2.2461397E-03  8.3482540E-04  3.5900766E-03  9.0795870E-04  9.0795870E-04  3.5900766E-03  8.3482540E-04  2.2461397E-03  3.7189120E-04  1.6477560E-04
  4.3017550E-04  2.4611211E-03  8.8098520E-04  3.7627524E-03  9.5078910E-04  9.5078910E-04  3.7627524E-03  8.8098520E-04  2.4611211E-03  4.3017550E-04  1.6347770E-04
  4.8758340E-04  2.6733148E-03  9.2691920E-04  3.9357668E-03  9.9373230E-04  9.9373230E-04  3.9357668E-03  9.2691920E-04  2.6733148E-03  4.8758340E-04  1.6415490E-04
  5.4485820E-04  2.8861011E-03  9.7313530E-04  4.1114334E-03  1.0371834E-03  1.0371834E-03  4.1114334E-03  9.7313530E-04  2.8861011E-03  5.4485820E-04  1.6646850E-04
  6.0200650E-04  3.0989268E-03  1.0201980E-03  4.2894136E-03  1.0816502E-03  1.0816502E-03  4.2894136E-03  1.0201980E-03  3.0989268E-03  6.0200650E-04  1.7002360E-04
  6.5892070E-04  3.3117751E-03  1.0674863E-03  4.4695382E-03  1.1265685E-03  1.1265685E-03  4.4695382E-03  1.0674863E-03  3.3117751E-03  6.5892070E-04  1.7466210E-04
  7.1583040E-04  3.5240930E-03  1.1149439E-03  4.6515249E-03  1.1718254E-03  1.1718254E-03  4.6515249E-03  1.1149439E-03  3.5240930E-03  7.1583040E-04  1.8019790E-04
  7.7217290E-04  3.7364334E-03  1.1626273E-03  4.8348095E-03  1.2174208E-03  1.2174208E-03  4.8348095E-03  1.1626273E-03  3.7364334E-03  7.7217290E-04  1.8643910E-04
  8.2851430E-04  3.9493664E-03  1.2104799E-03  5.0192228E-03  1.2632984E-03  1.2632984E-03  5.0192228E-03  1.2104799E-03  3.9493664E-03  8.2851430E-04  1.9339130E-04
  8.8485680E-04  4.1611990E-03  1.2590097E-03  5.2057239E-03  1.3100225E-03  1.3100225E-03  5.2057239E-03  1.2590097E-03  4.1611990E-03  8.8485680E-04  2.0085690E-04
  9.4120050E-04  4.3736128E-03  1.3071445E-03  5.3926201E-03  1.3564643E-03  1.3564643E-03  5.3926201E-03  1.3071445E-03  4.3736128E-03  9.4120050E-04  2.0877410E-04
  9.9698150E-04  4.5854792E-03  1.3559565E-03  5.5809270E-03  1.4036962E-03  1.4036962E-03  5.5809270E-03  1.3559565E-03  4.5854792E-03  9.9698150E-04  2.1708620E-04
  1.0527649E-03  4.7968039E-03  1.4043113E-03  5.7700239E-03  1.4505331E-03  1.4505331E-03  5.7700239E-03  1.4043113E-03  4.7968039E-03  1.0527649E-03  2.2568610E-04
  1.1085510E-03  5.0092742E-03  1.4539020E-03  5.9608702E-03  1.4987244E-03  1.4987244E-03  5.9608702E-03  1.4539020E-03  5.0092742E-03  1.1085510E-03  2.3469240E-04
  1.1643399E-03  5.2211970E-03  1.5030356E-03  6.1512650E-03  1.5465206E-03  1.5465206E-03  6.1512650E-03  1.5030356E-03  5.2211970E-03  1.1643399E-03  2.4386220E-04
  1.2195669E-03  5.4320082E-03  1.5522595E-03  6.3439735E-03  1.5944297E-03  1.5944297E-03  6.3439735E-03  1.5522595E-03  5.4320082E-03  1.2195669E-03  2.5328040E-04
  0.0000000E+00  3.3738300E-05  3.9094020E-04  2.0551944E-03  5.2244640E-04  5.2244640E-04  2.0551944E-03  3.9094020E-04  3.3738300E-05  0.0000000E+00  4.7829250E-04
  0.0000000E+00  1.5088920E-04  4.0942860E-04  2.0915748E-03  5.3264480E-04  5.3264480E-04  2.0915748E-03  4.0942860E-04  1.5088920E-04  0.0000000E+00  4.0582630E-04
  0.0000000E+00  2.6963840E-04  4.2881160E-04  2.1380940E-03  5.4481140E-04  5.4481140E-04  2.1380940E-03  4.2881160E-04  2.6963840E-04  0.0000000E+00  3.4908480E-04
  0.0000000E+00  3.8893030E-04  4.4885060E-04  2.1923664E-03  5.5858820E-04  5.5858820E-04  2.1923664E-03  4.4885060E-04  3.8893030E-04  0.0000000E+00  3.0440850E-04
  0.0000000E+00  5.1146670E-04  4.7008250E-04  2.2543920E-03  5.7415430E-04  5.7415430E-04  2.2543920E-03  4.7008250E-04  5.1146670E-04  0.0000000E+00  2.6795660E-04
  0.0000000E+00  6.3885770E-04  4.9274570E-04  2.3247672E-03  5.9156920E-04  5.9156920E-04  2.3247672E-03  4.9274570E-04  6.3885770E-04  0.0000000E+00  2.3789200E-04
  0.0000000E+00  7.6282540E-04  5.1528960E-04  2.3981244E-03  6.0958040E-04  6.0958040E-04  2.3981244E-03  5.1528960E-04  7.6282540E-04  0.0000000E+00  2.1453700E-04
  0.0000000E+00  8.9147490E-04  5.3932450E-04  2.4786384E-03  6.2932130E-04  6.2932130E-04  2.4786384E-03  5.3932450E-04  8.9147490E-04  0.0000000E+00  1.9491540E-04
  0.0000000E+00  8.9185540E-04  5.3939670E-04  2.4788827E-03  6.2938120E-04  6.2938120E-04  2.4788827E-03  5.3939670E-04  8.9185540E-04  0.0000000E+00  1.9486300E-04
  6.0393300E-05  1.0837542E-03  5.7636100E-04  2.6062680E-03  6.6087080E-04  6.6087080E-04  2.6062680E-03  5.7636100E-04  1.0837542E-03  6.0393300E-05  1.7325420E-04
  1.1709780E-04  1.2860889E-03  6.1614080E-04  2.7464220E-03  6.9546200E-04  6.9546200E-04  2.7464220E-03  6.1614080E-04  1.2860889E-03  1.1709780E-04  1.5704400E-04
  1.7511080E-04  1.4943518E-03  6.5788880E-04  2.8967148E-03  7.3255810E-04  7.3255810E-04  2.8967148E-03  6.5788880E-04  1.4943518E-03  1.7511080E-04  1.4561700E-04
  2.3201150E-04  1.7002350E-03  7.0017360E-04  3.0499300E-03  7.7066810E-04  7.7066810E-04  3.0499300E-03  7.0017360E-04  1.7002350E-03  2.3201150E-04  1.3841850E-04
  2.8831230E-04  1.9055338E-03  7.4233910E-04  3.2062464E-03  8.0913590E-04  8.0913590E-04  3.2062464E-03  7.4233910E-04  1.9055338E-03  2.8831230E-04  1.3426750E-04
  3.4397430E-04  2.1090732E-03  7.8492200E-04  3.3656045E-03  8.4837900E-04  8.4837900E-04  3.3656045E-03  7.8492200E-04  2.1090732E-03  3.4397430E-04  1.3257970E-04
  4.0050230E-04  2.3167993E-03  8.2953280E-04  3.5310458E-03  8.8994810E-04  8.8994810E-04  3.5310458E-03  8.2953280E-04  2.3167993E-03  4.0050230E-04  1.3284810E-04
  4.5605690E-04  2.5221696E-03  8.7336820E-04  3.6971432E-03  9.3092080E-04  9.3092080E-04  3.6971432E-03  8.7336820E-04  2.5221696E-03  4.5605690E-04  1.3468500E-04
  5.1147980E-04  2.7269674E-03  9.1803850E-04  3.8656859E-03  9.7302660E-04  9.7302660E-04  3.8656859E-03  9.1803850E-04  2.7269674E-03  5.1147980E-04  1.3771470E-04
  5.6671600E-04  2.9323855E-03  9.6288780E-04  4.0370912E-03  1.0155499E-03  1.0155499E-03  4.0370912E-03  9.6288780E-04  2.9323855E-03  5.6671600E-04  1.4181200E-04
  6.2164860E-04  3.1372370E-03  1.0080114E-03  4.2099876E-03  1.0584311E-03  1.0584311E-03  4.2099876E-03  1.0080114E-03  3.1372370E-03  6.2164860E-04  1.4674420E-04
  6.7645950E-04  3.3421027E-03  1.0539044E-03  4.3841960E-03  1.1023261E-03  1.1023261E-03  4.3841960E-03  1.0539044E-03  3.3421027E-03  6.7645950E-04  1.5233850E-04
  7.3126930E-04  3.5469912E-03  1.0993739E-03  4.5601937E-03  1.1458633E-03  1.1458633E-03  4.5601937E-03  1.0993739E-03  3.5469912E-03  7.3126930E-04  1.5854100E-04
  7.8548270E-04  3.7513017E-03  1.1455890E-03  4.7378612E-03  1.1903548E-03  1.1903548E-03  4.7378612E-03  1.1455890E-03  3.7513017E-03  7.8548270E-04  1.6522070E-04
  8.3969660E-04  3.9556296E-03  1.1919471E-03  4.9164234E-03  1.2350251E-03  1.2350251E-03  4.9164234E-03  1.1919471E-03  3.9556296E-03  8.3969660E-04  1.7230590E-04
  8.9391180E-04  4.1599729E-03  1.2384306E-03  5.0964766E-03  1.2799937E-03  1.2799937E-03  5.0964766E-03  1.2384306E-03  4.1599729E-03  8.9391180E-04  1.7974300E-04
  9.4812870E-04  4.3637342E-03  1.2850273E-03  5.2773647E-03  1.3251412E-03  1.3251412E-03  5.2773647E-03  1.2850273E-03  4.3637342E-03  9.4812870E-04  1.8749620E-04
  1.0017510E-03  4.5669133E-03  1.3317373E-03  5.4583124E-03  1.3705272E-03  1.3705272E-03  5.4583124E-03  1.3317373E-03  4.5669133E-03  1.0017510E-03  1.9545820E-04
  1.0553745E-03  4.7712960E-03  1.3785309E-03  5.6417054E-03  1.4160325E-03  1.4160325E-03  5.6417054E-03  1.3785309E-03  4.7712960E-03  1.0553745E-03  2.0365870E-04
  1.1090010E-03  4.9744978E-03  1.4260103E-03  5.8250984E-03  1.4623132E-03  1.4623132E-03  5.8250984E-03  1.4260103E-03  4.9744978E-03  1.1090010E-03  2.1207980E-04
  1.1620323E-03  5.1771140E-03  1.4729828E-03  6.0084914E-03  1.5081763E-03  1.5081763E-03  6.0084914E-03  1.4729828E-03  5.1771140E-03  1.1620323E-03  2.2057850E-04
  0.0000000E+00 -3.0886900E-05  3.6477660E-04  1.9090582E-03  4.8395910E-04  4.8395910E-04  1.9090582E-03  3.6477660E-04 -3.0886900E-05  0.0000000E+00  3.8778590E-04
  0.0000000E+00  8.2848200E-05  3.8137160E-04  1.9398596E-03  4.9238240E-04  4.9238240E-04  1.9398596E-03  3.8137160E-04  8.2848200E-05  0.0000000E+00  3.2470840E-04
  0.0000000E+00  1.9826040E-04  3.9909810E-04  1.9813472E-03  5.0300570E-04  5.0300570E-04  1.9813472E-03  3.9909810E-04  1.9826040E-04  0.0000000E+00  2.7623830E-04
  0.0000000E+00  3.1436910E-04  4.1770470E-04  2.0316352E-03  5.1551490E-04  5.1551490E-04  2.0316352E-03  4.1770470E-04  3.1436910E-04  0.0000000E+00  2.3859140E-04
  0.0000000E+00  4.3364600E-04  4.3763130E-04  2.0894664E-03  5.2997270E-04  5.2997270E-04  2.0894664E-03  4.3763130E-04  4.3364600E-04  0.0000000E+00  2.0847520E-04
  0.0000000E+00  5.5761220E-04  4.5906660E-04  2.1560980E-03  5.4637910E-04  5.4637910E-04  2.1560980E-03  4.5906660E-04  5.5761220E-04  0.0000000E+00  1.8401640E-04
  0.0000000E+00  6.7783820E-04  4.8043900E-04  2.2252440E-03  5.6347700E-04  5.6347700E-04  2.2252440E-03  4.8043900E-04  6.7783820E-04  0.0000000E+00  1.6527150E-04
  0.0000000E+00  8.0341370E-04  5.0338290E-04  2.3019332E-03  5.8233500E-04  5.8233500E-04  2.3019332E-03  5.0338290E-04  8.0341370E-04  0.0000000E+00  1.4982680E-04
  0.0000000E+00  8.0378760E-04  5.0345220E-04  2.3021681E-03  5.8239250E-04  5.8239250E-04  2.3021681E-03  5.0345220E-04  8.0378760E-04  0.0000000E+00  1.4978610E-04
  4.3023900E-05  9.9045990E-04  5.3883590E-04  2.4242588E-03  6.1257070E-04  6.1257070E-04  2.4242588E-03  5.3883590E-04  9.9045990E-04  4.3023900E-05  1.3328210E-04
  9.8249600E-05  1.1868848E-03  5.7686620E-04  2.5587163E-03  6.4576080E-04  6.4576080E-04  2.5587163E-03  5.7686620E-04  1.1868848E-03  9.8249600E-05  1.2131980E-04
  1.5464880E-04  1.3889483E-03  6.1690800E-04  2.7029171E-03  6.8146530E-04  6.8146530E-04  2.7029171E-03  6.1690800E-04  1.3889483E-03  1.5464880E-04  1.1340570E-04
  2.0997820E-04  1.5885074E-03  6.5726420E-04  2.8501353E-03  7.1792410E-04  7.1792410E-04  2.8501353E-03  6.5726420E-04  1.5885074E-03  2.0997820E-04  1.0881690E-04
  2.6470090E-04  1.7868238E-03  6.9787170E-04  3.0006850E-03  7.5507430E-04  7.5507430E-04  3.0006850E-03  6.9787170E-04  1.7868238E-03  2.6470090E-04  1.0678030E-04
  3.1876870E-04  1.9839037E-03  7.3896330E-04  3.1535605E-03  7.9310460E-04  7.9310460E-04  3.1535605E-03  7.3896330E-04  1.9839037E-03  3.1876870E-04  1.0665460E-04
  3.7357260E-04  2.1847684E-03  7.8159500E-04  3.3127220E-03  8.3289500E-04  8.3289500E-04  3.3127220E-03  7.8159500E-04  2.1847684E-03  3.7357260E-04  1.0808150E-04
  4.2742160E-04  2.3825128E-03  8.2392490E-04  3.4722607E-03  8.7268540E-04  8.7268540E-04  3.4722607E-03  8.2392490E-04  2.3825128E-03  4.2742160E-04  1.1065250E-04
  4.8113740E-04  2.5809046E-03  8.6649370E-04  3.6342509E-03  9.1291580E-04  9.1291580E-04  3.6342509E-03  8.6649370E-04  2.5809046E-03  4.8113740E-04  1.1423550E-04
  5.3459730E-04  2.7786861E-03  9.0991740E-04  3.7990698E-03  9.5421480E-04  9.5421480E-04  3.7990698E-03  9.0991740E-04  2.7786861E-03  5.3459730E-04  1.1861050E-04
  5.8774040E-04  2.9764839E-03  9.5290100E-04  3.9652717E-03  9.9519950E-04  9.9519950E-04  3.9652717E-03  9.5290100E-04  2.9764839E-03  5.8774040E-04  1.2359530E-04
  6.4044160E-04  3.1736688E-03  9.9668930E-04  4.1326678E-03  1.0371900E-03  1.0371900E-03  4.1326678E-03  9.9668930E-04  3.1736688E-03  6.4044160E-04  1.2915220E-04
  6.9320560E-04  3.3708675E-03  1.0406347E-03  4.3018241E-03  1.0794319E-03  1.0794319E-03  4.3018241E-03  1.0406347E-03  3.3708675E-03  6.9320560E-04  1.3507990E-04
  7.4597030E-04  3.5674515E-03  1.0847184E-03  4.4726147E-03  1.1219253E-03  1.1219253E-03  4.4726147E-03  1.0847184E-03  3.5674515E-03  7.4597030E-04  1.4143500E-04
  7.9810640E-04  3.7640467E-03  1.1289342E-03  4.6442225E-03  1.1646701E-03  1.1646701E-03  4.6442225E-03  1.1289342E-03  3.7640467E-03  7.9810640E-04  1.4804160E-04
  8.5024370E-04  3.9606533E-03  1.1738854E-03  4.8167104E-03  1.2082949E-03  1.2082949E-03  4.8167104E-03  1.1738854E-03  3.9606533E-03  8.5024370E-04  1.5492480E-04
  9.0238230E-04  4.1566414E-03  1.2183085E-03  4.9905183E-03  1.2514169E-03  1.2514169E-03  4.9905183E-03  1.2183085E-03  4.1566414E-03  9.0238230E-04  1.6199650E-04
  9.5389360E-04  4.3513810E-03  1.2628323E-03  5.1643890E-03  1.2947903E-03  1.2947903E-03  5.1643890E-03  1.2628323E-03  4.3513810E-03  9.5389360E-04  1.6928200E-04
  1.0060347E-03  4.5480147E-03  1.3080600E-03  5.3406485E-03  1.3388551E-03  1.3388551E-03  5.3406485E-03  1.3080600E-03  4.5480147E-03  1.0060347E-03  1.7669320E-04
  1.0575485E-03  4.7433993E-03  1.3533758E-03  5.5162164E-03  1.3831086E-03  1.3831086E-03  5.5162164E-03  1.3533758E-03  4.7433993E-03  1.0575485E-03  1.8428040E-04
  1.1084355E-03  4.9381622E-03  1.3981258E-03  5.6929788E-03  1.4269031E-03  1.4269031E-03  5.6929788E-03  1.3981258E-03  4.9381622E-03  1.1084355E-03  1.9190530E-04
  0.0000000E+00 -8.9106600E-05  3.4012840E-04  1.7660511E-03  4.4650110E-04  4.4650110E-04  1.7660511E-03  3.4012840E-04 -8.9106600E-05  0.0000000E+00  3.0745280E-04
  0.0000000E+00  2.1693400E-05  3.5512620E-04  1.7924791E-03  4.5357060E-04  4.5357060E-04  1.7924791E-03  3.5512620E-04  2.1693400E-05  0.0000000E+00  2.5402920E-04
  0.0000000E+00  1.3436060E-04  3.7151160E-04  1.8307997E-03  4.6321680E-04  4.6321680E-04  1.8307997E-03  3.7151160E-04  1.3436060E-04  0.0000000E+00  2.1371000E-04
  0.0000000E+00  2.4763830E-04  3.8895410E-04  1.8777094E-03  4.7484510E-04  4.7484510E-04  1.8777094E-03  3.8895410E-04  2.4763830E-04  0.0000000E+00  1.8299410E-04
  0.0000000E+00  3.6406820E-04  4.0771800E-04  1.9324814E-03  4.8845550E-04  4.8845550E-04  1.9324814E-03  4.0771800E-04  3.6406820E-04  0.0000000E+00  1.5880590E-04
  0.0000000E+00  4.8495910E-04  4.2806750E-04  1.9961068E-03  5.0404800E-04  5.0404800E-04  1.9961068E-03  4.2806750E-04  4.8495910E-04  0.0000000E+00  1.3950680E-04
  0.0000000E+00  6.0222410E-04  4.4848320E-04  2.0617143E-03  5.2036730E-04  5.2036730E-04  2.0617143E-03  4.4848320E-04  6.0222410E-04  0.0000000E+00  1.2499120E-04
  0.0000000E+00  7.2460360E-04  4.7035230E-04  2.1354485E-03  5.3847050E-04  5.3847050E-04  2.1354485E-03  4.7035230E-04  7.2460360E-04  0.0000000E+00  1.1329020E-04
  0.0000000E+00  7.2496770E-04  4.7041810E-04  2.1356770E-03  5.3852580E-04  5.3852580E-04  2.1356770E-03  4.7041810E-04  7.2496770E-04  0.0000000E+00  1.1325970E-04
  2.7428400E-05  9.0675390E-04  5.0431230E-04  2.2529209E-03  5.6754130E-04  5.6754130E-04  2.2529209E-03  5.0431230E-04  9.0675390E-04  2.7428400E-05  1.0119280E-04
  8.1298800E-05  1.0974650E-03  5.4079620E-04  2.3821538E-03  5.9958530E-04  5.9958530E-04  2.3821538E-03  5.4079620E-04  1.0974650E-03  8.1298800E-05  9.2868000E-05
  1.3635390E-04  1.2934524E-03  5.7930840E-04  2.5214294E-03  6.3407380E-04  6.3407380E-04  2.5214294E-03  5.7930840E-04  1.2934524E-03  1.3635390E-04  8.7800400E-05
  1.9024590E-04  1.4868076E-03  6.1797250E-04  2.6628192E-03  6.6928910E-04  6.6928910E-04  2.6628192E-03  6.1797250E-04  1.4868076E-03  1.9024590E-04  8.5388900E-05
  2.4351680E-04  1.6795153E-03  6.5712560E-04  2.8079750E-03  7.0529720E-04  7.0529720E-04  2.8079750E-03  6.5712560E-04  1.6795153E-03  2.4351680E-04  8.4933000E-05
  2.9604510E-04  1.8702567E-03  6.9657600E-04  2.9552450E-03  7.4196610E-04  7.4196610E-04  2.9552450E-03  6.9657600E-04  1.8702567E-03  2.9604510E-04  8.5957100E-05
  3.4928960E-04  2.0643122E-03  7.3707030E-04  3.1083292E-03  7.7989030E-04  7.7989030E-04  3.1083292E-03  7.3707030E-04  2.0643122E-03  3.4928960E-04  8.8170400E-05
  4.0153580E-04  2.2557415E-03  7.7812620E-04  3.2622063E-03  8.1867340E-04  8.1867340E-04  3.2622063E-03  7.7812620E-04  2.2557415E-03  4.0153580E-04  9.1275700E-05
  4.5357980E-04  2.4465232E-03  8.1873940E-04  3.4183957E-03  8.5725820E-04  8.5725820E-04  3.4183957E-03  8.1873940E-04  2.4465232E-03  4.5357980E-04  9.5121000E-05
  5.0529010E-04  2.6379789E-03  8.6021820E-04  3.5760387E-03  8.9676810E-04  8.9676810E-04  3.5760387E-03  8.6021820E-04  2.6379789E-03  5.0529010E-04  9.9587300E-05
  5.5673560E-04  2.8281244E-03  9.0187530E-04  3.7363246E-03  9.3674050E-04  9.3674050E-04  3.7363246E-03  9.0187530E-04  2.8281244E-03  5.5673560E-04  1.0445010E-04
  6.0798210E-04  3.0182804E-03  9.4368440E-04  3.8977336E-03  9.7691100E-04  9.7691100E-04  3.8977336E-03  9.4368440E-04  3.0182804E-03  6.0798210E-04  1.0976870E-04
  6.5889790E-04  3.2077851E-03  9.8563230E-04  4.0601336E-03  1.0174119E-03  1.0174119E-03  4.0601336E-03  9.8563230E-04  3.2077851E-03  6.5889790E-04  1.1535820E-04
  7.0955000E-04  3.3972989E-03  1.0283663E-03  4.2240533E-03  1.0587453E-03  1.0587453E-03  4.2240533E-03  1.0283663E-03  3.3972989E-03  7.0955000E-04  1.2122520E-04
  7.6040080E-04  3.5861607E-03  1.0705520E-03  4.3888319E-03  1.0996559E-03  1.0996559E-03  4.3888319E-03  1.0705520E-03  3.5861607E-03  7.6040080E-04  1.2727060E-04
  8.1059170E-04  3.7750290E-03  1.1134975E-03  4.5549319E-03  1.1414187E-03  1.1414187E-03  4.5549319E-03  1.1134975E-03  3.7750290E-03  8.1059170E-04  1.3353410E-04
  8.6012260E-04  3.9632433E-03  1.1558748E-03  4.7217586E-03  1.1826926E-03  1.1826926E-03  4.7217586E-03  1.1558748E-03  3.9632433E-03  8.6012260E-04  1.3992970E-04
  9.1031530E-04  4.1508035E-03  1.1989987E-03  4.8885193E-03  1.2247858E-03  1.2247858E-03  4.8885193E-03  1.1989987E-03  4.1508035E-03  9.1031530E-04  1.4643090E-04
  9.5984800E-04  4.3390290E-03  1.2421887E-03  5.0577246E-03  1.2670112E-03  1.2670112E-03  5.0577246E-03  1.2421887E-03  4.3390290E-03  9.5984800E-04  1.5315030E-04
  1.0093817E-03  4.5265997E-03  1.2854447E-03  5.2267977E-03  1.3093620E-03  1.3093620E-03  5.2267977E-03  1.2854447E-03  4.5265997E-03  1.0093817E-03  1.5981670E-04
  1.0589163E-03  4.7135137E-03  1.3287734E-03  5.3956726E-03  1.3518384E-03  1.3518384E-03  5.3956726E-03  1.3287734E-03  4.7135137E-03  1.0589163E-03  1.6662190E-04
  0.0000000E+00 -1.4231200E-04  3.1686320E-04  1.6269292E-03  4.1019680E-04  4.1019680E-04  1.6269292E-03  3.1686320E-04 -1.4231200E-04  0.0000000E+00  2.3709380E-04
  0.0000000E+00 -3.3769900E-05  3.3065190E-04  1.6505571E-03  4.1643290E-04  4.1643290E-04  1.6505571E-03  3.3065190E-04 -3.3769900E-05  0.0000000E+00  1.9333570E-04
  0.0000000E+00  7.6632700E-05  3.4589570E-04  1.6861721E-03  4.2530200E-04  4.2530200E-04  1.6861721E-03  3.4589570E-04  7.6632700E-05  0.0000000E+00  1.6091220E-04
  0.0000000E+00  1.8756110E-04  3.6231740E-04  1.7304485E-03  4.3631910E-04  4.3631910E-04  1.7304485E-03  3.6231740E-04  1.8756110E-04  0.0000000E+00  1.3670220E-04
  0.0000000E+00  3.0151060E-04  3.8019420E-04  1.7830396E-03  4.4934560E-04  4.4934560E-04  1.7830396E-03  3.8019420E-04  3.0151060E-04  0.0000000E+00  1.1796620E-04
  0.0000000E+00  4.1969440E-04  3.9959540E-04  1.8440841E-03  4.6431230E-04  4.6431230E-04  1.8440841E-03  3.9959540E-04  4.1969440E-04  0.0000000E+00  1.0333220E-04
  0.0000000E+00  5.3424050E-04  4.1901740E-04  1.9074151E-03  4.8004110E-04  4.8004110E-04  1.9074151E-03  4.1901740E-04  5.3424050E-04  0.0000000E+00  9.2564500E-05
  0.0000000E+00  6.5347400E-04  4.3998460E-04  1.9778138E-03  4.9757150E-04  4.9757150E-04  1.9778138E-03  4.3998460E-04  6.5347400E-04  0.0000000E+00  8.4062600E-05
  0.0000000E+00  6.5382810E-04  4.4004810E-04  1.9780298E-03  4.9762520E-04  4.9762520E-04  1.9780298E-03  4.4004810E-04  6.5382810E-04  0.0000000E+00  8.4040700E-05
  1.3259200E-05  8.3127010E-04  4.7254390E-04  2.0913108E-03  5.2570320E-04  5.2570320E-04  2.0913108E-03  4.7254390E-04  8.3127010E-04  1.3259200E-05  7.5706300E-05
  6.5976400E-05  1.0168113E-03  5.0757000E-04  2.2162406E-03  5.5674510E-04  5.5674510E-04  2.2162406E-03  5.0757000E-04  1.0168113E-03  6.5976400E-05  7.0405600E-05
  1.1978790E-04  1.2072002E-03  5.4447390E-04  2.3505940E-03  5.9000430E-04  5.9000430E-04  2.3505940E-03  5.4447390E-04  1.2072002E-03  1.1978790E-04  6.7640900E-05
  1.7233460E-04  1.3948264E-03  5.8161330E-04  2.4874417E-03  6.2402570E-04  6.2402570E-04  2.4874417E-03  5.8161330E-04  1.3948264E-03  1.7233460E-04  6.6899500E-05
  2.2431200E-04  1.5817701E-03  6.1920320E-04  2.6272689E-03  6.5887860E-04  6.5887860E-04  2.6272689E-03  6.1920320E-04  1.5817701E-03  2.2431200E-04  6.7620100E-05
  2.7544830E-04  1.7659533E-03  6.5700090E-04  2.7688977E-03  6.9421650E-04  6.9421650E-04  2.7688977E-03  6.5700090E-04  1.7659533E-03  2.7544830E-04  6.9442400E-05
  3.2713260E-04  1.9536094E-03  6.9599030E-04  2.9163468E-03  7.3094020E-04  7.3094020E-04  2.9163468E-03  6.9599030E-04  1.9536094E-03  3.2713260E-04  7.2172500E-05
  3.7791240E-04  2.1385049E-03  7.3475810E-04  3.0644195E-03  7.6774010E-04  7.6774010E-04  3.0644195E-03  7.3475810E-04  2.1385049E-03  3.7791240E-04  7.5533000E-05
  4.2834330E-04  2.3227165E-03  7.7435730E-04  3.2147096E-03  8.0552400E-04  8.0552400E-04  3.2147096E-03  7.7435730E-04  2.3227165E-03  4.2834330E-04  7.9434100E-05
  4.7842650E-04  2.5069365E-03  8.1412980E-04  3.3669397E-03  8.4364730E-04  8.4364730E-04  3.3669397E-03  8.1412980E-04  2.5069365E-03  4.7842650E-04  8.3723100E-05
  5.2823180E-04  2.6904711E-03  8.5405470E-04  3.5210406E-03  8.8206860E-04  8.8206860E-04  3.5210406E-03  8.5405470E-04  2.6904711E-03  5.2823180E-04  8.8386300E-05
  5.7775980E-04  2.8733205E-03  8.9412510E-04  3.6761810E-03  9.2076020E-04  9.2076020E-04  3.6761810E-03  8.9412510E-04  2.8733205E-03  5.7775980E-04  9.3340600E-05
  6.2694140E-04  3.0561754E-03  9.3431330E-04  3.8322220E-03  9.5967340E-04  9.5967340E-04  3.8322220E-03  9.3431330E-04  3.0561754E-03  6.2694140E-04  9.8474900E-05
  6.7584620E-04  3.2383430E-03  9.7461240E-04  3.9897182E-03  9.9880150E-04  9.9880150E-04  3.9897182E-03  9.7461240E-04  3.2383430E-03  6.7584620E-04  1.0376180E-04
  7.2440500E-04  3.4198232E-03  1.0156944E-03  4.1479073E-03  1.0388095E-03  1.0388095E-03  4.1479073E-03  1.0156944E-03  3.4198232E-03  7.2440500E-04  1.0924260E-04
  7.7289500E-04  3.6006154E-03  1.0561805E-03  4.3074821E-03  1.0782841E-03  1.0782841E-03  4.3074821E-03  1.0561805E-03  3.6006154E-03  7.7289500E-04  1.1482120E-04
  8.2138550E-04  3.7814117E-03  1.0974289E-03  4.4676113E-03  1.1186039E-03  1.1186039E-03  4.4676113E-03  1.0974289E-03  3.7814117E-03  8.2138550E-04  1.2048700E-04
  8.6918370E-04  3.9615186E-03  1.1380605E-03  4.6276019E-03  1.1583694E-03  1.1583694E-03  4.6276019E-03  1.1380605E-03  3.9615186E-03  8.6918370E-04  1.2629490E-04
  9.1698250E-04  4.1423218E-03  1.1794475E-03  4.7893941E-03  1.1989387E-03  1.1989387E-03  4.7893941E-03  1.1794475E-03  4.1423218E-03  9.1698250E-04  1.3209170E-04
  9.6478180E-04  4.3217420E-03  1.2208898E-03  4.9516713E-03  1.2396258E-03  1.2396258E-03  4.9516713E-03  1.2208898E-03  4.3217420E-03  9.6478180E-04  1.3801040E-04
  1.0118888E-03  4.5011657E-03  1.2623876E-03  5.1142949E-03  1.2804168E-03  1.2804168E-03  5.1142949E-03  1.2623876E-03  4.5011657E-03  1.0118888E-03  1.4390490E-04
  0.0000000E+00 -1.9084390E-04  2.9558250E-04  1.4929925E-03  3.7584000E-04  3.7584000E-04  1.4929925E-03  2.9558250E-04 -1.9084390E-04  0.0000000E+00  1.7732700E-04
  0.0000000E+00 -8.3981100E-05  3.0819750E-04  1.5159750E-03  3.8149500E-04  3.8149500E-04  1.5159750E-03  3.0819750E-04 -8.3981100E-05  0.0000000E+00  1.4271990E-04
  0.0000000E+00  2.4727600E-05  3.2253080E-04  1.5500500E-03  3.8990500E-04  3.8990500E-04  1.5500500E-03  3.2253080E-04  2.4727600E-05  0.0000000E+00  1.1760230E-04
  0.0000000E+00  1.3384010E-04  3.3814000E-04  1.5926075E-03  4.0056250E-04  4.0056250E-04  1.5926075E-03  3.3814000E-04  1.3384010E-04  0.0000000E+00  9.9303200E-05
  0.0000000E+00  2.4572060E-04  3.5510500E-04  1.6435025E-03  4.1310500E-04  4.1310500E-04  1.6435025E-03  3.5510500E-04  2.4572060E-04  0.0000000E+00  8.5376000E-05
  0.0000000E+00  3.6169740E-04  3.7358520E-04  1.7015025E-03  4.2760500E-04  4.2760500E-04  1.7015025E-03  3.7358520E-04  3.6169740E-04  0.0000000E+00  7.4762000E-05
  0.0000000E+00  4.7381140E-04  3.9223220E-04  1.7635625E-03  4.4290250E-04  4.4290250E-04  1.7635625E-03  3.9223220E-04  4.7381140E-04  0.0000000E+00  6.7171300E-05
  0.0000000E+00  5.9040740E-04  4.1230030E-04  1.8320750E-03  4.5986750E-04  4.5986750E-04  1.8320750E-03  4.1230030E-04  5.9040740E-04  0.0000000E+00  6.1385700E-05
  0.0000000E+00  5.9075370E-04  4.1236070E-04  1.8322823E-03  4.5991920E-04  4.5991920E-04  1.8322823E-03  4.1236070E-04  5.9075370E-04  0.0000000E+00  6.1371100E-05
  4.0420000E-07  7.6344530E-04  4.4346070E-04  1.9412600E-03  4.8712750E-04  4.8712750E-04  1.9412600E-03  4.4346070E-04  7.6344530E-04  4.0420000E-07  5.6078800E-05
  5.2148000E-05  9.4459600E-04  4.7711530E-04  2.0621175E-03  5.1721500E-04  5.1721500E-04  2.0621175E-03  4.7711530E-04  9.4459600E-04  5.2148000E-05  5.3128000E-05
  1.0483190E-04  1.1300966E-03  5.1253150E-04  2.1918200E-03  5.4947750E-04  5.4947750E-04  2.1918200E-03  5.1253150E-04  1.1300966E-03  1.0483190E-04  5.2105800E-05
  1.5632010E-04  1.3127046E-03  5.4812170E-04  2.3242775E-03  5.8237070E-04  5.8237070E-04  2.3242775E-03  5.4812170E-04  1.3127046E-03  1.5632010E-04  5.2562500E-05
  2.0700230E-04  1.4931448E-03  5.8413250E-04  2.4586925E-03  6.1598900E-04  6.1598900E-04  2.4586925E-03  5.8413250E-04  1.4931448E-03  2.0700230E-04  5.4077800E-05
  2.5680910E-04  1.6714179E-03  6.2037520E-04  2.5960800E-03  6.5012200E-04  6.5012200E-04  2.5960800E-03  6.2037520E-04  1.6714179E-03  2.5680910E-04  5.6376000E-05
  3.0712010E-04  1.8533211E-03  6.5776350E-04  2.7379625E-03  6.8558900E-04  6.8558900E-04  2.7379625E-03  6.5776350E-04  1.8533211E-03  3.0712010E-04  5.9334000E-05
  3.5641410E-04  2.0316066E-03  6.9508650E-04  2.8807875E-03  7.2121550E-04  7.2121550E-04  2.8807875E-03  6.9508650E-04  2.0316066E-03  3.5641410E-04  6.2734300E-05
  4.0541700E-04  2.2091729E-03  7.3273570E-04  3.0257150E-03  7.5732770E-04  7.5732770E-04  3.0257150E-03  7.3273570E-04  2.2091729E-03  4.0541700E-04  6.6504300E-05
  4.5398410E-04  2.3867442E-03  7.7061700E-04  3.1718025E-03  7.9381700E-04  7.9381700E-04  3.1718025E-03  7.7061700E-04  2.3867442E-03  4.5398410E-04  7.0564200E-05
  5.0211600E-04  2.5635954E-03  8.0913620E-04  3.3196300E-03  8.3106750E-04  8.3106750E-04  3.3196300E-03  8.0913620E-04  2.5635954E-03  5.0211600E-04  7.4841000E-05
  5.4995790E-04  2.7390011E-03  8.4704650E-04  3.4683275E-03  8.6782500E-04  8.6782500E-04  3.4683275E-03  8.4704650E-04  2.7390011E-03  5.4995790E-04  7.9320800E-05
  5.9750980E-04  2.9144105E-03  8.8579050E-04  3.6186200E-03  9.0551050E-04  9.0551050E-04  3.6186200E-03  8.8579050E-04  2.9144105E-03  5.9750980E-04  8.3885400E-05
  6.4469960E-04  3.0898234E-03  9.2462870E-04  3.7694925E-03  9.4337000E-04  9.4337000E-04  3.7694925E-03  9.2462870E-04  3.0898234E-03  6.4469960E-04  8.8621100E-05
  6.9159950E-04  3.2637894E-03  9.6354670E-04  3.9218150E-03  9.8139620E-04  9.8139620E-04  3.9218150E-03  9.6354670E-04  3.2637894E-03  6.9159950E-04  9.3436500E-05
  7.3820990E-04  3.4377582E-03  1.0025372E-03  4.0745725E-03  1.0195603E-03  1.0195603E-03  4.0745725E-03  1.0025372E-03  3.4377582E-03  7.3820990E-04  9.8318000E-05
  7.8460300E-04  3.6110045E-03  1.0415930E-03  4.2279100E-03  1.0578475E-03  1.0578475E-03  4.2279100E-03  1.0415930E-03  3.6110045E-03  7.8460300E-04  1.0325520E-04
  8.3099660E-04  3.7835280E-03  1.0807140E-03  4.3816825E-03  1.0962580E-03  1.0962580E-03  4.3816825E-03  1.0807140E-03  3.7835280E-03  8.3099660E-04  1.0823890E-04
  8.7666540E-04  3.9567784E-03  1.1206035E-03  4.5365425E-03  1.1354805E-03  1.1354805E-03  4.5365425E-03  1.1206035E-03  3.9567784E-03  8.7666540E-04  1.1333130E-04
  9.2233460E-04  4.1285808E-03  1.1598187E-03  4.6918375E-03  1.1740795E-03  1.1740795E-03  4.6918375E-03  1.1598187E-03  4.1285808E-03  9.2233460E-04  1.1838600E-04
  9.6800410E-04  4.2996598E-03  1.1990848E-03  4.8473500E-03  1.2127655E-03  1.2127655E-03  4.8473500E-03  1.1990848E-03  4.2996598E-03  9.6800410E-04  1.2346750E-04
  0.0000000E+00 -2.3570610E-04  2.7626580E-04  1.3674740E-03  3.4364770E-04  3.4364770E-04  1.3674740E-03  2.7626580E-04 -2.3570610E-04  0.0000000E+00  1.2777430E-04
  0.0000000E+00 -1.2958070E-04  2.8804630E-04  1.3892028E-03  3.4902310E-04  3.4902310E-04  1.3892028E-03  2.8804630E-04 -1.2958070E-04  0.0000000E+00  1.0156950E-04
  0.0000000E+00 -2.1959700E-05  3.0150750E-04  1.4224395E-03  3.5719980E-04  3.5719980E-04  1.4224395E-03  3.0150750E-04 -2.1959700E-05  0.0000000E+00  8.3025100E-05
  0.0000000E+00  8.5872600E-05  3.1630880E-04  1.4638528E-03  3.6757210E-04  3.6757210E-04  1.4638528E-03  3.1630880E-04  8.5872600E-05  0.0000000E+00  6.9797000E-05
  0.0000000E+00  1.9625920E-04  3.3241230E-04  1.5135186E-03  3.7976140E-04  3.7976140E-04  1.5135186E-03  3.3241230E-04  1.9625920E-04  0.0000000E+00  6.0030500E-05
  0.0000000E+00  3.1033600E-04  3.5006030E-04  1.5702254E-03  3.9391910E-04  3.9391910E-04  1.5702254E-03  3.5006030E-04  3.1033600E-04  0.0000000E+00  5.2792600E-05
  0.0000000E+00  4.2046530E-04  3.6788250E-04  1.6305663E-03  4.0875830E-04  4.0875830E-04  1.6305663E-03  3.6788250E-04  4.2046530E-04  0.0000000E+00  4.7810900E-05
  0.0000000E+00  5.3467610E-04  3.8709010E-04  1.6966611E-03  4.2526310E-04  4.2526310E-04  1.6966611E-03  3.8709010E-04  5.3467610E-04  0.0000000E+00  4.4184400E-05
  0.0000000E+00  5.3501470E-04  3.8714800E-04  1.6968601E-03  4.2531360E-04  4.2531360E-04  1.6968601E-03  3.8714800E-04  5.3501470E-04  0.0000000E+00  4.4175400E-05
 -1.1333800E-05  7.0428620E-04  4.1701830E-04  1.8034879E-03  4.5183730E-04  4.5183730E-04  1.8034879E-03  4.1701830E-04  7.0428620E-04 -1.1333800E-05  4.1224100E-05
  3.9636500E-05  8.8047990E-04  4.4919500E-04  1.9206870E-03  4.8098560E-04  4.8098560E-04  1.9206870E-03  4.4919500E-04  8.8047990E-04  3.9636500E-05  4.0035400E-05
  9.1413300E-05  1.0613690E-03  4.8316610E-04  2.0459113E-03  5.1226140E-04  5.1226140E-04  2.0459113E-03  4.8316610E-04  1.0613690E-03  9.1413300E-05  4.0232300E-05
  1.4184260E-04  1.2384774E-03  5.1723560E-04  2.1735584E-03  5.4403690E-04  5.4403690E-04  2.1735584E-03  5.1723560E-04  1.2384774E-03  1.4184260E-04  4.1466400E-05
  1.9143460E-04  1.4133195E-03  5.5176690E-04  2.3034767E-03  5.7655440E-04  5.7655440E-04  2.3034767E-03  5.5176690E-04  1.4133195E-03  1.9143460E-04  4.3450000E-05
  2.4003980E-04  1.5866519E-03  5.8640420E-04  2.4354393E-03  6.0943520E-04  6.0943520E-04  2.4354393E-03  5.8640420E-04  1.5866519E-03  2.4003980E-04  4.5948400E-05
  2.8909730E-04  1.7615020E-03  6.2219990E-04  2.5717173E-03  6.4363340E-04  6.4363340E-04  2.5717173E-03  6.2219990E-04  1.7615020E-03  2.8909730E-04  4.8916200E-05
  3.3701840E-04  1.9333281E-03  6.5782150E-04  2.7095852E-03  6.7784680E-04  6.7784680E-04  2.7095852E-03  6.5782150E-04  1.9333281E-03  3.3701840E-04  5.2164900E-05
  3.8448460E-04  2.1051576E-03  6.9388970E-04  2.8485130E-03  7.1265820E-04  7.1265820E-04  2.8485130E-03  6.9388970E-04  2.1051576E-03  3.8448460E-04  5.5660500E-05
  4.3157200E-04  2.2754759E-03  7.3009420E-04  2.9885008E-03  7.4771950E-04  7.4771950E-04  2.9885008E-03  7.3009420E-04  2.2754759E-03  4.3157200E-04  5.9337700E-05
  4.7820500E-04  2.4450400E-03  7.6655620E-04  3.1309113E-03  7.8315940E-04  7.8315940E-04  3.1309113E-03  7.6655620E-04  2.4450400E-03  4.7820500E-04  6.3149700E-05
  5.2445950E-04  2.6146065E-03  8.0297270E-04  3.2732461E-03  8.1863710E-04  8.1863710E-04  3.2732461E-03  8.0297270E-04  2.6146065E-03  5.2445950E-04  6.7086600E-05
  5.7025990E-04  2.7826609E-03  8.3992670E-04  3.4177765E-03  8.5473560E-04  8.5473560E-04  3.4177765E-03  8.3992670E-04  2.7826609E-03  5.7025990E-04  7.1098500E-05
  6.1575760E-04  2.9507174E-03  8.7696410E-04  3.5621555E-03  8.9098560E-04  8.9098560E-04  3.5621555E-03  8.7696410E-04  2.9507174E-03  6.1575760E-04  7.5186100E-05
  6.6095260E-04  3.1172614E-03  9.1406200E-04  3.7078215E-03  9.2737180E-04  9.2737180E-04  3.7078215E-03  9.1406200E-04  3.1172614E-03  6.6095260E-04  7.9353900E-05
  7.0584490E-04  3.2838069E-03  9.5122800E-04  3.8538661E-03  9.6387160E-04  9.6387160E-04  3.8538661E-03  9.5122800E-04  3.2838069E-03  7.0584490E-04  8.3501300E-05
  7.5043460E-04  3.4495966E-03  9.8843950E-04  4.0011978E-03  1.0004774E-03  1.0004774E-03  4.0011978E-03  9.8843950E-04  3.4495966E-03  7.5043460E-04  8.7682800E-05
  7.9426740E-04  3.6146306E-03  1.0264610E-03  4.1480752E-03  1.0379387E-03  1.0379387E-03  4.1480752E-03  1.0264610E-03  3.6146306E-03  7.9426740E-04  9.1968000E-05
  8.3893320E-04  3.7796656E-03  1.0637709E-03  4.2960125E-03  1.0747186E-03  1.0747186E-03  4.2960125E-03  1.0637709E-03  3.7796656E-03  8.3893320E-04  9.6199400E-05
  8.8284210E-04  3.9447016E-03  1.1011187E-03  4.4450098E-03  1.1115818E-03  1.1115818E-03  4.4450098E-03  1.1011187E-03  3.9447016E-03  8.8284210E-04  1.0052700E-04
  9.2599400E-04  4.1082243E-03  1.1392538E-03  4.5935528E-03  1.1492627E-03  1.1492627E-03  4.5935528E-03  1.1392538E-03  4.1082243E-03  9.2599400E-04  1.0479550E-04
  0.0000000E+00 -2.7753900E-04  2.5930870E-04  1.2517509E-03  3.1406250E-04  3.1406250E-04  1.2517509E-03  2.5930870E-04 -2.7753900E-04  0.0000000E+00  8.7844400E-05
  0.0000000E+00 -1.7126790E-04  2.7028790E-04  1.2739302E-03  3.1942970E-04  3.1942970E-04  1.2739302E-03  2.7028790E-04 -1.7126790E-04  0.0000000E+00  6.9121400E-05
  0.0000000E+00 -6.3803000E-05  2.8294830E-04  1.3062915E-03  3.2748060E-04  3.2748060E-04  1.3062915E-03  2.8294830E-04 -6.3803000E-05  0.0000000E+00  5.6229700E-05
  0.0000000E+00  4.3463200E-05  2.9698200E-04  1.3470983E-03  3.3766250E-04  3.3766250E-04  1.3470983E-03  2.9698200E-04  4.3463200E-05  0.0000000E+00  4.7294900E-05
  0.0000000E+00  1.5288200E-04  3.1232600E-04  1.3951667E-03  3.4961250E-04  3.4961250E-04  1.3951667E-03  3.1232600E-04  1.5288200E-04  0.0000000E+00  4.0925200E-05
  0.0000000E+00  2.6558160E-04  3.2906710E-04  1.4509702E-03  3.6337790E-04  3.6337790E-04  1.4509702E-03  3.2906710E-04  2.6558160E-04  0.0000000E+00  3.6394600E-05
  0.0000000E+00  3.7417200E-04  3.4606070E-04  1.5090627E-03  3.7788530E-04  3.7788530E-04  1.5090627E-03  3.4606070E-04  3.7417200E-04  0.0000000E+00  3.3442600E-05
  0.0000000E+00  4.8639000E-04  3.6438820E-04  1.5737063E-03  3.9393960E-04  3.9393960E-04  1.5737063E-03  3.6438820E-04  4.8639000E-04  0.0000000E+00  3.1469400E-05
  0.0000000E+00  4.8672190E-04  3.6444350E-04  1.5739047E-03  3.9398850E-04  3.9398850E-04  1.5739047E-03  3.6444350E-04  4.8672190E-04  0.0000000E+00  3.1464800E-05
 -2.2101600E-05  6.5266440E-04  3.9296880E-04  1.6765521E-03  4.1969450E-04  4.1969450E-04  1.6765521E-03  3.9296880E-04  6.5266440E-04 -2.2101600E-05  3.0230200E-05
  2.8330900E-05  8.2517340E-04  4.2375150E-04  1.7898167E-03  4.4797510E-04  4.4797510E-04  1.7898167E-03  4.2375150E-04  8.2517340E-04  2.8330900E-05  3.0238100E-05
  7.9373500E-05  1.0011564E-03  4.5619170E-04  1.9109742E-03  4.7820530E-04  4.7820530E-04  1.9109742E-03  4.5619170E-04  1.0011564E-03  7.9373500E-05  3.1224700E-05
  1.2894430E-04  1.1731960E-03  4.8873460E-04  2.0340261E-03  5.0887750E-04  5.0887750E-04  2.0340261E-03  4.8873460E-04  1.1731960E-03  1.2894430E-04  3.2885400E-05
  1.7756590E-04  1.3428706E-03  5.2169570E-04  2.1591301E-03  5.4021270E-04  5.4021270E-04  2.1591301E-03  5.2169570E-04  1.3428706E-03  1.7756590E-04  3.5034700E-05
  2.2508120E-04  1.5093906E-03  5.5479900E-04  2.2858917E-03  5.7190310E-04  5.7190310E-04  2.2858917E-03  5.5479900E-04  1.5093906E-03  2.2508120E-04  3.7511500E-05
  2.7283250E-04  1.6782805E-03  5.8884150E-04  2.4177048E-03  6.0466690E-04  6.0466690E-04  2.4177048E-03  5.8884150E-04  1.6782805E-03  2.7283250E-04  4.0307200E-05
  3.1947840E-04  1.8440155E-03  6.2288400E-04  2.5492022E-03  6.3759650E-04  6.3759650E-04  2.5492022E-03  6.2288400E-04  1.8440155E-03  3.1947840E-04  4.3260700E-05
  3.6557150E-04  2.0089631E-03  6.5721060E-04  2.6825150E-03  6.7092080E-04  6.7092080E-04  2.6825150E-03  6.5721060E-04  2.0089631E-03  3.6557150E-04  4.6354800E-05
  4.1119100E-04  2.1731230E-03  6.9171880E-04  2.8174064E-03  7.0453710E-04  7.0453710E-04  2.8174064E-03  6.9171880E-04  2.1731230E-03  4.1119100E-04  4.9571200E-05
  4.5625790E-04  2.3357058E-03  7.2647960E-04  2.9530081E-03  7.3849280E-04  7.3849280E-04  2.9530081E-03  7.2647960E-04  2.3357058E-03  4.5625790E-04  5.2858600E-05
  5.0085130E-04  2.4975006E-03  7.6131930E-04  3.0892413E-03  7.7260630E-04  7.7260630E-04  3.0892413E-03  7.6131930E-04  2.4975006E-03  5.0085130E-04  5.6208400E-05
  5.4505010E-04  2.6585072E-03  7.9638790E-04  3.2267373E-03  8.0701980E-04  8.0701980E-04  3.2267373E-03  7.9638790E-04  2.6585072E-03  5.4505010E-04  5.9610300E-05
  5.8893330E-04  2.8195148E-03  8.3199320E-04  3.3655752E-03  8.4201730E-04  8.4201730E-04  3.3655752E-03  8.3199320E-04  2.8195148E-03  5.8893330E-04  6.3039000E-05
  6.3234300E-04  2.9789447E-03  8.6694340E-04  3.5040026E-03  8.7641500E-04  8.7641500E-04  3.5040026E-03  8.6694340E-04  2.9789447E-03  6.3234300E-04  6.6496900E-05
  6.7543710E-04  3.1375861E-03  9.0273030E-04  3.6436061E-03  9.1169680E-04  9.1169680E-04  3.6436061E-03  9.0273030E-04  3.1375861E-03  6.7543710E-04  6.9977000E-05
  7.1821550E-04  3.2962282E-03  9.3776730E-04  3.7843225E-03  9.4627600E-04  9.4627600E-04  3.7843225E-03  9.3776730E-04  3.2962282E-03  7.1821550E-04  7.3460900E-05
  7.6052050E-04  3.4532923E-03  9.7363310E-04  3.9245496E-03  9.8171560E-04  9.8171560E-04  3.9245496E-03  9.7363310E-04  3.4532923E-03  7.6052050E-04  7.6952000E-05
  8.0274660E-04  3.6103569E-03  1.0087412E-03  4.0658106E-03  1.0164290E-03  1.0164290E-03  4.0658106E-03  1.0087412E-03  3.6103569E-03  8.0274660E-04  8.0480200E-05
  8.4457820E-04  3.7674221E-03  1.0446725E-03  4.2073163E-03  1.0519869E-03  1.0519869E-03  4.2073163E-03  1.0446725E-03  3.7674221E-03  8.4457820E-04  8.3955500E-05
  8.8640980E-04  3.9229091E-03  1.0806306E-03  4.3490351E-03  1.0876080E-03  1.0876080E-03  4.3490351E-03  1.0806306E-03  3.9229091E-03  8.8640980E-04  8.7519700E-05
  0.0000000E+00 -3.1668120E-04  2.4532750E-04  1.1498779E-03  2.8806500E-04  2.8806500E-04  1.1498779E-03  2.4532750E-04 -3.1668120E-04  0.0000000E+00  5.7280300E-05
  0.0000000E+00 -2.0886070E-04  2.5545540E-04  1.1718914E-03  2.9340410E-04  2.9340410E-04  1.1718914E-03  2.5545540E-04 -2.0886070E-04  0.0000000E+00  4.4775300E-05
  0.0000000E+00 -1.0049600E-04  2.6735750E-04  1.2040081E-03  3.0142090E-04  3.0142090E-04  1.2040081E-03  2.6735750E-04 -1.0049600E-04  0.0000000E+00  3.6475900E-05
  0.0000000E+00  7.1522000E-06  2.8050810E-04  1.2439282E-03  3.1135990E-04  3.1135990E-04  1.2439282E-03  2.8050810E-04  7.1522000E-06  0.0000000E+00  3.0947100E-05
  0.0000000E+00  1.1635730E-04  2.9500580E-04  1.2907480E-03  3.2309770E-04  3.2309770E-04  1.2907480E-03  2.9500580E-04  1.1635730E-04  0.0000000E+00  2.7188300E-05
  0.0000000E+00  2.2838900E-04  3.1099850E-04  1.3452068E-03  3.3665900E-04  3.3665900E-04  1.3452068E-03  3.1099850E-04  2.2838900E-04  0.0000000E+00  2.4691300E-05
  0.0000000E+00  3.3581900E-04  3.2708150E-04  1.4012263E-03  3.5071320E-04  3.5071320E-04  1.4012263E-03  3.2708150E-04  3.3581900E-04  0.0000000E+00  2.3229200E-05
  0.0000000E+00  4.4661540E-04  3.4450340E-04  1.4637348E-03  3.6630330E-04  3.6630330E-04  1.4637348E-03  3.4450340E-04  4.4661540E-04  0.0000000E+00  2.2424200E-05
  0.0000000E+00  4.4694300E-04  3.4455620E-04  1.4639276E-03  3.6635110E-04  3.6635110E-04  1.4639276E-03  3.4455620E-04  4.4694300E-04  0.0000000E+00  2.2422600E-05
 -3.1891100E-05  6.0997640E-04  3.7168350E-04  1.5639456E-03  3.9124100E-04  3.9124100E-04  1.5639456E-03  3.7168350E-04  6.0997640E-04 -3.1891100E-05  2.2296900E-05
  1.8293400E-05  7.7875870E-04  4.0102390E-04  1.6737668E-03  4.1859370E-04  4.1859370E-04  1.6737668E-03  4.0102390E-04  7.7875870E-04  1.8293400E-05  2.3027900E-05
  6.8894200E-05  9.5049880E-04  4.3185930E-04  1.7896663E-03  4.4769590E-04  4.4769590E-04  1.7896663E-03  4.3185930E-04  9.5049880E-04  6.8894200E-05  2.4403800E-05
  1.1772750E-04  1.1172300E-03  4.6280140E-04  1.9077015E-03  4.7719230E-04  4.7719230E-04  1.9077015E-03  4.6280140E-04  1.1172300E-03  1.1772750E-04  2.6196900E-05
  1.6545110E-04  1.2814984E-03  4.9404750E-04  2.0282830E-03  5.0717340E-04  5.0717340E-04  2.0282830E-03  4.9404750E-04  1.2814984E-03  1.6545110E-04  2.8287400E-05
  2.1202410E-04  1.4424826E-03  5.2553990E-04  2.1493574E-03  5.3758990E-04  5.3758990E-04  2.1493574E-03  5.2553990E-04  1.4424826E-03  2.1202410E-04  3.0568400E-05
  2.5867900E-04  1.6051106E-03  5.5789490E-04  2.2754423E-03  5.6897560E-04  5.6897560E-04  2.2754423E-03  5.5789490E-04  1.6051106E-03  2.5867900E-04  3.3040800E-05
  3.0401950E-04  1.7644542E-03  5.9013480E-04  2.4009358E-03  6.0036950E-04  6.0036950E-04  2.4009358E-03  5.9013480E-04  1.7644542E-03  3.0401950E-04  3.5597000E-05
  3.4878490E-04  1.9229773E-03  6.2271160E-04  2.5279981E-03  6.3219870E-04  6.3219870E-04  2.5279981E-03  6.2271160E-04  1.9229773E-03  3.4878490E-04  3.8226300E-05
  3.9289310E-04  2.0798583E-03  6.5546080E-04  2.6565308E-03  6.6428260E-04  6.6428260E-04  2.6565308E-03  6.5546080E-04  2.0798583E-03  3.9289310E-04  4.0921300E-05
  4.3642640E-04  2.2350972E-03  6.8844000E-04  2.7864434E-03  6.9666220E-04  6.9666220E-04  2.7864434E-03  6.8844000E-04  2.2350972E-03  4.3642640E-04  4.3646700E-05
  4.7946690E-04  2.3895153E-03  7.2148650E-04  2.9160193E-03  7.2917320E-04  7.2917320E-04  2.9160193E-03  7.2148650E-04  2.3895153E-03  4.7946690E-04  4.6400900E-05
  5.2201460E-04  2.5431125E-03  7.5474830E-04  3.0468354E-03  7.6194710E-04  7.6194710E-04  3.0468354E-03  7.5474830E-04  2.5431125E-03  5.2201460E-04  4.9170600E-05
  5.6406950E-04  2.6958888E-03  7.8805690E-04  3.1788344E-03  7.9481950E-04  7.9481950E-04  3.1788344E-03  7.8805690E-04  2.6958888E-03  5.6406950E-04  5.1950800E-05
  6.0579580E-04  2.8478441E-03  8.2157090E-04  3.3111538E-03  8.2793010E-04  8.2793010E-04  3.3111538E-03  8.2157090E-04  2.8478441E-03  6.0579580E-04  5.4737400E-05
  6.4702940E-04  2.9989783E-03  8.5544950E-04  3.4437606E-03  8.6144330E-04  8.6144330E-04  3.4437606E-03  8.5544950E-04  2.9989783E-03  6.4702940E-04  5.7527700E-05
  6.8793450E-04  3.1492915E-03  8.8878520E-04  3.5766138E-03  8.9444710E-04  8.9444710E-04  3.5766138E-03  8.8878520E-04  3.1492915E-03  6.8793450E-04  6.0327900E-05
  7.2842890E-04  3.2987835E-03  9.2214960E-04  3.7096888E-03  9.2750850E-04  9.2750850E-04  3.7096888E-03  9.2214960E-04  3.2987835E-03  7.2842890E-04  6.3111500E-05
  7.6884120E-04  3.4482758E-03  9.5635930E-04  3.8445956E-03  9.6143230E-04  9.6143230E-04  3.8445956E-03  9.5635930E-04  3.4482758E-03  7.6884120E-04  6.5909800E-05
  8.0884280E-04  3.5969469E-03  9.8977060E-04  3.9788698E-03  9.9458400E-04  9.9458400E-04  3.9788698E-03  9.8977060E-04  3.5969469E-03  8.0884280E-04  6.8697400E-05
  8.4851590E-04  3.7447968E-03  1.0240246E-03  4.1124787E-03  1.0285981E-03  1.0285981E-03  4.1124787E-03  1.0240246E-03  3.7447968E-03  8.4851590E-04  7.1473200E-05
  0.0000000E+00 -3.5376620E-04  2.3494490E-04  1.0645246E-03  2.6640000E-04  2.6640000E-04  1.0645246E-03  2.3494490E-04 -3.5376620E-04  0.0000000E+00  3.4916500E-05
  0.0000000E+00 -2.4234990E-04  2.4420640E-04  1.0861206E-03  2.7182890E-04  2.7182890E-04  1.0861206E-03  2.4420640E-04 -2.4234990E-04  0.0000000E+00  2.7365600E-05
  0.0000000E+00 -1.3145880E-04  2.5514960E-04  1.1177038E-03  2.7968200E-04  2.7968200E-04  1.1177038E-03  2.5514960E-04 -1.3145880E-04  0.0000000E+00  2.2587100E-05
  0.0000000E+00 -2.2264600E-05  2.6735610E-04  1.1571402E-03  2.8935330E-04  2.8935330E-04  1.1571402E-03  2.6735610E-04 -2.2264600E-05  0.0000000E+00  1.9594400E-05
  0.0000000E+00  8.7831100E-05  2.8095390E-04  1.2022102E-03  3.0080010E-04  3.0080010E-04  1.2022102E-03  2.8095390E-04  8.7831100E-05  0.0000000E+00  1.7721600E-05
  0.0000000E+00  1.9999070E-04  2.9586630E-04  1.2546213E-03  3.1383460E-04  3.1383460E-04  1.2546213E-03  2.9586630E-04  1.9999070E-04  0.0000000E+00  1.6640900E-05
  0.0000000E+00  3.0694260E-04  3.1101770E-04  1.3095931E-03  3.2744100E-04  3.2744100E-04  1.3095931E-03  3.1101770E-04  3.0694260E-04  0.0000000E+00  1.6174000E-05
  0.0000000E+00  4.1662560E-04  3.2736410E-04  1.3693451E-03  3.4239600E-04  3.4239600E-04  1.3693451E-03  3.2736410E-04  4.1662560E-04  0.0000000E+00  1.6100600E-05
  0.0000000E+00  4.1694900E-04  3.2741340E-04  1.3695246E-03  3.4244140E-04  3.4244140E-04  1.3695246E-03  3.2741340E-04  4.1694900E-04  0.0000000E+00  1.6100800E-05
 -4.0738200E-05  5.7777880E-04  3.5312580E-04  1.4658873E-03  3.6647610E-04  3.6647610E-04  1.4658873E-03  3.5312580E-04  5.7777880E-04 -4.0738200E-05  1.6594000E-05
  9.6004000E-06  7.4311480E-04  3.8082510E-04  1.5701972E-03  3.9269870E-04  3.9269870E-04  1.5701972E-03  3.8082510E-04  7.4311480E-04  9.6004000E-06  1.7647300E-05
  6.0023400E-05  9.0998770E-04  4.0991580E-04  1.6820786E-03  4.2051750E-04  4.2051750E-04  1.6820786E-03  4.0991580E-04  9.0998770E-04  6.0023400E-05  1.9109500E-05
  1.0841430E-04  1.0721666E-03  4.3922840E-04  1.7947879E-03  4.4877170E-04  4.4877170E-04  1.7947879E-03  4.3922840E-04  1.0721666E-03  1.0841430E-04  2.0807400E-05
  1.5553310E-04  1.2309317E-03  4.6869470E-04  1.9096056E-03  4.7733310E-04  4.7733310E-04  1.9096056E-03  4.6869470E-04  1.2309317E-03  1.5553310E-04  2.2658800E-05
  2.0120050E-04  1.3862830E-03  4.9837950E-04  2.0246112E-03  5.0624460E-04  5.0624460E-04  2.0246112E-03  4.9837950E-04  1.3862830E-03  2.0120050E-04  2.4602500E-05
  2.4669710E-04  1.5416347E-03  5.2892300E-04  2.1445846E-03  5.3610350E-04  5.3610350E-04  2.1445846E-03  5.2892300E-04  1.5416347E-03  2.4669710E-04  2.6661300E-05
  2.9082790E-04  1.6944260E-03  5.5939050E-04  2.2636106E-03  5.6597950E-04  5.6597950E-04  2.2636106E-03  5.5939050E-04  1.6944260E-03  2.9082790E-04  2.8748300E-05
  3.3427580E-04  1.8455106E-03  5.9001510E-04  2.3840450E-03  5.9607740E-04  5.9607740E-04  2.3840450E-03  5.9001510E-04  1.8455106E-03  3.3427580E-04  3.0866800E-05
  3.7687020E-04  1.9948882E-03  6.2095730E-04  2.5058111E-03  6.2655950E-04  6.2655950E-04  2.5058111E-03  6.2095730E-04  1.9948882E-03  3.7687020E-04  3.3000400E-05
  4.1886690E-04  2.1425589E-03  6.5195150E-04  2.6288405E-03  6.5713540E-04  6.5713540E-04  2.6288405E-03  6.5195150E-04  2.1425589E-03  4.1886690E-04  3.5152300E-05
  4.6026620E-04  2.2893763E-03  6.8316080E-04  2.7513747E-03  6.8798450E-04  6.8798450E-04  2.7513747E-03  6.8316080E-04  2.2893763E-03  4.6026620E-04  3.7301000E-05
  5.0098270E-04  2.4353402E-03  7.1440770E-04  2.8759150E-03  7.1890190E-04  7.1890190E-04  2.8759150E-03  7.1440770E-04  2.4353402E-03  5.0098270E-04  3.9451900E-05
  5.4127230E-04  2.5795971E-03  7.4585950E-04  2.9998662E-03  7.5005230E-04  7.5005230E-04  2.9998662E-03  7.4585950E-04  2.5795971E-03  5.4127230E-04  4.1594400E-05
  5.8104980E-04  2.7238542E-03  7.7734020E-04  3.1248930E-03  7.8126420E-04  7.8126420E-04  3.1248930E-03  7.7734020E-04  2.7238542E-03  5.8104980E-04  4.3743700E-05
  6.2040050E-04  2.8664042E-03  8.0893200E-04  3.2501247E-03  8.1261180E-04  8.1261180E-04  3.2501247E-03  8.0893200E-04  2.8664042E-03  6.2040050E-04  4.5881300E-05
  6.5940980E-04  3.0081007E-03  8.4054590E-04  3.3755356E-03  8.4400380E-04  8.4400380E-04  3.3755356E-03  8.4054590E-04  3.0081007E-03  6.5940980E-04  4.8006500E-05
  6.9782160E-04  3.1489438E-03  8.7226480E-04  3.5011002E-03  8.7552130E-04  8.7552130E-04  3.5011002E-03  8.7226480E-04  3.1489438E-03  6.9782160E-04  5.0126600E-05
  7.3623340E-04  3.2897869E-03  9.0365940E-04  3.6276464E-03  9.0672890E-04  9.0672890E-04  3.6276464E-03  9.0365940E-04  3.2897869E-03  7.3623340E-04  5.2249800E-05
  7.7413310E-04  3.4297765E-03  9.3592290E-04  3.7543206E-03  9.3882260E-04  9.3882260E-04  3.7543206E-03  9.3592290E-04  3.4297765E-03  7.7413310E-04  5.4358400E-05
  8.1169130E-04  3.5689126E-03  9.6734730E-04  3.8811058E-03  9.7009080E-04  9.7009080E-04  3.8811058E-03  9.6734730E-04  3.5689126E-03  8.1169130E-04  5.6460500E-05
  0.0000000E+00 -3.8898400E-04  2.2939630E-04  1.0023467E-03  2.5070620E-04  2.5070620E-04  1.0023467E-03  2.2939630E-04 -3.8898400E-04  0.0000000E+00  1.9817500E-05
  0.0000000E+00 -2.7091320E-04  2.3740300E-04  1.0231606E-03  2.5583440E-04  2.5583440E-04  1.0231606E-03  2.3740300E-04 -2.7091320E-04  0.0000000E+00  1.5846900E-05
  0.0000000E+00 -1.5497260E-04  2.4723430E-04  1.0532744E-03  2.6339830E-04  2.6339830E-04  1.0532744E-03  2.4723430E-04 -1.5497260E-04  0.0000000E+00  1.3518400E-05
  0.0000000E+00 -4.2231600E-05  2.5839410E-04  1.0908281E-03  2.7272470E-04  2.7272470E-04  1.0908281E-03  2.5839410E-04 -4.2231600E-05  0.0000000E+00  1.2214700E-05
  0.0000000E+00  7.0189600E-05  2.7082930E-04  1.1342274E-03  2.8361000E-04  2.8361000E-04  1.1342274E-03  2.7082930E-04  7.0189600E-05  0.0000000E+00  1.1551300E-05
  0.0000000E+00  1.8371720E-04  2.8454000E-04  1.1837381E-03  2.9598320E-04  2.9598320E-04  1.1837381E-03  2.8454000E-04  1.8371720E-04  0.0000000E+00  1.1330800E-05
  0.0000000E+00  2.9106260E-04  2.9858720E-04  1.2361715E-03  3.0894990E-04  3.0894990E-04  1.2361715E-03  2.9858720E-04  2.9106260E-04  0.0000000E+00  1.1417600E-05
  0.0000000E+00  4.0035640E-04  3.1382120E-04  1.2931043E-03  3.2321850E-04  3.2321850E-04  1.2931043E-03  3.1382120E-04  4.0035640E-04  0.0000000E+00  1.1727600E-05
  0.0000000E+00  4.0067760E-04  3.1386720E-04  1.2932747E-03  3.2326180E-04  3.2326180E-04  1.2932747E-03  3.1386720E-04  4.0067760E-04  0.0000000E+00  1.1728700E-05
 -4.8429000E-05  5.5978030E-04  3.3789010E-04  1.3848008E-03  3.4613160E-04  3.4613160E-04  1.3848008E-03  3.3789010E-04  5.5978030E-04 -4.8429000E-05  1.2438800E-05
  2.6560000E-06  7.2212710E-04  3.6371800E-04  1.4839726E-03  3.7095770E-04  3.7095770E-04  1.4839726E-03  3.6371800E-04  7.2212710E-04  2.6560000E-06  1.3504300E-05
  5.3374100E-05  8.8482830E-04  3.9102420E-04  1.5896455E-03  3.9741360E-04  3.9741360E-04  1.5896455E-03  3.9102420E-04  8.8482830E-04  5.3374100E-05  1.4820400E-05
  1.0168030E-04  1.0415956E-03  4.1830370E-04  1.6956284E-03  4.2399340E-04  4.2399340E-04  1.6956284E-03  4.1830370E-04  1.0415956E-03  1.0168030E-04  1.6244500E-05
  1.4826810E-04  1.1939347E-03  4.4596060E-04  1.8042683E-03  4.5106040E-04  4.5106040E-04  1.8042683E-03  4.4596060E-04  1.1939347E-03  1.4826810E-04  1.7738300E-05
  1.9317300E-04  1.3427311E-03  4.7361920E-04  1.9127400E-03  4.7821600E-04  4.7821600E-04  1.9127400E-03  4.7361920E-04  1.3427311E-03  1.9317300E-04  1.9276600E-05
  2.3772360E-04  1.4915276E-03  5.0222560E-04  2.0252505E-03  5.0638480E-04  5.0638480E-04  2.0252505E-03  5.0222560E-04  1.4915276E-03  2.3772360E-04  2.0864400E-05
  2.8068000E-04  1.6367816E-03  5.3063080E-04  2.1373712E-03  5.3441370E-04  5.3441370E-04  2.1373712E-03  5.3063080E-04  1.6367816E-03  2.8068000E-04  2.2444400E-05
  3.2266210E-04  1.7793785E-03  5.5926110E-04  2.2507674E-03  5.6271440E-04  5.6271440E-04  2.2507674E-03  5.5926110E-04  1.7793785E-03  3.2266210E-04  2.4028200E-05
  3.6375840E-04  1.9210898E-03  5.8810920E-04  2.3653681E-03  5.9127380E-04  5.9127380E-04  2.3653681E-03  5.8810920E-04  1.9210898E-03  3.6375840E-04  2.5612800E-05
  4.0405770E-04  2.0601441E-03  6.1707960E-04  2.4802346E-03  6.1999000E-04  6.1999000E-04  2.4802346E-03  6.1707960E-04  2.0601441E-03  4.0405770E-04  2.7186700E-05
  4.4364840E-04  2.1983128E-03  6.4616860E-04  2.5953401E-03  6.4885320E-04  6.4885320E-04  2.5953401E-03  6.4616860E-04  2.1983128E-03  4.4364840E-04  2.8748500E-05
  4.8253060E-04  2.3355958E-03  6.7537020E-04  2.7115263E-03  6.7785370E-04  6.7785370E-04  2.7115263E-03  6.7537020E-04  2.3355958E-03  4.8253060E-04  3.0305600E-05
  5.2088130E-04  2.4711075E-03  7.0468240E-04  2.8278807E-03  7.0698610E-04  7.0698610E-04  2.8278807E-03  7.0468240E-04  2.4711075E-03  5.2088130E-04  3.1857100E-05
  5.5861200E-04  2.6057336E-03  7.3401320E-04  2.9443857E-03  7.3615490E-04  7.3615490E-04  2.9443857E-03  7.3401320E-04  2.6057336E-03  5.5861200E-04  3.3393500E-05
  5.9589990E-04  2.7394740E-03  7.6353720E-04  3.0619092E-03  7.6553350E-04  7.6553350E-04  3.0619092E-03  7.6353720E-04  2.7394740E-03  5.9589990E-04  3.4923200E-05
  6.3265640E-04  2.8723287E-03  7.9298670E-04  3.1795390E-03  7.9485110E-04  7.9485110E-04  3.1795390E-03  7.9298670E-04  2.8723287E-03  6.3265640E-04  3.6436900E-05
  6.6897010E-04  3.0034120E-03  8.2244860E-04  3.2963805E-03  8.2419430E-04  8.2419430E-04  3.2963805E-03  8.2244860E-04  3.0034120E-03  6.6897010E-04  3.7943100E-05
  7.0510660E-04  3.1353811E-03  8.5218690E-04  3.4150732E-03  8.5382280E-04  8.5382280E-04  3.4150732E-03  8.5218690E-04  3.1353811E-03  7.0510660E-04  3.9450400E-05
  7.4071170E-04  3.2655788E-03  8.8184630E-04  3.5329687E-03  8.8338300E-04  8.8338300E-04  3.5329687E-03  8.8184630E-04  3.2655788E-03  7.4071170E-04  4.0941000E-05
  7.7596250E-04  3.3957765E-03  9.1107180E-04  3.6518120E-03  9.1251810E-04  9.1251810E-04  3.6518120E-03  9.1107180E-04  3.3957765E-03  7.7596250E-04  4.2414600E-05
  0.0000000E+00 -4.0418190E-04  2.2894200E-04  9.8442000E-04  2.4615000E-04  2.4615000E-04  9.8442000E-04  2.2894200E-04 -4.0418190E-04  0.0000000E+00  1.5057000E-05
  0.0000000E+00 -2.8150810E-04  2.3630400E-04  1.0043100E-03  2.5108200E-04  2.5108200E-04  1.0043100E-03  2.3630400E-04 -2.8150810E-04  0.0000000E+00  1.2251700E-05
  0.0000000E+00 -1.6216690E-04  2.4552900E-04  1.0336500E-03  2.5839000E-04  2.5839000E-04  1.0336500E-03  2.4552900E-04 -1.6216690E-04  0.0000000E+00  1.0694700E-05
  0.0000000E+00 -4.6867800E-05  2.5604100E-04  1.0690200E-03  2.6737200E-04  2.6737200E-04  1.0690200E-03  2.5604100E-04 -4.6867800E-05  0.0000000E+00  9.9018000E-06
  0.0000000E+00  6.7323700E-05  2.6788500E-04  1.1118510E-03  2.7793800E-04  2.7793800E-04  1.1118510E-03  2.6788500E-04  6.7323700E-05  0.0000000E+00  9.5850000E-06
  0.0000000E+00  1.8199190E-04  2.8099800E-04  1.1597670E-03  2.8995300E-04  2.8995300E-04  1.1597670E-03  2.8099800E-04  1.8199190E-04  0.0000000E+00  9.5940000E-06
  0.0000000E+00  2.8981110E-04  2.9450250E-04  1.2102300E-03  3.0256200E-04  3.0256200E-04  1.2102300E-03  2.9450250E-04  2.8981110E-04  0.0000000E+00  9.8163000E-06
  0.0000000E+00  3.9925020E-04  3.0909960E-04  1.2651300E-03  3.1636800E-04  3.1636800E-04  1.2651300E-03  3.0909960E-04  3.9925020E-04  0.0000000E+00  1.0199700E-05
  0.0000000E+00  3.9957160E-04  3.0914350E-04  1.2652949E-03  3.1640970E-04  3.1640970E-04  1.2652949E-03  3.0914350E-04  3.9957160E-04  0.0000000E+00  1.0201000E-05
 -5.1389500E-05  5.5818910E-04  3.3236280E-04  1.3548150E-03  3.3869700E-04  3.3869700E-04  1.3548150E-03  3.3236280E-04  5.5818910E-04 -5.1389500E-05  1.0908900E-05
  3.1840000E-07  7.1919800E-04  3.5729280E-04  1.4518890E-03  3.6282600E-04  3.6282600E-04  1.4518890E-03  3.5729280E-04  7.1919800E-04  3.1840000E-07  1.1902000E-05
  5.1381900E-05  8.7993700E-04  3.8360700E-04  1.5535440E-03  3.8845800E-04  3.8845800E-04  1.5535440E-03  3.8360700E-04  8.7993700E-04  5.1381900E-05  1.3092100E-05
  9.9810900E-05  1.0341062E-03  4.1004630E-04  1.6570890E-03  4.1434020E-04  4.1434020E-04  1.6570890E-03  4.1004630E-04  1.0341062E-03  9.9810900E-05  1.4361400E-05
  1.4625090E-04  1.1835055E-03  4.3666560E-04  1.7622540E-03  4.4049330E-04  4.4049330E-04  1.7622540E-03  4.3666560E-04  1.1835055E-03  1.4625090E-04  1.5672700E-05
  1.9089090E-04  1.3293049E-03  4.6344870E-04  1.8679950E-03  4.6688310E-04  4.6688310E-04  1.8679950E-03  4.6344870E-04  1.3293049E-03  1.9089090E-04  1.7006300E-05
  2.3499080E-04  1.4742043E-03  4.9100220E-04  1.9768500E-03  4.9409370E-04  4.9409370E-04  1.9768500E-03  4.9100220E-04  1.4742043E-03  2.3499080E-04  1.8372200E-05
  2.7738080E-04  1.6155039E-03  5.1851790E-04  2.0852010E-03  5.2131600E-04  5.2131600E-04  2.0852010E-03  5.1851790E-04  1.6155039E-03  2.7738080E-04  1.9731800E-05
  3.1878070E-04  1.7550035E-03  5.4616140E-04  2.1947670E-03  5.4870480E-04  5.4870480E-04  2.1947670E-03  5.4616140E-04  1.7550035E-03  3.1878070E-04  2.1081200E-05
  3.5910070E-04  1.8918031E-03  5.7401730E-04  2.3054850E-03  5.7633840E-04  5.7633840E-04  2.3054850E-03  5.7401730E-04  1.8918031E-03  3.5910070E-04  2.2418300E-05
  3.9861060E-04  2.0277028E-03  6.0199020E-04  2.4164190E-03  6.0411600E-04  6.0411600E-04  2.4164190E-03  6.0199020E-04  2.0277028E-03  3.9861060E-04  2.3750800E-05
  4.3731060E-04  2.1618026E-03  6.3007650E-04  2.5284420E-03  6.3202950E-04  6.3202950E-04  2.5284420E-03  6.3007650E-04  2.1618026E-03  4.3731060E-04  2.5068700E-05
  4.7538060E-04  2.2941024E-03  6.5827170E-04  2.6406180E-03  6.6007260E-04  6.6007260E-04  2.6406180E-03  6.5827170E-04  2.2941024E-03  4.7538060E-04  2.6371000E-05
  5.1273050E-04  2.4255022E-03  6.8657490E-04  2.7529200E-03  6.8823810E-04  6.8823810E-04  2.7529200E-03  6.8657490E-04  2.4255022E-03  5.1273050E-04  2.7666400E-05
  5.4945050E-04  2.5551020E-03  7.1489160E-04  2.8653480E-03  7.1643330E-04  7.1643330E-04  2.8653480E-03  7.1489160E-04  2.5551020E-03  5.4945050E-04  2.8945400E-05
  5.8572050E-04  2.6847018E-03  7.4331090E-04  2.9787660E-03  7.4474370E-04  7.4474370E-04  2.9787660E-03  7.4331090E-04  2.6847018E-03  5.8572050E-04  3.0216500E-05
  6.2145040E-04  2.8125017E-03  7.7174190E-04  3.0922740E-03  7.7307480E-04  7.7307480E-04  3.0922740E-03  7.7174190E-04  2.8125017E-03  6.2145040E-04  3.1479700E-05
  6.5664040E-04  2.9394015E-03  8.0018190E-04  3.2058630E-03  8.0142660E-04  8.0142660E-04  3.2058630E-03  8.0018190E-04  2.9394015E-03  6.5664040E-04  3.2734800E-05
  6.9165040E-04  3.0672014E-03  8.2890000E-04  3.3204150E-03  8.3006370E-04  8.3006370E-04  3.3204150E-03  8.2890000E-04  3.0672014E-03  6.9165040E-04  3.3981500E-05
  7.2621040E-04  3.1923013E-03  8.5744620E-04  3.4341219E-03  8.5853520E-04  8.5853520E-04  3.4341219E-03  8.5744620E-04  3.1923013E-03  7.2621040E-04  3.5219700E-05
  7.6032030E-04  3.3174012E-03  8.8608870E-04  3.5478846E-03  8.8711110E-04  8.8711110E-04  3.5478846E-03  8.8608870E-04  3.3174012E-03  7.6032030E-04  3.6440400E-05
  0.0000000E+00 -4.2278160E-04  2.3077840E-04  9.7315760E-04  2.4329860E-04  2.4329860E-04  9.7315760E-04  2.3077840E-04 -4.2278160E-04  0.0000000E+00  1.0521000E-05
  0.0000000E+00 -2.9216290E-04  2.3713950E-04  9.9107500E-04  2.4776870E-04  2.4776870E-04  9.9107500E-04  2.3713950E-04 -2.9216290E-04  0.0000000E+00  8.8247000E-06
  0.0000000E+00 -1.6686910E-04  2.4539140E-04  1.0178410E-03  2.5454280E-04  2.5454280E-04  1.0178410E-03  2.4539140E-04 -1.6686910E-04  0.0000000E+00  7.9793000E-06
  0.0000000E+00 -4.7239300E-05  2.5504400E-04  1.0516380E-03  2.6303340E-04  2.6303340E-04  1.0516380E-03  2.5504400E-04 -4.7239300E-05  0.0000000E+00  7.6397000E-06
  0.0000000E+00  7.0068100E-05  2.6600470E-04  1.0925580E-03  2.7302940E-04  2.7302940E-04  1.0925580E-03  2.6600470E-04  7.0068100E-05  0.0000000E+00  7.6121000E-06
  0.0000000E+00  1.8679710E-04  2.7830640E-04  1.1383153E-03  2.8451230E-04  2.8451230E-04  1.1383153E-03  2.7830640E-04  1.8679710E-04  0.0000000E+00  7.7939000E-06
  0.0000000E+00  2.9584330E-04  2.9095230E-04  1.1862756E-03  2.9650010E-04  2.9650010E-04  1.1862756E-03  2.9095230E-04  2.9584330E-04  0.0000000E+00  8.0997000E-06
  0.0000000E+00  4.0562380E-04  3.0478230E-04  1.2385592E-03  3.0975450E-04  3.0975450E-04  1.2385592E-03  3.0478230E-04  4.0562380E-04  0.0000000E+00  8.5070000E-06
  0.0000000E+00  4.0594460E-04  3.0482430E-04  1.2387167E-03  3.0979500E-04  3.0979500E-04  1.2387167E-03  3.0482430E-04  4.0594460E-04  0.0000000E+00  8.5083000E-06
 -5.4541400E-05  5.6423640E-04  3.2685870E-04  1.3248785E-03  3.3114530E-04  3.3114530E-04  1.3248785E-03  3.2685870E-04  5.6423640E-04 -5.4541400E-05  9.1506000E-06
 -1.6639000E-06  7.2358340E-04  3.5060110E-04  1.4175405E-03  3.5430850E-04  3.5430850E-04  1.4175405E-03  3.5060110E-04  7.2358340E-04 -1.6639000E-06  1.0010600E-05
  5.0099300E-05  8.8164540E-04  3.7563130E-04  1.5155447E-03  3.7885310E-04  3.7885310E-04  1.5155447E-03  3.7563130E-04  8.8164540E-04  5.0099300E-05  1.1018100E-05
  9.8766400E-05  1.0326397E-03  4.0075240E-04  1.6142832E-03  4.0358140E-04  4.0358140E-04  1.6142832E-03  4.0075240E-04  1.0326397E-03  9.8766400E-05  1.2070800E-05
  1.4521210E-04  1.1776676E-03  4.2612500E-04  1.7144720E-03  4.2862720E-04  4.2862720E-04  1.7144720E-03  4.2612500E-04  1.1776676E-03  1.4521210E-04  1.3140400E-05
  1.8954670E-04  1.3190240E-03  4.5164260E-04  1.8150830E-03  4.5387030E-04  4.5387030E-04  1.8150830E-03  4.5164260E-04  1.3190240E-03  1.8954670E-04  1.4212000E-05
  2.3314690E-04  1.4594625E-03  4.7783950E-04  1.9196593E-03  4.7983040E-04  4.7983040E-04  1.9196593E-03  4.7783950E-04  1.4594625E-03  2.3314690E-04  1.5299900E-05
  2.7491130E-04  1.5953115E-03  5.0398220E-04  2.0236115E-03  5.0577210E-04  5.0577210E-04  2.0236115E-03  5.0398220E-04  1.5953115E-03  2.7491130E-04  1.6375200E-05
  3.1539070E-04  1.7293248E-03  5.3033510E-04  2.1277840E-03  5.3195240E-04  5.3195240E-04  2.1277840E-03  5.3033510E-04  1.7293248E-03  3.1539070E-04  1.7426800E-05
  3.5476860E-04  1.8605844E-03  5.5680270E-04  2.2330579E-03  5.5826950E-04  5.5826950E-04  2.2330579E-03  5.5680270E-04  1.8605844E-03  3.5476860E-04  1.8471900E-05
  3.9322860E-04  1.9909261E-03  5.8347320E-04  2.3393967E-03  5.8480880E-04  5.8480880E-04  2.3393967E-03  5.8347320E-04  1.9909261E-03  3.9322860E-04  1.9500900E-05
  4.3077070E-04  2.1185141E-03  6.1016030E-04  2.4458731E-03  6.1138010E-04  6.1138010E-04  2.4458731E-03  6.1016030E-04  2.1185141E-03  4.3077070E-04  2.0522200E-05
  4.6748670E-04  2.2451842E-03  6.3704460E-04  2.5524523E-03  6.3816260E-04  6.3816260E-04  2.5524523E-03  6.3704460E-04  2.2451842E-03  4.6748670E-04  2.1526400E-05
  5.0356010E-04  2.3700185E-03  6.6394000E-04  2.6600430E-03  6.6496810E-04  6.6496810E-04  2.6600430E-03  6.6394000E-04  2.3700185E-03  5.0356010E-04  2.2522300E-05
  5.3889930E-04  2.4948528E-03  6.9084550E-04  2.7677136E-03  6.9179370E-04  6.9179370E-04  2.7677136E-03  6.9084550E-04  2.4948528E-03  5.3889930E-04  2.3500700E-05
  5.7377940E-04  2.6169335E-03  7.1794360E-04  2.8754521E-03  7.1881940E-04  7.1881940E-04  2.8754521E-03  7.1794360E-04  2.6169335E-03  5.7377940E-04  2.4470400E-05
  6.0801710E-04  2.7390141E-03  7.4495710E-04  2.9832493E-03  7.4576900E-04  7.4576900E-04  2.9832493E-03  7.4495710E-04  2.7390141E-03  6.0801710E-04  2.5431500E-05
  6.4170400E-04  2.8601769E-03  7.7197710E-04  3.0910998E-03  7.7273140E-04  7.7273140E-04  3.0910998E-03  7.7197710E-04  2.8601769E-03  6.4170400E-04  2.6383800E-05
  6.7529920E-04  2.9804218E-03  7.9927790E-04  3.1999105E-03  7.9998010E-04  7.9998010E-04  3.1999105E-03  7.9927790E-04  2.9804218E-03  6.7529920E-04  2.7336300E-05
  7.0825180E-04  3.1006666E-03  8.2649200E-04  3.3087624E-03  8.2714720E-04  8.2714720E-04  3.3087624E-03  8.2649200E-04  3.1006666E-03  7.0825180E-04  2.8270800E-05
  7.4083720E-04  3.2190757E-03  8.5361880E-04  3.4167322E-03  8.5423080E-04  8.5423080E-04  3.4167322E-03  8.5361880E-04  3.2190757E-03  7.4083720E-04  2.9196400E-05
  0.0000000E+00 -4.3505250E-04  2.3401590E-04  9.7457490E-04  2.4367860E-04  2.4367860E-04  9.7457490E-04  2.3401590E-04 -4.3505250E-04  0.0000000E+00  8.2110000E-06
  0.0000000E+00 -2.9703990E-04  2.3945270E-04  9.9049650E-04  2.4757530E-04  2.4757530E-04  9.9049650E-04  2.3945270E-04 -2.9703990E-04  0.0000000E+00  7.0606000E-06
  0.0000000E+00 -1.6628170E-04  2.4700800E-04  1.0153461E-03  2.5395510E-04  2.5395510E-04  1.0153461E-03  2.4700800E-04 -1.6628170E-04  0.0000000E+00  6.5509000E-06
  0.0000000E+00 -4.2684700E-05  2.5593140E-04  1.0478961E-03  2.6194380E-04  2.6194380E-04  1.0478961E-03  2.5593140E-04 -4.2684700E-05  0.0000000E+00  6.4133000E-06
  0.0000000E+00  7.7517700E-05  2.6623110E-04  1.0854960E-03  2.7148560E-04  2.7148560E-04  1.0854960E-03  2.6623110E-04  7.7517700E-05  0.0000000E+00  6.5014000E-06
  0.0000000E+00  1.9623200E-04  2.7786070E-04  1.1296338E-03  2.8246890E-04  2.8246890E-04  1.1296338E-03  2.7786070E-04  1.9623200E-04  0.0000000E+00  6.7396000E-06
  0.0000000E+00  3.0643680E-04  2.8989870E-04  1.1757339E-03  2.9399250E-04  2.9399250E-04  1.1757339E-03  2.8989870E-04  3.0643680E-04  0.0000000E+00  7.0577000E-06
  0.0000000E+00  4.1673460E-04  3.0302750E-04  1.2270234E-03  3.0667310E-04  3.0667310E-04  1.2270234E-03  3.0302750E-04  4.1673460E-04  0.0000000E+00  7.4452000E-06
  0.0000000E+00  4.1705610E-04  3.0306720E-04  1.2271806E-03  3.0671160E-04  3.0671160E-04  1.2271806E-03  3.0306720E-04  4.1705610E-04  0.0000000E+00  7.4464000E-06
 -5.6181200E-05  5.7520640E-04  3.2426120E-04  1.3093005E-03  3.2738230E-04  3.2738230E-04  1.3093005E-03  3.2426120E-04  5.7520640E-04 -5.6181200E-05  8.0152000E-06
 -2.1752000E-06  7.3349220E-04  3.4706760E-04  1.3987665E-03  3.4974700E-04  3.4974700E-04  1.3987665E-03  3.4706760E-04  7.3349220E-04 -2.1752000E-06  8.7692000E-06
  5.0313100E-05  8.8954610E-04  3.7115830E-04  1.4944077E-03  3.7346940E-04  3.7346940E-04  1.4944077E-03  3.7115830E-04  8.8954610E-04  5.0313100E-05  9.6357000E-06
  9.9324100E-05  1.0378809E-03  3.9531970E-04  1.5896862E-03  3.9733510E-04  3.9733510E-04  1.5896862E-03  3.9531970E-04  1.0378809E-03  9.9324100E-05  1.0523500E-05
  1.4591710E-04  1.1801708E-03  4.1981220E-04  1.6863132E-03  4.2158390E-04  4.2158390E-04  1.6863132E-03  4.1981220E-04  1.1801708E-03  1.4591710E-04  1.1430300E-05
  1.9009210E-04  1.3178107E-03  4.4434660E-04  1.7832657E-03  4.4591450E-04  4.4591450E-04  1.7832657E-03  4.4434660E-04  1.3178107E-03  1.9009210E-04  1.2325000E-05
  2.3333710E-04  1.4545206E-03  4.6955980E-04  1.8841707E-03  4.7095290E-04  4.7095290E-04  1.8841707E-03  4.6955980E-04  1.4545206E-03  2.3333710E-04  1.3223700E-05
  2.7453610E-04  1.5865805E-03  4.9470790E-04  1.9843596E-03  4.9595410E-04  4.9595410E-04  1.9843596E-03  4.9470790E-04  1.5865805E-03  2.7453610E-04  1.4107000E-05
  3.1443310E-04  1.7167805E-03  5.2015640E-04  2.0847215E-03  5.2127620E-04  5.2127620E-04  2.0847215E-03  5.2015640E-04  1.7167805E-03  3.1443310E-04  1.4973900E-05
  3.5312110E-04  1.8441904E-03  5.4562170E-04  2.1861482E-03  5.4663260E-04  5.4663260E-04  2.1861482E-03  5.4562170E-04  1.8441904E-03  3.5312110E-04  1.5823700E-05
  3.9069310E-04  1.9688104E-03  5.7128780E-04  2.2886193E-03  5.7220390E-04  5.7220390E-04  2.2886193E-03  5.7128780E-04  1.9688104E-03  3.9069310E-04  1.6665400E-05
  4.2733510E-04  2.0925004E-03  5.9696570E-04  2.3911862E-03  5.9779840E-04  5.9779840E-04  2.3911862E-03  5.9696570E-04  2.0925004E-03  4.2733510E-04  1.7489400E-05
  4.6314010E-04  2.2143303E-03  6.2274660E-04  2.4938341E-03  6.2350640E-04  6.2350640E-04  2.4938341E-03  6.2274660E-04  2.2143303E-03  4.6314010E-04  1.8304800E-05
  4.9820110E-04  2.3352303E-03  6.4862920E-04  2.5974798E-03  6.4932510E-04  6.4932510E-04  2.5974798E-03  6.4862920E-04  2.3352303E-03  4.9820110E-04  1.9102000E-05
  5.3261110E-04  2.4552003E-03  6.7461210E-04  2.7011850E-03  6.7525160E-04  6.7525160E-04  2.7011850E-03  6.7461210E-04  2.4552003E-03  5.3261110E-04  1.9890400E-05
  5.6637010E-04  2.5733102E-03  7.0060140E-04  2.8049395E-03  7.0119020E-04  7.0119020E-04  2.8049395E-03  7.0060140E-04  2.5733102E-03  5.6637010E-04  2.0669900E-05
  5.9947810E-04  2.6904902E-03  7.2668900E-04  2.9087378E-03  7.2723210E-04  7.2723210E-04  2.9087378E-03  7.2668900E-04  2.6904902E-03  5.9947810E-04  2.1440200E-05
  6.3212110E-04  2.8067402E-03  7.5268840E-04  3.0125741E-03  7.5319120E-04  7.5319120E-04  3.0125741E-03  7.5268840E-04  2.8067402E-03  6.3212110E-04  2.2201600E-05
  6.6448500E-04  2.9220602E-03  7.7887770E-04  3.1173721E-03  7.7934370E-04  7.7934370E-04  3.1173721E-03  7.7887770E-04  2.9220602E-03  6.6448500E-04  2.2963000E-05
  6.9629100E-04  3.0373802E-03  8.0507080E-04  3.2221989E-03  8.0550420E-04  8.0550420E-04  3.2221989E-03  8.0507080E-04  3.0373802E-03  6.9629100E-04  2.3715400E-05
  7.2772500E-04  3.1508402E-03  8.3117390E-04  3.3261208E-03  8.3157760E-04  8.3157760E-04  3.3261208E-03  8.3117390E-04  3.1508402E-03  7.2772500E-04  2.4458500E-05
  0.0000000E+00 -4.4508930E-04  2.3820350E-04  9.8275120E-04  2.4570660E-04  2.4570660E-04  9.8275120E-04  2.3820350E-04 -4.4508930E-04  0.0000000E+00  6.6778000E-06
  0.0000000E+00 -2.9920100E-04  2.4287720E-04  9.9667260E-04  2.4913760E-04  2.4913760E-04  9.9667260E-04  2.4287720E-04 -2.9920100E-04  0.0000000E+00  5.8684000E-06
  0.0000000E+00 -1.6252490E-04  2.4963020E-04  1.0191292E-03  2.5493740E-04  2.5493740E-04  1.0191292E-03  2.4963020E-04 -1.6252490E-04  0.0000000E+00  5.5582000E-06
  0.0000000E+00 -3.4722500E-05  2.5781470E-04  1.0498484E-03  2.6237840E-04  2.6237840E-04  1.0498484E-03  2.5781470E-04 -3.4722500E-05  0.0000000E+00  5.5317000E-06
  0.0000000E+00  8.8549000E-05  2.6754560E-04  1.0863580E-03  2.7150400E-04  2.7150400E-04  1.0863580E-03  2.6754560E-04  8.8549000E-05  0.0000000E+00  5.6739000E-06
  0.0000000E+00  2.0943290E-04  2.7859910E-04  1.1283572E-03  2.8204980E-04  2.8204980E-04  1.1283572E-03  2.7859910E-04  2.0943290E-04  0.0000000E+00  5.9270000E-06
  0.0000000E+00  3.2082280E-04  2.9003890E-04  1.1721330E-03  2.9308640E-04  2.9308640E-04  1.1721330E-03  2.9003890E-04  3.2082280E-04  0.0000000E+00  6.2314000E-06
  0.0000000E+00  4.3183670E-04  3.0266120E-04  1.2210412E-03  3.0535990E-04  3.0535990E-04  1.2210412E-03  3.0266120E-04  4.3183670E-04  0.0000000E+00  6.5857000E-06
  0.0000000E+00  4.3215990E-04  3.0269970E-04  1.2211917E-03  3.0539750E-04  3.0539750E-04  1.2211917E-03  3.0269970E-04  4.3215990E-04  0.0000000E+00  6.5868000E-06
 -5.7114400E-05  5.9032060E-04  3.2302720E-04  1.3014488E-03  3.2532080E-04  3.2532080E-04  1.3014488E-03  3.2302720E-04  5.9032060E-04 -5.7114400E-05  7.0842000E-06
 -1.8752000E-06  7.4758250E-04  3.4505990E-04  1.3880416E-03  3.4701420E-04  3.4701420E-04  1.3880416E-03  3.4505990E-04  7.4758250E-04 -1.8752000E-06  7.7370000E-06
  5.1418100E-05  9.0183650E-04  3.6827880E-04  1.4798044E-03  3.6995390E-04  3.6995390E-04  1.4798044E-03  3.6827880E-04  9.0183650E-04  5.1418100E-05  8.4794000E-06
  1.0086210E-04  1.0471604E-03  3.9164820E-04  1.5720090E-03  3.9309950E-04  3.9309950E-04  1.5720090E-03  3.9164820E-04  1.0471604E-03  1.0086210E-04  9.2386000E-06
  1.4758010E-04  1.1872203E-03  4.1524690E-04  1.6654826E-03  4.1651400E-04  4.1651400E-04  1.6654826E-03  4.1524690E-04  1.1872203E-03  1.4758010E-04  1.0002600E-05
  1.9166610E-04  1.3216403E-03  4.3887660E-04  1.7601462E-03  4.3999140E-04  4.3999140E-04  1.7601462E-03  4.3887660E-04  1.3216403E-03  1.9166610E-04  1.0745000E-05
  2.3462410E-04  1.4551203E-03  4.6327990E-04  1.8568666E-03  4.6426600E-04  4.6426600E-04  1.8568666E-03  4.6327990E-04  1.4551203E-03  2.3462410E-04  1.1499100E-05
  2.7542000E-04  1.5839002E-03  4.8761120E-04  1.9537580E-03  4.8848790E-04  4.8848790E-04  1.9537580E-03  4.8761120E-04  1.5839002E-03  2.7542000E-04  1.2226900E-05
  3.1471200E-04  1.7098602E-03  5.1205210E-04  2.0517145E-03  5.1283580E-04  5.1283580E-04  2.0517145E-03  5.1205210E-04  1.7098602E-03  3.1471200E-04  1.2946500E-05
  3.5278200E-04  1.8330002E-03  5.3669410E-04  2.1497762E-03  5.3739800E-04  5.3739800E-04  2.1497762E-03  5.3669410E-04  1.8330002E-03  3.5278200E-04  1.3638800E-05
  3.8963000E-04  1.9542602E-03  5.6144090E-04  2.2479245E-03  5.6207680E-04  5.6207680E-04  2.2479245E-03  5.6144090E-04  1.9542602E-03  3.8963000E-04  1.4322400E-05
  4.2544400E-04  2.0736401E-03  5.8619680E-04  2.3470841E-03  5.8677240E-04  5.8677240E-04  2.3470841E-03  5.8619680E-04  2.0736401E-03  4.2544400E-04  1.4997100E-05
  4.6041200E-04  2.1911401E-03  6.1114820E-04  2.4463049E-03  6.1167120E-04  6.1167120E-04  2.4463049E-03  6.1114820E-04  2.1911401E-03  4.6041200E-04  1.5653400E-05
  4.9453400E-04  2.3077001E-03  6.3610600E-04  2.5465164E-03  6.3658300E-04  6.3658300E-04  2.5465164E-03  6.3610600E-04  2.3077001E-03  4.9453400E-04  1.6309900E-05
  5.2799800E-04  2.4233201E-03  6.6116330E-04  2.6467702E-03  6.6159940E-04  6.6159940E-04  2.6467702E-03  6.6116330E-04  2.4233201E-03  5.2799800E-04  1.6948000E-05
  5.6080400E-04  2.5370601E-03  6.8622510E-04  2.7461226E-03  6.8662530E-04  6.8662530E-04  2.7461226E-03  6.8622510E-04  2.5370601E-03  5.6080400E-04  1.7576700E-05
  5.9295200E-04  2.6498601E-03  7.1138490E-04  2.8464460E-03  7.1175310E-04  7.1175310E-04  2.8464460E-03  7.1138490E-04  2.6498601E-03  5.9295200E-04  1.8196300E-05
  6.2453600E-04  2.7617201E-03  7.3645430E-04  2.9467966E-03  7.3679380E-04  7.3679380E-04  2.9467966E-03  7.3645430E-04  2.7617201E-03  6.2453600E-04  1.8816000E-05
  6.5583800E-04  2.8735801E-03  7.6171440E-04  3.0481107E-03  7.6202820E-04  7.6202820E-04  3.0481107E-03  7.6171440E-04  2.8735801E-03  6.5583800E-04  1.9426300E-05
  6.8667000E-04  2.9845001E-03  7.8697730E-04  3.1485065E-03  7.8726800E-04  7.8726800E-04  3.1485065E-03  7.8697730E-04  2.9845001E-03  6.8667000E-04  2.0027400E-05
  7.1703200E-04  3.0944801E-03  8.1214850E-04  3.2498601E-03  8.1241840E-04  8.1241840E-04  3.2498601E-03  8.1214850E-04  3.0944801E-03  7.1703200E-04  2.0628500E-05
  0.0000000E+00 -4.5476470E-04  2.4420980E-04  9.9921950E-04  2.4976450E-04  2.4976450E-04  9.9921950E-04  2.4420980E-04 -4.5476470E-04  0.0000000E+00  5.4197000E-06
  0.0000000E+00 -2.9867960E-04  2.4789400E-04  1.0104675E-03  2.5248240E-04  2.5248240E-04  1.0104675E-03  2.4789400E-04 -2.9867960E-04  0.0000000E+00  4.8608000E-06
  0.0000000E+00 -1.5456460E-04  2.5380870E-04  1.0302465E-03  2.5766370E-04  2.5766370E-04  1.0302465E-03  2.5380870E-04 -1.5456460E-04  0.0000000E+00  4.6888000E-06
  0.0000000E+00 -2.1355600E-05  2.6131460E-04  1.0580055E-03  2.6460250E-04  2.6460250E-04  1.0580055E-03  2.6131460E-04 -2.1355600E-05  0.0000000E+00  4.7291000E-06
  0.0000000E+00  1.0583040E-04  2.7025980E-04  1.0923290E-03  2.7308800E-04  2.7308800E-04  1.0923290E-03  2.7025980E-04  1.0583040E-04  0.0000000E+00  4.8926000E-06
  0.0000000E+00  2.2942530E-04  2.8061290E-04  1.1320295E-03  2.8306010E-04  2.8306010E-04  1.1320295E-03  2.8061290E-04  2.2942530E-04  0.0000000E+00  5.1355000E-06
  0.0000000E+00  3.4247530E-04  2.9152170E-04  1.1742760E-03  2.9366870E-04  2.9366870E-04  1.1742760E-03  2.9152170E-04  3.4247530E-04  0.0000000E+00  5.4109000E-06
  0.0000000E+00  4.5429030E-04  3.0351740E-04  1.2216145E-03  3.0540700E-04  3.0540700E-04  1.2216145E-03  3.0351740E-04  4.5429030E-04  0.0000000E+00  5.7181000E-06
  0.0000000E+00  4.5461450E-04  3.0355370E-04  1.2217597E-03  3.0544260E-04  3.0544260E-04  1.2217597E-03  3.0355370E-04  4.5461450E-04  0.0000000E+00  5.7191000E-06
 -5.7503500E-05  6.1294020E-04  3.2297910E-04  1.2980800E-03  3.2456940E-04  3.2456940E-04  1.2980800E-03  3.2297910E-04  6.1294020E-04 -5.7503500E-05  6.1378000E-06
 -6.4170000E-07  7.6902520E-04  3.4410710E-04  1.3816040E-03  3.4545130E-04  3.4545130E-04  1.3816040E-03  3.4410710E-04  7.6902520E-04 -6.4170000E-07  6.6862000E-06
  5.3732000E-05  9.2131020E-04  3.6641980E-04  1.4702400E-03  3.6756170E-04  3.6756170E-04  1.4702400E-03  3.6641980E-04  9.2131020E-04  5.3732000E-05  7.3028000E-06
  1.0383500E-04  1.0640001E-03  3.8877420E-04  1.5592084E-03  3.8975550E-04  3.8975550E-04  1.5592084E-03  3.8877420E-04  1.0640001E-03  1.0383500E-04  7.9273000E-06
  1.5076500E-04  1.2008001E-03  4.1144340E-04  1.6493653E-03  4.1229520E-04  4.1229520E-04  1.6493653E-03  4.1144340E-04  1.2008001E-03  1.5076500E-04  8.5473000E-06
  1.9475000E-04  1.3319001E-03  4.3423110E-04  1.7397093E-03  4.3497550E-04  4.3497550E-04  1.7397093E-03  4.3423110E-04  1.3319001E-03  1.9475000E-04  9.1522000E-06
  2.3750000E-04  1.4611001E-03  4.5760500E-04  1.8330316E-03  4.5825910E-04  4.5825910E-04  1.8330316E-03  4.5760500E-04  1.4611001E-03  2.3750000E-04  9.7535000E-06
  2.7778000E-04  1.5855501E-03  4.8099420E-04  1.9264765E-03  4.8157210E-04  4.8157210E-04  1.9264765E-03  4.8099420E-04  1.5855501E-03  2.7778000E-04  1.0330200E-05
  3.1654000E-04  1.7071501E-03  5.0448990E-04  2.0200126E-03  5.0500390E-04  5.0500390E-04  2.0200126E-03  5.0448990E-04  1.7071501E-03  3.1654000E-04  1.0898100E-05
  3.5378000E-04  1.8259001E-03  5.2818500E-04  2.1145736E-03  5.2864410E-04  5.2864410E-04  2.1145736E-03  5.2818500E-04  1.8259001E-03  3.5378000E-04  1.1447400E-05
  3.8988000E-04  1.9427501E-03  5.5188770E-04  2.2091965E-03  5.5229970E-04  5.5229970E-04  2.2091965E-03  5.5188770E-04  1.9427501E-03  3.8988000E-04  1.1987500E-05
  4.2474500E-04  2.0577000E-03  5.7578680E-04  2.3048197E-03  5.7615800E-04  5.7615800E-04  2.3048197E-03  5.7578680E-04  2.0577000E-03  4.2474500E-04  1.2518400E-05
  4.5875500E-04  2.1707500E-03  5.9969130E-04  2.4004866E-03  6.0002700E-04  6.0002700E-04  2.4004866E-03  5.9969130E-04  2.1707500E-03  4.5875500E-04  1.3030500E-05
  4.9191000E-04  2.2828500E-03  6.2369520E-04  2.4961877E-03  6.2399990E-04  6.2399990E-04  2.4961877E-03  6.2369520E-04  2.2828500E-03  4.9191000E-04  1.3533300E-05
  5.2421000E-04  2.3930500E-03  6.4770290E-04  2.5919201E-03  6.4798040E-04  6.4798040E-04  2.5919201E-03  6.4770290E-04  2.3930500E-03  5.2421000E-04  1.4036200E-05
  5.5594000E-04  2.5023000E-03  6.7180880E-04  2.6876773E-03  6.7206220E-04  6.7206220E-04  2.6876773E-03  6.7180880E-04  2.5023000E-03  5.5594000E-04  1.4520100E-05
  5.8700500E-04  2.6106000E-03  6.9591750E-04  2.7844073E-03  6.9614950E-04  6.9614950E-04  2.7844073E-03  6.9591750E-04  2.6106000E-03  5.8700500E-04  1.5004200E-05
  6.1740500E-04  2.7179500E-03  7.1993360E-04  2.8811562E-03  7.2014670E-04  7.2014670E-04  2.8811562E-03  7.1993360E-04  2.7179500E-03  6.1740500E-04  1.5488300E-05
  6.4752000E-04  2.8253000E-03  7.4423660E-04  2.9779203E-03  7.4443280E-04  7.4443280E-04  2.9779203E-03  7.4423660E-04  2.8253000E-03  6.4752000E-04  1.5963000E-05
  6.7716000E-04  2.9307500E-03  7.6844640E-04  3.0746987E-03  7.6862750E-04  7.6862750E-04  3.0746987E-03  7.6844640E-04  2.9307500E-03  6.7716000E-04  1.6428200E-05
  7.0632500E-04  3.0362000E-03  7.9256280E-04  3.1714905E-03  7.9273030E-04  7.9273030E-04  3.1714905E-03  7.9256280E-04  3.0362000E-03  7.0632500E-04  1.6893400E-05
  0.0000000E+00 -4.6425590E-04  2.5287070E-04  1.0272096E-03  2.5671070E-04  2.5671070E-04  1.0272096E-03  2.5287070E-04 -4.6425590E-04  0.0000000E+00  4.3651000E-06
  0.0000000E+00 -2.9443190E-04  2.5532930E-04  1.0340160E-03  2.5846080E-04  2.5846080E-04  1.0340160E-03  2.5532930E-04 -2.9443190E-04  0.0000000E+00  3.9798000E-06
  0.0000000E+00 -1.4035190E-04  2.6017340E-04  1.0509024E-03  2.6277600E-04  2.6277600E-04  1.0509024E-03  2.6017340E-04 -1.4035190E-04  0.0000000E+00  3.8938000E-06
  0.0000000E+00  6.6400000E-08  2.6677540E-04  1.0764576E-03  2.6897180E-04  2.6897180E-04  1.0764576E-03  2.6677540E-04  6.6400000E-08  0.0000000E+00  3.9643000E-06
  0.0000000E+00  1.3238410E-04  2.7499390E-04  1.1074560E-03  2.7686590E-04  2.7686590E-04  1.1074560E-03  2.7499390E-04  1.3238410E-04  0.0000000E+00  4.1240000E-06
  0.0000000E+00  2.5958410E-04  2.8451900E-04  1.1446752E-03  2.8612320E-04  2.8612320E-04  1.1446752E-03  2.8451900E-04  2.5958410E-04  0.0000000E+00  4.3368000E-06
  0.0000000E+00  3.7468810E-04  2.9467780E-04  1.1842944E-03  2.9607460E-04  2.9607460E-04  1.1842944E-03  2.9467780E-04  3.7468810E-04  0.0000000E+00  4.5670000E-06
  0.0000000E+00  4.8768010E-04  3.0602020E-04  1.2289440E-03  3.0723840E-04  3.0723840E-04  1.2289440E-03  3.0602020E-04  4.8768010E-04  0.0000000E+00  4.8181000E-06
  0.0000000E+00  4.8800690E-04  3.0605480E-04  1.2290815E-03  3.0727260E-04  3.0727260E-04  1.2290815E-03  3.0605480E-04  4.8800690E-04  0.0000000E+00  4.8188000E-06
 -5.7081600E-05  6.4646410E-04  3.2463260E-04  1.3022016E-03  3.2564740E-04  3.2564740E-04  1.3022016E-03  3.2463260E-04  6.4646410E-04 -5.7081600E-05  5.1583000E-06
  1.9882000E-06  8.0140810E-04  3.4472200E-04  1.3824720E-03  3.4557120E-04  3.4557120E-04  1.3824720E-03  3.4472200E-04  8.0140810E-04  1.9882000E-06  5.5999000E-06
  5.7849600E-05  9.5116800E-04  3.6599520E-04  1.4668349E-03  3.6670940E-04  3.6670940E-04  1.4668349E-03  3.6599520E-04  9.5116800E-04  5.7849600E-05  6.0892000E-06
  1.0876800E-04  1.0905600E-03  3.8729720E-04  1.5514282E-03  3.8790530E-04  3.8790530E-04  1.5514282E-03  3.8729720E-04  1.0905600E-03  1.0876800E-04  6.5780000E-06
  1.5609600E-04  1.2240000E-03  4.0890780E-04  1.6381056E-03  4.0943040E-04  4.0943040E-04  1.6381056E-03  4.0890780E-04  1.2240000E-03  1.5609600E-04  7.0567000E-06
  2.0016000E-04  1.3507200E-03  4.3063030E-04  1.7249098E-03  4.3108390E-04  4.3108390E-04  1.7249098E-03  4.3063030E-04  1.3507200E-03  2.0016000E-04  7.5200000E-06
  2.4259200E-04  1.4755200E-03  4.5303560E-04  1.8137213E-03  4.5343080E-04  4.5343080E-04  1.8137213E-03  4.5303560E-04  1.4755200E-03  2.4259200E-04  7.9772000E-06
  2.8233600E-04  1.5945600E-03  4.7525930E-04  1.9026154E-03  4.7560620E-04  4.7560620E-04  1.9026154E-03  4.7525930E-04  1.5945600E-03  2.8233600E-04  8.4136000E-06
  3.2035200E-04  1.7116800E-03  4.9777850E-04  1.9925299E-03  4.9808480E-04  4.9808480E-04  1.9925299E-03  4.9777850E-04  1.7116800E-03  3.2035200E-04  8.8370000E-06
  3.5683200E-04  1.8249600E-03  5.2030400E-04  2.0824934E-03  5.2057560E-04  5.2057560E-04  2.0824934E-03  5.2030400E-04  1.8249600E-03  3.5683200E-04  9.2480000E-06
  3.9187200E-04  1.9363200E-03  5.4293050E-04  2.1724973E-03  5.4317260E-04  5.4317260E-04  2.1724973E-03  5.4293050E-04  1.9363200E-03  3.9187200E-04  9.6516000E-06
  4.2576000E-04  2.0467200E-03  5.6575310E-04  2.2634947E-03  5.6596990E-04  5.6596990E-04  2.2634947E-03  5.6575310E-04  2.0467200E-03  4.2576000E-04  1.0035100E-05
  4.5859200E-04  2.1542400E-03  5.8857920E-04  2.3545200E-03  5.8877410E-04  5.8877410E-04  2.3545200E-03  5.8857920E-04  2.1542400E-03  4.5859200E-04  1.0418700E-05
  4.9056000E-04  2.2608000E-03  6.1140810E-04  2.4465274E-03  6.1158400E-04  6.1158400E-04  2.4465274E-03  6.1140810E-04  2.2608000E-03  4.9056000E-04  1.0792700E-05
  5.2166400E-04  2.3654400E-03  6.3433550E-04  2.5375949E-03  6.3449470E-04  6.3449470E-04  2.5375949E-03  6.3433550E-04  2.3654400E-03  5.2166400E-04  1.1157300E-05
  5.5209600E-04  2.4700800E-03  6.5726490E-04  2.6296378E-03  6.5740950E-04  6.5740950E-04  2.6296378E-03  6.5726490E-04  2.4700800E-03  5.5209600E-04  1.1512200E-05
  5.8185600E-04  2.5728000E-03  6.8029200E-04  2.7216950E-03  6.8042390E-04  6.8042390E-04  2.7216950E-03  6.8029200E-04  2.5728000E-03  5.8185600E-04  1.1867200E-05
  6.1104000E-04  2.6745600E-03  7.0322470E-04  2.8137648E-03  7.0334520E-04  7.0334520E-04  2.8137648E-03  7.0322470E-04  2.6745600E-03  6.1104000E-04  1.2222200E-05
  6.3984000E-04  2.7763200E-03  7.2635050E-04  2.9058433E-03  7.2646090E-04  7.2646090E-04  2.9058433E-03  7.2635050E-04  2.7763200E-03  6.3984000E-04  1.2567700E-05
  6.6806400E-04  2.8761600E-03  7.4938150E-04  2.9979313E-03  7.4948290E-04  7.4948290E-04  2.9979313E-03  7.4938150E-04  2.8761600E-03  6.6806400E-04  1.2913200E-05
  6.9590400E-04  2.9760000E-03  7.7241350E-04  3.0900271E-03  7.7250680E-04  7.7250680E-04  3.0900271E-03  7.7241350E-04  2.9760000E-03  6.9590400E-04  1.3249100E-05
  0.0000000E+00 -4.7326300E-04  2.6544530E-04  1.0714814E-03  2.6782480E-04  2.6782480E-04  1.0714814E-03  2.6544530E-04 -4.7326300E-04  0.0000000E+00  3.4336000E-06
  0.0000000E+00 -2.8382200E-04  2.6633290E-04  1.0725775E-03  2.6824280E-04  2.6824280E-04  1.0725775E-03  2.6633290E-04 -2.8382200E-04  0.0000000E+00  3.1646000E-06
  0.0000000E+00 -1.1562400E-04  2.6996460E-04  1.0863030E-03  2.7152820E-04  2.7152820E-04  1.0863030E-03  2.6996460E-04 -1.1562400E-04  0.0000000E+00  3.1225000E-06
  0.0000000E+00  3.4648400E-05  2.7552270E-04  1.1074975E-03  2.7682540E-04  2.7682540E-04  1.1074975E-03  2.7552270E-04  3.4648400E-05  0.0000000E+00  3.1944000E-06
  0.0000000E+00  1.7401800E-04  2.8268900E-04  1.1349437E-03  2.8378510E-04  2.8378510E-04  1.1349437E-03  2.8268900E-04  1.7401800E-04  0.0000000E+00  3.3276000E-06
  0.0000000E+00  3.0593800E-04  2.9144500E-04  1.1694941E-03  2.9237450E-04  2.9237450E-04  1.1694941E-03  2.9144500E-04  3.0593800E-04  0.0000000E+00  3.4946000E-06
  0.0000000E+00  4.2398700E-04  3.0082150E-04  1.2062901E-03  3.0162150E-04  3.0162150E-04  1.2062901E-03  3.0082150E-04  4.2398700E-04  0.0000000E+00  3.6697000E-06
  0.0000000E+00  5.3854400E-04  3.1138240E-04  1.2480971E-03  3.1207320E-04  3.1207320E-04  1.2480971E-03  3.1138240E-04  5.3854400E-04  0.0000000E+00  3.8562000E-06
  0.0000000E+00  5.3887340E-04  3.1141490E-04  1.2482266E-03  3.1210540E-04  3.1210540E-04  1.2482266E-03  3.1141490E-04  5.3887340E-04  0.0000000E+00  3.8568000E-06
 -5.5319100E-05  6.9752700E-04  3.2881620E-04  1.3179225E-03  3.2938390E-04  3.2938390E-04  1.3179225E-03  3.2881620E-04  6.9752700E-04 -5.5319100E-05  4.1207000E-06
  6.9161000E-06  8.5078700E-04  3.4782590E-04  1.3927881E-03  3.4829440E-04  3.4829440E-04  1.3927881E-03  3.4782590E-04  8.5078700E-04  6.9161000E-06  4.4552000E-06
  6.4902700E-05  9.9716000E-04  3.6782550E-04  1.4726637E-03  3.6821460E-04  3.6821460E-04  1.4726637E-03  3.6782550E-04  9.9716000E-04  6.4902700E-05  4.8163000E-06
  1.1707900E-04  1.1329600E-03  3.8803690E-04  1.5536509E-03  3.8836440E-04  3.8836440E-04  1.5536509E-03  3.8803690E-04  1.1329600E-03  1.1707900E-04  5.1706000E-06
  1.6490000E-04  1.2610000E-03  4.0845480E-04  1.6347391E-03  4.0873330E-04  4.0873330E-04  1.6347391E-03  4.0845480E-04  1.2610000E-03  1.6490000E-04  5.5118000E-06
  2.0913200E-04  1.3822500E-03  4.2897920E-04  1.7168728E-03  4.2921830E-04  4.2921830E-04  1.7168728E-03  4.2897920E-04  1.3822500E-03  2.0913200E-04  5.8369000E-06
  2.5123000E-04  1.5015600E-03  4.5009220E-04  1.8009990E-03  4.5029830E-04  4.5029830E-04  1.8009990E-03  4.5009220E-04  1.5015600E-03  2.5123000E-04  6.1544000E-06
  2.9041800E-04  1.6150500E-03  4.7121140E-04  1.8851737E-03  4.7139060E-04  4.7139060E-04  1.8851737E-03  4.7121140E-04  1.6150500E-03  2.9041800E-04  6.4556000E-06
  3.2756900E-04  1.7256300E-03  4.9233480E-04  1.9703542E-03  4.9249170E-04  4.9249170E-04  1.9703542E-03  4.9233480E-04  1.7256300E-03  3.2756900E-04  6.7443000E-06
  3.6297400E-04  1.8333000E-03  5.1365600E-04  2.0555629E-03  5.1379390E-04  5.1379390E-04  2.0555629E-03  5.1365600E-04  1.8333000E-03  3.6297400E-04  7.0233000E-06
  3.9692400E-04  1.9390300E-03  5.3507700E-04  2.1407958E-03  5.3519900E-04  5.3519900E-04  2.1407958E-03  5.3507700E-04  1.9390300E-03  3.9692400E-04  7.2938000E-06
  4.2951600E-04  2.0418500E-03  5.5659730E-04  2.2270164E-03  5.5670570E-04  5.5670570E-04  2.2270164E-03  5.5659730E-04  2.0418500E-03  4.2951600E-04  7.5564000E-06
  4.6104100E-04  2.1437000E-03  5.7811970E-04  2.3132530E-03  5.7821630E-04  5.7821630E-04  2.3132530E-03  5.7811970E-04  2.1437000E-03  4.6104100E-04  7.8124000E-06
  4.9149900E-04  2.2436100E-03  5.9974060E-04  2.3995024E-03  5.9982710E-04  5.9982710E-04  2.3995024E-03  5.9974060E-04  2.2436100E-03  4.9149900E-04  8.0625000E-06
  5.2118100E-04  2.3425500E-03  6.2136290E-04  2.4857625E-03  6.2144070E-04  6.2144070E-04  2.4857625E-03  6.2136290E-04  2.3425500E-03  5.2118100E-04  8.3078000E-06
  5.5008700E-04  2.4405200E-03  6.4298620E-04  2.5720316E-03  6.4305650E-04  6.4305650E-04  2.5720316E-03  6.4298620E-04  2.4405200E-03  5.5008700E-04  8.5493000E-06
  5.7821700E-04  2.5365500E-03  6.6461060E-04  2.6592784E-03  6.6467420E-04  6.6467420E-04  2.6592784E-03  6.6461060E-04  2.5365500E-03  5.7821700E-04  8.7868000E-06
  6.0576500E-04  2.6316100E-03  6.8633270E-04  2.7455617E-03  6.8639040E-04  6.8639040E-04  2.7455617E-03  6.8633270E-04  2.6316100E-03  6.0576500E-04  9.0215000E-06
  6.3302200E-04  2.7276400E-03  7.0805560E-04  2.8328203E-03  7.0810810E-04  7.0810810E-04  2.8328203E-03  7.0805560E-04  2.7276400E-03  6.3302200E-04  9.2543000E-06
  6.5960000E-04  2.8217300E-03  7.2977900E-04  2.9191137E-03  7.2982690E-04  7.2982690E-04  2.9191137E-03  7.2977900E-04  2.8217300E-03  6.5960000E-04  9.4841000E-06
  6.8579000E-04  2.9148500E-03  7.5150290E-04  3.0063812E-03  7.5154680E-04  7.5154680E-04  3.0063812E-03  7.5150290E-04  2.9148500E-03  6.8579000E-04  9.7101000E-06
  0.0000000E+00 -4.8137600E-04  2.8472140E-04  1.1435179E-03  2.8592870E-04  2.8592870E-04  1.1435179E-03  2.8472140E-04 -4.8137600E-04  0.0000000E+00  2.5257000E-06
  0.0000000E+00 -2.6087600E-04  2.8358010E-04  1.1385013E-03  2.8452730E-04  2.8452730E-04  1.1385013E-03  2.8358010E-04 -2.6087600E-04  0.0000000E+00  2.3361000E-06
  0.0000000E+00 -7.1079400E-05  2.8564690E-04  1.1458238E-03  2.8640700E-04  2.8640700E-04  1.1458238E-03  2.8564690E-04 -7.1079400E-05  0.0000000E+00  2.3122000E-06
  0.0000000E+00  9.4227000E-05  2.8991840E-04  1.1623574E-03  2.9054060E-04  2.9054060E-04  1.1623574E-03  2.8991840E-04  9.4227000E-05  0.0000000E+00  2.3647000E-06
  0.0000000E+00  2.4402000E-04  2.9598490E-04  1.1859980E-03  2.9650000E-04  2.9650000E-04  1.1859980E-03  2.9598490E-04  2.4402000E-04  0.0000000E+00  2.4555000E-06
  0.0000000E+00  3.8298400E-04  3.0364110E-04  1.2166720E-03  3.0407010E-04  3.0407010E-04  1.2166720E-03  3.0364110E-04  3.8298400E-04  0.0000000E+00  2.5652000E-06
  0.0000000E+00  5.0509200E-04  3.1210200E-04  1.2504506E-03  3.1246570E-04  3.1246570E-04  1.2504506E-03  3.1210200E-04  5.0509200E-04  0.0000000E+00  2.6784000E-06
  0.0000000E+00  6.2171200E-04  3.2174980E-04  1.2882374E-03  3.2205950E-04  3.2205950E-04  1.2882374E-03  3.2174980E-04  6.2171200E-04  0.0000000E+00  2.7952000E-06
  0.0000000E+00  6.2204490E-04  3.2177950E-04  1.2883521E-03  3.2208900E-04  3.2208900E-04  1.2883521E-03  3.2177950E-04  6.2204490E-04  0.0000000E+00  2.7955000E-06
 -5.0960000E-05  7.8086400E-04  3.3795780E-04  1.3524372E-03  3.3820740E-04  3.3820740E-04  1.3524372E-03  3.3795780E-04  7.8086400E-04 -5.0960000E-05  2.9925000E-06
  1.6268000E-05  9.3158800E-04  3.5555030E-04  1.4226180E-03  3.5575240E-04  3.5575240E-04  1.4226180E-03  3.5555030E-04  9.3158800E-04  1.6268000E-05  3.2208000E-06
  7.7576800E-05  1.0740800E-03  3.7413300E-04  1.4977801E-03  3.7429800E-04  3.7429800E-04  1.4977801E-03  3.7413300E-04  1.0740800E-03  7.7576800E-05  3.4563000E-06
  1.3171200E-04  1.2034400E-03  3.9292060E-04  1.5720327E-03  3.9305720E-04  3.9305720E-04  1.5720327E-03  3.9292060E-04  1.2034400E-03  1.3171200E-04  3.6773000E-06
  1.8051600E-04  1.3249600E-03  4.1191040E-04  1.6482946E-03  4.1202470E-04  4.1202470E-04  1.6482946E-03  4.1191040E-04  1.3249600E-03  1.8051600E-04  3.8848000E-06
  2.2491000E-04  1.4396200E-03  4.3100270E-04  1.7245936E-03  4.3109950E-04  4.3109950E-04  1.7245936E-03  4.3100270E-04  1.4396200E-03  2.2491000E-04  4.0786000E-06
  2.6665800E-04  1.5513400E-03  4.5068620E-04  1.8028776E-03  4.5076840E-04  4.5076840E-04  1.8028776E-03  4.5068620E-04  1.5513400E-03  2.6665800E-04  4.2637000E-06
  3.0507400E-04  1.6571800E-03  4.7017660E-04  1.8811842E-03  4.7024710E-04  4.7024710E-04  1.8811842E-03  4.7017660E-04  1.6571800E-03  3.0507400E-04  4.4380000E-06
  3.4113800E-04  1.7600800E-03  4.8996290E-04  1.9595073E-03  4.9002380E-04  4.9002380E-04  1.9595073E-03  4.8996290E-04  1.7600800E-03  3.4113800E-04  4.6045000E-06
  3.7524200E-04  1.8590600E-03  5.0975090E-04  2.0388235E-03  5.0980380E-04  5.0980380E-04  2.0388235E-03  5.0975090E-04  1.8590600E-03  3.7524200E-04  4.7642000E-06
  4.0758200E-04  1.9570600E-03  5.2954030E-04  2.1181500E-03  5.2958650E-04  5.2958650E-04  2.1181500E-03  5.2954030E-04  1.9570600E-03  4.0758200E-04  4.9180000E-06
  4.3855000E-04  2.0521200E-03  5.4952660E-04  2.1984650E-03  5.4956730E-04  5.4956730E-04  2.1984650E-03  5.4952660E-04  2.0521200E-03  4.3855000E-04  5.0669000E-06
  4.6814600E-04  2.1452200E-03  5.6941590E-04  2.2778068E-03  5.6945170E-04  5.6945170E-04  2.2778068E-03  5.6941590E-04  2.1452200E-03  4.6814600E-04  5.2128000E-06
  4.9686000E-04  2.2373400E-03  5.8950180E-04  2.3581343E-03  5.8953360E-04  5.8953360E-04  2.3581343E-03  5.8950180E-04  2.2373400E-03  4.9686000E-04  5.3549000E-06
  5.2449600E-04  2.3284800E-03  6.0949030E-04  2.4384664E-03  6.0951860E-04  6.0951860E-04  2.4384664E-03  6.0949030E-04  2.3284800E-03  5.2449600E-04  5.4941000E-06
  5.5144600E-04  2.4176600E-03  6.2957730E-04  2.5178223E-03  6.2960260E-04  6.2960260E-04  2.5178223E-03  6.2957730E-04  2.4176600E-03  5.5144600E-04  5.6312000E-06
  5.7761200E-04  2.5058600E-03  6.4956670E-04  2.5981614E-03  6.4958940E-04  6.4958940E-04  2.5981614E-03  6.4956670E-04  2.5058600E-03  5.7761200E-04  5.7655000E-06
  6.0309200E-04  2.5940600E-03  6.6955640E-04  2.6785033E-03  6.6957680E-04  6.6957680E-04  2.6785033E-03  6.6955640E-04  2.5940600E-03  6.0309200E-04  5.8987000E-06
  6.2827800E-04  2.6812800E-03  6.8974240E-04  2.7588473E-03  6.8976080E-04  6.8976080E-04  2.7588473E-03  6.8974240E-04  2.6812800E-03  6.2827800E-04  6.0310000E-06
  6.5277800E-04  2.7675200E-03  7.0983070E-04  2.8391934E-03  7.0984730E-04  7.0984730E-04  2.8391934E-03  7.0983070E-04  2.7675200E-03  6.5277800E-04  6.1623000E-06
  6.7698400E-04  2.8527800E-03  7.2991910E-04  2.9195410E-03  7.2993430E-04  7.2993430E-04  2.9195410E-03  7.2991910E-04  2.8527800E-03  6.7698400E-04  6.2917000E-06
  0.0000000E+00 -4.8723420E-04  3.1939010E-04  1.2792782E-03  3.1977280E-04  3.1977280E-04  1.2792782E-03  3.1939010E-04 -4.8723420E-04  0.0000000E+00  1.5096000E-06
  0.0000000E+00 -2.0620560E-04  3.1527570E-04  1.2628614E-03  3.1556520E-04  3.1556520E-04  1.2628614E-03  3.1527570E-04 -2.0620560E-04  0.0000000E+00  1.3982000E-06
  0.0000000E+00  2.4194300E-05  3.1513950E-04  1.2614582E-03  3.1536400E-04  3.1536400E-04  1.2614582E-03  3.1513950E-04  2.4194300E-05  0.0000000E+00  1.3810000E-06
  0.0000000E+00  2.1660740E-04  3.1778540E-04  1.2720530E-03  3.1796350E-04  3.1796350E-04  1.2720530E-03  3.1778540E-04  2.1660740E-04  0.0000000E+00  1.4028000E-06
  0.0000000E+00  3.8456990E-04  3.2251830E-04  1.2906487E-03  3.2266150E-04  3.2266150E-04  1.2906487E-03  3.2251830E-04  3.8456990E-04  0.0000000E+00  1.4432000E-06
  0.0000000E+00  5.3519720E-04  3.2893930E-04  1.3162337E-03  3.2905540E-04  3.2905540E-04  1.3162337E-03  3.2893930E-04  5.3519720E-04  0.0000000E+00  1.4909000E-06
  0.0000000E+00  6.6371700E-04  3.3635590E-04  1.3458277E-03  3.3645190E-04  3.3645190E-04  1.3458277E-03  3.3635590E-04  6.6371700E-04  0.0000000E+00  1.5389000E-06
  0.0000000E+00  7.8337070E-04  3.4486690E-04  1.3794006E-03  3.4494660E-04  3.4494660E-04  1.3794006E-03  3.4486690E-04  7.8337070E-04  0.0000000E+00  1.5888000E-06
  0.0000000E+00  7.8370840E-04  3.4489300E-04  1.3795024E-03  3.4497260E-04  3.4497260E-04  1.3795024E-03  3.4489300E-04  7.8370840E-04  0.0000000E+00  1.5890000E-06
 -3.9840300E-05  9.4149400E-04  3.5932580E-04  1.4377280E-03  3.5938800E-04  3.5938800E-04  1.4377280E-03  3.5932580E-04  9.4149400E-04 -3.9840300E-05  1.7278000E-06
  3.6953200E-05  1.0869005E-03  3.7517210E-04  1.5010727E-03  3.7522090E-04  3.7522090E-04  1.5010727E-03  3.7517210E-04  1.0869005E-03  3.6953200E-05  1.8534000E-06
  1.0446710E-04  1.2216500E-03  3.9191490E-04  1.5674456E-03  3.9195350E-04  3.9195350E-04  1.5674456E-03  3.9191490E-04  1.2216500E-03  1.0446710E-04  1.9635000E-06
  1.6213730E-04  1.3425241E-03  4.0876050E-04  1.6357404E-03  4.0879160E-04  4.0879160E-04  1.6357404E-03  4.0876050E-04  1.3425241E-03  1.6213730E-04  2.0578000E-06
  2.1270350E-04  1.4535406E-03  4.2590340E-04  1.7031417E-03  4.2592880E-04  4.2592880E-04  1.7031417E-03  4.2590340E-04  1.4535406E-03  2.1270350E-04  2.1402000E-06
  2.5754350E-04  1.5566558E-03  4.4304940E-04  1.7724833E-03  4.4307030E-04  4.4307030E-04  1.7724833E-03  4.4304940E-04  1.5566558E-03  2.5754350E-04  2.2145000E-06
  2.9873490E-04  1.6558182E-03  4.6059610E-04  1.8428397E-03  4.6061350E-04  4.6061350E-04  1.8428397E-03  4.6059610E-04  1.6558182E-03  2.9873490E-04  2.2839000E-06
  3.3587630E-04  1.7500131E-03  4.7813710E-04  1.9122302E-03  4.7815170E-04  4.7815170E-04  1.9122302E-03  4.7813710E-04  1.7500131E-03  3.3587630E-04  2.3482000E-06
  3.7015360E-04  1.8412415E-03  4.9578560E-04  1.9835579E-03  4.9579790E-04  4.9579790E-04  1.9835579E-03  4.9578560E-04  1.8412415E-03  3.7015360E-04  2.4096000E-06
  4.0206070E-04  1.9284961E-03  5.1343160E-04  2.0539461E-03  5.1344210E-04  5.1344210E-04  2.0539461E-03  5.1343160E-04  1.9284961E-03  4.0206070E-04  2.4689000E-06
  4.3208550E-04  2.0147719E-03  5.3117400E-04  2.1243368E-03  5.3118300E-04  5.3118300E-04  2.1243368E-03  5.3117400E-04  2.0147719E-03  4.3208550E-04  2.5262000E-06
  4.6033620E-04  2.0980842E-03  5.4892170E-04  2.1957196E-03  5.4892950E-04  5.4892950E-04  2.1957196E-03  5.4892170E-04  2.0980842E-03  4.6033620E-04  2.5824000E-06
  4.8729490E-04  2.1793994E-03  5.6676390E-04  2.2670750E-03  5.6677060E-04  5.6677060E-04  2.2670750E-03  5.6676390E-04  2.1793994E-03  4.8729490E-04  2.6367000E-06
  5.1307400E-04  2.2597389E-03  5.8451350E-04  2.3384639E-03  5.8451930E-04  5.8451930E-04  2.3384639E-03  5.8451350E-04  2.2597389E-03  5.1307400E-04  2.6900000E-06
  5.3776050E-04  2.3390854E-03  6.0235780E-04  2.4088787E-03  6.0236290E-04  6.0236290E-04  2.4088787E-03  6.0235780E-04  2.3390854E-03  5.3776050E-04  2.7432000E-06
  5.6175550E-04  2.4174160E-03  6.2010790E-04  2.4802406E-03  6.2011240E-04  6.2011240E-04  2.4802406E-03  6.2010790E-04  2.4174160E-03  5.6175550E-04  2.7964000E-06
  5.8495890E-04  2.4947679E-03  6.3795270E-04  2.5516179E-03  6.3795670E-04  6.3795670E-04  2.5516179E-03  6.3795270E-04  2.4947679E-03  5.8495890E-04  2.8476000E-06
  6.0746820E-04  2.5711589E-03  6.5569860E-04  2.6230101E-03  6.5570220E-04  6.5570220E-04  2.6230101E-03  6.5569860E-04  2.5711589E-03  6.0746820E-04  2.8998000E-06
  6.2958310E-04  2.6475067E-03  6.7354830E-04  2.6943886E-03  6.7355140E-04  6.7355140E-04  2.6943886E-03  6.7354830E-04  2.6475067E-03  6.2958310E-04  2.9510000E-06
  6.5110260E-04  2.7228757E-03  6.9139480E-04  2.7657817E-03  6.9139760E-04  6.9139760E-04  2.7657817E-03  6.9139480E-04  2.7228757E-03  6.5110260E-04  3.0022000E-06
  6.7222900E-04  2.7972579E-03  7.0914410E-04  2.8361889E-03  7.0914660E-04  7.0914660E-04  2.8361889E-03  7.0914410E-04  2.7972579E-03  6.7222900E-04  3.0524000E-06
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
 ---


==> anc/BFG_I_FF_photon/BFG_I_FF_photon.info <==
SetDesc: "Photon Fragmentation Function set BFG I tapered below z_Min=4.628000e-02"
SetIndex: 2090000
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 1
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 1.4142136e+00
QMax: 9.9237090e+02
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239
Interpolator: linear


==> anc/BFG_I_FF_photon/BFG_I_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 3.6280000E-02 4.1280000E-02 4.4280000E-02 4.5280000E-02 4.5780000E-02 4.6080000E-02 4.6180000E-02 4.6230000E-02 4.6280000E-02 5.1310000E-02 5.6900000E-02 6.3110000E-02 6.9990000E-02 7.7620000E-02 8.6080000E-02 9.5470000E-02 1.0590000E-01 1.1740000E-01 1.3020000E-01 1.4440000E-01 1.6020000E-01 1.7760000E-01 1.9700000E-01 2.1850000E-01 2.4230000E-01 2.6870000E-01 2.9800000E-01 3.3050000E-01 3.6660000E-01 4.0650000E-01 4.5080000E-01 5.0000000E-01 5.3210000E-01 5.6430000E-01 5.9640000E-01 6.2860000E-01 6.6070000E-01 6.9290000E-01 7.2500000E-01 7.5710000E-01 7.8930000E-01 8.2140000E-01 8.5360000E-01 8.8570000E-01 9.0000000E-01 9.1790000E-01 9.3000000E-01 9.4000000E-01 9.5000000E-01 9.6000000E-01 9.7000000E-01 9.8000000E-01 9.8990000E-01 9.8995000E-01 9.9000000E-01 9.9010000E-01 9.9040000E-01 9.9090000E-01 9.9190000E-01 9.9490000E-01 9.9990000E-01 1.0000000E+00 
1.4142136E+00 1.6733201E+00 1.9748418E+00 2.3237900E+00 2.7386128E+00 3.2403703E+00 3.8078866E+00 4.4988888E+00 4.5011110E+00 5.7445626E+00 7.4161985E+00 9.6436508E+00 1.2489996E+01 1.6155494E+01 2.0856654E+01 2.7055499E+01 3.4985711E+01 4.5254834E+01 5.8540584E+01 7.5716577E+01 9.7938756E+01 1.2667675E+02 1.6385054E+02 2.1193159E+02 2.7412406E+02 3.5454196E+02 4.5825757E+02 5.9329588E+02 7.6746335E+02 9.9237090E+02 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  6.8571015E-06  1.4884526E-06  5.4407291E-06  1.6161701E-06  1.6161701E-06  5.4407291E-06  1.4884526E-06  6.8571015E-06  0.0000000E+00  2.1111260E-07
  0.0000000E+00  7.0565206E-06  1.5606357E-06  5.7275959E-06  1.6902044E-06  1.6902044E-06  5.7275959E-06  1.5606357E-06  7.0565206E-06  0.0000000E+00  2.4595530E-07
  0.0000000E+00  7.2670332E-06  1.6337400E-06  6.0135387E-06  1.7651578E-06  1.7651578E-06  6.0135387E-06  1.6337400E-06  7.2670332E-06  0.0000000E+00  2.8741170E-07
  0.0000000E+00  7.4793980E-06  1.7077689E-06  6.2976316E-06  1.8415002E-06  1.8415002E-06  6.2976316E-06  1.7077689E-06  7.4793980E-06  0.0000000E+00  3.3256790E-07
  0.0000000E+00  7.7015130E-06  1.7845759E-06  6.5845028E-06  1.9192312E-06  1.9192312E-06  6.5845028E-06  1.7845759E-06  7.7015130E-06  0.0000000E+00  3.8212020E-07
  0.0000000E+00  7.9333145E-06  1.8646198E-06  6.8843244E-06  2.0006660E-06  2.0006660E-06  6.8843244E-06  1.8646198E-06  7.9333145E-06  0.0000000E+00  4.3546590E-07
  0.0000000E+00  8.1655619E-06  1.9423485E-06  7.1721138E-06  2.0797813E-06  2.0797813E-06  7.1721138E-06  1.9423485E-06  8.1655619E-06  0.0000000E+00  4.8954910E-07
  0.0000000E+00  8.4121637E-06  2.0237806E-06  7.4682341E-06  2.1621387E-06  2.1621387E-06  7.4682341E-06  2.0237806E-06  8.4121637E-06  0.0000000E+00  5.4664060E-07
  0.0000000E+00  8.4129004E-06  2.0240235E-06  7.4691077E-06  2.1623831E-06  2.1623831E-06  7.4691077E-06  2.0240235E-06  8.4129004E-06  0.0000000E+00  5.4680970E-07
  4.2273355E-06  8.7726260E-06  2.1408388E-06  7.9054882E-06  2.2810475E-06  2.2810475E-06  7.9054882E-06  2.1408388E-06  8.7726260E-06  4.2273355E-06  6.3824380E-07
  4.2953465E-06  9.1658897E-06  2.2653000E-06  8.3649197E-06  2.4068950E-06  2.4068950E-06  8.3649197E-06  2.2653000E-06  9.1658897E-06  4.2953465E-06  7.3780550E-07
  4.3721458E-06  9.5730684E-06  2.3962385E-06  8.8410048E-06  2.5387586E-06  2.5387586E-06  8.8410048E-06  2.3962385E-06  9.5730684E-06  4.3721458E-06  8.4377600E-07
  4.4531126E-06  9.9806940E-06  2.5267101E-06  9.3097233E-06  2.6706209E-06  2.6706209E-06  9.3097233E-06  2.5267101E-06  9.9806940E-06  4.4531126E-06  9.5069230E-07
  4.5382422E-06  1.0397108E-05  2.6576485E-06  9.7811804E-06  2.8024831E-06  2.8024831E-06  9.7811804E-06  2.6576485E-06  1.0397108E-05  4.5382422E-06  1.0597546E-06
  4.6270677E-06  1.0813974E-05  2.7899728E-06  1.0245750E-05  2.9352706E-06  2.9352706E-06  1.0245750E-05  2.7899728E-06  1.0813974E-05  4.6270677E-06  1.1702797E-06
  4.7209918E-06  1.1239672E-05  2.9255368E-06  1.0722761E-05  3.0717610E-06  3.0717610E-06  1.0722761E-05  2.9255368E-06  1.1239672E-05  4.7209918E-06  1.2850118E-06
  4.8176844E-06  1.1669940E-05  3.0610972E-06  1.1197475E-05  3.2082452E-06  3.2082452E-06  1.1197475E-05  3.0610972E-06  1.1669940E-05  4.8176844E-06  1.4003462E-06
  4.9176221E-06  1.2100268E-05  3.1980487E-06  1.1671250E-05  3.3456562E-06  3.3456562E-06  1.1671250E-05  3.1980487E-06  1.2100268E-05  4.9176221E-06  1.5170693E-06
  5.0203302E-06  1.2535163E-05  3.3359257E-06  1.2148281E-05  3.4839972E-06  3.4839972E-06  1.2148281E-05  3.3359257E-06  1.2535163E-05  5.0203302E-06  1.6359658E-06
  5.1258159E-06  1.2974266E-05  3.4742652E-06  1.2623933E-05  3.6228006E-06  3.6228006E-06  1.2623933E-05  3.4742652E-06  1.2974266E-05  5.1258159E-06  1.7557871E-06
  5.2331586E-06  1.3417970E-05  3.6144520E-06  1.3103262E-05  3.7634502E-06  3.7634502E-06  1.3103262E-05  3.6144520E-06  1.3417970E-05  5.2331586E-06  1.8770007E-06
  5.3437338E-06  1.3861697E-05  3.7551060E-06  1.3581662E-05  3.9041027E-06  3.9041027E-06  1.3581662E-05  3.7551060E-06  1.3861697E-05  5.3437338E-06  1.9995981E-06
  5.4561573E-06  1.4310040E-05  3.8962216E-06  1.4063333E-05  4.0461433E-06  4.0461433E-06  1.4063333E-05  3.8962216E-06  1.4310040E-05  5.4561573E-06  2.1235847E-06
  5.5699772E-06  1.4758400E-05  4.0382564E-06  1.4544526E-05  4.1877215E-06  4.1877215E-06  1.4544526E-05  4.0382564E-06  1.4758400E-05  5.5699772E-06  2.2494221E-06
  5.6861054E-06  1.5210889E-05  4.1812223E-06  1.5024809E-05  4.3311469E-06  4.3311469E-06  1.5024809E-05  4.1812223E-06  1.5210889E-05  5.6861054E-06  2.3757209E-06
  5.8040826E-06  1.5668009E-05  4.3246498E-06  1.5509210E-05  4.4750352E-06  4.4750352E-06  1.5509210E-05  4.3246498E-06  1.5668009E-05  5.8040826E-06  2.5034063E-06
  5.9229910E-06  1.6120995E-05  4.4680774E-06  1.5992703E-05  4.6189238E-06  4.6189238E-06  1.5992703E-05  4.4680774E-06  1.6120995E-05  5.9229910E-06  2.6315586E-06
  6.0446700E-06  1.6582729E-05  4.6133595E-06  1.6475300E-05  4.7642044E-06  4.7642044E-06  1.6475300E-05  4.6133595E-06  1.6582729E-05  6.0446700E-06  2.7615614E-06
  6.1672743E-06  1.7044504E-05  4.7595582E-06  1.6962491E-05  4.9104075E-06  4.9104075E-06  1.6962491E-05  4.7595582E-06  1.7044504E-05  6.1672743E-06  2.8924869E-06
  6.2908053E-06  1.7506262E-05  4.9052988E-06  1.7448758E-05  5.0561481E-06  5.0561481E-06  1.7448758E-05  4.9052988E-06  1.7506262E-05  6.2908053E-06  3.0234109E-06
  0.0000000E+00  1.3714203E-04  2.9769052E-05  1.0881458E-04  3.2323402E-05  3.2323402E-05  1.0881458E-04  2.9769052E-05  1.3714203E-04  0.0000000E+00  4.2222520E-06
  0.0000000E+00  1.4113041E-04  3.1212714E-05  1.1455192E-04  3.3804088E-05  3.3804088E-05  1.1455192E-04  3.1212714E-05  1.4113041E-04  0.0000000E+00  4.9191060E-06
  0.0000000E+00  1.4534066E-04  3.2674800E-05  1.2027077E-04  3.5303156E-05  3.5303156E-05  1.2027077E-04  3.2674800E-05  1.4534066E-04  0.0000000E+00  5.7482340E-06
  0.0000000E+00  1.4958796E-04  3.4155378E-05  1.2595263E-04  3.6830004E-05  3.6830004E-05  1.2595263E-04  3.4155378E-05  1.4958796E-04  0.0000000E+00  6.6513580E-06
  0.0000000E+00  1.5403026E-04  3.5691518E-05  1.3169006E-04  3.8384624E-05  3.8384624E-05  1.3169006E-04  3.5691518E-05  1.5403026E-04  0.0000000E+00  7.6424040E-06
  0.0000000E+00  1.5866629E-04  3.7292396E-05  1.3768649E-04  4.0013320E-05  4.0013320E-05  1.3768649E-04  3.7292396E-05  1.5866629E-04  0.0000000E+00  8.7093180E-06
  0.0000000E+00  1.6331124E-04  3.8846970E-05  1.4344228E-04  4.1595626E-05  4.1595626E-05  1.4344228E-04  3.8846970E-05  1.6331124E-04  0.0000000E+00  9.7909820E-06
  0.0000000E+00  1.6824327E-04  4.0475612E-05  1.4936468E-04  4.3242774E-05  4.3242774E-05  1.4936468E-04  4.0475612E-05  1.6824327E-04  0.0000000E+00  1.0932812E-05
  0.0000000E+00  1.6825801E-04  4.0480470E-05  1.4938215E-04  4.3247662E-05  4.3247662E-05  1.4938215E-04  4.0480470E-05  1.6825801E-04  0.0000000E+00  1.0936194E-05
  8.4546710E-05  1.7545252E-04  4.2816776E-05  1.5810976E-04  4.5620950E-05  4.5620950E-05  1.5810976E-04  4.2816776E-05  1.7545252E-04  8.4546710E-05  1.2764876E-05
  8.5906930E-05  1.8331779E-04  4.5306000E-05  1.6729839E-04  4.8137900E-05  4.8137900E-05  1.6729839E-04  4.5306000E-05  1.8331779E-04  8.5906930E-05  1.4756110E-05
  8.7442916E-05  1.9146137E-04  4.7924770E-05  1.7682010E-04  5.0775172E-05  5.0775172E-05  1.7682010E-04  4.7924770E-05  1.9146137E-04  8.7442916E-05  1.6875520E-05
  8.9062252E-05  1.9961388E-04  5.0534202E-05  1.8619447E-04  5.3412418E-05  5.3412418E-05  1.8619447E-04  5.0534202E-05  1.9961388E-04  8.9062252E-05  1.9013846E-05
  9.0764844E-05  2.0794216E-04  5.3152970E-05  1.9562361E-04  5.6049662E-05  5.6049662E-05  1.9562361E-04  5.3152970E-05  2.0794216E-04  9.0764844E-05  2.1195092E-05
  9.2541354E-05  2.1627948E-04  5.5799456E-05  2.0491501E-04  5.8705412E-05  5.8705412E-05  2.0491501E-04  5.5799456E-05  2.1627948E-04  9.2541354E-05  2.3405594E-05
  9.4419836E-05  2.2479344E-04  5.8510736E-05  2.1445522E-04  6.1435220E-05  6.1435220E-05  2.1445522E-04  5.8510736E-05  2.2479344E-04  9.4419836E-05  2.5700236E-05
  9.6353688E-05  2.3339880E-04  6.1221944E-05  2.2394951E-04  6.4164904E-05  6.4164904E-05  2.2394951E-04  6.1221944E-05  2.3339880E-04  9.6353688E-05  2.8006924E-05
  9.8352442E-05  2.4200536E-04  6.3960974E-05  2.3342499E-04  6.6913124E-05  6.6913124E-05  2.3342499E-04  6.3960974E-05  2.4200536E-04  9.8352442E-05  3.0341386E-05
  1.0040660E-04  2.5070326E-04  6.6718514E-05  2.4296561E-04  6.9679944E-05  6.9679944E-05  2.4296561E-04  6.6718514E-05  2.5070326E-04  1.0040660E-04  3.2719316E-05
  1.0251632E-04  2.5948531E-04  6.9485304E-05  2.5247866E-04  7.2456012E-05  7.2456012E-05  2.5247866E-04  6.9485304E-05  2.5948531E-04  1.0251632E-04  3.5115742E-05
  1.0466317E-04  2.6835940E-04  7.2289040E-05  2.6206525E-04  7.5269004E-05  7.5269004E-05  2.6206525E-04  7.2289040E-05  2.6835940E-04  1.0466317E-04  3.7540014E-05
  1.0687468E-04  2.7723395E-04  7.5102120E-05  2.7163323E-04  7.8082054E-05  7.8082054E-05  2.7163323E-04  7.5102120E-05  2.7723395E-04  1.0687468E-04  3.9991962E-05
  1.0912315E-04  2.8620080E-04  7.7924432E-05  2.8126666E-04  8.0922866E-05  8.0922866E-05  2.8126666E-04  7.7924432E-05  2.8620080E-04  1.0912315E-04  4.2471694E-05
  1.1139954E-04  2.9516800E-04  8.0765128E-05  2.9089052E-04  8.3754430E-05  8.3754430E-05  2.9089052E-04  8.0765128E-05  2.9516800E-04  1.1139954E-04  4.4988442E-05
  1.1372211E-04  3.0421778E-04  8.3624446E-05  3.0049619E-04  8.6622938E-05  8.6622938E-05  3.0049619E-04  8.3624446E-05  3.0421778E-04  1.1372211E-04  4.7514418E-05
  1.1608165E-04  3.1336019E-04  8.6492996E-05  3.1018420E-04  8.9500704E-05  8.9500704E-05  3.1018420E-04  8.6492996E-05  3.1336019E-04  1.1608165E-04  5.0068126E-05
  1.1845982E-04  3.2241989E-04  8.9361548E-05  3.1985406E-04  9.2378476E-05  9.2378476E-05  3.1985406E-04  8.9361548E-05  3.2241989E-04  1.1845982E-04  5.2631172E-05
  1.2089340E-04  3.3165457E-04  9.2267190E-05  3.2950600E-04  9.5284088E-05  9.5284088E-05  3.2950600E-04  9.2267190E-05  3.3165457E-04  1.2089340E-04  5.5231228E-05
  1.2334549E-04  3.4089008E-04  9.5191164E-05  3.3924982E-04  9.8208150E-05  9.8208150E-05  3.3924982E-04  9.5191164E-05  3.4089008E-04  1.2334549E-04  5.7849738E-05
  1.2581611E-04  3.5012525E-04  9.8105976E-05  3.4897517E-04  1.0112296E-04  1.0112296E-04  3.4897517E-04  9.8105976E-05  3.5012525E-04  1.2581611E-04  6.0468218E-05
  0.0000000E+00  1.3714203E-03  2.9769052E-04  1.0881458E-03  3.2323402E-04  3.2323402E-04  1.0881458E-03  2.9769052E-04  1.3714203E-03  0.0000000E+00  4.2222520E-05
  0.0000000E+00  1.4113041E-03  3.1212714E-04  1.1455192E-03  3.3804088E-04  3.3804088E-04  1.1455192E-03  3.1212714E-04  1.4113041E-03  0.0000000E+00  4.9191060E-05
  0.0000000E+00  1.4534066E-03  3.2674800E-04  1.2027077E-03  3.5303156E-04  3.5303156E-04  1.2027077E-03  3.2674800E-04  1.4534066E-03  0.0000000E+00  5.7482340E-05
  0.0000000E+00  1.4958796E-03  3.4155378E-04  1.2595263E-03  3.6830004E-04  3.6830004E-04  1.2595263E-03  3.4155378E-04  1.4958796E-03  0.0000000E+00  6.6513580E-05
  0.0000000E+00  1.5403026E-03  3.5691518E-04  1.3169006E-03  3.8384624E-04  3.8384624E-04  1.3169006E-03  3.5691518E-04  1.5403026E-03  0.0000000E+00  7.6424040E-05
  0.0000000E+00  1.5866629E-03  3.7292396E-04  1.3768649E-03  4.0013320E-04  4.0013320E-04  1.3768649E-03  3.7292396E-04  1.5866629E-03  0.0000000E+00  8.7093180E-05
  0.0000000E+00  1.6331124E-03  3.8846970E-04  1.4344228E-03  4.1595626E-04  4.1595626E-04  1.4344228E-03  3.8846970E-04  1.6331124E-03  0.0000000E+00  9.7909820E-05
  0.0000000E+00  1.6824327E-03  4.0475612E-04  1.4936468E-03  4.3242774E-04  4.3242774E-04  1.4936468E-03  4.0475612E-04  1.6824327E-03  0.0000000E+00  1.0932812E-04
  0.0000000E+00  1.6825801E-03  4.0480470E-04  1.4938215E-03  4.3247662E-04  4.3247662E-04  1.4938215E-03  4.0480470E-04  1.6825801E-03  0.0000000E+00  1.0936194E-04
  8.4546710E-04  1.7545252E-03  4.2816776E-04  1.5810976E-03  4.5620950E-04  4.5620950E-04  1.5810976E-03  4.2816776E-04  1.7545252E-03  8.4546710E-04  1.2764876E-04
  8.5906930E-04  1.8331779E-03  4.5306000E-04  1.6729839E-03  4.8137900E-04  4.8137900E-04  1.6729839E-03  4.5306000E-04  1.8331779E-03  8.5906930E-04  1.4756110E-04
  8.7442916E-04  1.9146137E-03  4.7924770E-04  1.7682010E-03  5.0775172E-04  5.0775172E-04  1.7682010E-03  4.7924770E-04  1.9146137E-03  8.7442916E-04  1.6875520E-04
  8.9062252E-04  1.9961388E-03  5.0534202E-04  1.8619447E-03  5.3412418E-04  5.3412418E-04  1.8619447E-03  5.0534202E-04  1.9961388E-03  8.9062252E-04  1.9013846E-04
  9.0764844E-04  2.0794216E-03  5.3152970E-04  1.9562361E-03  5.6049662E-04  5.6049662E-04  1.9562361E-03  5.3152970E-04  2.0794216E-03  9.0764844E-04  2.1195092E-04
  9.2541354E-04  2.1627948E-03  5.5799456E-04  2.0491501E-03  5.8705412E-04  5.8705412E-04  2.0491501E-03  5.5799456E-04  2.1627948E-03  9.2541354E-04  2.3405594E-04
  9.4419836E-04  2.2479344E-03  5.8510736E-04  2.1445522E-03  6.1435220E-04  6.1435220E-04  2.1445522E-03  5.8510736E-04  2.2479344E-03  9.4419836E-04  2.5700236E-04
  9.6353688E-04  2.3339880E-03  6.1221944E-04  2.2394951E-03  6.4164904E-04  6.4164904E-04  2.2394951E-03  6.1221944E-04  2.3339880E-03  9.6353688E-04  2.8006924E-04
  9.8352442E-04  2.4200536E-03  6.3960974E-04  2.3342499E-03  6.6913124E-04  6.6913124E-04  2.3342499E-03  6.3960974E-04  2.4200536E-03  9.8352442E-04  3.0341386E-04
  1.0040660E-03  2.5070326E-03  6.6718514E-04  2.4296561E-03  6.9679944E-04  6.9679944E-04  2.4296561E-03  6.6718514E-04  2.5070326E-03  1.0040660E-03  3.2719316E-04
  1.0251632E-03  2.5948531E-03  6.9485304E-04  2.5247866E-03  7.2456012E-04  7.2456012E-04  2.5247866E-03  6.9485304E-04  2.5948531E-03  1.0251632E-03  3.5115742E-04
  1.0466317E-03  2.6835940E-03  7.2289040E-04  2.6206525E-03  7.5269004E-04  7.5269004E-04  2.6206525E-03  7.2289040E-04  2.6835940E-03  1.0466317E-03  3.7540014E-04
  1.0687468E-03  2.7723395E-03  7.5102120E-04  2.7163323E-03  7.8082054E-04  7.8082054E-04  2.7163323E-03  7.5102120E-04  2.7723395E-03  1.0687468E-03  3.9991962E-04
  1.0912315E-03  2.8620080E-03  7.7924432E-04  2.8126666E-03  8.0922866E-04  8.0922866E-04  2.8126666E-03  7.7924432E-04  2.8620080E-03  1.0912315E-03  4.2471694E-04
  1.1139954E-03  2.9516800E-03  8.0765128E-04  2.9089052E-03  8.3754430E-04  8.3754430E-04  2.9089052E-03  8.0765128E-04  2.9516800E-03  1.1139954E-03  4.4988442E-04
  1.1372211E-03  3.0421778E-03  8.3624446E-04  3.0049619E-03  8.6622938E-04  8.6622938E-04  3.0049619E-03  8.3624446E-04  3.0421778E-03  1.1372211E-03  4.7514418E-04
  1.1608165E-03  3.1336019E-03  8.6492996E-04  3.1018420E-03  8.9500704E-04  8.9500704E-04  3.1018420E-03  8.6492996E-04  3.1336019E-03  1.1608165E-03  5.0068126E-04
  1.1845982E-03  3.2241989E-03  8.9361548E-04  3.1985406E-03  9.2378476E-04  9.2378476E-04  3.1985406E-03  8.9361548E-04  3.2241989E-03  1.1845982E-03  5.2631172E-04
  1.2089340E-03  3.3165457E-03  9.2267190E-04  3.2950600E-03  9.5284088E-04  9.5284088E-04  3.2950600E-03  9.2267190E-04  3.3165457E-03  1.2089340E-03  5.5231228E-04
  1.2334549E-03  3.4089008E-03  9.5191164E-04  3.3924982E-03  9.8208150E-04  9.8208150E-04  3.3924982E-03  9.5191164E-04  3.4089008E-03  1.2334549E-03  5.7849738E-04
  1.2581611E-03  3.5012525E-03  9.8105976E-04  3.4897517E-03  1.0112296E-03  1.0112296E-03  3.4897517E-03  9.8105976E-04  3.5012525E-03  1.2581611E-03  6.0468218E-04
  0.0000000E+00  3.4285507E-03  7.4422630E-04  2.7203645E-03  8.0808505E-04  8.0808505E-04  2.7203645E-03  7.4422630E-04  3.4285507E-03  0.0000000E+00  1.0555630E-04
  0.0000000E+00  3.5282603E-03  7.8031785E-04  2.8637980E-03  8.4510220E-04  8.4510220E-04  2.8637980E-03  7.8031785E-04  3.5282603E-03  0.0000000E+00  1.2297765E-04
  0.0000000E+00  3.6335166E-03  8.1687000E-04  3.0067694E-03  8.8257890E-04  8.8257890E-04  3.0067694E-03  8.1687000E-04  3.6335166E-03  0.0000000E+00  1.4370585E-04
  0.0000000E+00  3.7396990E-03  8.5388445E-04  3.1488158E-03  9.2075010E-04  9.2075010E-04  3.1488158E-03  8.5388445E-04  3.7396990E-03  0.0000000E+00  1.6628395E-04
  0.0000000E+00  3.8507565E-03  8.9228795E-04  3.2922514E-03  9.5961560E-04  9.5961560E-04  3.2922514E-03  8.9228795E-04  3.8507565E-03  0.0000000E+00  1.9106010E-04
  0.0000000E+00  3.9666573E-03  9.3230990E-04  3.4421622E-03  1.0003330E-03  1.0003330E-03  3.4421622E-03  9.3230990E-04  3.9666573E-03  0.0000000E+00  2.1773295E-04
  0.0000000E+00  4.0827809E-03  9.7117425E-04  3.5860569E-03  1.0398906E-03  1.0398906E-03  3.5860569E-03  9.7117425E-04  4.0827809E-03  0.0000000E+00  2.4477455E-04
  0.0000000E+00  4.2060818E-03  1.0118903E-03  3.7341171E-03  1.0810693E-03  1.0810693E-03  3.7341171E-03  1.0118903E-03  4.2060818E-03  0.0000000E+00  2.7332030E-04
  0.0000000E+00  4.2064502E-03  1.0120117E-03  3.7345538E-03  1.0811915E-03  1.0811915E-03  3.7345538E-03  1.0120117E-03  4.2064502E-03  0.0000000E+00  2.7340485E-04
  2.1136678E-03  4.3863130E-03  1.0704194E-03  3.9527441E-03  1.1405238E-03  1.1405238E-03  3.9527441E-03  1.0704194E-03  4.3863130E-03  2.1136678E-03  3.1912190E-04
  2.1476732E-03  4.5829449E-03  1.1326500E-03  4.1824599E-03  1.2034475E-03  1.2034475E-03  4.1824599E-03  1.1326500E-03  4.5829449E-03  2.1476732E-03  3.6890275E-04
  2.1860729E-03  4.7865342E-03  1.1981192E-03  4.4205024E-03  1.2693793E-03  1.2693793E-03  4.4205024E-03  1.1981192E-03  4.7865342E-03  2.1860729E-03  4.2188800E-04
  2.2265563E-03  4.9903470E-03  1.2633551E-03  4.6548616E-03  1.3353105E-03  1.3353105E-03  4.6548616E-03  1.2633551E-03  4.9903470E-03  2.2265563E-03  4.7534615E-04
  2.2691211E-03  5.1985540E-03  1.3288243E-03  4.8905902E-03  1.4012416E-03  1.4012416E-03  4.8905902E-03  1.3288243E-03  5.1985540E-03  2.2691211E-03  5.2987730E-04
  2.3135339E-03  5.4069869E-03  1.3949864E-03  5.1228752E-03  1.4676353E-03  1.4676353E-03  5.1228752E-03  1.3949864E-03  5.4069869E-03  2.3135339E-03  5.8513985E-04
  2.3604959E-03  5.6198361E-03  1.4627684E-03  5.3613804E-03  1.5358805E-03  1.5358805E-03  5.3613804E-03  1.4627684E-03  5.6198361E-03  2.3604959E-03  6.4250590E-04
  2.4088422E-03  5.8349700E-03  1.5305486E-03  5.5987377E-03  1.6041226E-03  1.6041226E-03  5.5987377E-03  1.5305486E-03  5.8349700E-03  2.4088422E-03  7.0017310E-04
  2.4588111E-03  6.0501339E-03  1.5990244E-03  5.8356249E-03  1.6728281E-03  1.6728281E-03  5.8356249E-03  1.5990244E-03  6.0501339E-03  2.4588111E-03  7.5853465E-04
  2.5101651E-03  6.2675815E-03  1.6679628E-03  6.0741403E-03  1.7419986E-03  1.7419986E-03  6.0741403E-03  1.6679628E-03  6.2675815E-03  2.5101651E-03  8.1798290E-04
  2.5629079E-03  6.4871328E-03  1.7371326E-03  6.3119665E-03  1.8114003E-03  1.8114003E-03  6.3119665E-03  1.7371326E-03  6.4871328E-03  2.5629079E-03  8.7789355E-04
  2.6165793E-03  6.7089849E-03  1.8072260E-03  6.5516311E-03  1.8817251E-03  1.8817251E-03  6.5516311E-03  1.8072260E-03  6.7089849E-03  2.6165793E-03  9.3850035E-04
  2.6718669E-03  6.9308487E-03  1.8775530E-03  6.7908309E-03  1.9520513E-03  1.9520513E-03  6.7908309E-03  1.8775530E-03  6.9308487E-03  2.6718669E-03  9.9979905E-04
  2.7280787E-03  7.1550199E-03  1.9481108E-03  7.0316666E-03  2.0230716E-03  2.0230716E-03  7.0316666E-03  1.9481108E-03  7.1550199E-03  2.7280787E-03  1.0617924E-03
  2.7849886E-03  7.3792000E-03  2.0191282E-03  7.2722630E-03  2.0938607E-03  2.0938607E-03  7.2722630E-03  2.0191282E-03  7.3792000E-03  2.7849886E-03  1.1247111E-03
  2.8430527E-03  7.6054446E-03  2.0906111E-03  7.5124047E-03  2.1655735E-03  2.1655735E-03  7.5124047E-03  2.0906111E-03  7.6054446E-03  2.8430527E-03  1.1878604E-03
  2.9020413E-03  7.8340047E-03  2.1623249E-03  7.7546051E-03  2.2375176E-03  2.2375176E-03  7.7546051E-03  2.1623249E-03  7.8340047E-03  2.9020413E-03  1.2517031E-03
  2.9614955E-03  8.0604973E-03  2.2340387E-03  7.9963515E-03  2.3094619E-03  2.3094619E-03  7.9963515E-03  2.2340387E-03  8.0604973E-03  2.9614955E-03  1.3157793E-03
  3.0223350E-03  8.2913643E-03  2.3066797E-03  8.2376500E-03  2.3821022E-03  2.3821022E-03  8.2376500E-03  2.3066797E-03  8.2913643E-03  3.0223350E-03  1.3807807E-03
  3.0836372E-03  8.5222520E-03  2.3797791E-03  8.4812454E-03  2.4552038E-03  2.4552038E-03  8.4812454E-03  2.3797791E-03  8.5222520E-03  3.0836372E-03  1.4462434E-03
  3.1454026E-03  8.7531311E-03  2.4526494E-03  8.7243791E-03  2.5280741E-03  2.5280741E-03  8.7243791E-03  2.4526494E-03  8.7531311E-03  3.1454026E-03  1.5117055E-03
  0.0000000E+00  5.1428261E-03  1.1163394E-03  4.0805468E-03  1.2121276E-03  1.2121276E-03  4.0805468E-03  1.1163394E-03  5.1428261E-03  0.0000000E+00  1.5833445E-04
  0.0000000E+00  5.2923905E-03  1.1704768E-03  4.2956969E-03  1.2676533E-03  1.2676533E-03  4.2956969E-03  1.1704768E-03  5.2923905E-03  0.0000000E+00  1.8446647E-04
  0.0000000E+00  5.4502749E-03  1.2253050E-03  4.5101540E-03  1.3238683E-03  1.3238683E-03  4.5101540E-03  1.2253050E-03  5.4502749E-03  0.0000000E+00  2.1555878E-04
  0.0000000E+00  5.6095485E-03  1.2808267E-03  4.7232237E-03  1.3811252E-03  1.3811252E-03  4.7232237E-03  1.2808267E-03  5.6095485E-03  0.0000000E+00  2.4942592E-04
  0.0000000E+00  5.7761348E-03  1.3384319E-03  4.9383771E-03  1.4394234E-03  1.4394234E-03  4.9383771E-03  1.3384319E-03  5.7761348E-03  0.0000000E+00  2.8659015E-04
  0.0000000E+00  5.9499859E-03  1.3984648E-03  5.1632433E-03  1.5004995E-03  1.5004995E-03  5.1632433E-03  1.3984648E-03  5.9499859E-03  0.0000000E+00  3.2659942E-04
  0.0000000E+00  6.1241714E-03  1.4567614E-03  5.3790853E-03  1.5598360E-03  1.5598360E-03  5.3790853E-03  1.4567614E-03  6.1241714E-03  0.0000000E+00  3.6716182E-04
  0.0000000E+00  6.3091228E-03  1.5178354E-03  5.6011756E-03  1.6216040E-03  1.6216040E-03  5.6011756E-03  1.5178354E-03  6.3091228E-03  0.0000000E+00  4.0998045E-04
  0.0000000E+00  6.3096753E-03  1.5180176E-03  5.6018308E-03  1.6217873E-03  1.6217873E-03  5.6018308E-03  1.5180176E-03  6.3096753E-03  0.0000000E+00  4.1010728E-04
  3.1705016E-03  6.5794695E-03  1.6056291E-03  5.9291162E-03  1.7107856E-03  1.7107856E-03  5.9291162E-03  1.6056291E-03  6.5794695E-03  3.1705016E-03  4.7868285E-04
  3.2215099E-03  6.8744173E-03  1.6989750E-03  6.2736898E-03  1.8051713E-03  1.8051713E-03  6.2736898E-03  1.6989750E-03  6.8744173E-03  3.2215099E-03  5.5335412E-04
  3.2791094E-03  7.1798013E-03  1.7971789E-03  6.6307536E-03  1.9040690E-03  1.9040690E-03  6.6307536E-03  1.7971789E-03  7.1798013E-03  3.2791094E-03  6.3283200E-04
  3.3398344E-03  7.4855205E-03  1.8950326E-03  6.9822925E-03  2.0029657E-03  2.0029657E-03  6.9822925E-03  1.8950326E-03  7.4855205E-03  3.3398344E-03  7.1301923E-04
  3.4036816E-03  7.7978311E-03  1.9932364E-03  7.3358853E-03  2.1018623E-03  2.1018623E-03  7.3358853E-03  1.9932364E-03  7.7978311E-03  3.4036816E-03  7.9481595E-04
  3.4703008E-03  8.1104803E-03  2.0924796E-03  7.6843127E-03  2.2014530E-03  2.2014530E-03  7.6843127E-03  2.0924796E-03  8.1104803E-03  3.4703008E-03  8.7770978E-04
  3.5407438E-03  8.4297541E-03  2.1941526E-03  8.0420706E-03  2.3038208E-03  2.3038208E-03  8.0420706E-03  2.1941526E-03  8.4297541E-03  3.5407438E-03  9.6375885E-04
  3.6132633E-03  8.7524551E-03  2.2958229E-03  8.3981065E-03  2.4061839E-03  2.4061839E-03  8.3981065E-03  2.2958229E-03  8.7524551E-03  3.6132633E-03  1.0502597E-03
  3.6882166E-03  9.0752008E-03  2.3985365E-03  8.7534373E-03  2.5092421E-03  2.5092421E-03  8.7534373E-03  2.3985365E-03  9.0752008E-03  3.6882166E-03  1.1378020E-03
  3.7652477E-03  9.4013723E-03  2.5019443E-03  9.1112105E-03  2.6129979E-03  2.6129979E-03  9.1112105E-03  2.5019443E-03  9.4013723E-03  3.7652477E-03  1.2269743E-03
  3.8443619E-03  9.7306991E-03  2.6056989E-03  9.4679497E-03  2.7171005E-03  2.7171005E-03  9.4679497E-03  2.6056989E-03  9.7306991E-03  3.8443619E-03  1.3168403E-03
  3.9248690E-03  1.0063477E-02  2.7108390E-03  9.8274467E-03  2.8225876E-03  2.8225876E-03  9.8274467E-03  2.7108390E-03  1.0063477E-02  3.9248690E-03  1.4077505E-03
  4.0078004E-03  1.0396273E-02  2.8163295E-03  1.0186246E-02  2.9280770E-03  2.9280770E-03  1.0186246E-02  2.8163295E-03  1.0396273E-02  4.0078004E-03  1.4996986E-03
  4.0921180E-03  1.0732530E-02  2.9221662E-03  1.0547500E-02  3.0346075E-03  3.0346075E-03  1.0547500E-02  2.9221662E-03  1.0732530E-02  4.0921180E-03  1.5926885E-03
  4.1774829E-03  1.1068800E-02  3.0286923E-03  1.0908394E-02  3.1407911E-03  3.1407911E-03  1.0908394E-02  3.0286923E-03  1.1068800E-02  4.1774829E-03  1.6870666E-03
  4.2645790E-03  1.1408167E-02  3.1359167E-03  1.1268607E-02  3.2483602E-03  3.2483602E-03  1.1268607E-02  3.1359167E-03  1.1408167E-02  4.2645790E-03  1.7817907E-03
  4.3530619E-03  1.1751007E-02  3.2434874E-03  1.1631908E-02  3.3562764E-03  3.3562764E-03  1.1631908E-02  3.2434874E-03  1.1751007E-02  4.3530619E-03  1.8775547E-03
  4.4422433E-03  1.2090746E-02  3.3510581E-03  1.1994527E-02  3.4641928E-03  3.4641928E-03  1.1994527E-02  3.3510581E-03  1.2090746E-02  4.4422433E-03  1.9736690E-03
  4.5335025E-03  1.2437046E-02  3.4600196E-03  1.2356475E-02  3.5731533E-03  3.5731533E-03  1.2356475E-02  3.4600196E-03  1.2437046E-02  4.5335025E-03  2.0711710E-03
  4.6254557E-03  1.2783378E-02  3.5696686E-03  1.2721868E-02  3.6828056E-03  3.6828056E-03  1.2721868E-02  3.5696686E-03  1.2783378E-02  4.6254557E-03  2.1693652E-03
  4.7181040E-03  1.3129697E-02  3.6789741E-03  1.3086569E-02  3.7921111E-03  3.7921111E-03  1.3086569E-02  3.6789741E-03  1.3129697E-02  4.7181040E-03  2.2675582E-03
  0.0000000E+00  6.1713913E-03  1.3396073E-03  4.8966562E-03  1.4545531E-03  1.4545531E-03  4.8966562E-03  1.3396073E-03  6.1713913E-03  0.0000000E+00  1.9000134E-04
  0.0000000E+00  6.3508685E-03  1.4045721E-03  5.1548363E-03  1.5211840E-03  1.5211840E-03  5.1548363E-03  1.4045721E-03  6.3508685E-03  0.0000000E+00  2.2135977E-04
  0.0000000E+00  6.5403299E-03  1.4703660E-03  5.4121848E-03  1.5886420E-03  1.5886420E-03  5.4121848E-03  1.4703660E-03  6.5403299E-03  0.0000000E+00  2.5867053E-04
  0.0000000E+00  6.7314582E-03  1.5369920E-03  5.6678684E-03  1.6573502E-03  1.6573502E-03  5.6678684E-03  1.5369920E-03  6.7314582E-03  0.0000000E+00  2.9931111E-04
  0.0000000E+00  6.9313617E-03  1.6061183E-03  5.9260525E-03  1.7273081E-03  1.7273081E-03  5.9260525E-03  1.6061183E-03  6.9313617E-03  0.0000000E+00  3.4390818E-04
  0.0000000E+00  7.1399831E-03  1.6781578E-03  6.1958920E-03  1.8005994E-03  1.8005994E-03  6.1958920E-03  1.6781578E-03  7.1399831E-03  0.0000000E+00  3.9191931E-04
  0.0000000E+00  7.3490057E-03  1.7481136E-03  6.4549024E-03  1.8718032E-03  1.8718032E-03  6.4549024E-03  1.7481136E-03  7.3490057E-03  0.0000000E+00  4.4059419E-04
  0.0000000E+00  7.5709473E-03  1.8214025E-03  6.7214107E-03  1.9459248E-03  1.9459248E-03  6.7214107E-03  1.8214025E-03  7.5709473E-03  0.0000000E+00  4.9197654E-04
  0.0000000E+00  7.5716104E-03  1.8216212E-03  6.7221969E-03  1.9461448E-03  1.9461448E-03  6.7221969E-03  1.8216212E-03  7.5716104E-03  0.0000000E+00  4.9212873E-04
  3.8046020E-03  7.8953634E-03  1.9267549E-03  7.1149394E-03  2.0529428E-03  2.0529428E-03  7.1149394E-03  1.9267549E-03  7.8953634E-03  3.8046020E-03  5.7441942E-04
  3.8658118E-03  8.2493007E-03  2.0387700E-03  7.5284277E-03  2.1662055E-03  2.1662055E-03  7.5284277E-03  2.0387700E-03  8.2493007E-03  3.8658118E-03  6.6402495E-04
  3.9349312E-03  8.6157616E-03  2.1566146E-03  7.9569043E-03  2.2848827E-03  2.2848827E-03  7.9569043E-03  2.1566146E-03  8.6157616E-03  3.9349312E-03  7.5939840E-04
  4.0078013E-03  8.9826246E-03  2.2740391E-03  8.3787510E-03  2.4035588E-03  2.4035588E-03  8.3787510E-03  2.2740391E-03  8.9826246E-03  4.0078013E-03  8.5562307E-04
  4.0844180E-03  9.3573973E-03  2.3918837E-03  8.8030624E-03  2.5222348E-03  2.5222348E-03  8.8030624E-03  2.3918837E-03  9.3573973E-03  4.0844180E-03  9.5377914E-04
  4.1643609E-03  9.7325764E-03  2.5109755E-03  9.2211753E-03  2.6417435E-03  2.6417435E-03  9.2211753E-03  2.5109755E-03  9.7325764E-03  4.1643609E-03  1.0532517E-03
  4.2488926E-03  1.0115705E-02  2.6329831E-03  9.6504847E-03  2.7645849E-03  2.7645849E-03  9.6504847E-03  2.6329831E-03  1.0115705E-02  4.2488926E-03  1.1565106E-03
  4.3359160E-03  1.0502946E-02  2.7549875E-03  1.0077728E-02  2.8874207E-03  2.8874207E-03  1.0077728E-02  2.7549875E-03  1.0502946E-02  4.3359160E-03  1.2603116E-03
  4.4258599E-03  1.0890241E-02  2.8782438E-03  1.0504125E-02  3.0110906E-03  3.0110906E-03  1.0504125E-02  2.8782438E-03  1.0890241E-02  4.4258599E-03  1.3653624E-03
  4.5182972E-03  1.1281647E-02  3.0023331E-03  1.0933453E-02  3.1355975E-03  3.1355975E-03  1.0933453E-02  3.0023331E-03  1.1281647E-02  4.5182972E-03  1.4723692E-03
  4.6132343E-03  1.1676839E-02  3.1268387E-03  1.1361540E-02  3.2605205E-03  3.2605205E-03  1.1361540E-02  3.1268387E-03  1.1676839E-02  4.6132343E-03  1.5802084E-03
  4.7098427E-03  1.2076173E-02  3.2530068E-03  1.1792936E-02  3.3871052E-03  3.3871052E-03  1.1792936E-02  3.2530068E-03  1.2076173E-02  4.7098427E-03  1.6893006E-03
  4.8093604E-03  1.2475528E-02  3.3795954E-03  1.2223496E-02  3.5136924E-03  3.5136924E-03  1.2223496E-02  3.3795954E-03  1.2475528E-02  4.8093604E-03  1.7996383E-03
  4.9105416E-03  1.2879036E-02  3.5065994E-03  1.2657000E-02  3.6415290E-03  3.6415290E-03  1.2657000E-02  3.5065994E-03  1.2879036E-02  4.9105416E-03  1.9112262E-03
  5.0129795E-03  1.3282560E-02  3.6344308E-03  1.3090073E-02  3.7689494E-03  3.7689494E-03  1.3090073E-02  3.6344308E-03  1.3282560E-02  5.0129795E-03  2.0244799E-03
  5.1174949E-03  1.3689800E-02  3.7631001E-03  1.3522328E-02  3.8980322E-03  3.8980322E-03  1.3522328E-02  3.7631001E-03  1.3689800E-02  5.1174949E-03  2.1381488E-03
  5.2236743E-03  1.4101208E-02  3.8921848E-03  1.3958289E-02  4.0275317E-03  4.0275317E-03  1.3958289E-02  3.8921848E-03  1.4101208E-02  5.2236743E-03  2.2530657E-03
  5.3306919E-03  1.4508895E-02  4.0212697E-03  1.4393433E-02  4.1570314E-03  4.1570314E-03  1.4393433E-02  4.0212697E-03  1.4508895E-02  5.3306919E-03  2.3684027E-03
  5.4402030E-03  1.4924456E-02  4.1520235E-03  1.4827770E-02  4.2877840E-03  4.2877840E-03  1.4827770E-02  4.1520235E-03  1.4924456E-02  5.4402030E-03  2.4854053E-03
  5.5505469E-03  1.5340054E-02  4.2836024E-03  1.5266242E-02  4.4193668E-03  4.4193668E-03  1.5266242E-02  4.2836024E-03  1.5340054E-02  5.5505469E-03  2.6032382E-03
  5.6617248E-03  1.5755636E-02  4.4147689E-03  1.5703882E-02  4.5505333E-03  4.5505333E-03  1.5703882E-02  4.4147689E-03  1.5755636E-02  5.6617248E-03  2.7210698E-03
  0.0000000E+00  6.5142464E-03  1.4140300E-03  5.1686926E-03  1.5353616E-03  1.5353616E-03  5.1686926E-03  1.4140300E-03  6.5142464E-03  0.0000000E+00  2.0055697E-04
  0.0000000E+00  6.7036946E-03  1.4826039E-03  5.4412161E-03  1.6056942E-03  1.6056942E-03  5.4412161E-03  1.4826039E-03  6.7036946E-03  0.0000000E+00  2.3365753E-04
  0.0000000E+00  6.9036815E-03  1.5520530E-03  5.7128618E-03  1.6768999E-03  1.6768999E-03  5.7128618E-03  1.5520530E-03  6.9036815E-03  0.0000000E+00  2.7304111E-04
  0.0000000E+00  7.1054281E-03  1.6223805E-03  5.9827500E-03  1.7494252E-03  1.7494252E-03  5.9827500E-03  1.6223805E-03  7.1054281E-03  0.0000000E+00  3.1593950E-04
  0.0000000E+00  7.3164373E-03  1.6953471E-03  6.2552777E-03  1.8232696E-03  1.8232696E-03  6.2552777E-03  1.6953471E-03  7.3164373E-03  0.0000000E+00  3.6301419E-04
  0.0000000E+00  7.5366488E-03  1.7713888E-03  6.5401082E-03  1.9006327E-03  1.9006327E-03  6.5401082E-03  1.7713888E-03  7.5366488E-03  0.0000000E+00  4.1369260E-04
  0.0000000E+00  7.7572838E-03  1.8452311E-03  6.8135081E-03  1.9757922E-03  1.9757922E-03  6.8135081E-03  1.8452311E-03  7.7572838E-03  0.0000000E+00  4.6507164E-04
  0.0000000E+00  7.9915555E-03  1.9225916E-03  7.0948224E-03  2.0540318E-03  2.0540318E-03  7.0948224E-03  1.9225916E-03  7.9915555E-03  0.0000000E+00  5.1930857E-04
  0.0000000E+00  7.9922554E-03  1.9228223E-03  7.0956523E-03  2.0542639E-03  2.0542639E-03  7.0956523E-03  1.9228223E-03  7.9922554E-03  0.0000000E+00  5.1946921E-04
  4.0159687E-03  8.3339947E-03  2.0337969E-03  7.5102138E-03  2.1669951E-03  2.1669951E-03  7.5102138E-03  2.0337969E-03  8.3339947E-03  4.0159687E-03  6.0633161E-04
  4.0805792E-03  8.7075952E-03  2.1520350E-03  7.9466737E-03  2.2865502E-03  2.2865502E-03  7.9466737E-03  2.1520350E-03  8.7075952E-03  4.0805792E-03  7.0091522E-04
  4.1535385E-03  9.0944150E-03  2.2764266E-03  8.3989546E-03  2.4118207E-03  2.4118207E-03  8.3989546E-03  2.2764266E-03  9.0944150E-03  4.1535385E-03  8.0158720E-04
  4.2304570E-03  9.4816593E-03  2.4003746E-03  8.8442371E-03  2.5370899E-03  2.5370899E-03  8.8442371E-03  2.4003746E-03  9.4816593E-03  4.2304570E-03  9.0315769E-04
  4.3113301E-03  9.8772527E-03  2.5247661E-03  9.2921214E-03  2.6623589E-03  2.6623589E-03  9.2921214E-03  2.5247661E-03  9.8772527E-03  4.3113301E-03  1.0067669E-03
  4.3957143E-03  1.0273275E-02  2.6504742E-03  9.7334628E-03  2.7885071E-03  2.7885071E-03  9.7334628E-03  2.6504742E-03  1.0273275E-02  4.3957143E-03  1.1117657E-03
  4.4849422E-03  1.0677688E-02  2.7792600E-03  1.0186623E-02  2.9181729E-03  2.9181729E-03  1.0186623E-02  2.7792600E-03  1.0677688E-02  4.4849422E-03  1.2207612E-03
  4.5768002E-03  1.1086443E-02  2.9080423E-03  1.0637602E-02  3.0478329E-03  3.0478329E-03  1.0637602E-02  2.9080423E-03  1.1086443E-02  4.5768002E-03  1.3303289E-03
  4.6717410E-03  1.1495254E-02  3.0381463E-03  1.1087687E-02  3.1783734E-03  3.1783734E-03  1.1087687E-02  3.0381463E-03  1.1495254E-02  4.6717410E-03  1.4412158E-03
  4.7693137E-03  1.1908405E-02  3.1691294E-03  1.1540867E-02  3.3097973E-03  3.3097973E-03  1.1540867E-02  3.1691294E-03  1.1908405E-02  4.7693137E-03  1.5541675E-03
  4.8695251E-03  1.2325552E-02  3.3005519E-03  1.1992736E-02  3.4416606E-03  3.4416606E-03  1.1992736E-02  3.3005519E-03  1.2325552E-02  4.8695251E-03  1.6679977E-03
  4.9715007E-03  1.2747071E-02  3.4337294E-03  1.2448099E-02  3.5752777E-03  3.5752777E-03  1.2448099E-02  3.4337294E-03  1.2747071E-02  4.9715007E-03  1.7831507E-03
  5.0765471E-03  1.3168613E-02  3.5673507E-03  1.2902579E-02  3.7088976E-03  3.7088976E-03  1.2902579E-02  3.5673507E-03  1.3168613E-02  5.0765471E-03  1.8996182E-03
  5.1833494E-03  1.3594538E-02  3.7014105E-03  1.3360166E-02  3.8438361E-03  3.8438361E-03  1.3360166E-02  3.7014105E-03  1.3594538E-02  5.1833494E-03  2.0174055E-03
  5.2914783E-03  1.4020480E-02  3.8363436E-03  1.3817300E-02  3.9783354E-03  3.9783354E-03  1.3817300E-02  3.8363436E-03  1.4020480E-02  5.2914783E-03  2.1369510E-03
  5.4018001E-03  1.4450345E-02  3.9721612E-03  1.4273569E-02  4.1145896E-03  4.1145896E-03  1.4273569E-02  3.9721612E-03  1.4450345E-02  5.4018001E-03  2.2569349E-03
  5.5138785E-03  1.4884609E-02  4.1084173E-03  1.4733750E-02  4.2512834E-03  4.2512834E-03  1.4733750E-02  4.1084173E-03  1.4884609E-02  5.5138785E-03  2.3782360E-03
  5.6268414E-03  1.5314945E-02  4.2446735E-03  1.5193068E-02  4.3879776E-03  4.3879776E-03  1.5193068E-02  4.2446735E-03  1.5314945E-02  5.6268414E-03  2.4999807E-03
  5.7424365E-03  1.5753592E-02  4.3826915E-03  1.5651535E-02  4.5259942E-03  4.5259942E-03  1.5651535E-02  4.3826915E-03  1.5753592E-02  5.7424365E-03  2.6234833E-03
  5.8589106E-03  1.6192279E-02  4.5215803E-03  1.6114366E-02  4.6648871E-03  4.6648871E-03  1.6114366E-02  4.5215803E-03  1.6192279E-02  5.8589106E-03  2.7478626E-03
  5.9762650E-03  1.6630949E-02  4.6600339E-03  1.6576320E-02  4.8033407E-03  4.8033407E-03  1.6576320E-02  4.6600339E-03  1.6630949E-02  5.9762650E-03  2.8722404E-03
  0.0000000E+00  6.7199595E-03  1.4586835E-03  5.3319145E-03  1.5838467E-03  1.5838467E-03  5.3319145E-03  1.4586835E-03  6.7199595E-03  0.0000000E+00  2.0689035E-04
  0.0000000E+00  6.9153902E-03  1.5294230E-03  5.6130440E-03  1.6564003E-03  1.6564003E-03  5.6130440E-03  1.5294230E-03  6.9153902E-03  0.0000000E+00  2.4103619E-04
  0.0000000E+00  7.1216925E-03  1.6010652E-03  5.8932679E-03  1.7298546E-03  1.7298546E-03  5.8932679E-03  1.6010652E-03  7.1216925E-03  0.0000000E+00  2.8166347E-04
  0.0000000E+00  7.3298100E-03  1.6736135E-03  6.1716790E-03  1.8046702E-03  1.8046702E-03  6.1716790E-03  1.6736135E-03  7.3298100E-03  0.0000000E+00  3.2591654E-04
  0.0000000E+00  7.5474827E-03  1.7488844E-03  6.4528127E-03  1.8808466E-03  1.8808466E-03  6.4528127E-03  1.7488844E-03  7.5474827E-03  0.0000000E+00  3.7447780E-04
  0.0000000E+00  7.7746482E-03  1.8273274E-03  6.7466379E-03  1.9606527E-03  1.9606527E-03  6.7466379E-03  1.8273274E-03  7.7746482E-03  0.0000000E+00  4.2675658E-04
  0.0000000E+00  8.0022507E-03  1.9035015E-03  7.0286715E-03  2.0381857E-03  2.0381857E-03  7.0286715E-03  1.9035015E-03  8.0022507E-03  0.0000000E+00  4.7975812E-04
  0.0000000E+00  8.2439204E-03  1.9833050E-03  7.3188694E-03  2.1188959E-03  2.1188959E-03  7.3188694E-03  1.9833050E-03  8.2439204E-03  0.0000000E+00  5.3570779E-04
  0.0000000E+00  8.2446424E-03  1.9835430E-03  7.3197255E-03  2.1191354E-03  2.1191354E-03  7.3197255E-03  1.9835430E-03  8.2446424E-03  0.0000000E+00  5.3587351E-04
  4.1427888E-03  8.5971735E-03  2.0980220E-03  7.7473784E-03  2.2354265E-03  2.2354265E-03  7.7473784E-03  2.0980220E-03  8.5971735E-03  4.1427888E-03  6.2547892E-04
  4.2094396E-03  8.9825719E-03  2.2199940E-03  8.1976213E-03  2.3587571E-03  2.3587571E-03  8.1976213E-03  2.2199940E-03  8.9825719E-03  4.2094396E-03  7.2304939E-04
  4.2847029E-03  9.3816070E-03  2.3483137E-03  8.6641847E-03  2.4879834E-03  2.4879834E-03  8.6641847E-03  2.3483137E-03  9.3816070E-03  4.2847029E-03  8.2690048E-04
  4.3640503E-03  9.7810801E-03  2.4761759E-03  9.1235288E-03  2.6172085E-03  2.6172085E-03  9.1235288E-03  2.4761759E-03  9.7810801E-03  4.3640503E-03  9.3167845E-04
  4.4474774E-03  1.0189166E-02  2.6044955E-03  9.5855568E-03  2.7464334E-03  2.7464334E-03  9.5855568E-03  2.6044955E-03  1.0189166E-02  4.4474774E-03  1.0385595E-03
  4.5345263E-03  1.0597694E-02  2.7341733E-03  1.0040835E-02  2.8765652E-03  2.8765652E-03  1.0040835E-02  2.7341733E-03  1.0597694E-02  4.5345263E-03  1.1468741E-03
  4.6265720E-03  1.1014879E-02  2.8670261E-03  1.0508306E-02  3.0103258E-03  3.0103258E-03  1.0508306E-02  2.8670261E-03  1.1014879E-02  4.6265720E-03  1.2593116E-03
  4.7213307E-03  1.1436541E-02  2.9998753E-03  1.0973526E-02  3.1440803E-03  3.1440803E-03  1.0973526E-02  2.9998753E-03  1.1436541E-02  4.7213307E-03  1.3723393E-03
  4.8192697E-03  1.1858262E-02  3.1340877E-03  1.1437825E-02  3.2787431E-03  3.2787431E-03  1.1437825E-02  3.1340877E-03  1.1858262E-02  4.8192697E-03  1.4867279E-03
  4.9199236E-03  1.2284460E-02  3.2692072E-03  1.1905315E-02  3.4143173E-03  3.4143173E-03  1.1905315E-02  3.2692072E-03  1.2284460E-02  4.9199236E-03  1.6032465E-03
  5.0232996E-03  1.2714780E-02  3.4047799E-03  1.2371454E-02  3.5503446E-03  3.5503446E-03  1.2371454E-02  3.4047799E-03  1.2714780E-02  5.0232996E-03  1.7206714E-03
  5.1284954E-03  1.3149610E-02  3.5421630E-03  1.2841197E-02  3.6881812E-03  3.6881812E-03  1.2841197E-02  3.5421630E-03  1.3149610E-02  5.1284954E-03  1.8394607E-03
  5.2368591E-03  1.3584463E-02  3.6800039E-03  1.3310028E-02  3.8260206E-03  3.8260206E-03  1.3310028E-02  3.6800039E-03  1.3584463E-02  5.2368591E-03  1.9596061E-03
  5.3470342E-03  1.4023839E-02  3.8182972E-03  1.3782066E-02  3.9652204E-03  3.9652204E-03  1.3782066E-02  3.8182972E-03  1.4023839E-02  5.3470342E-03  2.0811130E-03
  5.4585777E-03  1.4463232E-02  3.9574913E-03  1.4253635E-02  4.1039671E-03  4.1039671E-03  1.4253635E-02  3.9574913E-03  1.4463232E-02  5.4585777E-03  2.2044337E-03
  5.5723833E-03  1.4906671E-02  4.0975979E-03  1.4724313E-02  4.2445240E-03  4.2445240E-03  1.4724313E-02  4.0975979E-03  1.4906671E-02  5.5723833E-03  2.3282065E-03
  5.6880009E-03  1.5354649E-02  4.2381568E-03  1.5199026E-02  4.3855345E-03  4.3855345E-03  1.5199026E-02  4.2381568E-03  1.5354649E-02  5.6880009E-03  2.4533382E-03
  5.8045312E-03  1.5798575E-02  4.3787159E-03  1.5672849E-02  4.5265453E-03  4.5265453E-03  1.5672849E-02  4.3787159E-03  1.5798575E-02  5.8045312E-03  2.5789274E-03
  5.9237766E-03  1.6251074E-02  4.5210923E-03  1.6145794E-02  4.6689203E-03  4.6689203E-03  1.6145794E-02  4.5210923E-03  1.6251074E-02  5.9237766E-03  2.7063302E-03
  6.0439288E-03  1.6703614E-02  4.6643670E-03  1.6623241E-02  4.8121993E-03  4.8121993E-03  1.6623241E-02  4.6643670E-03  1.6703614E-02  6.0439288E-03  2.8346372E-03
  6.1649892E-03  1.7156137E-02  4.8071928E-03  1.7099783E-02  4.9550251E-03  4.9550251E-03  1.7099783E-02  4.8071928E-03  1.7156137E-02  6.1649892E-03  2.9629427E-03
  0.0000000E+00  6.8571015E-03  1.4884526E-03  5.4407291E-03  1.6161701E-03  1.6161701E-03  5.4407291E-03  1.4884526E-03  6.8571015E-03  0.0000000E+00  2.1111260E-04
  0.0000000E+00  7.0565206E-03  1.5606357E-03  5.7275959E-03  1.6902044E-03  1.6902044E-03  5.7275959E-03  1.5606357E-03  7.0565206E-03  0.0000000E+00  2.4595530E-04
  0.0000000E+00  7.2670332E-03  1.6337400E-03  6.0135387E-03  1.7651578E-03  1.7651578E-03  6.0135387E-03  1.6337400E-03  7.2670332E-03  0.0000000E+00  2.8741170E-04
  0.0000000E+00  7.4793980E-03  1.7077689E-03  6.2976316E-03  1.8415002E-03  1.8415002E-03  6.2976316E-03  1.7077689E-03  7.4793980E-03  0.0000000E+00  3.3256790E-04
  0.0000000E+00  7.7015130E-03  1.7845759E-03  6.5845028E-03  1.9192312E-03  1.9192312E-03  6.5845028E-03  1.7845759E-03  7.7015130E-03  0.0000000E+00  3.8212020E-04
  0.0000000E+00  7.9333145E-03  1.8646198E-03  6.8843244E-03  2.0006660E-03  2.0006660E-03  6.8843244E-03  1.8646198E-03  7.9333145E-03  0.0000000E+00  4.3546590E-04
  0.0000000E+00  8.1655619E-03  1.9423485E-03  7.1721138E-03  2.0797813E-03  2.0797813E-03  7.1721138E-03  1.9423485E-03  8.1655619E-03  0.0000000E+00  4.8954910E-04
  0.0000000E+00  8.4121637E-03  2.0237806E-03  7.4682341E-03  2.1621387E-03  2.1621387E-03  7.4682341E-03  2.0237806E-03  8.4121637E-03  0.0000000E+00  5.4664060E-04
  0.0000000E+00  8.4129004E-03  2.0240235E-03  7.4691077E-03  2.1623831E-03  2.1623831E-03  7.4691077E-03  2.0240235E-03  8.4129004E-03  0.0000000E+00  5.4680970E-04
  4.2273355E-03  8.7726260E-03  2.1408388E-03  7.9054882E-03  2.2810475E-03  2.2810475E-03  7.9054882E-03  2.1408388E-03  8.7726260E-03  4.2273355E-03  6.3824380E-04
  4.2953465E-03  9.1658897E-03  2.2653000E-03  8.3649197E-03  2.4068950E-03  2.4068950E-03  8.3649197E-03  2.2653000E-03  9.1658897E-03  4.2953465E-03  7.3780550E-04
  4.3721458E-03  9.5730684E-03  2.3962385E-03  8.8410048E-03  2.5387586E-03  2.5387586E-03  8.8410048E-03  2.3962385E-03  9.5730684E-03  4.3721458E-03  8.4377600E-04
  4.4531126E-03  9.9806940E-03  2.5267101E-03  9.3097233E-03  2.6706209E-03  2.6706209E-03  9.3097233E-03  2.5267101E-03  9.9806940E-03  4.4531126E-03  9.5069230E-04
  4.5382422E-03  1.0397108E-02  2.6576485E-03  9.7811804E-03  2.8024831E-03  2.8024831E-03  9.7811804E-03  2.6576485E-03  1.0397108E-02  4.5382422E-03  1.0597546E-03
  4.6270677E-03  1.0813974E-02  2.7899728E-03  1.0245750E-02  2.9352706E-03  2.9352706E-03  1.0245750E-02  2.7899728E-03  1.0813974E-02  4.6270677E-03  1.1702797E-03
  4.7209918E-03  1.1239672E-02  2.9255368E-03  1.0722761E-02  3.0717610E-03  3.0717610E-03  1.0722761E-02  2.9255368E-03  1.1239672E-02  4.7209918E-03  1.2850118E-03
  4.8176844E-03  1.1669940E-02  3.0610972E-03  1.1197475E-02  3.2082452E-03  3.2082452E-03  1.1197475E-02  3.0610972E-03  1.1669940E-02  4.8176844E-03  1.4003462E-03
  4.9176221E-03  1.2100268E-02  3.1980487E-03  1.1671250E-02  3.3456562E-03  3.3456562E-03  1.1671250E-02  3.1980487E-03  1.2100268E-02  4.9176221E-03  1.5170693E-03
  5.0203302E-03  1.2535163E-02  3.3359257E-03  1.2148281E-02  3.4839972E-03  3.4839972E-03  1.2148281E-02  3.3359257E-03  1.2535163E-02  5.0203302E-03  1.6359658E-03
  5.1258159E-03  1.2974266E-02  3.4742652E-03  1.2623933E-02  3.6228006E-03  3.6228006E-03  1.2623933E-02  3.4742652E-03  1.2974266E-02  5.1258159E-03  1.7557871E-03
  5.2331586E-03  1.3417970E-02  3.6144520E-03  1.3103262E-02  3.7634502E-03  3.7634502E-03  1.3103262E-02  3.6144520E-03  1.3417970E-02  5.2331586E-03  1.8770007E-03
  5.3437338E-03  1.3861697E-02  3.7551060E-03  1.3581662E-02  3.9041027E-03  3.9041027E-03  1.3581662E-02  3.7551060E-03  1.3861697E-02  5.3437338E-03  1.9995981E-03
  5.4561573E-03  1.4310040E-02  3.8962216E-03  1.4063333E-02  4.0461433E-03  4.0461433E-03  1.4063333E-02  3.8962216E-03  1.4310040E-02  5.4561573E-03  2.1235847E-03
  5.5699772E-03  1.4758400E-02  4.0382564E-03  1.4544526E-02  4.1877215E-03  4.1877215E-03  1.4544526E-02  4.0382564E-03  1.4758400E-02  5.5699772E-03  2.2494221E-03
  5.6861054E-03  1.5210889E-02  4.1812223E-03  1.5024809E-02  4.3311469E-03  4.3311469E-03  1.5024809E-02  4.1812223E-03  1.5210889E-02  5.6861054E-03  2.3757209E-03
  5.8040826E-03  1.5668009E-02  4.3246498E-03  1.5509210E-02  4.4750352E-03  4.4750352E-03  1.5509210E-02  4.3246498E-03  1.5668009E-02  5.8040826E-03  2.5034063E-03
  5.9229910E-03  1.6120995E-02  4.4680774E-03  1.5992703E-02  4.6189238E-03  4.6189238E-03  1.5992703E-02  4.4680774E-03  1.6120995E-02  5.9229910E-03  2.6315586E-03
  6.0446700E-03  1.6582729E-02  4.6133595E-03  1.6475300E-02  4.7642044E-03  4.7642044E-03  1.6475300E-02  4.6133595E-03  1.6582729E-02  6.0446700E-03  2.7615614E-03
  6.1672743E-03  1.7044504E-02  4.7595582E-03  1.6962491E-02  4.9104075E-03  4.9104075E-03  1.6962491E-02  4.7595582E-03  1.7044504E-02  6.1672743E-03  2.8924869E-03
  6.2908053E-03  1.7506262E-02  4.9052988E-03  1.7448758E-02  5.0561481E-03  5.0561481E-03  1.7448758E-02  4.9052988E-03  1.7506262E-02  6.2908053E-03  3.0234109E-03
  0.0000000E+00  6.5794813E-03  1.4628481E-03  5.3634343E-03  1.5962541E-03  1.5962541E-03  5.3634343E-03  1.4628481E-03  6.5794813E-03  0.0000000E+00  2.2396820E-04
  0.0000000E+00  6.7759986E-03  1.5346821E-03  5.6471786E-03  1.6701405E-03  1.6701405E-03  5.6471786E-03  1.5346821E-03  6.7759986E-03  0.0000000E+00  2.5921810E-04
  0.0000000E+00  6.9807255E-03  1.6070292E-03  5.9298967E-03  1.7440269E-03  1.7440269E-03  5.9298967E-03  1.6070292E-03  6.9807255E-03  0.0000000E+00  2.9985560E-04
  0.0000000E+00  7.1885310E-03  1.6798894E-03  6.2105624E-03  1.8189395E-03  1.8189395E-03  6.2105624E-03  1.6798894E-03  7.1885310E-03  0.0000000E+00  3.4362310E-04
  0.0000000E+00  7.4122426E-03  1.7553151E-03  6.4953329E-03  1.8953914E-03  1.8953914E-03  6.4953329E-03  1.7553151E-03  7.4122426E-03  0.0000000E+00  3.9139270E-04
  0.0000000E+00  7.6415983E-03  1.8338194E-03  6.7903654E-03  1.9754350E-03  1.9754350E-03  6.7903654E-03  1.8338194E-03  7.6415983E-03  0.0000000E+00  4.4265140E-04
  0.0000000E+00  7.8668492E-03  1.9097582E-03  7.0735966E-03  2.0524000E-03  2.0524000E-03  7.0735966E-03  1.9097582E-03  7.8668492E-03  0.0000000E+00  4.9365350E-04
  0.0000000E+00  8.1074931E-03  1.9892887E-03  7.3660636E-03  2.1329567E-03  2.1329567E-03  7.3660636E-03  1.9892887E-03  8.1074931E-03  0.0000000E+00  5.4799080E-04
  0.0000000E+00  8.1082202E-03  1.9895262E-03  7.3669290E-03  2.1331977E-03  2.1331977E-03  7.3669290E-03  1.9895262E-03  8.1082202E-03  0.0000000E+00  5.4815390E-04
  4.0540031E-03  8.4687155E-03  2.1042231E-03  7.7986069E-03  2.2494304E-03  2.2494304E-03  7.7986069E-03  2.1042231E-03  8.4687155E-03  4.0540031E-03  6.3414030E-04
  4.1191668E-03  8.8509750E-03  2.2258278E-03  8.2501349E-03  2.3720613E-03  2.3720613E-03  8.2501349E-03  2.2258278E-03  8.8509750E-03  4.1191668E-03  7.2803250E-04
  4.1920270E-03  9.2537585E-03  2.3535897E-03  8.7150035E-03  2.5008494E-03  2.5008494E-03  8.7150035E-03  2.3535897E-03  9.2537585E-03  4.1920270E-03  8.2703510E-04
  4.2695051E-03  9.6570551E-03  2.4803254E-03  9.1778197E-03  2.6291244E-03  2.6291244E-03  9.1778197E-03  2.4803254E-03  9.6570551E-03  4.2695051E-03  9.2712040E-04
  4.3510880E-03  1.0065483E-02  2.6080873E-03  9.6380704E-03  2.7573994E-03  2.7573994E-03  9.6380704E-03  2.6080873E-03  1.0065483E-02  4.3510880E-03  1.0292786E-03
  4.4352364E-03  1.0474423E-02  2.7368754E-03  1.0101913E-02  2.8867006E-03  2.8867006E-03  1.0101913E-02  2.7368754E-03  1.0474423E-02  4.4352364E-03  1.1328735E-03
  4.5260551E-03  1.0898244E-02  2.8687421E-03  1.0568834E-02  3.0195935E-03  3.0195935E-03  1.0568834E-02  2.8687421E-03  1.0898244E-02  4.5260551E-03  1.2398035E-03
  4.6184131E-03  1.1317447E-02  3.0000957E-03  1.1034729E-02  3.1514602E-03  3.1514602E-03  1.1034729E-02  3.0000957E-03  1.1317447E-02  4.6184131E-03  1.3475545E-03
  4.7148759E-03  1.1746911E-02  3.1329886E-03  1.1499084E-02  3.2843531E-03  3.2843531E-03  1.1499084E-02  3.1329886E-03  1.1746911E-02  4.7148759E-03  1.4566909E-03
  4.8133911E-03  1.2170732E-02  3.2669077E-03  1.1967544E-02  3.4187853E-03  3.4187853E-03  1.1967544E-02  3.2669077E-03  1.2170732E-02  4.8133911E-03  1.5675205E-03
  4.9144718E-03  1.2605328E-02  3.4013399E-03  1.2439596E-02  3.5537306E-03  3.5537306E-03  1.2439596E-02  3.4013399E-03  1.2605328E-02  4.9144718E-03  1.6793763E-03
  5.0186311E-03  1.3039923E-02  3.5367983E-03  1.2906004E-02  3.6897021E-03  3.6897021E-03  1.2906004E-02  3.5367983E-03  1.3039923E-02  5.0186311E-03  1.7932845E-03
  5.1248428E-03  1.3479137E-02  3.6732829E-03  1.3376004E-02  3.8261867E-03  3.8261867E-03  1.3376004E-02  3.6732829E-03  1.3479137E-02  5.1248428E-03  1.9077058E-03
  5.2325938E-03  1.3918864E-02  3.8102806E-03  1.3850621E-02  3.9636975E-03  3.9636975E-03  1.3850621E-02  3.8102806E-03  1.3918864E-02  5.2325938E-03  2.0236664E-03
  5.3429103E-03  1.4363721E-02  3.9472783E-03  1.4324726E-02  4.1012083E-03  4.1012083E-03  1.4324726E-02  3.9472783E-03  1.4363721E-02  5.3429103E-03  2.1411663E-03
  5.4547661E-03  1.4808066E-02  4.0858153E-03  1.4797804E-02  4.2397453E-03  4.2397453E-03  1.4797804E-02  4.0858153E-03  1.4808066E-02  5.4547661E-03  2.2591793E-03
  5.5681612E-03  1.5252924E-02  4.2248654E-03  1.5270369E-02  4.3787954E-03  4.3787954E-03  1.5270369E-02  4.2248654E-03  1.5252924E-02  5.5681612E-03  2.3782185E-03
  5.6836087E-03  1.5702912E-02  4.3639155E-03  1.5742421E-02  4.5178455E-03  4.5178455E-03  1.5742421E-02  4.3639155E-03  1.5702912E-02  5.6836087E-03  2.4982839E-03
  5.8005955E-03  1.6152901E-02  4.5050180E-03  1.6218578E-02  4.6589480E-03  4.6589480E-03  1.6218578E-02  4.5050180E-03  1.6152901E-02  5.8005955E-03  2.6204017E-03
  5.9186085E-03  1.6608021E-02  4.6456074E-03  1.6694735E-02  4.8000505E-03  4.8000505E-03  1.6694735E-02  4.6456074E-03  1.6608021E-02  5.9186085E-03  2.7425195E-03
  6.0376477E-03  1.7063141E-02  4.7867099E-03  1.7170378E-02  4.9411530E-03  4.9411530E-03  1.7170378E-02  4.7867099E-03  1.7063141E-02  6.0376477E-03  2.8651504E-03
  0.0000000E+00  6.2959850E-03  1.4364974E-03  5.2848720E-03  1.5755610E-03  1.5755610E-03  5.2848720E-03  1.4364974E-03  6.2959850E-03  0.0000000E+00  2.3494010E-04
  0.0000000E+00  6.4888760E-03  1.5065982E-03  5.5653890E-03  1.6478240E-03  1.6478240E-03  5.5653890E-03  1.5065982E-03  6.4888760E-03  0.0000000E+00  2.7010430E-04
  0.0000000E+00  6.6903020E-03  1.5782922E-03  5.8441990E-03  1.7212250E-03  1.7212250E-03  5.8441990E-03  1.5782922E-03  6.6903020E-03  0.0000000E+00  3.0970670E-04
  0.0000000E+00  6.8962800E-03  1.6501569E-03  6.1201640E-03  1.7946260E-03  1.7946260E-03  6.1201640E-03  1.6501569E-03  6.8962800E-03  0.0000000E+00  3.5215410E-04
  0.0000000E+00  7.1125000E-03  1.7235010E-03  6.4012500E-03  1.8697340E-03  1.8697340E-03  6.4012500E-03  1.7235010E-03  7.1125000E-03  0.0000000E+00  3.9756030E-04
  0.0000000E+00  7.3418070E-03  1.8003160E-03  6.6903020E-03  1.9471180E-03  1.9471180E-03  6.6903020E-03  1.8003160E-03  7.3418070E-03  0.0000000E+00  4.4615290E-04
  0.0000000E+00  7.5671310E-03  1.8748550E-03  6.9691120E-03  2.0227950E-03  2.0227950E-03  6.9691120E-03  1.8748550E-03  7.5671310E-03  0.0000000E+00  4.9417650E-04
  0.0000000E+00  7.8044040E-03  1.9522390E-03  7.2575950E-03  2.1013170E-03  2.1013170E-03  7.2575950E-03  1.9522390E-03  7.8044040E-03  0.0000000E+00  5.4555720E-04
  0.0000000E+00  7.8051123E-03  1.9524682E-03  7.2584487E-03  2.1015489E-03  2.1015489E-03  7.2584487E-03  1.9524682E-03  7.8051123E-03  0.0000000E+00  5.4571230E-04
  3.8726140E-03  8.1571840E-03  2.0649010E-03  7.6792240E-03  2.2151170E-03  2.2151170E-03  7.6792240E-03  2.0649010E-03  8.1571840E-03  3.8726140E-03  6.2618450E-04
  3.9346350E-03  8.5338620E-03  2.1832530E-03  8.1281650E-03  2.3346070E-03  2.3346070E-03  8.1281650E-03  2.1832530E-03  8.5338620E-03  3.9346350E-03  7.1400400E-04
  4.0040530E-03  8.9270410E-03  2.3072950E-03  8.5867790E-03  2.4597870E-03  2.4597870E-03  8.5867790E-03  2.3072950E-03  8.9270410E-03  4.0040530E-03  8.0672250E-04
  4.0774540E-03  9.3270480E-03  2.4313370E-03  9.0374270E-03  2.5843980E-03  2.5843980E-03  9.0374270E-03  2.4313370E-03  9.3270480E-03  4.0774540E-03  8.9981660E-04
  4.1554070E-03  9.7270550E-03  2.5553790E-03  9.4914890E-03  2.7090090E-03  2.7090090E-03  9.4914890E-03  2.5553790E-03  9.7270550E-03  4.1554070E-03  9.9506720E-04
  4.2367740E-03  1.0133321E-02  2.6805590E-03  9.9432750E-03  2.8347580E-03  2.8347580E-03  9.9432750E-03  2.6805590E-03  1.0133321E-02  4.2367740E-03  1.0914558E-03
  4.3232620E-03  1.0545277E-02  2.8085840E-03  1.0405872E-02  2.9633520E-03  2.9633520E-03  1.0405872E-02  2.8085840E-03  1.0545277E-02  4.3232620E-03  1.1913722E-03
  4.4125950E-03  1.0962923E-02  2.9366090E-03  1.0861072E-02  3.0919460E-03  3.0919460E-03  1.0861072E-02  2.9366090E-03  1.0962923E-02  4.4125950E-03  1.2919714E-03
  4.5047730E-03  1.1381138E-02  3.0652030E-03  1.1320824E-02  3.2211090E-03  3.2211090E-03  1.1320824E-02  3.0652030E-03  1.1381138E-02  4.5047730E-03  1.3937655E-03
  4.6003650E-03  1.1805043E-02  3.1949350E-03  1.1779438E-02  3.3508410E-03  3.3508410E-03  1.1779438E-02  3.1949350E-03  1.1805043E-02  4.6003650E-03  1.4970390E-03
  4.6976640E-03  1.2228948E-02  3.3252360E-03  1.2242604E-02  3.4811420E-03  3.4811420E-03  1.2242604E-02  3.3252360E-03  1.2228948E-02  4.6976640E-03  1.6017350E-03
  4.7972390E-03  1.2658543E-02  3.4566750E-03  1.2698942E-02  3.6131500E-03  3.6131500E-03  1.2698942E-02  3.4566750E-03  1.2658543E-02  4.7972390E-03  1.7075690E-03
  4.8996590E-03  1.3088138E-02  3.5881140E-03  1.3166091E-02  3.7451580E-03  3.7451580E-03  1.3166091E-02  3.5881140E-03  1.3088138E-02  4.8996590E-03  1.8145410E-03
  5.0043550E-03  1.3518302E-02  3.7206910E-03  1.3626981E-02  3.8777350E-03  3.8777350E-03  1.3626981E-02  3.7206910E-03  1.3518302E-02  5.0043550E-03  1.9226510E-03
  5.1096200E-03  1.3954156E-02  3.8544060E-03  1.4092423E-02  4.0108810E-03  4.0108810E-03  1.4092423E-02  3.8544060E-03  1.3954156E-02  5.1096200E-03  2.0318990E-03
  5.2177300E-03  1.4395700E-02  3.9881210E-03  1.4551606E-02  4.1451650E-03  4.1451650E-03  1.4551606E-02  3.9881210E-03  1.4395700E-02  5.2177300E-03  2.1422850E-03
  5.3275470E-03  1.4831554E-02  4.1229740E-03  1.5022169E-02  4.2800180E-03  4.2800180E-03  1.5022169E-02  4.1229740E-03  1.4831554E-02  5.3275470E-03  2.2538090E-03
  5.4385020E-03  1.5273098E-02  4.2578270E-03  1.5485904E-02  4.4148710E-03  4.4148710E-03  1.5485904E-02  4.2578270E-03  1.5273098E-02  5.4385020E-03  2.3653330E-03
  5.5517330E-03  1.5720332E-02  4.3932490E-03  1.5949639E-02  4.5508620E-03  4.5508620E-03  1.5949639E-02  4.3932490E-03  1.5720332E-02  5.5517330E-03  2.4791330E-03
  5.6661020E-03  1.6162445E-02  4.5298090E-03  1.6418495E-02  4.6868530E-03  4.6868530E-03  1.6418495E-02  4.5298090E-03  1.6162445E-02  5.6661020E-03  2.5929330E-03
  5.7810400E-03  1.6610248E-02  4.6663690E-03  1.6886782E-02  4.8234130E-03  4.8234130E-03  1.6886782E-02  4.6663690E-03  1.6610248E-02  5.7810400E-03  2.7084400E-03
  0.0000000E+00  6.0068098E-03  1.4084890E-03  5.2053128E-03  1.5537682E-03  1.5537682E-03  5.2053128E-03  1.4084890E-03  6.0068098E-03  0.0000000E+00  2.4398330E-04
  0.0000000E+00  6.1967709E-03  1.4778469E-03  5.4811035E-03  1.6250825E-03  1.6250825E-03  5.4811035E-03  1.4778469E-03  6.1967709E-03  0.0000000E+00  2.7863070E-04
  0.0000000E+00  6.3949363E-03  1.5476465E-03  5.7556320E-03  1.6963968E-03  1.6963968E-03  5.7556320E-03  1.5476465E-03  6.3949363E-03  0.0000000E+00  3.1687530E-04
  0.0000000E+00  6.5975194E-03  1.6177617E-03  6.0276361E-03  1.7677111E-03  1.7677111E-03  6.0276361E-03  1.6177617E-03  6.5975194E-03  0.0000000E+00  3.5739190E-04
  0.0000000E+00  6.8095690E-03  1.6904013E-03  6.3034268E-03  1.8415498E-03  1.8415498E-03  6.3034268E-03  1.6904013E-03  6.8095690E-03  0.0000000E+00  4.0043290E-04
  0.0000000E+00  7.0342406E-03  1.7649974E-03  6.5867907E-03  1.9172818E-03  1.9172818E-03  6.5867907E-03  1.7649974E-03  7.0342406E-03  0.0000000E+00  4.4625080E-04
  0.0000000E+00  7.2544945E-03  1.8371321E-03  6.8606881E-03  1.9904894E-03  1.9904894E-03  6.8606881E-03  1.8371321E-03  7.2544945E-03  0.0000000E+00  4.9156380E-04
  0.0000000E+00  7.4867393E-03  1.9132428E-03  7.1440520E-03  2.0674836E-03  2.0674836E-03  7.1440520E-03  1.9132428E-03  7.4867393E-03  0.0000000E+00  5.3946430E-04
  0.0000000E+00  7.4874339E-03  1.9134715E-03  7.1448899E-03  2.0677144E-03  2.0677144E-03  7.1448899E-03  1.9134715E-03  7.4874339E-03  0.0000000E+00  5.3960740E-04
  3.6837307E-03  7.8376309E-03  2.0224231E-03  7.5605780E-03  2.1779261E-03  2.1779261E-03  7.5605780E-03  2.0224231E-03  7.8376309E-03  3.6837307E-03  6.1449580E-04
  3.7417919E-03  8.2087177E-03  2.1380406E-03  7.9972992E-03  2.2940485E-03  2.2940485E-03  7.9972992E-03  2.1380406E-03  8.2087177E-03  3.7417919E-03  6.9605220E-04
  3.8080574E-03  8.5999997E-03  2.2587069E-03  8.4453802E-03  2.4152197E-03  2.4152197E-03  8.4453802E-03  2.2587069E-03  8.5999997E-03  3.8080574E-03  7.8255140E-04
  3.8787406E-03  8.9919128E-03  2.3792470E-03  8.8959856E-03  2.5363909E-03  2.5363909E-03  8.8959856E-03  2.3792470E-03  8.9919128E-03  3.8787406E-03  8.6946650E-04
  3.9532104E-03  9.3838259E-03  2.4997871E-03  9.3377556E-03  2.6575621E-03  2.6575621E-03  9.3377556E-03  2.4997871E-03  9.3838259E-03  3.9532104E-03  9.5756800E-04
  4.0314668E-03  9.7826811E-03  2.6203272E-03  9.7839433E-03  2.7793644E-03  2.7793644E-03  9.7839433E-03  2.6203272E-03  9.7826811E-03  4.0314668E-03  1.0471211E-03
  4.1147720E-03  1.0188478E-02  2.7452850E-03  1.0235811E-02  2.9043222E-03  2.9043222E-03  1.0235811E-02  2.7452850E-03  1.0188478E-02  4.1147720E-03  1.1401453E-03
  4.1999705E-03  1.0594276E-02  2.8689806E-03  1.0680105E-02  3.0286489E-03  3.0286489E-03  1.0680105E-02  2.8689806E-03  1.0594276E-02  4.1999705E-03  1.2331063E-03
  4.2889556E-03  1.1006384E-02  2.9939384E-03  1.1128817E-02  3.1536067E-03  3.1536067E-03  1.1128817E-02  2.9939384E-03  1.1006384E-02  4.2889556E-03  1.3278975E-03
  4.3804651E-03  1.1425434E-02  3.1201584E-03  1.1583840E-02  3.2798267E-03  3.2798267E-03  1.1583840E-02  3.1201584E-03  1.1425434E-02  4.3804651E-03  1.4241403E-03
  4.4744990E-03  1.1838805E-02  3.2463784E-03  1.2030659E-02  3.4060467E-03  3.4060467E-03  1.2030659E-02  3.2463784E-03  1.1838805E-02  4.4744990E-03  1.5215821E-03
  4.5710573E-03  1.2264166E-02  3.3732295E-03  1.2483789E-02  3.5335289E-03  3.5335289E-03  1.2483789E-02  3.3732295E-03  1.2264166E-02  4.5710573E-03  1.6200337E-03
  4.6695089E-03  1.2683848E-02  3.5007117E-03  1.2935657E-02  3.6610111E-03  3.6610111E-03  1.2935657E-02  3.5007117E-03  1.2683848E-02  4.6695089E-03  1.7197475E-03
  4.7704849E-03  1.3109840E-02  3.6294561E-03  1.3393204E-02  3.7897555E-03  3.7897555E-03  1.3393204E-02  3.6294561E-03  1.3109840E-02  4.7704849E-03  1.8200924E-03
  4.8720920E-03  1.3542144E-02  3.7582005E-03  1.3844441E-02  3.9184999E-03  3.9184999E-03  1.3844441E-02  3.7582005E-03  1.3542144E-02  4.8720920E-03  1.9223306E-03
  4.9768546E-03  1.3968767E-02  3.8875760E-03  1.4300726E-02  4.0478754E-03  4.0478754E-03  1.4300726E-02  3.8875760E-03  1.3968767E-02  4.9768546E-03  2.0251999E-03
  5.0828794E-03  1.4401702E-02  4.0182137E-03  1.4757011E-02  4.1778820E-03  4.1778820E-03  1.4757011E-02  4.0182137E-03  1.4401702E-02  5.0828794E-03  2.1293314E-03
  5.1895353E-03  1.4834637E-02  4.1488514E-03  1.5212665E-02  4.3085197E-03  4.3085197E-03  1.5212665E-02  4.1488514E-03  1.4834637E-02  5.1895353E-03  2.2334629E-03
  5.2993467E-03  1.5274513E-02  4.2801202E-03  1.5674000E-02  4.4397885E-03  4.4397885E-03  1.5674000E-02  4.2801202E-03  1.5274513E-02  5.2993467E-03  2.3388566E-03
  5.4097892E-03  1.5713759E-02  4.4120201E-03  1.6129023E-02  4.5716884E-03  4.5716884E-03  1.6129023E-02  4.4120201E-03  1.5713759E-02  5.4097892E-03  2.4455125E-03
  5.5208628E-03  1.6147325E-02  4.5439200E-03  1.6584046E-02  4.7035883E-03  4.7035883E-03  1.6584046E-02  4.5439200E-03  1.6147325E-02  5.5208628E-03  2.5521684E-03
  0.0000000E+00  5.7139836E-03  1.3792229E-03  5.1239679E-03  1.5302614E-03  1.5302614E-03  5.1239679E-03  1.3792229E-03  5.7139836E-03  0.0000000E+00  2.5119410E-04
  0.0000000E+00  5.9001570E-03  1.4471832E-03  5.3955291E-03  1.6001114E-03  1.6001114E-03  5.3955291E-03  1.4471832E-03  5.9001570E-03  0.0000000E+00  2.8478930E-04
  0.0000000E+00  6.0940293E-03  1.5157734E-03  5.6649906E-03  1.6701714E-03  1.6701714E-03  5.6649906E-03  1.5157734E-03  6.0940293E-03  0.0000000E+00  3.2146410E-04
  0.0000000E+00  6.2935008E-03  1.5841537E-03  5.9309526E-03  1.7399514E-03  1.7399514E-03  5.9309526E-03  1.5841537E-03  6.2935008E-03  0.0000000E+00  3.5974860E-04
  0.0000000E+00  6.5013711E-03  1.6546336E-03  6.2011140E-03  1.8113412E-03  1.8113412E-03  6.2011140E-03  1.6546336E-03  6.5013711E-03  0.0000000E+00  4.0020280E-04
  0.0000000E+00  6.7218396E-03  1.7273532E-03  6.4796742E-03  1.8848307E-03  1.8848307E-03  6.4796742E-03  1.7273532E-03  6.7218396E-03  0.0000000E+00  4.4310670E-04
  0.0000000E+00  6.9381087E-03  1.7975532E-03  6.7484358E-03  1.9562205E-03  1.9562205E-03  6.7484358E-03  1.7975532E-03  6.9381087E-03  0.0000000E+00  4.8538060E-04
  0.0000000E+00  7.1669760E-03  1.8708327E-03  7.0262961E-03  2.0304099E-03  2.0304099E-03  7.0262961E-03  1.8708327E-03  7.1669760E-03  0.0000000E+00  5.3001330E-04
  0.0000000E+00  7.1676624E-03  1.8710511E-03  7.0271178E-03  2.0306298E-03  2.0306298E-03  7.0271178E-03  1.8710511E-03  7.1676624E-03  0.0000000E+00  5.3014670E-04
  3.4869018E-03  7.5099270E-03  1.9771475E-03  7.4336379E-03  2.1374946E-03  2.1374946E-03  7.4336379E-03  1.9771475E-03  7.5099270E-03  3.4869018E-03  5.9988430E-04
  3.5428938E-03  7.8759747E-03  2.0898314E-03  7.8626766E-03  2.2508784E-03  2.2508784E-03  7.8626766E-03  2.0898314E-03  7.8759747E-03  3.5428938E-03  6.7529150E-04
  3.6051849E-03  8.2602198E-03  2.2072746E-03  8.3043135E-03  2.3691615E-03  2.3691615E-03  8.3043135E-03  2.2072746E-03  8.2602198E-03  3.6051849E-03  7.5505210E-04
  3.6723753E-03  8.6465646E-03  2.3236680E-03  8.7410511E-03  2.4860448E-03  2.4860448E-03  8.7410511E-03  2.3236680E-03  8.6465646E-03  3.6723753E-03  8.3561060E-04
  3.7444650E-03  9.0315096E-03  2.4411812E-03  9.1742892E-03  2.6036280E-03  2.6036280E-03  9.1742892E-03  2.4411812E-03  9.0315096E-03  3.7444650E-03  9.1735890E-04
  3.8193543E-03  9.4248534E-03  2.5586244E-03  9.6089271E-03  2.7212112E-03  2.7212112E-03  9.6089271E-03  2.5586244E-03  9.4248534E-03  3.8193543E-03  1.0002971E-03
  3.8991429E-03  9.8244963E-03  2.6795671E-03  1.0056863E-02  2.8422939E-03  2.8422939E-03  1.0056863E-02  2.6795671E-03  9.8244963E-03  3.8991429E-03  1.0866647E-03
  3.9817311E-03  1.0225539E-02  2.7991101E-03  1.0489401E-02  2.9619768E-03  2.9619768E-03  1.0489401E-02  2.7991101E-03  1.0225539E-02  3.9817311E-03  1.1731024E-03
  4.0678188E-03  1.0626582E-02  2.9201228E-03  1.0935238E-02  3.0830595E-03  3.0830595E-03  1.0935238E-02  2.9201228E-03  1.0626582E-02  4.0678188E-03  1.2607999E-03
  4.1560062E-03  1.1035323E-02  3.0420454E-03  1.1373375E-02  3.2055420E-03  3.2055420E-03  1.1373375E-02  3.0420454E-03  1.1035323E-02  4.1560062E-03  1.3500371E-03
  4.2469932E-03  1.1451064E-02  3.1641779E-03  1.1817112E-02  3.3273246E-03  3.3273246E-03  1.1817112E-02  3.1641779E-03  1.1451064E-02  4.2469932E-03  1.4405342E-03
  4.3400799E-03  1.1859806E-02  3.2872903E-03  1.2260848E-02  3.4505070E-03  3.4505070E-03  1.2260848E-02  3.2872903E-03  1.1859806E-02  4.3400799E-03  1.5320811E-03
  4.4359662E-03  1.2276246E-02  3.4113826E-03  1.2703185E-02  3.5743893E-03  3.5743893E-03  1.2703185E-02  3.4113826E-03  1.2276246E-02  4.4359662E-03  1.6251678E-03
  4.5325524E-03  1.2700385E-02  3.5351249E-03  1.3145522E-02  3.6982716E-03  3.6982716E-03  1.3145522E-02  3.5351249E-03  1.2700385E-02  4.5325524E-03  1.7182545E-03
  4.6319382E-03  1.3116826E-02  3.6599871E-03  1.3594158E-02  3.8228538E-03  3.8228538E-03  1.3594158E-02  3.6599871E-03  1.3116826E-02  4.6319382E-03  1.8134409E-03
  4.7327238E-03  1.3540965E-02  3.7858991E-03  1.4035795E-02  3.9488358E-03  3.9488358E-03  1.4035795E-02  3.7858991E-03  1.3540965E-02  4.7327238E-03  1.9086273E-03
  4.8349092E-03  1.3965105E-02  3.9116011E-03  1.4483031E-02  4.0741179E-03  4.0741179E-03  1.4483031E-02  3.9116011E-03  1.3965105E-02  4.8349092E-03  2.0052135E-03
  4.9391943E-03  1.4389944E-02  4.0377231E-03  1.4930967E-02  4.2000999E-03  4.2000999E-03  1.4930967E-02  4.0377231E-03  1.4389944E-02  4.9391943E-03  2.1024996E-03
  5.0448792E-03  1.4821782E-02  4.1650349E-03  1.5378203E-02  4.3274817E-03  4.3274817E-03  1.5378203E-02  4.1650349E-03  1.4821782E-02  5.0448792E-03  2.2004856E-03
  5.1512640E-03  1.5253621E-02  4.2921367E-03  1.5824739E-02  4.4541636E-03  4.4541636E-03  1.5824739E-02  4.2921367E-03  1.5253621E-02  5.1512640E-03  2.2998714E-03
  5.2597485E-03  1.5678460E-02  4.4197985E-03  1.6271275E-02  4.5815454E-03  4.5815454E-03  1.6271275E-02  4.4197985E-03  1.5678460E-02  5.2597485E-03  2.3992572E-03
  0.0000000E+00  5.4163236E-03  1.3488804E-03  5.0414190E-03  1.5060609E-03  1.5060609E-03  5.0414190E-03  1.3488804E-03  5.4163236E-03  0.0000000E+00  2.5637890E-04
  0.0000000E+00  5.5987306E-03  1.4150126E-03  5.3068794E-03  1.5737455E-03  1.5737455E-03  5.3068794E-03  1.4150126E-03  5.5987306E-03  0.0000000E+00  2.8874640E-04
  0.0000000E+00  5.7888996E-03  1.4817658E-03  5.5707874E-03  1.6418959E-03  1.6418959E-03  5.5707874E-03  1.4817658E-03  5.7888996E-03  0.0000000E+00  3.2336490E-04
  0.0000000E+00  5.9845020E-03  1.5484414E-03  5.8308144E-03  1.7096581E-03  1.7096581E-03  5.8308144E-03  1.5484414E-03  5.9845020E-03  0.0000000E+00  3.5930300E-04
  0.0000000E+00  6.1886426E-03  1.6167470E-03  6.0962748E-03  1.7789728E-03  1.7789728E-03  6.0962748E-03  1.6167470E-03  6.1886426E-03  0.0000000E+00  3.9710390E-04
  0.0000000E+00  6.4044262E-03  1.6876140E-03  6.3687210E-03  1.8506937E-03  1.8506937E-03  6.3687210E-03  1.6876140E-03  6.4044262E-03  0.0000000E+00  4.3698510E-04
  0.0000000E+00  6.6178812E-03  1.7559973E-03  6.6303004E-03  1.9196978E-03  1.9196978E-03  6.6303004E-03  1.7559973E-03  6.6178812E-03  0.0000000E+00  4.7622200E-04
  0.0000000E+00  6.8422030E-03  1.8270196E-03  6.9027466E-03  1.9913411E-03  1.9913411E-03  6.9027466E-03  1.8270196E-03  6.8422030E-03  0.0000000E+00  5.1747700E-04
  0.0000000E+00  6.8428701E-03  1.8272304E-03  6.9035586E-03  1.9915539E-03  1.9915539E-03  6.9035586E-03  1.8272304E-03  6.8428701E-03  0.0000000E+00  5.1760000E-04
  3.2833260E-03  7.1782976E-03  1.9299437E-03  7.3017134E-03  2.0948862E-03  2.0948862E-03  7.3017134E-03  1.9299437E-03  7.1782976E-03  3.2833260E-03  5.8187520E-04
  3.3361076E-03  7.5392306E-03  2.0392326E-03  7.7208614E-03  2.2047961E-03  2.2047961E-03  7.7208614E-03  2.0392326E-03  7.5392306E-03  3.3361076E-03  6.5146470E-04
  3.3966512E-03  7.9156876E-03  2.1532564E-03  8.1532048E-03  2.3192080E-03  2.3192080E-03  8.1532048E-03  2.1532564E-03  7.9156876E-03  3.3966512E-03  7.2497080E-04
  3.4610758E-03  8.2944732E-03  2.2662711E-03  8.5801148E-03  2.4324556E-03  2.4324556E-03  8.5801148E-03  2.2662711E-03  8.2944732E-03  3.4610758E-03  7.9933080E-04
  3.5293814E-03  8.6748112E-03  2.3799844E-03  9.0062486E-03  2.5464017E-03  2.5464017E-03  9.0062486E-03  2.3799844E-03  8.6748112E-03  3.5293814E-03  8.7501030E-04
  3.6023442E-03  9.0551492E-03  2.4938530E-03  9.4316062E-03  2.6600374E-03  2.6600374E-03  9.4316062E-03  2.4938530E-03  9.0551492E-03  3.6023442E-03  9.5154360E-04
  3.6799642E-03  9.4525636E-03  2.6102054E-03  9.8616210E-03  2.7764674E-03  2.7764674E-03  9.8616210E-03  2.6102054E-03  9.4525636E-03  3.6799642E-03  1.0311041E-03
  3.7591366E-03  9.8499780E-03  2.7267130E-03  1.0291636E-02  2.8928974E-03  2.8928974E-03  1.0291636E-02  2.7267130E-03  9.8499780E-03  3.7591366E-03  1.1110527E-03
  3.8421900E-03  1.0248945E-02  2.8434535E-03  1.0720874E-02  3.0101036E-03  3.0101036E-03  1.0720874E-02  2.8434535E-03  1.0248945E-02  3.8421900E-03  1.1923984E-03
  3.9275720E-03  1.0647912E-02  2.9613582E-03  1.1156323E-02  3.1280860E-03  3.1280860E-03  1.1156323E-02  2.9613582E-03  1.0647912E-02  3.9275720E-03  1.2750637E-03
  4.0152826E-03  1.1046878E-02  3.0796511E-03  1.1591771E-02  3.2460684E-03  3.2460684E-03  1.1591771E-02  3.0796511E-03  1.1046878E-02  4.0152826E-03  1.3588157E-03
  4.1060980E-03  1.1454383E-02  3.1991083E-03  1.2019457E-02  3.3648270E-03  3.3648270E-03  1.2019457E-02  3.1991083E-03  1.1454383E-02  4.1060980E-03  1.4437320E-03
  4.1984658E-03  1.1861888E-02  3.3190312E-03  1.2453353E-02  3.4851380E-03  3.4851380E-03  1.2453353E-02  3.3190312E-03  1.1861888E-02  4.1984658E-03  1.5295797E-03
  4.2923860E-03  1.2277932E-02  3.4386436E-03  1.2887249E-02  3.6038966E-03  3.6038966E-03  1.2887249E-02  3.4386436E-03  1.2277932E-02  4.2923860E-03  1.6165917E-03
  4.3886348E-03  1.2686213E-02  3.5595756E-03  1.3328906E-02  3.7249838E-03  3.7249838E-03  1.3328906E-02  3.5595756E-03  1.2686213E-02  4.3886348E-03  1.7044576E-03
  4.4864360E-03  1.3103032E-02  3.6810509E-03  1.3762026E-02  3.8460710E-03  3.8460710E-03  1.3762026E-02  3.6810509E-03  1.3103032E-02  4.4864360E-03  1.7932549E-03
  4.5850134E-03  1.3519852E-02  3.8022933E-03  1.4194369E-02  3.9671582E-03  3.9671582E-03  1.4194369E-02  3.8022933E-03  1.3519852E-02  4.5850134E-03  1.8832164E-03
  4.6859194E-03  1.3936671E-02  3.9241567E-03  1.4634475E-02  4.0882454E-03  4.0882454E-03  1.4634475E-02  3.9241567E-03  1.3936671E-02  4.6859194E-03  1.9734109E-03
  4.7883778E-03  1.4362029E-02  4.0474173E-03  1.5074580E-02  4.2116612E-03  4.2116612E-03  1.5074580E-02  4.0474173E-03  1.4362029E-02  4.7883778E-03  2.0648472E-03
  4.8923886E-03  1.4786610E-02  4.1705226E-03  1.5514686E-02  4.3343008E-03  4.3343008E-03  1.5514686E-02  4.1705226E-03  1.4786610E-02  4.8923886E-03  2.1567493E-03
  4.9971756E-03  1.5204982E-02  4.2942489E-03  1.5946253E-02  4.4577166E-03  4.4577166E-03  1.5946253E-02  4.2942489E-03  1.5204982E-02  4.9971756E-03  2.2491171E-03
  0.0000000E+00  5.1131520E-03  1.3169379E-03  4.9564864E-03  1.4801456E-03  1.4801456E-03  4.9564864E-03  1.3169379E-03  5.1131520E-03  0.0000000E+00  2.5967750E-04
  0.0000000E+00  5.2921984E-03  1.3813258E-03  5.2155872E-03  1.5459107E-03  1.5459107E-03  5.2155872E-03  1.3813258E-03  5.2921984E-03  0.0000000E+00  2.9033920E-04
  0.0000000E+00  5.4789920E-03  1.4464883E-03  5.4738272E-03  1.6122784E-03  1.6122784E-03  5.4738272E-03  1.4464883E-03  5.4789920E-03  0.0000000E+00  3.2278280E-04
  0.0000000E+00  5.6709504E-03  1.5107901E-03  5.7277632E-03  1.6775270E-03  1.6775270E-03  5.7277632E-03  1.5107901E-03  5.6709504E-03  0.0000000E+00  3.5624210E-04
  0.0000000E+00  5.8706560E-03  1.5770717E-03  5.9851424E-03  1.7445834E-03  1.7445834E-03  5.9851424E-03  1.5770717E-03  5.8706560E-03  0.0000000E+00  3.9119920E-04
  0.0000000E+00  6.0832736E-03  1.6453331E-03  6.2511296E-03  1.8135334E-03  1.8135334E-03  6.2511296E-03  1.6453331E-03  6.0832736E-03  0.0000000E+00  4.2799840E-04
  0.0000000E+00  6.2915872E-03  1.7110982E-03  6.5067872E-03  1.8797290E-03  1.8797290E-03  6.5067872E-03  1.7110982E-03  6.2915872E-03  0.0000000E+00  4.6416060E-04
  0.0000000E+00  6.5119520E-03  1.7807370E-03  6.7727744E-03  1.9497981E-03  1.9497981E-03  6.7727744E-03  1.7807370E-03  6.5119520E-03  0.0000000E+00  5.0216490E-04
  0.0000000E+00  6.5126130E-03  1.7809471E-03  6.7735661E-03  1.9500097E-03  1.9500097E-03  6.7735661E-03  1.7809471E-03  6.5126130E-03  0.0000000E+00  5.0227820E-04
  3.0730560E-03  6.8433600E-03  1.8806758E-03  7.1627168E-03  2.0502534E-03  2.0502534E-03  7.1627168E-03  1.8806758E-03  6.8433600E-03  3.0730560E-03  5.6119000E-04
  3.1238432E-03  7.1962880E-03  1.9861238E-03  7.5715968E-03  2.1559597E-03  2.1559597E-03  7.5715968E-03  1.9861238E-03  7.1962880E-03  3.1238432E-03  6.2493220E-04
  3.1823776E-03  7.5672928E-03  2.0969088E-03  7.9942496E-03  2.2669168E-03  2.2669168E-03  7.9942496E-03  2.0969088E-03  7.5672928E-03  3.1823776E-03  6.9251360E-04
  3.2443552E-03  7.9382976E-03  2.2059722E-03  8.4117376E-03  2.3760662E-03  2.3760662E-03  8.4117376E-03  2.2059722E-03  7.9382976E-03  3.2443552E-03  7.6077500E-04
  3.3097760E-03  8.3127456E-03  2.3160685E-03  8.8283648E-03  2.4861626E-03  2.4861626E-03  8.8283648E-03  2.3160685E-03  8.3127456E-03  3.3097760E-03  8.3032770E-04
  3.3803616E-03  8.6897760E-03  2.4264230E-03  9.2424096E-03  2.5963450E-03  2.5963450E-03  9.2424096E-03  2.4264230E-03  8.6897760E-03  3.3803616E-03  9.0091330E-04
  3.4552512E-03  9.0771360E-03  2.5388435E-03  9.6650624E-03  2.7086794E-03  2.7086794E-03  9.6650624E-03  2.5388435E-03  9.0771360E-03  3.4552512E-03  9.7416740E-04
  3.5327232E-03  9.4644960E-03  2.6516944E-03  1.0085133E-02  2.8212720E-03  2.8212720E-03  1.0085133E-02  2.6516944E-03  9.4644960E-03  3.5327232E-03  1.0480240E-03
  3.6127776E-03  9.8535776E-03  2.7648896E-03  1.0504342E-02  2.9342950E-03  2.9342950E-03  1.0504342E-02  2.7648896E-03  9.8535776E-03  3.6127776E-03  1.1230858E-03
  3.6962752E-03  1.0244381E-02  2.8786874E-03  1.0925274E-02  3.0477485E-03  3.0477485E-03  1.0925274E-02  2.8786874E-03  1.0244381E-02  3.6962752E-03  1.1994387E-03
  3.7814944E-03  1.0644653E-02  2.9930016E-03  1.1345344E-02  3.1617184E-03  3.1617184E-03  1.1345344E-02  2.9930016E-03  1.0644653E-02  3.7814944E-03  1.2769107E-03
  3.8692960E-03  1.1045786E-02  3.1086931E-03  1.1774022E-02  3.2771517E-03  3.2771517E-03  1.1774022E-02  3.1086931E-03  1.1045786E-02  3.8692960E-03  1.3554157E-03
  3.9588192E-03  1.1446918E-02  3.2241264E-03  1.2193232E-02  3.3922406E-03  3.3922406E-03  1.2193232E-02  3.2241264E-03  1.1446918E-02  3.9588192E-03  1.4349536E-03
  4.0500640E-03  1.1848912E-02  3.3402483E-03  1.2621050E-02  3.5079322E-03  3.5079322E-03  1.2621050E-02  3.3402483E-03  1.1848912E-02  4.0500640E-03  1.5156966E-03
  4.1430304E-03  1.2259514E-02  3.4570589E-03  1.3048006E-02  3.6243123E-03  3.6243123E-03  1.3048006E-02  3.4570589E-03  1.2259514E-02  4.1430304E-03  1.5966118E-03
  4.2385792E-03  1.2661507E-02  3.5744720E-03  1.3474963E-02  3.7413811E-03  3.7413811E-03  1.3474963E-02  3.5744720E-03  1.2661507E-02  4.2385792E-03  1.6795930E-03
  4.3349888E-03  1.3072970E-02  3.6917990E-03  1.3901920E-02  3.8581917E-03  3.8581917E-03  1.3901920E-02  3.6917990E-03  1.3072970E-02  4.3349888E-03  1.7621437E-03
  4.4322592E-03  1.3484432E-02  3.8098147E-03  1.4320269E-02  3.9757770E-03  3.9757770E-03  1.4320269E-02  3.8098147E-03  1.3484432E-02  4.4322592E-03  1.8461578E-03
  4.5321120E-03  1.3896755E-02  3.9285190E-03  1.4754973E-02  4.0941370E-03  4.0941370E-03  1.4754973E-02  3.9285190E-03  1.3896755E-02  4.5321120E-03  1.9307744E-03
  4.6328256E-03  1.4309078E-02  4.0472234E-03  1.5181069E-02  4.2123248E-03  4.2123248E-03  1.5181069E-02  4.0472234E-03  1.4309078E-02  4.6328256E-03  2.0159075E-03
  4.7344000E-03  1.4721402E-02  4.1666163E-03  1.5607165E-02  4.3312874E-03  4.3312874E-03  1.5607165E-02  4.1666163E-03  1.4721402E-02  4.7344000E-03  2.1017293E-03
  0.0000000E+00  4.8069145E-03  1.2835941E-03  4.8689700E-03  1.4528625E-03  1.4528625E-03  4.8689700E-03  1.2835941E-03  4.8069145E-03  0.0000000E+00  2.6098630E-04
  0.0000000E+00  4.9825793E-03  1.3460315E-03  5.1219655E-03  1.5164455E-03  1.5164455E-03  5.1219655E-03  1.3460315E-03  4.9825793E-03  0.0000000E+00  2.8969420E-04
  0.0000000E+00  5.1649270E-03  1.4086599E-03  5.3711422E-03  1.5799330E-03  1.5799330E-03  5.3711422E-03  1.4086599E-03  5.1649270E-03  0.0000000E+00  3.1983400E-04
  0.0000000E+00  5.3520482E-03  1.4710018E-03  5.6193642E-03  1.6431342E-03  1.6431342E-03  5.6193642E-03  1.4710018E-03  5.3520482E-03  0.0000000E+00  3.5063270E-04
  0.0000000E+00  5.5487164E-03  1.5346802E-03  5.8704503E-03  1.7072900E-03  1.7072900E-03  5.8704503E-03  1.5346802E-03  5.5487164E-03  0.0000000E+00  3.8272970E-04
  0.0000000E+00  5.7558863E-03  1.6004591E-03  6.1291740E-03  1.7735462E-03  1.7735462E-03  6.1291740E-03  1.6004591E-03  5.7558863E-03  0.0000000E+00  4.1639240E-04
  0.0000000E+00  5.9611468E-03  1.6646149E-03  6.3783507E-03  1.8379884E-03  1.8379884E-03  6.3783507E-03  1.6646149E-03  5.9611468E-03  0.0000000E+00  4.4938680E-04
  0.0000000E+00  6.1769090E-03  1.7312530E-03  6.6361197E-03  1.9049129E-03  1.9049129E-03  6.6361197E-03  1.7312530E-03  6.1769090E-03  0.0000000E+00  4.8410830E-04
  0.0000000E+00  6.1775505E-03  1.7314501E-03  6.6368828E-03  1.9051110E-03  1.9051110E-03  6.6368828E-03  1.7314501E-03  6.1775505E-03  0.0000000E+00  4.8421200E-04
  2.8574171E-03  6.5024617E-03  1.8280596E-03  7.0160903E-03  2.0019104E-03  2.0019104E-03  7.0160903E-03  1.8280596E-03  6.5024617E-03  2.8574171E-03  5.3799250E-04
  2.9061068E-03  6.8499725E-03  1.9309762E-03  7.4151549E-03  2.1048271E-03  2.1048271E-03  7.4151549E-03  1.9309762E-03  6.8499725E-03  2.9061068E-03  5.9615290E-04
  2.9614794E-03  7.2137132E-03  2.0371389E-03  7.8266306E-03  2.2108943E-03  2.2108943E-03  7.8266306E-03  2.0371389E-03  7.2137132E-03  2.9614794E-03  6.5788380E-04
  3.0225802E-03  7.5774539E-03  2.1434924E-03  8.2333328E-03  2.3170569E-03  2.3170569E-03  8.2333328E-03  2.1434924E-03  7.5774539E-03  3.0225802E-03  7.2032110E-04
  3.0874998E-03  7.9450134E-03  2.2492732E-03  8.6390803E-03  2.4226467E-03  2.4226467E-03  8.6390803E-03  2.2492732E-03  7.9450134E-03  3.0874998E-03  7.8409510E-04
  3.1552835E-03  8.3144823E-03  2.3565815E-03  9.0429184E-03  2.5295731E-03  2.5295731E-03  9.0429184E-03  2.3565815E-03  8.3144823E-03  3.1552835E-03  8.4882380E-04
  3.2278407E-03  8.6954076E-03  2.4653218E-03  9.4553488E-03  2.6380270E-03  2.6380270E-03  9.4553488E-03  2.4653218E-03  8.6954076E-03  3.2278407E-03  9.1622560E-04
  3.3032620E-03  9.0753782E-03  2.5736803E-03  9.8649151E-03  2.7459081E-03  2.7459081E-03  9.8649151E-03  2.5736803E-03  9.0753782E-03  3.3032620E-03  9.8410480E-04
  3.3815474E-03  9.4591676E-03  2.6835662E-03  1.0275436E-02  2.8554122E-03  2.8554122E-03  1.0275436E-02  2.6835662E-03  9.4591676E-03  3.3815474E-03  1.0532250E-03
  3.4626969E-03  9.8448664E-03  2.7932613E-03  1.0685957E-02  2.9646299E-03  2.9646299E-03  1.0685957E-02  2.7932613E-03  9.8448664E-03  3.4626969E-03  1.1235864E-03
  3.5448011E-03  1.0233429E-02  2.9036246E-03  1.1097433E-02  3.0745159E-03  3.0745159E-03  1.1097433E-02  2.9036246E-03  1.0233429E-02  3.5448011E-03  1.1949980E-03
  3.6307241E-03  1.0621037E-02  3.0156109E-03  1.1508908E-02  3.1860248E-03  3.1860248E-03  1.1508908E-02  3.0156109E-03  1.0621037E-02  3.6307241E-03  1.2674597E-03
  3.7176018E-03  1.1019147E-02  3.1265470E-03  1.1924203E-02  3.2963882E-03  3.2963882E-03  1.1924203E-02  3.1265470E-03  1.1019147E-02  3.7176018E-03  1.3408762E-03
  3.8073436E-03  1.1418212E-02  3.2392016E-03  1.2339497E-02  3.4084699E-03  3.4084699E-03  1.2339497E-02  3.2392016E-03  1.1418212E-02  3.8073436E-03  1.4154382E-03
  3.8980401E-03  1.1817277E-02  3.3516653E-03  1.2754792E-02  3.5204562E-03  3.5204562E-03  1.2754792E-02  3.3516653E-03  1.1817277E-02  3.8980401E-03  1.4905731E-03
  3.9906460E-03  1.2216819E-02  3.4650836E-03  1.3170087E-02  3.6332063E-03  3.6332063E-03  1.3170087E-02  3.4650836E-03  1.2216819E-02  3.9906460E-03  1.5665672E-03
  4.0832519E-03  1.2616647E-02  3.5791703E-03  1.3584426E-02  3.7468156E-03  3.7468156E-03  1.3584426E-02  3.5791703E-03  1.2616647E-02  4.0832519E-03  1.6434206E-03
  4.1787219E-03  1.3016953E-02  3.6923023E-03  1.3999721E-02  3.8593748E-03  3.8593748E-03  1.3999721E-02  3.6923023E-03  1.3016953E-02  4.1787219E-03  1.7209422E-03
  4.2751466E-03  1.3417449E-02  3.8072481E-03  1.4423608E-02  3.9737478E-03  3.9737478E-03  1.4423608E-02  3.8072481E-03  1.3417449E-02  4.2751466E-03  1.8001823E-03
  4.3734807E-03  1.3827779E-02  3.9221940E-03  1.4837947E-02  4.0881209E-03  4.0881209E-03  1.4837947E-02  3.9221940E-03  1.3827779E-02  4.3734807E-03  1.8792315E-03
  4.4718148E-03  1.4238491E-02  4.0369489E-03  1.5252287E-02  4.2023030E-03  4.2023030E-03  1.5252287E-02  4.0369489E-03  1.4238491E-02  4.4718148E-03  1.9580897E-03
  0.0000000E+00  4.4965140E-03  1.2486669E-03  4.7782080E-03  1.4237196E-03  1.4237196E-03  4.7782080E-03  1.2486669E-03  4.4965140E-03  0.0000000E+00  2.6041870E-04
  0.0000000E+00  4.6680720E-03  1.3088181E-03  5.0228370E-03  1.4849298E-03  1.4849298E-03  5.0228370E-03  1.3088181E-03  4.6680720E-03  0.0000000E+00  2.8691490E-04
  0.0000000E+00  4.8459840E-03  1.3691811E-03  5.2653480E-03  1.5459282E-03  1.5459282E-03  5.2653480E-03  1.3691811E-03  4.8459840E-03  0.0000000E+00  3.1450180E-04
  0.0000000E+00  5.0302500E-03  1.4293323E-03  5.5057410E-03  1.6065030E-03  1.6065030E-03  5.5057410E-03  1.4293323E-03  5.0302500E-03  0.0000000E+00  3.4252300E-04
  0.0000000E+00  5.2219290E-03  1.4908602E-03  5.7493110E-03  1.6683486E-03  1.6683486E-03  5.7493110E-03  1.4908602E-03  5.2219290E-03  0.0000000E+00  3.7173020E-04
  0.0000000E+00  5.4252570E-03  1.5544002E-03  6.0002940E-03  1.7321004E-03  1.7321004E-03  6.0002940E-03  1.5544002E-03  5.4252570E-03  0.0000000E+00  4.0230350E-04
  0.0000000E+00  5.6264670E-03  1.6158222E-03  6.2417460E-03  1.7936283E-03  1.7936283E-03  6.2417460E-03  1.6158222E-03  5.6264670E-03  0.0000000E+00  4.3220650E-04
  0.0000000E+00  5.8382670E-03  1.6805271E-03  6.4927290E-03  1.8583332E-03  1.8583332E-03  6.4927290E-03  1.6805271E-03  5.8382670E-03  0.0000000E+00  4.6378900E-04
  0.0000000E+00  5.8388977E-03  1.6807213E-03  6.4934753E-03  1.8585273E-03  1.8585273E-03  6.4934753E-03  1.6807213E-03  5.8388977E-03  0.0000000E+00  4.6388370E-04
  2.6364864E-03  6.1570260E-03  1.7739309E-03  6.8623200E-03  1.9516311E-03  1.9516311E-03  6.8623200E-03  1.7739309E-03  6.1570260E-03  2.6364864E-03  5.1241830E-04
  2.6841414E-03  6.4973886E-03  1.8731592E-03  7.2499140E-03  2.0506476E-03  2.0506476E-03  7.2499140E-03  1.8731592E-03  6.4973886E-03  2.6841414E-03  5.6518830E-04
  2.7385740E-03  6.8545893E-03  1.9760940E-03  7.6502160E-03  2.1532647E-03  2.1532647E-03  7.6502160E-03  1.9760940E-03  6.8545893E-03  2.7385740E-03  6.2131530E-04
  2.7978780E-03  7.2123195E-03  2.0774403E-03  8.0462820E-03  2.2541874E-03  2.2541874E-03  8.0462820E-03  2.0774403E-03  7.2123195E-03  2.7978780E-03  6.7828950E-04
  2.8603590E-03  7.5733326E-03  2.1804810E-03  8.4412890E-03  2.3566986E-03  2.3566986E-03  8.4412890E-03  2.1804810E-03  7.5733326E-03  2.8603590E-03  7.3653450E-04
  2.9270760E-03  7.9356165E-03  2.2830981E-03  8.8341780E-03  2.4587862E-03  2.4587862E-03  8.8341780E-03  2.2830981E-03  7.9356165E-03  2.9270760E-03  7.9562670E-04
  2.9980290E-03  8.3089140E-03  2.3885745E-03  9.2355390E-03  2.5636272E-03  2.5636272E-03  9.2355390E-03  2.3885745E-03  8.3089140E-03  2.9980290E-03  8.5736640E-04
  3.0711000E-03  8.6811525E-03  2.4938391E-03  9.6326640E-03  2.6682564E-03  2.6682564E-03  9.6326640E-03  2.4938391E-03  8.6811525E-03  3.0711000E-03  9.1963560E-04
  3.1484070E-03  9.0573093E-03  2.5987860E-03  1.0032966E-02  2.7725679E-03  2.7725679E-03  1.0032966E-02  2.5987860E-03  9.0573093E-03  3.1484070E-03  9.8317560E-04
  3.2267730E-03  9.4361136E-03  2.7056391E-03  1.0432209E-02  2.8787856E-03  2.8787856E-03  1.0432209E-02  2.7056391E-03  9.4361136E-03  3.2267730E-03  1.0477746E-03
  3.3083160E-03  9.8177772E-03  2.8122804E-03  1.0833570E-02  2.9847915E-03  2.9847915E-03  1.0833570E-02  2.8122804E-03  9.8177772E-03  3.3083160E-03  1.1135385E-03
  3.3919770E-03  1.0201029E-02  2.9198748E-03  1.1235990E-02  3.0916446E-03  3.0916446E-03  1.1235990E-02  2.9198748E-03  1.0201029E-02  3.3919770E-03  1.1802555E-03
  3.4766970E-03  1.0586823E-02  3.0273633E-03  1.1637351E-02  3.1984977E-03  3.1984977E-03  1.1637351E-02  3.0273633E-03  1.0586823E-02  3.4766970E-03  1.2480315E-03
  3.5635350E-03  1.0975264E-02  3.1358049E-03  1.2040830E-02  3.3061980E-03  3.3061980E-03  1.2040830E-02  3.1358049E-03  1.0975264E-02  3.5635350E-03  1.3165488E-03
  3.6514320E-03  1.1365294E-02  3.2441406E-03  1.2447486E-02  3.4137924E-03  3.4137924E-03  1.2447486E-02  3.2441406E-03  1.1365294E-02  3.6514320E-03  1.3860192E-03
  3.7425060E-03  1.1752464E-02  3.3534294E-03  1.2853083E-02  3.5223399E-03  3.5223399E-03  1.2853083E-02  3.3534294E-03  1.1752464E-02  3.7425060E-03  1.4563368E-03
  3.8346390E-03  1.2154884E-02  3.4637772E-03  1.3259739E-02  3.6319464E-03  3.6319464E-03  1.3259739E-02  3.4637772E-03  1.2154884E-02  3.8346390E-03  1.5272898E-03
  3.9267720E-03  1.2547032E-02  3.5729601E-03  1.3654746E-02  3.7404939E-03  3.7404939E-03  1.3654746E-02  3.5729601E-03  1.2547032E-02  3.9267720E-03  1.5991959E-03
  4.0210230E-03  1.2939497E-02  3.6841551E-03  1.4071992E-02  3.8510535E-03  3.8510535E-03  1.4071992E-02  3.6841551E-03  1.2939497E-02  4.0210230E-03  1.6712079E-03
  4.1163330E-03  1.3342976E-02  3.7943970E-03  1.4477589E-02  3.9604482E-03  3.9604482E-03  1.4477589E-02  3.7943970E-03  1.3342976E-02  4.1163330E-03  1.7440671E-03
  4.2116430E-03  1.3736077E-02  3.9055920E-03  1.4883186E-02  4.0709019E-03  4.0709019E-03  1.4883186E-02  3.9055920E-03  1.3736077E-02  4.2116430E-03  1.8179853E-03
  0.0000000E+00  4.1848404E-03  1.2122724E-03  4.6854340E-03  1.3931858E-03  1.3931858E-03  4.6854340E-03  1.2122724E-03  4.1848404E-03  0.0000000E+00  2.5778690E-04
  0.0000000E+00  4.3515484E-03  1.2701506E-03  4.9214080E-03  1.4516510E-03  1.4516510E-03  4.9214080E-03  1.2701506E-03  4.3515484E-03  0.0000000E+00  2.8205350E-04
  0.0000000E+00  4.5261222E-03  1.3280288E-03  5.1562080E-03  1.5098814E-03  1.5098814E-03  5.1562080E-03  1.3280288E-03  4.5261222E-03  0.0000000E+00  3.0689530E-04
  0.0000000E+00  4.7068008E-03  1.3857896E-03  5.3874860E-03  1.5678770E-03  1.5678770E-03  5.3874860E-03  1.3857896E-03  4.7068008E-03  0.0000000E+00  3.3220680E-04
  0.0000000E+00  4.8948756E-03  1.4448418E-03  5.6234600E-03  1.6269292E-03  1.6269292E-03  5.6234600E-03  1.4448418E-03  4.8948756E-03  0.0000000E+00  3.5836350E-04
  0.0000000E+00  5.0933990E-03  1.5060072E-03  5.8664780E-03  1.6879772E-03  1.6879772E-03  5.8664780E-03  1.5060072E-03  5.0933990E-03  0.0000000E+00  3.8588680E-04
  0.0000000E+00  5.2905136E-03  1.5651768E-03  6.1001040E-03  1.7470294E-03  1.7470294E-03  6.1001040E-03  1.5651768E-03  5.2905136E-03  0.0000000E+00  4.1285240E-04
  0.0000000E+00  5.4974898E-03  1.6268118E-03  6.3431220E-03  1.8084296E-03  1.8084296E-03  6.3431220E-03  1.6268118E-03  5.4974898E-03  0.0000000E+00  4.4131830E-04
  0.0000000E+00  5.4981042E-03  1.6269951E-03  6.3438452E-03  1.8086119E-03  1.8086119E-03  6.3438452E-03  1.6269951E-03  5.4981042E-03  0.0000000E+00  4.4140360E-04
  2.4145658E-03  5.8111826E-03  1.7176794E-03  6.7023660E-03  1.8989450E-03  1.8989450E-03  6.7023660E-03  1.7176794E-03  5.8111826E-03  2.4145658E-03  4.8513200E-04
  2.4608214E-03  6.1445986E-03  1.8128908E-03  7.0768720E-03  1.9935694E-03  1.9935694E-03  7.0768720E-03  1.8128908E-03  6.1445986E-03  2.4608214E-03  5.3276120E-04
  2.5141210E-03  6.4952724E-03  1.9112720E-03  7.4654660E-03  2.0912462E-03  2.0912462E-03  7.4654660E-03  1.9112720E-03  6.4952724E-03  2.5141210E-03  5.8359540E-04
  2.5723514E-03  6.8454766E-03  2.0103576E-03  7.8493640E-03  2.1896274E-03  2.1896274E-03  7.8493640E-03  2.0103576E-03  6.8454766E-03  2.5723514E-03  6.3525140E-04
  2.6356300E-03  7.1993202E-03  2.1090910E-03  8.2332620E-03  2.2875390E-03  2.2875390E-03  8.2332620E-03  2.1090910E-03  7.1993202E-03  2.6356300E-03  6.8819880E-04
  2.7002000E-03  7.5542204E-03  2.2087636E-03  8.6148120E-03  2.3863898E-03  2.3863898E-03  8.6148120E-03  2.2087636E-03  7.5542204E-03  2.7002000E-03  7.4208540E-04
  2.7694660E-03  7.9205084E-03  2.3105494E-03  9.0045800E-03  2.4873538E-03  2.4873538E-03  9.0045800E-03  2.3105494E-03  7.9205084E-03  2.7694660E-03  7.9855480E-04
  2.8422540E-03  8.2853876E-03  2.4109264E-03  9.3908260E-03  2.5869090E-03  2.5869090E-03  9.3908260E-03  2.4109264E-03  8.2853876E-03  2.8422540E-03  8.5549380E-04
  2.9173900E-03  8.6534366E-03  2.5135340E-03  9.7782460E-03  2.6886948E-03  2.6886948E-03  9.7782460E-03  2.5135340E-03  8.6534366E-03  2.9173900E-03  9.1372420E-04
  2.9937000E-03  9.0257120E-03  2.6159068E-03  1.0166840E-02  2.7902458E-03  2.7902458E-03  1.0166840E-02  2.6159068E-03  9.0257120E-03  2.9937000E-03  9.7312860E-04
  3.0735320E-03  9.3985744E-03  2.7182796E-03  1.0556608E-02  2.8916794E-03  2.8916794E-03  1.0556608E-02  2.7182796E-03  9.3985744E-03  3.0735320E-03  1.0333548E-03
  3.1557120E-03  9.7743718E-03  2.8217090E-03  1.0947550E-02  2.9942870E-03  2.9942870E-03  1.0947550E-02  2.8217090E-03  9.7743718E-03  3.1557120E-03  1.0947550E-03
  3.2390660E-03  1.0153104E-02  2.9263124E-03  1.1339666E-02  3.0978338E-03  3.0978338E-03  1.1339666E-02  2.9263124E-03  1.0153104E-02  3.2390660E-03  1.1569770E-03
  3.3241810E-03  1.0532424E-02  3.0306810E-03  1.1731782E-02  3.2014980E-03  3.2014980E-03  1.1731782E-02  3.0306810E-03  1.0532424E-02  3.3241810E-03  1.2201382E-03
  3.4105874E-03  1.0914443E-02  3.1351670E-03  1.2123898E-02  3.3050448E-03  3.3050448E-03  1.2123898E-02  3.1351670E-03  1.0914443E-02  3.4105874E-03  1.2842386E-03
  3.4989896E-03  1.1298106E-02  3.2407096E-03  1.2517188E-02  3.4097656E-03  3.4097656E-03  1.2517188E-02  3.2407096E-03  1.1298106E-02  3.4989896E-03  1.3488086E-03
  3.5883310E-03  1.1683413E-02  3.3462522E-03  1.2911652E-02  3.5143690E-03  3.5143690E-03  1.2911652E-02  3.3462522E-03  1.1683413E-02  3.5883310E-03  1.4143178E-03
  3.6784942E-03  1.2067898E-02  3.4529688E-03  1.3306116E-02  3.6202638E-03  3.6202638E-03  1.3306116E-02  3.4529688E-03  1.2067898E-02  3.6784942E-03  1.4802966E-03
  3.7703010E-03  1.2457314E-02  3.5595680E-03  1.3699406E-02  3.7260412E-03  3.7260412E-03  1.3699406E-02  3.5595680E-03  1.2457314E-02  3.7703010E-03  1.5473320E-03
  3.8630470E-03  1.2850721E-02  3.6662846E-03  1.4102088E-02  3.8318186E-03  3.8318186E-03  1.4102088E-02  3.6662846E-03  1.2850721E-02  3.8630470E-03  1.6142500E-03
  3.9575540E-03  1.3240842E-02  3.7728838E-03  1.4493030E-02  3.9377134E-03  3.9377134E-03  1.4493030E-02  3.7728838E-03  1.3240842E-02  3.9575540E-03  1.6822246E-03
  0.0000000E+00  3.8695440E-03  1.1742738E-03  4.5869460E-03  1.3605900E-03  1.3605900E-03  4.5869460E-03  1.1742738E-03  3.8695440E-03  0.0000000E+00  2.5329110E-04
  0.0000000E+00  4.0333356E-03  1.2293484E-03  4.8134940E-03  1.4159250E-03  1.4159250E-03  4.8134940E-03  1.2293484E-03  4.0333356E-03  0.0000000E+00  2.7500840E-04
  0.0000000E+00  4.2028560E-03  1.2848136E-03  5.0387400E-03  1.4713902E-03  1.4713902E-03  5.0387400E-03  1.2848136E-03  4.2028560E-03  0.0000000E+00  2.9715550E-04
  0.0000000E+00  4.3790166E-03  1.3401486E-03  5.2626840E-03  1.5265950E-03  1.5265950E-03  5.2626840E-03  1.3401486E-03  4.3790166E-03  0.0000000E+00  3.1969310E-04
  0.0000000E+00  4.5632496E-03  1.3965252E-03  5.4892320E-03  1.5827112E-03  1.5827112E-03  5.4892320E-03  1.3965252E-03  4.5632496E-03  0.0000000E+00  3.4294680E-04
  0.0000000E+00  4.7592006E-03  1.4551152E-03  5.7248940E-03  1.6410408E-03  1.6410408E-03  5.7248940E-03  1.4551152E-03  4.7592006E-03  0.0000000E+00  3.6740710E-04
  0.0000000E+00  4.9505946E-03  1.5118824E-03  5.9488380E-03  1.6972872E-03  1.6972872E-03  5.9488380E-03  1.5118824E-03  4.9505946E-03  0.0000000E+00  3.9144630E-04
  0.0000000E+00  5.1544878E-03  1.5709932E-03  6.1831980E-03  1.7560074E-03  1.7560074E-03  6.1831980E-03  1.5709932E-03  5.1544878E-03  0.0000000E+00  4.1696550E-04
  0.0000000E+00  5.1551035E-03  1.5711688E-03  6.1839016E-03  1.7561825E-03  1.7561825E-03  6.1839016E-03  1.5711688E-03  5.1551035E-03  0.0000000E+00  4.1704220E-04
  2.1889224E-03  5.4617598E-03  1.6578366E-03  6.5295300E-03  1.8420696E-03  1.8420696E-03  6.5295300E-03  1.6578366E-03  5.4617598E-03  2.1889224E-03  4.5602550E-04
  2.2354038E-03  5.7880410E-03  1.7497578E-03  6.8927880E-03  1.9329492E-03  1.9329492E-03  6.8927880E-03  1.7497578E-03  5.7880410E-03  2.2354038E-03  4.9880920E-04
  2.2890462E-03  6.1311180E-03  1.8448038E-03  7.2703680E-03  2.0270838E-03  2.0270838E-03  7.2703680E-03  1.8448038E-03  6.1311180E-03  2.2890462E-03  5.4449640E-04
  2.3469852E-03  6.4745856E-03  1.9403706E-03  7.6414380E-03  2.1216090E-03  2.1216090E-03  7.6414380E-03  1.9403706E-03  6.4745856E-03  2.3469852E-03  5.9123820E-04
  2.4083094E-03  6.8222196E-03  2.0358072E-03  8.0125080E-03  2.2160040E-03  2.2160040E-03  8.0125080E-03  2.0358072E-03  6.8222196E-03  2.4083094E-03  6.3928200E-04
  2.4727584E-03  7.1697234E-03  2.1311136E-03  8.3822760E-03  2.3101386E-03  2.3101386E-03  8.3822760E-03  2.1311136E-03  7.1697234E-03  2.4727584E-03  6.8823720E-04
  2.5417644E-03  7.5282942E-03  2.2287636E-03  8.7598560E-03  2.4067470E-03  2.4067470E-03  8.7598560E-03  2.2287636E-03  7.5282942E-03  2.5417644E-03  7.3953600E-04
  2.6123328E-03  7.8854328E-03  2.3264136E-03  9.1348320E-03  2.5032252E-03  2.5032252E-03  9.1348320E-03  2.3264136E-03  7.8854328E-03  2.6123328E-03  7.9148580E-04
  2.6871978E-03  8.2459566E-03  2.4239334E-03  9.5111100E-03  2.5997034E-03  2.5997034E-03  9.5111100E-03  2.4239334E-03  8.2459566E-03  2.6871978E-03  8.4460740E-04
  2.7623232E-03  8.6097354E-03  2.5226250E-03  9.8873880E-03  2.6973534E-03  2.6973534E-03  9.8873880E-03  2.5226250E-03  8.6097354E-03  2.7623232E-03  8.9890080E-04
  2.8414848E-03  8.9755974E-03  2.6226186E-03  1.0266270E-02  2.7963054E-03  2.7963054E-03  1.0266270E-02  2.6226186E-03  8.9755974E-03  2.8414848E-03  9.5423580E-04
  2.9206464E-03  9.3432822E-03  2.7213102E-03  1.0645152E-02  2.8938252E-03  2.8938252E-03  1.0645152E-02  2.7213102E-03  9.3432822E-03  2.9206464E-03  1.0104822E-03
  3.0034536E-03  9.7129200E-03  2.8226058E-03  1.1024034E-02  2.9940792E-03  2.9940792E-03  1.1024034E-02  2.8226058E-03  9.7129200E-03  3.0034536E-03  1.0676400E-03
  3.0860004E-03  1.0084381E-02  2.9224692E-03  1.1404218E-02  3.0929010E-03  3.0929010E-03  1.1404218E-02  2.9224692E-03  1.0084381E-02  3.0860004E-03  1.1255790E-03
  3.1708908E-03  1.0457534E-02  3.0237648E-03  1.1785704E-02  3.1930248E-03  3.1930248E-03  1.1785704E-02  3.0237648E-03  1.0457534E-02  3.1708908E-03  1.1842992E-03
  3.2579946E-03  1.0832510E-02  3.1249302E-03  1.2167190E-02  3.2932788E-03  3.2932788E-03  1.2167190E-02  3.1249302E-03  1.0832510E-02  3.2579946E-03  1.2438006E-03
  3.3458796E-03  1.1209178E-02  3.2275278E-03  1.2549978E-02  3.3948348E-03  3.3948348E-03  1.2549978E-02  3.2275278E-03  1.1209178E-02  3.3458796E-03  1.3039530E-03
  3.4333740E-03  1.1586368E-02  3.3288234E-03  1.2932766E-02  3.4950888E-03  3.4950888E-03  1.2932766E-02  3.3288234E-03  1.1586368E-02  3.4333740E-03  1.3647564E-03
  3.5239932E-03  1.1966291E-02  3.4325928E-03  1.3318158E-02  3.5979468E-03  3.5979468E-03  1.3318158E-02  3.4325928E-03  1.1966291E-02  3.5239932E-03  1.4262108E-03
  3.6153936E-03  1.2346736E-02  3.5351904E-03  1.3703550E-02  3.6996330E-03  3.6996330E-03  1.3703550E-02  3.5351904E-03  1.2346736E-02  3.6153936E-03  1.4883162E-03
  3.7060128E-03  1.2727441E-02  3.6379182E-03  1.4086338E-02  3.8011890E-03  3.8011890E-03  1.4086338E-02  3.6379182E-03  1.2727441E-02  3.7060128E-03  1.5508122E-03
  0.0000000E+00  3.5528176E-03  1.1344064E-03  4.4850640E-03  1.3258808E-03  1.3258808E-03  4.4850640E-03  1.1344064E-03  3.5528176E-03  0.0000000E+00  2.4675070E-04
  0.0000000E+00  3.7125240E-03  1.1868236E-03  4.7016640E-03  1.3780092E-03  1.3780092E-03  4.7016640E-03  1.1868236E-03  3.7125240E-03  0.0000000E+00  2.6586930E-04
  0.0000000E+00  3.8784396E-03  1.2395296E-03  4.9168200E-03  1.4304264E-03  1.4304264E-03  4.9168200E-03  1.2395296E-03  3.8784396E-03  0.0000000E+00  2.8529110E-04
  0.0000000E+00  4.0515752E-03  1.2922356E-03  5.1305320E-03  1.4826992E-03  1.4826992E-03  5.1305320E-03  1.2922356E-03  4.0515752E-03  0.0000000E+00  3.0504500E-04
  0.0000000E+00  4.2322196E-03  1.3462412E-03  5.3500200E-03  1.5359828E-03  1.5359828E-03  5.3500200E-03  1.3462412E-03  4.2322196E-03  0.0000000E+00  3.2548920E-04
  0.0000000E+00  4.4226832E-03  1.4019796E-03  5.5738400E-03  1.5911436E-03  1.5911436E-03  5.5738400E-03  1.4019796E-03  4.4226832E-03  0.0000000E+00  3.4705820E-04
  0.0000000E+00  4.6109808E-03  1.4562740E-03  5.7904400E-03  1.6447160E-03  1.6447160E-03  5.7904400E-03  1.4562740E-03  4.6109808E-03  0.0000000E+00  3.6832110E-04
  0.0000000E+00  4.8101084E-03  1.5128788E-03  6.0171480E-03  1.7004544E-03  1.7004544E-03  6.0171480E-03  1.5128788E-03  4.8101084E-03  0.0000000E+00  3.9086190E-04
  0.0000000E+00  4.8107038E-03  1.5130468E-03  6.0178247E-03  1.7006197E-03  1.7006197E-03  6.0178247E-03  1.5130468E-03  4.8107038E-03  0.0000000E+00  3.9092950E-04
  1.9649952E-03  5.1101716E-03  1.5963420E-03  6.3492680E-03  1.7827624E-03  1.7827624E-03  6.3492680E-03  1.5963420E-03  5.1101716E-03  1.9649952E-03  4.2557570E-04
  2.0120696E-03  5.4314616E-03  1.6844260E-03  6.7001600E-03  1.8695468E-03  1.8695468E-03  6.7001600E-03  1.6844260E-03  5.4314616E-03  2.0120696E-03  4.6368280E-04
  2.0656420E-03  5.7669028E-03  1.7761200E-03  7.0626040E-03  1.9599412E-03  1.9599412E-03  7.0626040E-03  1.7761200E-03  5.7669028E-03  2.0656420E-03  5.0459140E-04
  2.1232576E-03  6.1027772E-03  1.8672364E-03  7.4207160E-03  2.0497580E-03  2.0497580E-03  7.4207160E-03  1.8672364E-03  6.1027772E-03  2.1232576E-03  5.4655400E-04
  2.1843388E-03  6.4428392E-03  1.9589304E-03  7.7788280E-03  2.1400080E-03  2.1400080E-03  7.7788280E-03  1.9589304E-03  6.4428392E-03  2.1843388E-03  5.8987400E-04
  2.2484524E-03  6.7829012E-03  2.0507688E-03  8.1354960E-03  2.2305468E-03  2.2305468E-03  8.1354960E-03  2.0507688E-03  6.7829012E-03  2.2484524E-03  6.3420480E-04
  2.3170424E-03  7.1336488E-03  2.1440512E-03  8.5008280E-03  2.3223852E-03  2.3223852E-03  8.5008280E-03  2.1440512E-03  7.1336488E-03  2.3170424E-03  6.8084600E-04
  2.3873652E-03  7.4828080E-03  2.2387776E-03  8.8632720E-03  2.4158120E-03  2.4158120E-03  8.8632720E-03  2.2387776E-03  7.4828080E-03  2.3873652E-03  7.2806480E-04
  2.4599984E-03  7.8355772E-03  2.3335040E-03  9.2286040E-03  2.5092388E-03  2.5092388E-03  9.2286040E-03  2.3335040E-03  7.8355772E-03  2.4599984E-03  7.7658320E-04
  2.5360972E-03  8.1905124E-03  2.4282304E-03  9.5924920E-03  2.6025212E-03  2.6025212E-03  9.5924920E-03  2.4282304E-03  8.1905124E-03  2.5360972E-03  8.2611240E-04
  2.6121960E-03  8.5490576E-03  2.5229568E-03  9.9578240E-03  2.6959480E-03  2.6959480E-03  9.9578240E-03  2.5229568E-03  8.5490576E-03  2.6121960E-03  8.7665240E-04
  2.6908940E-03  8.9081804E-03  2.6191272E-03  1.0324600E-02  2.7909632E-03  2.7909632E-03  1.0324600E-02  2.6191272E-03  8.9081804E-03  2.6908940E-03  9.2805880E-04
  2.7721912E-03  9.2694692E-03  2.7152976E-03  1.0692820E-02  2.8858340E-03  2.8858340E-03  1.0692820E-02  2.7152976E-03  9.2694692E-03  2.7721912E-03  9.8033160E-04
  2.8544992E-03  9.6326352E-03  2.8130564E-03  1.1062484E-02  2.9822932E-03  2.9822932E-03  1.1062484E-02  2.8130564E-03  9.6326352E-03  2.8544992E-03  1.0333264E-03
  2.9376736E-03  9.9976784E-03  2.9108152E-03  1.1430704E-02  3.0787524E-03  3.0787524E-03  1.1430704E-02  2.9108152E-03  9.9976784E-03  2.9376736E-03  1.0871876E-03
  3.0218588E-03  1.0364743E-02  3.0071300E-03  1.1800368E-02  3.1739120E-03  3.1739120E-03  1.1800368E-02  3.0071300E-03  1.0364743E-02  3.0218588E-03  1.1417708E-03
  3.1082100E-03  1.0732097E-02  3.1063328E-03  1.2171476E-02  3.2719596E-03  3.2719596E-03  1.2171476E-02  3.1063328E-03  1.0732097E-02  3.1082100E-03  1.1969316E-03
  3.1952832E-03  1.1099884E-02  3.2042360E-03  1.2541140E-02  3.3687076E-03  3.3687076E-03  1.2541140E-02  3.2042360E-03  1.1099884E-02  3.1952832E-03  1.2526700E-03
  3.2830784E-03  1.1470992E-02  3.3035832E-03  1.2916580E-02  3.4668996E-03  3.4668996E-03  1.2916580E-02  3.3035832E-03  1.1470992E-02  3.2830784E-03  1.3091304E-03
  3.3728952E-03  1.1842244E-02  3.4029304E-03  1.3287688E-02  3.5650916E-03  3.5650916E-03  1.3287688E-02  3.4029304E-03  1.1842244E-02  3.3728952E-03  1.3660240E-03
  3.4618456E-03  1.2214074E-02  3.5008336E-03  1.3661684E-02  3.6619840E-03  3.6619840E-03  1.3661684E-02  3.5008336E-03  1.2214074E-02  3.4618456E-03  1.4233508E-03
  0.0000000E+00  3.2350788E-03  1.0924038E-03  4.3750620E-03  1.2884886E-03  1.2884886E-03  4.3750620E-03  1.0924038E-03  3.2350788E-03  0.0000000E+00  2.3831350E-04
  0.0000000E+00  3.3915942E-03  1.1420658E-03  4.5817200E-03  1.3375098E-03  1.3375098E-03  4.5817200E-03  1.1420658E-03  3.3915942E-03  0.0000000E+00  2.5471800E-04
  0.0000000E+00  3.5546778E-03  1.1920482E-03  4.7883780E-03  1.3866912E-03  1.3866912E-03  4.7883780E-03  1.1920482E-03  3.5546778E-03  0.0000000E+00  2.7144290E-04
  0.0000000E+00  3.7220868E-03  1.2421908E-03  4.9918320E-03  1.4358726E-03  1.4358726E-03  4.9918320E-03  1.2421908E-03  3.7220868E-03  0.0000000E+00  2.8844330E-04
  0.0000000E+00  3.8994282E-03  1.2932946E-03  5.1984900E-03  1.4861754E-03  1.4861754E-03  5.1984900E-03  1.2932946E-03  3.8994282E-03  0.0000000E+00  3.0621220E-04
  0.0000000E+00  4.0860612E-03  1.3464810E-03  5.4131580E-03  1.5382404E-03  1.5382404E-03  5.4131580E-03  1.3464810E-03  4.0860612E-03  0.0000000E+00  3.2495610E-04
  0.0000000E+00  4.2699708E-03  1.3983858E-03  5.6214180E-03  1.5890238E-03  1.5890238E-03  5.6214180E-03  1.3983858E-03  4.2699708E-03  0.0000000E+00  3.4348480E-04
  0.0000000E+00  4.4642934E-03  1.4523732E-03  5.8376880E-03  1.6418898E-03  1.6418898E-03  5.8376880E-03  1.4523732E-03  4.4642934E-03  0.0000000E+00  3.6339770E-04
  0.0000000E+00  4.4648746E-03  1.4525331E-03  5.8383288E-03  1.6420465E-03  1.6420465E-03  5.8383288E-03  1.4525331E-03  4.4648746E-03  0.0000000E+00  3.6345800E-04
  1.7429760E-03  4.7587410E-03  1.5321528E-03  6.1580880E-03  1.7200674E-03  1.7200674E-03  6.1580880E-03  1.5321528E-03  4.7587410E-03  1.7429760E-03  3.9389980E-04
  1.7908758E-03  5.0717718E-03  1.6165782E-03  6.4945080E-03  1.8028908E-03  1.8028908E-03  6.4945080E-03  1.6165782E-03  5.0717718E-03  1.7908758E-03  4.2752570E-04
  1.8451836E-03  5.4003420E-03  1.7043678E-03  6.8437440E-03  1.8889182E-03  1.8889182E-03  6.8437440E-03  1.7043678E-03  5.4003420E-03  1.8451836E-03  4.6408340E-04
  1.9030158E-03  5.7292326E-03  1.7918370E-03  7.1881740E-03  1.9747854E-03  1.9747854E-03  7.1881740E-03  1.7918370E-03  5.7292326E-03  1.9030158E-03  5.0158620E-04
  1.9645326E-03  6.0613272E-03  1.8797868E-03  7.5342060E-03  2.0609730E-03  2.0609730E-03  7.5342060E-03  1.8797868E-03  6.0613272E-03  1.9645326E-03  5.4067500E-04
  2.0286126E-03  6.3945432E-03  1.9678968E-03  7.8770340E-03  2.1473208E-03  2.1473208E-03  7.8770340E-03  1.9678968E-03  6.3945432E-03  2.0286126E-03  5.8072500E-04
  2.0968578E-03  6.7365702E-03  2.0584098E-03  8.2294740E-03  2.2362318E-03  2.2362318E-03  8.2294740E-03  2.0584098E-03  6.7365702E-03  2.0968578E-03  6.2285760E-04
  2.1668652E-03  7.0781166E-03  2.1487626E-03  8.5787100E-03  2.3249826E-03  2.3249826E-03  8.5787100E-03  2.1487626E-03  7.0781166E-03  2.1668652E-03  6.6563100E-04
  2.2392756E-03  7.4236680E-03  2.2392756E-03  8.9295480E-03  2.4138936E-03  2.4138936E-03  8.9295480E-03  2.2392756E-03  7.4236680E-03  2.2392756E-03  7.0968600E-04
  2.3136084E-03  7.7698602E-03  2.3296284E-03  9.2819880E-03  2.5028046E-03  2.5028046E-03  9.2819880E-03  2.3296284E-03  7.7698602E-03  2.3136084E-03  7.5470220E-04
  2.3900238E-03  8.1184554E-03  2.4219036E-03  9.6344280E-03  2.5933176E-03  2.5933176E-03  9.6344280E-03  2.4219036E-03  8.1184554E-03  2.3900238E-03  8.0051940E-04
  2.4672402E-03  8.4708954E-03  2.5140186E-03  9.9892710E-03  2.6841510E-03  2.6841510E-03  9.9892710E-03  2.5140186E-03  8.4708954E-03  2.4672402E-03  8.4745800E-04
  2.5468596E-03  8.8223742E-03  2.6062938E-03  1.0343633E-02  2.7749844E-03  2.7749844E-03  1.0343633E-02  2.6062938E-03  8.8223742E-03  2.5468596E-03  8.9519760E-04
  2.6276004E-03  9.1773774E-03  2.7001710E-03  1.0699918E-02  2.8674198E-03  2.8674198E-03  1.0699918E-02  2.7001710E-03  9.1773774E-03  2.6276004E-03  9.4357800E-04
  2.7107442E-03  9.5330214E-03  2.7942084E-03  1.1056523E-02  2.9600154E-03  2.9600154E-03  1.1056523E-02  2.7942084E-03  9.5330214E-03  2.7107442E-03  9.9275940E-04
  2.7930870E-03  9.8905878E-03  2.8868040E-03  1.1414891E-02  3.0511692E-03  3.0511692E-03  1.1414891E-02  2.8868040E-03  9.8905878E-03  2.7930870E-03  1.0425816E-03
  2.8778328E-03  1.0248635E-02  2.9808414E-03  1.1773579E-02  3.1439250E-03  3.1439250E-03  1.1773579E-02  2.9808414E-03  1.0248635E-02  2.8778328E-03  1.0930446E-03
  2.9632194E-03  1.0607162E-02  3.0768012E-03  1.2131145E-02  3.2384430E-03  3.2384430E-03  1.2131145E-02  3.0768012E-03  1.0607162E-02  2.9632194E-03  1.1439882E-03
  3.0492468E-03  1.0969054E-02  3.1709988E-03  1.2491915E-02  3.3315192E-03  3.3315192E-03  1.2491915E-02  3.1709988E-03  1.0969054E-02  3.0492468E-03  1.1957328E-03
  3.1359150E-03  1.1331427E-02  3.2669586E-03  1.2853006E-02  3.4261974E-03  3.4261974E-03  1.2853006E-02  3.2669586E-03  1.1331427E-02  3.1359150E-03  1.2477978E-03
  3.2248260E-03  1.1693959E-02  3.3614766E-03  1.3214417E-02  3.5194338E-03  3.5194338E-03  1.3214417E-02  3.3614766E-03  1.1693959E-02  3.2248260E-03  1.3003434E-03
  0.0000000E+00  2.9209872E-03  1.0490832E-03  4.2624000E-03  1.2492384E-03  1.2492384E-03  4.2624000E-03  1.0490832E-03  2.9209872E-03  0.0000000E+00  2.2803480E-04
  0.0000000E+00  3.0731904E-03  1.0957920E-03  4.4559840E-03  1.2947040E-03  1.2947040E-03  4.4559840E-03  1.0957920E-03  3.0731904E-03  0.0000000E+00  2.4176690E-04
  0.0000000E+00  3.2324976E-03  1.1428560E-03  4.6495680E-03  1.3405248E-03  1.3405248E-03  4.6495680E-03  1.1428560E-03  3.2324976E-03  0.0000000E+00  2.5587720E-04
  0.0000000E+00  3.3964224E-03  1.1900976E-03  4.8431520E-03  1.3865232E-03  1.3865232E-03  4.8431520E-03  1.1900976E-03  3.3964224E-03  0.0000000E+00  2.7033210E-04
  0.0000000E+00  3.5694048E-03  1.2387600E-03  5.0420640E-03  1.4337648E-03  1.4337648E-03  5.0420640E-03  1.2387600E-03  3.5694048E-03  0.0000000E+00  2.8541210E-04
  0.0000000E+00  3.7523328E-03  1.2891984E-03  5.2445280E-03  1.4827824E-03  1.4827824E-03  5.2445280E-03  1.2891984E-03  3.7523328E-03  0.0000000E+00  3.0156480E-04
  0.0000000E+00  3.9322416E-03  1.3383936E-03  5.4434400E-03  1.5305568E-03  1.5305568E-03  5.4434400E-03  1.3383936E-03  3.9322416E-03  0.0000000E+00  3.1769090E-04
  0.0000000E+00  4.1235168E-03  1.3898976E-03  5.6503440E-03  1.5806400E-03  1.5806400E-03  5.6503440E-03  1.3898976E-03  4.1235168E-03  0.0000000E+00  3.3491810E-04
  0.0000000E+00  4.1240922E-03  1.3900510E-03  5.6509553E-03  1.5807893E-03  1.5807893E-03  5.6509553E-03  1.3900510E-03  4.1240922E-03  0.0000000E+00  3.3496990E-04
  1.5278928E-03  4.4106960E-03  1.4660880E-03  5.9558160E-03  1.6546992E-03  1.6546992E-03  5.9558160E-03  1.4660880E-03  4.4106960E-03  1.5278928E-03  3.6150480E-04
  1.5769104E-03  4.7184768E-03  1.5468960E-03  6.2785152E-03  1.7335536E-03  1.7335536E-03  6.2785152E-03  1.5468960E-03  4.7184768E-03  1.5769104E-03  3.9127060E-04
  1.6324992E-03  5.0397552E-03  1.6309008E-03  6.6132912E-03  1.8154272E-03  1.8154272E-03  6.6132912E-03  1.6309008E-03  5.0397552E-03  1.6324992E-03  4.2375360E-04
  1.6911072E-03  5.3613888E-03  1.7147280E-03  6.9434496E-03  1.8971232E-03  1.8971232E-03  6.9434496E-03  1.7147280E-03  5.3613888E-03  1.6911072E-03  4.5732000E-04
  1.7529120E-03  5.6842656E-03  1.7989104E-03  7.2757392E-03  1.9791744E-03  1.9791744E-03  7.2757392E-03  1.7989104E-03  5.6842656E-03  1.7529120E-03  4.9230720E-04
  1.8173808E-03  6.0101616E-03  1.8832704E-03  7.6051872E-03  2.0615808E-03  2.0615808E-03  7.6051872E-03  1.8832704E-03  6.0101616E-03  1.8173808E-03  5.2818240E-04
  1.8855792E-03  6.3440496E-03  1.9697616E-03  7.9436928E-03  2.1461184E-03  2.1461184E-03  7.9436928E-03  1.9697616E-03  6.3440496E-03  1.8855792E-03  5.6618880E-04
  1.9555536E-03  6.6770496E-03  2.0562528E-03  8.2791792E-03  2.2306560E-03  2.2306560E-03  8.2791792E-03  2.0562528E-03  6.6770496E-03  1.9555536E-03  6.0508320E-04
  2.0274816E-03  7.0128912E-03  2.1430992E-03  8.6167968E-03  2.3157264E-03  2.3157264E-03  8.6167968E-03  2.1430992E-03  7.0128912E-03  2.0274816E-03  6.4468800E-04
  2.1015408E-03  7.3528176E-03  2.2303008E-03  8.9567232E-03  2.4011520E-03  2.4011520E-03  8.9567232E-03  2.2303008E-03  7.3528176E-03  2.1015408E-03  6.8571360E-04
  2.1771984E-03  7.6916784E-03  2.3182128E-03  9.2971824E-03  2.4874656E-03  2.4874656E-03  9.2971824E-03  2.3182128E-03  7.6916784E-03  2.1771984E-03  7.2744960E-04
  2.2542768E-03  8.0348016E-03  2.4080784E-03  9.6379968E-03  2.5755552E-03  2.5755552E-03  9.6379968E-03  2.4080784E-03  8.0348016E-03  2.2542768E-03  7.7007360E-04
  2.3327760E-03  8.3784576E-03  2.4963456E-03  9.9809424E-03  2.6620464E-03  2.6620464E-03  9.9809424E-03  2.4963456E-03  8.3784576E-03  2.3327760E-03  8.1358560E-04
  2.4126960E-03  8.7242448E-03  2.5863888E-03  1.0324243E-02  2.7504912E-03  2.7504912E-03  1.0324243E-02  2.5863888E-03  8.7242448E-03  2.4126960E-03  8.5763040E-04
  2.4924384E-03  9.0705648E-03  2.6746560E-03  1.0668077E-02  2.8373376E-03  2.8373376E-03  1.0668077E-02  2.6746560E-03  9.0705648E-03  2.4924384E-03  9.0238560E-04
  2.5748448E-03  9.4191936E-03  2.7650544E-03  1.1012266E-02  2.9259600E-03  2.9259600E-03  1.1012266E-02  2.7650544E-03  9.4191936E-03  2.5748448E-03  9.4785120E-04
  2.6577840E-03  9.7680000E-03  2.8552752E-03  1.1358586E-02  3.0149376E-03  3.0149376E-03  1.1358586E-02  2.8552752E-03  9.7680000E-03  2.6577840E-03  9.9402720E-04
  2.7414336E-03  1.0117339E-02  2.9476272E-03  1.1703485E-02  3.1056912E-03  3.1056912E-03  1.1703485E-02  2.9476272E-03  1.0117339E-02  2.7414336E-03  1.0403808E-03
  2.8256160E-03  1.0468810E-02  3.0380256E-03  1.2052114E-02  3.1946688E-03  3.1946688E-03  1.2052114E-02  3.0380256E-03  1.0468810E-02  2.8256160E-03  1.0876224E-03
  2.9122848E-03  1.0820458E-02  3.1305552E-03  1.2401275E-02  3.2857776E-03  3.2857776E-03  1.2401275E-02  3.1305552E-03  1.0820458E-02  2.9122848E-03  1.1352192E-03
  2.9975328E-03  1.1174237E-02  3.2211312E-03  1.2748838E-02  3.3751104E-03  3.3751104E-03  1.2748838E-02  3.2211312E-03  1.1174237E-02  2.9975328E-03  1.1829936E-03
  0.0000000E+00  2.6082800E-03  1.0033210E-03  4.1395610E-03  1.2068220E-03  1.2068220E-03  4.1395610E-03  1.0033210E-03  2.6082800E-03  0.0000000E+00  2.1605580E-04
  0.0000000E+00  2.7581970E-03  1.0472520E-03  4.3213920E-03  1.2487830E-03  1.2487830E-03  4.3213920E-03  1.0472520E-03  2.7581970E-03  0.0000000E+00  2.2704250E-04
  0.0000000E+00  2.9130390E-03  1.0913800E-03  4.5049960E-03  1.2911380E-03  1.2911380E-03  4.5049960E-03  1.0913800E-03  2.9130390E-03  0.0000000E+00  2.3864380E-04
  0.0000000E+00  3.0747760E-03  1.1359020E-03  4.6868270E-03  1.3338870E-03  1.3338870E-03  4.6868270E-03  1.1359020E-03  3.0747760E-03  0.0000000E+00  2.5060960E-04
  0.0000000E+00  3.2439990E-03  1.1818030E-03  4.8725980E-03  1.3778180E-03  1.3778180E-03  4.8725980E-03  1.1818030E-03  3.2439990E-03  0.0000000E+00  2.6333190E-04
  0.0000000E+00  3.4226780E-03  1.2294770E-03  5.0658550E-03  1.4239160E-03  1.4239160E-03  5.0658550E-03  1.2294770E-03  3.4226780E-03  0.0000000E+00  2.7694260E-04
  0.0000000E+00  3.5974170E-03  1.2759690E-03  5.2543840E-03  1.4686350E-03  1.4686350E-03  5.2543840E-03  1.2759690E-03  3.5974170E-03  0.0000000E+00  2.9063410E-04
  0.0000000E+00  3.7847640E-03  1.3248250E-03  5.4502020E-03  1.5157180E-03  1.5157180E-03  5.4502020E-03  1.3248250E-03  3.7847640E-03  0.0000000E+00  3.0552730E-04
  0.0000000E+00  3.7853324E-03  1.3249710E-03  5.4507812E-03  1.5158591E-03  1.5158591E-03  5.4507812E-03  1.3249710E-03  3.7853324E-03  0.0000000E+00  3.0557260E-04
  1.3193090E-03  4.0656860E-03  1.3975180E-03  5.7415650E-03  1.5858500E-03  1.5858500E-03  5.7415650E-03  1.3975180E-03  4.0656860E-03  1.3193090E-03  3.2859600E-04
  1.3705290E-03  4.3653230E-03  1.4745450E-03  6.0482940E-03  1.6603160E-03  1.6603160E-03  6.0482940E-03  1.4745450E-03  4.3653230E-03  1.3705290E-03  3.5461970E-04
  1.4270680E-03  4.6799320E-03  1.5547240E-03  6.3668430E-03  1.7379340E-03  1.7379340E-03  6.3668430E-03  1.5547240E-03  4.6799320E-03  1.4270680E-03  3.8322410E-04
  1.4869560E-03  4.9925710E-03  1.6347060E-03  6.6846040E-03  1.8153550E-03  1.8153550E-03  6.6846040E-03  1.6347060E-03  4.9925710E-03  1.4869560E-03  4.1314840E-04
  1.5496020E-03  5.3083620E-03  1.7152790E-03  7.0009860E-03  1.8935640E-03  1.8935640E-03  7.0009860E-03  1.7152790E-03  5.3083620E-03  1.5496020E-03  4.4431380E-04
  1.6144150E-03  5.6255320E-03  1.7958520E-03  7.3183530E-03  1.9717730E-03  1.9717730E-03  7.3183530E-03  1.7958520E-03  5.6255320E-03  1.6144150E-03  4.7654300E-04
  1.6831680E-03  5.9511730E-03  1.8787890E-03  7.6418270E-03  2.0525430E-03  2.0525430E-03  7.6418270E-03  1.8787890E-03  5.9511730E-03  1.6831680E-03  5.1082100E-04
  1.7529060E-03  6.2760260E-03  1.9613320E-03  7.9643160E-03  2.1329190E-03  2.1329190E-03  7.9643160E-03  1.9613320E-03  6.2760260E-03  1.7529060E-03  5.4569000E-04
  1.8248110E-03  6.6036370E-03  2.0446630E-03  8.2873960E-03  2.2142800E-03  2.2142800E-03  8.2873960E-03  2.0446630E-03  6.6036370E-03  1.8248110E-03  5.8174100E-04
  1.8982920E-03  6.9338090E-03  2.1283880E-03  8.6130370E-03  2.2960350E-03  2.2960350E-03  8.6130370E-03  2.1283880E-03  6.9338090E-03  1.8982920E-03  6.1858000E-04
  1.9731520E-03  7.2647690E-03  2.2127040E-03  8.9394660E-03  2.3783810E-03  2.3783810E-03  8.9394660E-03  2.2127040E-03  7.2647690E-03  1.9731520E-03  6.5640400E-04
  2.0493910E-03  7.5980930E-03  2.2976110E-03  9.2682590E-03  2.4613180E-03  2.4613180E-03  9.2682590E-03  2.2976110E-03  7.5980930E-03  2.0493910E-03  6.9501600E-04
  2.1272060E-03  7.9320080E-03  2.3837000E-03  9.5976430E-03  2.5454370E-03  2.5454370E-03  9.5976430E-03  2.3837000E-03  7.9320080E-03  2.1272060E-03  7.3441600E-04
  2.2058090E-03  8.2682870E-03  2.4680160E-03  9.9274210E-03  2.6279800E-03  2.6279800E-03  9.9274210E-03  2.4680160E-03  8.2682870E-03  2.2058090E-03  7.7460400E-04
  2.2853970E-03  8.6051570E-03  2.5544990E-03  1.0257790E-02  2.7126900E-03  2.7126900E-03  1.0257790E-02  2.5544990E-03  8.6051570E-03  2.2853970E-03  8.1518600E-04
  2.3659700E-03  8.9424210E-03  2.6409820E-03  1.0590523E-02  2.7975970E-03  2.7975970E-03  1.0590523E-02  2.6409820E-03  8.9424210E-03  2.3659700E-03  8.5655600E-04
  2.4477250E-03  9.2818520E-03  2.7276620E-03  1.0921877E-02  2.8827010E-03  2.8827010E-03  1.0921877E-02  2.7276620E-03  9.2818520E-03  2.4477250E-03  8.9812300E-04
  2.5296770E-03  9.6218740E-03  2.8145390E-03  1.1255595E-02  2.9678050E-03  2.9678050E-03  1.1255595E-02  2.8145390E-03  9.6218740E-03  2.5296770E-03  9.4028100E-04
  2.6122200E-03  9.9638660E-03  2.9014160E-03  1.1591677E-02  3.0533030E-03  3.0533030E-03  1.1591677E-02  2.9014160E-03  9.9638660E-03  2.6122200E-03  9.8322700E-04
  2.6953540E-03  1.0306449E-02  2.9904600E-03  1.1926183E-02  3.1407710E-03  3.1407710E-03  1.1926183E-02  2.9904600E-03  1.0306449E-02  2.6953540E-03  1.0265670E-03
  2.7808520E-03  1.0647062E-02  3.0775340E-03  1.2261083E-02  3.2262690E-03  3.2262690E-03  1.2261083E-02  3.0775340E-03  1.0647062E-02  2.7808520E-03  1.0701040E-03
  0.0000000E+00  2.3008050E-03  9.5571900E-04  4.0090380E-03  1.1613275E-03  1.1613275E-03  4.0090380E-03  9.5571900E-04  2.3008050E-03  0.0000000E+00  2.0215180E-04
  0.0000000E+00  2.4467630E-03  9.9636000E-04  4.1770645E-03  1.1995650E-03  1.1995650E-03  4.1770645E-03  9.9636000E-04  2.4467630E-03  0.0000000E+00  2.1084160E-04
  0.0000000E+00  2.5994945E-03  1.0376565E-03  4.3490240E-03  1.2384580E-03  1.2384580E-03  4.3490240E-03  1.0376565E-03  2.5994945E-03  0.0000000E+00  2.2009130E-04
  0.0000000E+00  2.7563775E-03  1.0793900E-03  4.5172690E-03  1.2780065E-03  1.2780065E-03  4.5172690E-03  1.0793900E-03  2.7563775E-03  0.0000000E+00  2.2956920E-04
  0.0000000E+00  2.9213450E-03  1.1226530E-03  4.6925060E-03  1.3188660E-03  1.3188660E-03  4.6925060E-03  1.1226530E-03  2.9213450E-03  0.0000000E+00  2.4006590E-04
  0.0000000E+00  3.0965820E-03  1.1674455E-03  4.8742980E-03  1.3614735E-03  1.3614735E-03  4.8742980E-03  1.1674455E-03  3.0965820E-03  0.0000000E+00  2.5153720E-04
  0.0000000E+00  3.2694155E-03  1.2115825E-03  5.0530310E-03  1.4034255E-03  1.4034255E-03  5.0530310E-03  1.2115825E-03  3.2694155E-03  0.0000000E+00  2.6307400E-04
  0.0000000E+00  3.4516445E-03  1.2576860E-03  5.2361340E-03  1.4475625E-03  1.4475625E-03  5.2361340E-03  1.2576860E-03  3.4516445E-03  0.0000000E+00  2.7576880E-04
  0.0000000E+00  3.4521884E-03  1.2578226E-03  5.2366678E-03  1.4476941E-03  1.4476941E-03  5.2366678E-03  1.2578226E-03  3.4521884E-03  0.0000000E+00  2.7580780E-04
  1.1219975E-03  3.7256435E-03  1.3267320E-03  5.5138475E-03  1.5133310E-03  1.5133310E-03  5.5138475E-03  1.3267320E-03  3.7256435E-03  1.1219975E-03  2.9571790E-04
  1.1748745E-03  4.0179965E-03  1.3999295E-03  5.8066375E-03  1.5836880E-03  1.5836880E-03  5.8066375E-03  1.3999295E-03  4.0179965E-03  1.1748745E-03  3.1826710E-04
  1.2334325E-03  4.3225855E-03  1.4764045E-03  6.1086045E-03  1.6571040E-03  1.6571040E-03  6.1086045E-03  1.4764045E-03  4.3225855E-03  1.2334325E-03  3.4339460E-04
  1.2943940E-03  4.6289225E-03  1.5526610E-03  6.4099160E-03  1.7305200E-03  1.7305200E-03  6.4099160E-03  1.5526610E-03  4.6289225E-03  1.2943940E-03  3.6989870E-04
  1.3577590E-03  4.9365705E-03  1.6295730E-03  6.7123200E-03  1.8048100E-03  1.8048100E-03  6.7123200E-03  1.6295730E-03  4.9365705E-03  1.3577590E-03  3.9762630E-04
  1.4233090E-03  5.2453110E-03  1.7062665E-03  7.0136315E-03  1.8788815E-03  1.8788815E-03  7.0136315E-03  1.7062665E-03  5.2453110E-03  1.4233090E-03  4.2649010E-04
  1.4921365E-03  5.5634470E-03  1.7855820E-03  7.3243385E-03  1.9555750E-03  1.9555750E-03  7.3243385E-03  1.7855820E-03  5.5634470E-03  1.4921365E-03  4.5705830E-04
  1.5620565E-03  5.8783055E-03  1.8644605E-03  7.6317680E-03  2.0320500E-03  2.0320500E-03  7.6317680E-03  1.8644605E-03  5.8783055E-03  1.5620565E-03  4.8854410E-04
  1.6337245E-03  6.1960045E-03  1.9439945E-03  7.9420380E-03  2.1091805E-03  2.1091805E-03  7.9420380E-03  1.9439945E-03  6.1960045E-03  1.6337245E-03  5.2090400E-04
  1.7069220E-03  6.5165440E-03  2.0241840E-03  8.2531820E-03  2.1871850E-03  2.1871850E-03  8.2531820E-03  2.0241840E-03  6.5165440E-03  1.7069220E-03  5.5413780E-04
  1.7812120E-03  6.8397055E-03  2.1045920E-03  8.5673850E-03  2.2654080E-03  2.2654080E-03  8.5673850E-03  2.1045920E-03  6.8397055E-03  1.7812120E-03  5.8826760E-04
  1.8565945E-03  7.1613375E-03  2.1858740E-03  8.8798400E-03  2.3445050E-03  2.3445050E-03  8.8798400E-03  2.1858740E-03  7.1613375E-03  1.8565945E-03  6.2311830E-04
  1.9332880E-03  7.4879950E-03  2.2675930E-03  9.1953540E-03  2.4240390E-03  2.4240390E-03  9.1953540E-03  2.2675930E-03  7.4879950E-03  1.9332880E-03  6.5869010E-04
  2.0108555E-03  7.8126860E-03  2.3493120E-03  9.5115235E-03  2.5040100E-03  2.5040100E-03  9.5115235E-03  2.3493120E-03  7.8126860E-03  2.0108555E-03  6.9498290E-04
  2.0895155E-03  8.1399990E-03  2.4316865E-03  9.8305335E-03  2.5844180E-03  2.5844180E-03  9.8305335E-03  2.4316865E-03  8.1399990E-03  2.0895155E-03  7.3177830E-04
  2.1683940E-03  8.4677490E-03  2.5142795E-03  1.0147796E-02  2.6652630E-03  2.6652630E-03  1.0147796E-02  2.5142795E-03  8.4677490E-03  2.1683940E-03  7.6912000E-04
  2.2483650E-03  8.7979025E-03  2.5975280E-03  1.0467680E-02  2.7467635E-03  2.7467635E-03  1.0467680E-02  2.5975280E-03  8.7979025E-03  2.2483650E-03  8.0694240E-04
  2.3287730E-03  9.1263080E-03  2.6812135E-03  1.0786034E-02  2.8284825E-03  2.8284825E-03  1.0786034E-02  2.6812135E-03  9.1263080E-03  2.3287730E-03  8.4509250E-04
  2.4100550E-03  9.4571170E-03  2.7646805E-03  1.1109196E-02  2.9106385E-03  2.9106385E-03  1.1109196E-02  2.7646805E-03  9.4571170E-03  2.4100550E-03  8.8396360E-04
  2.4919925E-03  9.7903295E-03  2.8485845E-03  1.1430609E-02  2.9925760E-03  2.9925760E-03  1.1430609E-02  2.8485845E-03  9.7903295E-03  2.4919925E-03  9.2314070E-04
  2.5748040E-03  1.0121576E-02  2.9324885E-03  1.1752678E-02  3.0749505E-03  3.0749505E-03  1.1752678E-02  2.9324885E-03  1.0121576E-02  2.5748040E-03  9.6240510E-04
  0.0000000E+00  2.0011557E-03  9.0620200E-04  3.8688041E-03  1.1128839E-03  1.1128839E-03  3.8688041E-03  9.0620200E-04  2.0011557E-03  0.0000000E+00  1.8678180E-04
  0.0000000E+00  2.1441127E-03  9.4375850E-04  4.0238761E-03  1.1475328E-03  1.1475328E-03  4.0238761E-03  9.4375850E-04  2.1441127E-03  0.0000000E+00  1.9318820E-04
  0.0000000E+00  2.2936118E-03  9.8228420E-04  4.1808865E-03  1.1829086E-03  1.1829086E-03  4.1808865E-03  9.8228420E-04  2.2936118E-03  0.0000000E+00  2.0016570E-04
  0.0000000E+00  2.4477146E-03  1.0210522E-03  4.3391084E-03  1.2187690E-03  1.2187690E-03  4.3391084E-03  1.0210522E-03  2.4477146E-03  0.0000000E+00  2.0773350E-04
  0.0000000E+00  2.6093287E-03  1.0612740E-03  4.5021763E-03  1.2563255E-03  1.2563255E-03  4.5021763E-03  1.0612740E-03  2.6093287E-03  0.0000000E+00  2.1612190E-04
  0.0000000E+00  2.7799079E-03  1.1036765E-03  4.6729978E-03  1.2960627E-03  1.2960627E-03  4.6729978E-03  1.1036765E-03  2.7799079E-03  0.0000000E+00  2.2548440E-04
  0.0000000E+00  2.9490333E-03  1.1451098E-03  4.8384887E-03  1.3348307E-03  1.3348307E-03  4.8384887E-03  1.1451098E-03  2.9490333E-03  0.0000000E+00  2.3515210E-04
  0.0000000E+00  3.1249431E-03  1.1887238E-03  5.0112486E-03  1.3760217E-03  1.3760217E-03  5.0112486E-03  1.1887238E-03  3.1249431E-03  0.0000000E+00  2.4588600E-04
  0.0000000E+00  3.1254613E-03  1.1888542E-03  5.0117630E-03  1.3761459E-03  1.3761459E-03  5.0117630E-03  1.1888542E-03  3.1254613E-03  0.0000000E+00  2.4591900E-04
  9.3818560E-04  3.3941384E-03  1.2539025E-03  5.2722057E-03  1.4378082E-03  1.4378082E-03  5.2722057E-03  1.2539025E-03  3.3941384E-03  9.3818560E-04  2.6294400E-04
  9.9318770E-04  3.6785986E-03  1.3236849E-03  5.5477008E-03  1.5039561E-03  1.5039561E-03  5.5477008E-03  1.3236849E-03  3.6785986E-03  9.9318770E-04  2.8261870E-04
  1.0535204E-03  3.9763853E-03  1.3963749E-03  5.8357955E-03  1.5732539E-03  1.5732539E-03  5.8357955E-03  1.3963749E-03  3.9763853E-03  1.0535204E-03  3.0466800E-04
  1.1157915E-03  4.2734451E-03  1.4685803E-03  6.1212249E-03  1.6423094E-03  1.6423094E-03  6.1212249E-03  1.4685803E-03  4.2734451E-03  1.1157915E-03  3.2797730E-04
  1.1800010E-03  4.5717164E-03  1.5417549E-03  6.4081081E-03  1.7125764E-03  1.7125764E-03  6.4081081E-03  1.5417549E-03  4.5717164E-03  1.1800010E-03  3.5259500E-04
  1.2461489E-03  4.8733799E-03  1.6149295E-03  6.6964451E-03  1.7826011E-03  1.7826011E-03  6.6964451E-03  1.6149295E-03  4.8733799E-03  1.2461489E-03  3.7830300E-04
  1.3152044E-03  5.1803740E-03  1.6905271E-03  6.9901127E-03  1.8552911E-03  1.8552911E-03  6.9901127E-03  1.6905271E-03  5.1803740E-03  1.3152044E-03  4.0565870E-04
  1.3852291E-03  5.4859143E-03  1.7656401E-03  7.2854764E-03  1.9277388E-03  1.9277388E-03  7.2854764E-03  1.7656401E-03  5.4859143E-03  1.3852291E-03  4.3364430E-04
  1.4562230E-03  5.7946045E-03  1.8417223E-03  7.5793863E-03  2.0013980E-03  2.0013980E-03  7.5793863E-03  1.8417223E-03  5.7946045E-03  1.4562230E-03  4.6269610E-04
  1.5289130E-03  6.1064446E-03  1.9180468E-03  7.8764461E-03  2.0750572E-03  2.0750572E-03  7.8764461E-03  1.9180468E-03  6.1064446E-03  1.5289130E-03  4.9276550E-04
  1.6025722E-03  6.4185270E-03  1.9948559E-03  8.1747174E-03  2.1496856E-03  2.1496856E-03  8.1747174E-03  1.9948559E-03  6.4185270E-03  1.6025722E-03  5.2341650E-04
  1.6772006E-03  6.7313363E-03  2.0723919E-03  8.4758963E-03  2.2247986E-03  2.2247986E-03  8.4758963E-03  2.0723919E-03  6.7313363E-03  1.6772006E-03  5.5486700E-04
  1.7527982E-03  7.0468836E-03  2.1501702E-03  8.7780444E-03  2.3006385E-03  2.3006385E-03  8.7780444E-03  2.1501702E-03  7.0468836E-03  1.7527982E-03  5.8687480E-04
  1.8293650E-03  7.3604198E-03  2.2284331E-03  9.0787387E-03  2.3764784E-03  2.3764784E-03  9.0787387E-03  2.2284331E-03  7.3604198E-03  1.8293650E-03  6.1948840E-04
  1.9064164E-03  7.6791412E-03  2.3069383E-03  9.3823406E-03  2.4530452E-03  2.4530452E-03  9.3823406E-03  2.3069383E-03  7.6791412E-03  1.9064164E-03  6.5265930E-04
  1.9841947E-03  7.9957788E-03  2.3859281E-03  9.6888501E-03  2.5300966E-03  2.5300966E-03  9.6888501E-03  2.3859281E-03  7.9957788E-03  1.9841947E-03  6.8616940E-04
  2.0624576E-03  8.3151303E-03  2.4651602E-03  9.9939058E-03  2.6073903E-03  2.6073903E-03  9.9939058E-03  2.4651602E-03  8.3151303E-03  2.0624576E-03  7.2026100E-04
  2.1409628E-03  8.6323494E-03  2.5443923E-03  1.0299446E-02  2.6849263E-03  2.6849263E-03  1.0299446E-02  2.5443923E-03  8.6323494E-03  2.1409628E-03  7.5466760E-04
  2.2206795E-03  8.9546326E-03  2.6248359E-03  1.0607652E-02  2.7634315E-03  2.7634315E-03  1.0607652E-02  2.6248359E-03  8.9546326E-03  2.2206795E-03  7.8989800E-04
  2.3003962E-03  9.2747594E-03  2.7040680E-03  1.0916827E-02  2.8409675E-03  2.8409675E-03  1.0916827E-02  2.7040680E-03  9.2747594E-03  2.3003962E-03  8.2495880E-04
  2.3805975E-03  9.5950800E-03  2.7852385E-03  1.1223821E-02  2.9204419E-03  2.9204419E-03  1.1223821E-02  2.7852385E-03  9.5950800E-03  2.3805975E-03  8.6060110E-04
  0.0000000E+00  1.7110816E-03  8.5473470E-04  3.7171958E-03  1.0610963E-03  1.0610963E-03  3.7171958E-03  8.5473470E-04  1.7110816E-03  0.0000000E+00  1.7005240E-04
  0.0000000E+00  1.8513430E-03  8.8885960E-04  3.8582633E-03  1.0914594E-03  1.0914594E-03  3.8582633E-03  8.8885960E-04  1.8513430E-03  0.0000000E+00  1.7436910E-04
  0.0000000E+00  1.9977845E-03  9.2459670E-04  4.0017491E-03  1.1234347E-03  1.1234347E-03  4.0017491E-03  9.2459670E-04  1.9977845E-03  0.0000000E+00  1.7940020E-04
  0.0000000E+00  2.1485252E-03  9.6060250E-04  4.1471158E-03  1.1562161E-03  1.1562161E-03  4.1471158E-03  9.6060250E-04  2.1485252E-03  0.0000000E+00  1.8513970E-04
  0.0000000E+00  2.3062521E-03  9.9822050E-04  4.2978565E-03  1.1906097E-03  1.1906097E-03  4.2978565E-03  9.9822050E-04  2.3062521E-03  0.0000000E+00  1.9172280E-04
  0.0000000E+00  2.4728461E-03  1.0377194E-03  4.4563895E-03  1.2268842E-03  1.2268842E-03  4.4563895E-03  1.0377194E-03  2.4728461E-03  0.0000000E+00  1.9927870E-04
  0.0000000E+00  2.6364844E-03  1.0766809E-03  4.6095485E-03  1.2631587E-03  1.2631587E-03  4.6095485E-03  1.0766809E-03  2.6364844E-03  0.0000000E+00  2.0727520E-04
  0.0000000E+00  2.8092585E-03  1.1177920E-03  4.7737242E-03  1.3010454E-03  1.3010454E-03  4.7737242E-03  1.1177920E-03  2.8092585E-03  0.0000000E+00  2.1624980E-04
  0.0000000E+00  2.8097755E-03  1.1179148E-03  4.7742241E-03  1.3011571E-03  1.3011571E-03  4.7742241E-03  1.1179148E-03  2.8097755E-03  0.0000000E+00  2.1627740E-04
  7.6982550E-04  3.0688227E-03  1.1793243E-03  5.0168977E-03  1.3588159E-03  1.3588159E-03  5.0168977E-03  1.1793243E-03  3.0688227E-03  7.6982550E-04  2.3081330E-04
  8.2678990E-04  3.3480020E-03  1.2451558E-03  5.2764619E-03  1.4206169E-03  1.4206169E-03  5.2764619E-03  1.2451558E-03  3.3480020E-03  8.2678990E-04  2.4784890E-04
  8.8885960E-04  3.6363171E-03  1.3142117E-03  5.5478489E-03  1.4859110E-03  1.4859110E-03  5.5478489E-03  1.3142117E-03  3.6363171E-03  8.8885960E-04  2.6711470E-04
  9.5227280E-04  3.9259488E-03  1.3827302E-03  5.8189672E-03  1.5506677E-03  1.5506677E-03  5.8189672E-03  1.3827302E-03  3.9259488E-03  9.5227280E-04  2.8764330E-04
  1.0172982E-03  4.2166554E-03  1.4523235E-03  6.0890107E-03  1.6170366E-03  1.6170366E-03  6.0890107E-03  1.4523235E-03  4.2166554E-03  1.0172982E-03  3.0943490E-04
  1.0839358E-03  4.5056153E-03  1.5216481E-03  6.3612038E-03  1.6831368E-03  1.6831368E-03  6.3612038E-03  1.5216481E-03  4.5056153E-03  1.0839358E-03  3.3224760E-04
  1.1529917E-03  4.8032006E-03  1.5936597E-03  6.6419953E-03  1.7519240E-03  1.7519240E-03  6.6419953E-03  1.5936597E-03  4.8032006E-03  1.1529917E-03  3.5664550E-04
  1.2226387E-03  5.1015919E-03  1.6651339E-03  6.9192937E-03  1.8204425E-03  1.8204425E-03  6.9192937E-03  1.6651339E-03  5.1015919E-03  1.2226387E-03  3.8168830E-04
  1.2934681E-03  5.4005476E-03  1.7374142E-03  7.2003539E-03  1.8900358E-03  1.8900358E-03  7.2003539E-03  1.7374142E-03  5.4005476E-03  1.2934681E-03  4.0767160E-04
  1.3656409E-03  5.7000406E-03  1.8100707E-03  7.4827576E-03  1.9601665E-03  1.9601665E-03  7.4827576E-03  1.8100707E-03  5.7000406E-03  1.3656409E-03  4.3435350E-04
  1.4385123E-03  6.0026774E-03  1.8833989E-03  7.7686544E-03  2.0308346E-03  2.0308346E-03  7.7686544E-03  1.8833989E-03  6.0026774E-03  1.4385123E-03  4.6192220E-04
  1.5120018E-03  6.3057173E-03  1.9569421E-03  8.0529390E-03  2.1020401E-03  2.1020401E-03  8.0529390E-03  1.9569421E-03  6.3057173E-03  1.5120018E-03  4.8989380E-04
  1.5862973E-03  6.6091333E-03  2.0309689E-03  8.3409854E-03  2.1735143E-03  2.1735143E-03  8.3409854E-03  2.0309689E-03  6.6091333E-03  1.5862973E-03  5.1877910E-04
  1.6613990E-03  6.9129255E-03  2.1057482E-03  8.6295692E-03  2.2460633E-03  2.2460633E-03  8.6295692E-03  2.1057482E-03  6.9129255E-03  1.6613990E-03  5.4801360E-04
  1.7369305E-03  7.2196734E-03  2.1804468E-03  8.9192278E-03  2.3186123E-03  2.3186123E-03  8.9192278E-03  2.1804468E-03  7.2196734E-03  1.7369305E-03  5.7762440E-04
  1.8131339E-03  7.5267169E-03  2.2558440E-03  9.2094238E-03  2.3919674E-03  2.3919674E-03  9.2094238E-03  2.2558440E-03  7.5267169E-03  1.8131339E-03  6.0788000E-04
  1.8894447E-03  7.8340291E-03  2.3311606E-03  9.5004259E-03  2.4653225E-03  2.4653225E-03  9.5004259E-03  2.3311606E-03  7.8340291E-03  1.8894447E-03  6.3848490E-04
  1.9663735E-03  8.1415831E-03  2.4068802E-03  9.7919654E-03  2.5389463E-03  2.5389463E-03  9.7919654E-03  2.4068802E-03  8.1415831E-03  1.9663735E-03  6.6919730E-04
  2.0438666E-03  8.4492984E-03  2.4832717E-03  1.0086998E-02  2.6136449E-03  2.6136449E-03  1.0086998E-02  2.4832717E-03  8.4492984E-03  2.0438666E-03  7.0076960E-04
  2.1216283E-03  8.7599424E-03  2.5595287E-03  1.0382299E-02  2.6880748E-03  2.6880748E-03  1.0382299E-02  2.5595287E-03  8.7599424E-03  2.1216283E-03  7.3218060E-04
  2.1994170E-03  9.0680876E-03  2.6359470E-03  1.0675720E-02  2.7627734E-03  2.7627734E-03  1.0675720E-02  2.6359470E-03  9.0680876E-03  2.1994170E-03  7.6420970E-04
  0.0000000E+00  1.4330820E-03  8.0072600E-04  3.5533520E-03  1.0051540E-03  1.0051540E-03  3.5533520E-03  8.0072600E-04  1.4330820E-03  0.0000000E+00  1.5216040E-04
  0.0000000E+00  1.5707580E-03  8.3231400E-04  3.6791080E-03  1.0319740E-03  1.0319740E-03  3.6791080E-03  8.3231400E-04  1.5707580E-03  0.0000000E+00  1.5470310E-04
  0.0000000E+00  1.7141258E-03  8.6479600E-04  3.8090360E-03  1.0605820E-03  1.0605820E-03  3.8090360E-03  8.6479600E-04  1.7141258E-03  0.0000000E+00  1.5808010E-04
  0.0000000E+00  1.8612484E-03  8.9817200E-04  3.9413480E-03  1.0897860E-03  1.0897860E-03  3.9413480E-03  8.9817200E-04  1.8612484E-03  0.0000000E+00  1.6221630E-04
  0.0000000E+00  2.0151356E-03  9.3303800E-04  4.0796200E-03  1.1210760E-03  1.1210760E-03  4.0796200E-03  9.3303800E-04  2.0151356E-03  0.0000000E+00  1.6724360E-04
  0.0000000E+00  2.1774562E-03  9.6999000E-04  4.2250440E-03  1.1544520E-03  1.1544520E-03  4.2250440E-03  9.6999000E-04  2.1774562E-03  0.0000000E+00  1.7325420E-04
  0.0000000E+00  2.3368564E-03  1.0063460E-03  4.3677860E-03  1.1875300E-03  1.1875300E-03  4.3677860E-03  1.0063460E-03  2.3368564E-03  0.0000000E+00  1.7978340E-04
  0.0000000E+00  2.5048986E-03  1.0450860E-03  4.5188720E-03  1.2226940E-03  1.2226940E-03  4.5188720E-03  1.0450860E-03  2.5048986E-03  0.0000000E+00  1.8726320E-04
  0.0000000E+00  2.5054008E-03  1.0452027E-03  4.5193251E-03  1.2227995E-03  1.2227995E-03  4.5193251E-03  1.0452027E-03  2.5054008E-03  0.0000000E+00  1.8728640E-04
  6.1882680E-04  2.7580496E-03  1.1031960E-03  4.7459480E-03  1.2763340E-03  1.2763340E-03  4.7459480E-03  1.1031960E-03  2.7580496E-03  6.1882680E-04  1.9966000E-04
  6.7795000E-04  3.0269648E-03  1.1652396E-03  4.9897120E-03  1.3341460E-03  1.3341460E-03  4.9897120E-03  1.1652396E-03  3.0269648E-03  6.7795000E-04  2.1438120E-04
  7.4118560E-04  3.3086940E-03  1.2301738E-03  5.2439060E-03  1.3949380E-03  1.3949380E-03  5.2439060E-03  1.2301738E-03  3.3086940E-03  7.4118560E-04  2.3118840E-04
  8.0528540E-04  3.5883670E-03  1.2951974E-03  5.4978020E-03  1.4560280E-03  1.4560280E-03  5.4978020E-03  1.2951974E-03  3.5883670E-03  8.0528540E-04  2.4921740E-04
  8.7105400E-04  3.8689638E-03  1.3610256E-03  5.7540820E-03  1.5180120E-03  1.5180120E-03  5.7540820E-03  1.3610256E-03  3.8689638E-03  8.7105400E-04  2.6843840E-04
  9.3765700E-04  4.1503652E-03  1.4270326E-03  6.0121500E-03  1.5805920E-03  1.5805920E-03  6.0121500E-03  1.4270326E-03  4.1503652E-03  9.3765700E-04  2.8864280E-04
  1.0065248E-03  4.4382332E-03  1.4951256E-03  6.2743900E-03  1.6455560E-03  1.6455560E-03  6.2743900E-03  1.4951256E-03  4.4382332E-03  1.0065248E-03  3.1027760E-04
  1.0760184E-03  4.7238066E-03  1.5627418E-03  6.5387160E-03  1.7099240E-03  1.7099240E-03  6.5387160E-03  1.5627418E-03  4.7238066E-03  1.0760184E-03  3.3256800E-04
  1.1461974E-03  5.0128368E-03  1.6312520E-03  6.8042340E-03  1.7754840E-03  1.7754840E-03  6.8042340E-03  1.6312520E-03  5.0128368E-03  1.1461974E-03  3.5566300E-04
  1.2170320E-03  5.3022842E-03  1.7003880E-03  7.0739240E-03  1.8416400E-03  1.8416400E-03  7.0739240E-03  1.7003880E-03  5.3022842E-03  1.2170320E-03  3.7950300E-04
  1.2889990E-03  5.5921786E-03  1.7700902E-03  7.3421240E-03  1.9086900E-03  1.9086900E-03  7.3421240E-03  1.7700902E-03  5.5921786E-03  1.2889990E-03  4.0396880E-04
  1.3611448E-03  5.8853808E-03  1.8400308E-03  7.6141980E-03  1.9760380E-03  1.9760380E-03  7.6141980E-03  1.8400308E-03  5.8853808E-03  1.3611448E-03  4.2909020E-04
  1.4340654E-03  6.1788810E-03  1.9105078E-03  7.8871660E-03  2.0442800E-03  2.0442800E-03  7.8871660E-03  1.9105078E-03  6.1788810E-03  1.4340654E-03  4.5456920E-04
  1.5073436E-03  6.4726792E-03  1.9811934E-03  8.1613260E-03  2.1125220E-03  2.1125220E-03  8.1613260E-03  1.9811934E-03  6.4726792E-03  1.5073436E-03  4.8076340E-04
  1.5812774E-03  6.7667456E-03  2.0523558E-03  8.4363800E-03  2.1813600E-03  2.1813600E-03  8.4363800E-03  2.0523558E-03  6.7667456E-03  1.5812774E-03  5.0707680E-04
  1.6555390E-03  7.0610504E-03  2.1240248E-03  8.7120300E-03  2.2507940E-03  2.2507940E-03  8.7120300E-03  2.1240248E-03  7.0610504E-03  1.6555390E-03  5.3404580E-04
  1.7300986E-03  7.3555340E-03  2.1955746E-03  8.9885740E-03  2.3202280E-03  2.3202280E-03  8.9885740E-03  2.1955746E-03  7.3555340E-03  1.7300986E-03  5.6143200E-04
  1.8046284E-03  7.6532360E-03  2.2675714E-03  9.2660120E-03  2.3902580E-03  2.3902580E-03  9.2660120E-03  2.2675714E-03  7.6532360E-03  1.8046284E-03  5.8890760E-04
  1.8799628E-03  7.9481070E-03  2.3400152E-03  9.5470260E-03  2.4608840E-03  2.4608840E-03  9.5470260E-03  2.3400152E-03  7.9481070E-03  1.8799628E-03  6.1674080E-04
  1.9552376E-03  8.2461368E-03  2.4125782E-03  9.8286360E-03  2.5315100E-03  2.5315100E-03  9.8286360E-03  2.4125782E-03  8.2461368E-03  1.9552376E-03  6.4496140E-04
  2.0310190E-03  8.5443156E-03  2.4853200E-03  1.0107862E-02  2.6024340E-03  2.6024340E-03  1.0107862E-02  2.4853200E-03  8.5443156E-03  2.0310190E-03  6.7327140E-04
  0.0000000E+00  1.1697717E-03  7.4527750E-04  3.3750660E-03  9.4589100E-04  9.4589100E-04  3.3750660E-03  7.4527750E-04  1.1697717E-03  0.0000000E+00  1.3345690E-04
  0.0000000E+00  1.3046487E-03  7.7343610E-04  3.4857835E-03  9.6869550E-04  9.6869550E-04  3.4857835E-03  7.7343610E-04  1.3046487E-03  0.0000000E+00  1.3454660E-04
  0.0000000E+00  1.4448138E-03  8.0328030E-04  3.6014585E-03  9.9381350E-04  9.9381350E-04  3.6014585E-03  8.0328030E-04  1.4448138E-03  0.0000000E+00  1.3652290E-04
  0.0000000E+00  1.5884822E-03  8.3404980E-04  3.7207690E-03  1.0199230E-03  1.0199230E-03  3.7207690E-03  8.3404980E-04  1.5884822E-03  0.0000000E+00  1.3937180E-04
  0.0000000E+00  1.7382647E-03  8.6633970E-04  3.8463590E-03  1.0480155E-03  1.0480155E-03  3.8463590E-03  8.6633970E-04  1.7382647E-03  0.0000000E+00  1.4313290E-04
  0.0000000E+00  1.8962438E-03  9.0067860E-04  3.9792200E-03  1.0784215E-03  1.0784215E-03  3.9792200E-03  9.0067860E-04  1.8962438E-03  0.0000000E+00  1.4785250E-04
  0.0000000E+00  2.0508516E-03  9.3452180E-04  4.1107590E-03  1.1084970E-03  1.1084970E-03  4.1107590E-03  9.3452180E-04  2.0508516E-03  0.0000000E+00  1.5314050E-04
  0.0000000E+00  2.2139204E-03  9.7057940E-04  4.2502300E-03  1.1408860E-03  1.1408860E-03  4.2502300E-03  9.7057940E-04  2.2139204E-03  0.0000000E+00  1.5933410E-04
  0.0000000E+00  2.2144084E-03  9.7068790E-04  4.2506477E-03  1.1409843E-03  1.1409843E-03  4.2506477E-03  9.7068790E-04  2.2144084E-03  0.0000000E+00  1.5935340E-04
  4.8676040E-04  2.4593827E-03  1.0251119E-03  4.4620805E-03  1.1904610E-03  1.1904610E-03  4.4620805E-03  1.0251119E-03  2.4593827E-03  4.8676040E-04  1.6991000E-04
  5.4714270E-04  2.7197837E-03  1.0835773E-03  4.6884730E-03  1.2443325E-03  1.2443325E-03  4.6884730E-03  1.0835773E-03  2.7197837E-03  5.4714270E-04  1.8263430E-04
  6.1132580E-04  2.9908928E-03  1.1448190E-03  4.9254415E-03  1.3008480E-03  1.3008480E-03  4.9254415E-03  1.1448190E-03  2.9908928E-03  6.1132580E-04  1.9727550E-04
  6.7623600E-04  3.2610435E-03  1.2064572E-03  5.1624100E-03  1.3583550E-03  1.3583550E-03  5.1624100E-03  1.2064572E-03  3.2610435E-03  6.7623600E-04  2.1307340E-04
  7.4180730E-04  3.5312603E-03  1.2683599E-03  5.4053275E-03  1.4161925E-03  1.4161925E-03  5.4053275E-03  1.2683599E-03  3.5312603E-03  7.4180730E-04  2.2999490E-04
  8.0830390E-04  3.8028322E-03  1.3307583E-03  5.6472535E-03  1.4750215E-03  1.4750215E-03  5.6472535E-03  1.3307583E-03  3.8028322E-03  8.0830390E-04  2.4780890E-04
  8.7668430E-04  4.0814436E-03  1.3951066E-03  5.8938065E-03  1.5358335E-03  1.5358335E-03  5.8938065E-03  1.3951066E-03  4.0814436E-03  8.7668430E-04  2.6694480E-04
  9.4513090E-04  4.3572790E-03  1.4592566E-03  6.1426730E-03  1.5966455E-03  1.5966455E-03  6.1426730E-03  1.4592566E-03  4.3572790E-03  9.4513090E-04  2.8664270E-04
  1.0141062E-03  4.6335439E-03  1.5241008E-03  6.3928615E-03  1.6584490E-03  1.6584490E-03  6.3928615E-03  1.5241008E-03  4.6335439E-03  1.0141062E-03  3.0710060E-04
  1.0838747E-03  4.9134444E-03  1.5895728E-03  6.6476770E-03  1.7209135E-03  1.7209135E-03  6.6476770E-03  1.5895728E-03  4.9134444E-03  1.0838747E-03  3.2821960E-04
  1.1544035E-03  5.1936753E-03  1.6556398E-03  6.9008400E-03  1.7840390E-03  1.7840390E-03  6.9008400E-03  1.6556398E-03  5.1936753E-03  1.1544035E-03  3.4986730E-04
  1.2249322E-03  5.4742037E-03  1.7220042E-03  7.1582995E-03  1.8478586E-03  1.8478586E-03  7.1582995E-03  1.7220042E-03  5.4742037E-03  1.2249322E-03  3.7207690E-04
  1.2961549E-03  5.7549635E-03  1.7885669E-03  7.4167505E-03  1.9118764E-03  1.9118764E-03  7.4167505E-03  1.7885669E-03  5.7549635E-03  1.2961549E-03  3.9474920E-04
  1.3676751E-03  6.0359546E-03  1.8557245E-03  7.6765235E-03  1.9765883E-03  1.9765883E-03  7.6765235E-03  1.8557245E-03  6.0359546E-03  1.3676751E-03  4.1771890E-04
  1.4394267E-03  6.3171770E-03  1.9230473E-03  7.9372880E-03  2.0416307E-03  2.0416307E-03  7.9372880E-03  1.9230473E-03  6.3171770E-03  1.4394267E-03  4.4118450E-04
  1.5114426E-03  6.6018697E-03  1.9909320E-03  8.1987135E-03  2.1072680E-03  2.1072680E-03  8.1987135E-03  1.9909320E-03  6.6018697E-03  1.5114426E-03  4.6507960E-04
  1.5836569E-03  6.8834227E-03  2.0589489E-03  8.4611305E-03  2.1731697E-03  2.1731697E-03  8.4611305E-03  2.0589489E-03  6.8834227E-03  1.5836569E-03  4.8937130E-04
  1.6557389E-03  7.1684789E-03  2.1271641E-03  8.7242085E-03  2.2393358E-03  2.2393358E-03  8.7242085E-03  2.1271641E-03  7.1684789E-03  1.6557389E-03  5.1346480E-04
  1.7286472E-03  7.4536343E-03  2.1958420E-03  8.9915830E-03  2.3060638E-03  2.3060638E-03  8.9915830E-03  2.1958420E-03  7.4536343E-03  1.7286472E-03  5.3825230E-04
  1.8017207E-03  7.7389219E-03  2.2646521E-03  9.2559830E-03  2.3729900E-03  2.3729900E-03  9.2559830E-03  2.2646521E-03  7.7389219E-03  1.8017207E-03  5.6310590E-04
  1.8742986E-03  8.0210367E-03  2.3335944E-03  9.5243490E-03  2.4401476E-03  2.4401476E-03  9.5243490E-03  2.3335944E-03  8.0210367E-03  1.8742986E-03  5.8838920E-04
  0.0000000E+00  9.2331880E-04  6.8770490E-04  3.1809882E-03  8.8203960E-04  8.8203960E-04  3.1809882E-03  6.8770490E-04  9.2331880E-04  0.0000000E+00  1.1429630E-04
  0.0000000E+00  1.0554414E-03  7.1322030E-04  3.2766708E-03  9.0146940E-04  9.0146940E-04  3.2766708E-03  7.1322030E-04  1.0554414E-03  0.0000000E+00  1.1424720E-04
  0.0000000E+00  1.1920366E-03  7.4031200E-04  3.3782190E-03  9.2309880E-04  9.2309880E-04  3.3782190E-03  7.4031200E-04  1.1920366E-03  0.0000000E+00  1.1517110E-04
  0.0000000E+00  1.3319678E-03  7.6843030E-04  3.4848996E-03  9.4619460E-04  9.4619460E-04  3.4848996E-03  7.6843030E-04  1.3319678E-03  0.0000000E+00  1.1702240E-04
  0.0000000E+00  1.4776913E-03  7.9830820E-04  3.5974458E-03  9.7149000E-04  9.7149000E-04  3.5974458E-03  7.9830820E-04  1.4776913E-03  0.0000000E+00  1.1976460E-04
  0.0000000E+00  1.6307101E-03  8.3005570E-04  3.7180572E-03  9.9861840E-04  9.9861840E-04  3.7180572E-03  8.3005570E-04  1.6307101E-03  0.0000000E+00  1.2344160E-04
  0.0000000E+00  1.7807595E-03  8.6165660E-04  3.8379354E-03  1.0261134E-03  1.0261134E-03  3.8379354E-03  8.6165660E-04  1.7807595E-03  0.0000000E+00  1.2773810E-04
  0.0000000E+00  1.9382142E-03  8.9494390E-04  3.9658788E-03  1.0558080E-03  1.0558080E-03  3.9658788E-03  8.9494390E-04  1.9382142E-03  0.0000000E+00  1.3289250E-04
  0.0000000E+00  1.9386832E-03  8.9504290E-04  3.9662636E-03  1.0558976E-03  1.0558976E-03  3.9662636E-03  8.9504290E-04  1.9386832E-03  0.0000000E+00  1.3290880E-04
  3.7378540E-04  2.1753677E-03  9.4612130E-04  4.1616432E-03  1.1016330E-03  1.1016330E-03  4.1616432E-03  9.4612130E-04  2.1753677E-03  3.7378540E-04  1.4191090E-04
  4.3515420E-04  2.4266720E-03  1.0009646E-03  4.3713384E-03  1.1511240E-03  1.1511240E-03  4.3713384E-03  1.0009646E-03  2.4266720E-03  4.3515420E-04  1.5290890E-04
  4.9974910E-04  2.6881678E-03  1.0584842E-03  4.5920316E-03  1.2039144E-03  1.2039144E-03  4.5920316E-03  1.0584842E-03  2.6881678E-03  4.9974910E-04  1.6570320E-04
  5.6427070E-04  2.9479039E-03  1.1164436E-03  4.8141912E-03  1.2575113E-03  1.2575113E-03  4.8141912E-03  1.1164436E-03  2.9479039E-03  5.6427070E-04  1.7952400E-04
  6.2952550E-04  3.2085932E-03  1.1750263E-03  5.0396502E-03  1.3119514E-03  1.3119514E-03  5.0396502E-03  1.1750263E-03  3.2085932E-03  6.2952550E-04  1.9433470E-04
  6.9507360E-04  3.4690991E-03  1.2337556E-03  5.2665756E-03  1.3668681E-03  1.3668681E-03  5.2665756E-03  1.2337556E-03  3.4690991E-03  6.9507360E-04  2.1002510E-04
  7.6252800E-04  3.7358006E-03  1.2942813E-03  5.4986334E-03  1.4237278E-03  1.4237278E-03  5.4986334E-03  1.2942813E-03  3.7358006E-03  7.6252800E-04  2.2681540E-04
  8.2972580E-04  3.9996060E-03  1.3549169E-03  5.7332574E-03  1.4809540E-03  1.4809540E-03  5.7332574E-03  1.3549169E-03  3.9996060E-03  8.2972580E-04  2.4415560E-04
  8.9729020E-04  4.2674073E-03  1.4162858E-03  5.9656818E-03  1.5390968E-03  1.5390968E-03  5.9656818E-03  1.4162858E-03  4.2674073E-03  8.9729020E-04  2.6215570E-04
  9.6558770E-04  4.5318359E-03  1.4779479E-03  6.2069046E-03  1.5977528E-03  1.5977528E-03  6.2069046E-03  1.4779479E-03  4.5318359E-03  9.6558770E-04  2.8070560E-04
  1.0341786E-03  4.8001871E-03  1.5402699E-03  6.4462944E-03  1.6572520E-03  1.6572520E-03  6.4462944E-03  1.5402699E-03  4.8001871E-03  1.0341786E-03  2.9976880E-04
  1.1026228E-03  5.0687216E-03  1.6028852E-03  6.6867840E-03  1.7171177E-03  1.7171177E-03  6.6867840E-03  1.6028852E-03  5.0687216E-03  1.1026228E-03  3.1930860E-04
  1.1716903E-03  5.3374760E-03  1.6657204E-03  6.9320394E-03  1.7773868E-03  1.7773868E-03  6.9320394E-03  1.6657204E-03  5.3374760E-03  1.1716903E-03  3.3921500E-04
  1.2409777E-03  5.6063771E-03  1.7291789E-03  7.1747286E-03  1.8383890E-03  1.8383890E-03  7.1747286E-03  1.7291789E-03  5.6063771E-03  1.2409777E-03  3.5948800E-04
  1.3104117E-03  5.8791275E-03  1.7931872E-03  7.4221836E-03  1.9000511E-03  1.9000511E-03  7.4221836E-03  1.7931872E-03  5.8791275E-03  1.3104117E-03  3.8009090E-04
  1.3796624E-03  6.1483586E-03  1.8570123E-03  7.6707384E-03  1.9616766E-03  1.9616766E-03  7.6707384E-03  1.8570123E-03  6.1483586E-03  1.3796624E-03  4.0102370E-04
  1.4494264E-03  6.4176996E-03  1.9213873E-03  7.9163604E-03  2.0239253E-03  2.0239253E-03  7.9163604E-03  1.9213873E-03  6.4176996E-03  1.4494264E-03  4.2199330E-04
  1.5189704E-03  6.6908533E-03  1.9855423E-03  8.1663816E-03  2.0860640E-03  2.0860640E-03  8.1663816E-03  1.9855423E-03  6.6908533E-03  1.5189704E-03  4.4332940E-04
  1.5889910E-03  6.9604142E-03  2.0505771E-03  8.4171360E-03  2.1491558E-03  2.1491558E-03  8.4171360E-03  2.0505771E-03  6.9604142E-03  1.5889910E-03  4.6506880E-04
  1.6591216E-03  7.2337512E-03  2.1157586E-03  8.6689902E-03  2.2124677E-03  2.2124677E-03  8.6689902E-03  2.1157586E-03  7.2337512E-03  1.6591216E-03  4.8688150E-04
  1.7289956E-03  7.5035321E-03  2.1807201E-03  8.9212110E-03  2.2756328E-03  2.2756328E-03  8.9212110E-03  2.1807201E-03  7.5035321E-03  1.7289956E-03  5.0913410E-04
  0.0000000E+00  6.9743210E-04  6.2881480E-04  2.9702955E-03  8.1458530E-04  8.1458530E-04  2.9702955E-03  6.2881480E-04  6.9743210E-04  0.0000000E+00  9.5210800E-05
  0.0000000E+00  8.2596730E-04  6.5157880E-04  3.0511890E-03  8.3056080E-04  8.3056080E-04  3.0511890E-03  6.5157880E-04  8.2596730E-04  0.0000000E+00  9.4405600E-05
  0.0000000E+00  9.5929940E-04  6.7588750E-04  3.1393995E-03  8.4877200E-04  8.4877200E-04  3.1393995E-03  6.7588750E-04  9.5929940E-04  0.0000000E+00  9.4596600E-05
  0.0000000E+00  1.0949890E-03  7.0182220E-04  3.2328945E-03  8.6909700E-04  8.6909700E-04  3.2328945E-03  7.0182220E-04  1.0949890E-03  0.0000000E+00  9.5726700E-05
  0.0000000E+00  1.2360039E-03  7.2930170E-04  3.3337065E-03  8.9165770E-04  8.9165770E-04  3.3337065E-03  7.2930170E-04  1.2360039E-03  0.0000000E+00  9.7759200E-05
  0.0000000E+00  1.3840512E-03  7.5848830E-04  3.4418355E-03  9.1600710E-04  9.1600710E-04  3.4418355E-03  7.5848830E-04  1.3840512E-03  0.0000000E+00  1.0063310E-04
  0.0000000E+00  1.5288465E-03  7.8779700E-04  3.5507775E-03  9.4096620E-04  9.4096620E-04  3.5507775E-03  7.8779700E-04  1.5288465E-03  0.0000000E+00  1.0412090E-04
  0.0000000E+00  1.6808775E-03  8.1901620E-04  3.6674430E-03  9.6803910E-04  9.6803910E-04  3.6674430E-03  8.1901620E-04  1.6808775E-03  0.0000000E+00  1.0841760E-04
  0.0000000E+00  1.6813309E-03  8.1910970E-04  3.6677934E-03  9.6812080E-04  9.6812080E-04  3.6677934E-03  8.1910970E-04  1.6813309E-03  0.0000000E+00  1.0843130E-04
  2.7995650E-04  1.9093711E-03  8.6673930E-04  3.8471160E-03  1.0101931E-03  1.0101931E-03  3.8471160E-03  8.6673930E-04  1.9093711E-03  2.7995650E-04  1.1621840E-04
  3.4146000E-04  2.1509541E-03  9.1816150E-04  4.0406100E-03  1.0562902E-03  1.0562902E-03  4.0406100E-03  9.1816150E-04  2.1509541E-03  3.4146000E-04  1.2577110E-04
  4.0560570E-04  2.4019272E-03  9.7214470E-04  4.2454860E-03  1.1052329E-03  1.1052329E-03  4.2454860E-03  9.7214470E-04  2.4019272E-03  4.0560570E-04  1.3686860E-04
  4.6950750E-04  2.6511117E-03  1.0265344E-03  4.4519880E-03  1.1550291E-03  1.1550291E-03  4.4519880E-03  1.0265344E-03  2.6511117E-03  4.6950750E-04  1.4894160E-04
  5.3401900E-04  2.9011498E-03  1.0811274E-03  4.6613355E-03  1.2053944E-03  1.2053944E-03  4.6613355E-03  1.0811274E-03  2.9011498E-03  5.3401900E-04  1.6190890E-04
  5.9816480E-04  3.1503343E-03  1.1366553E-03  4.8723090E-03  1.2570606E-03  1.2570606E-03  4.8723090E-03  1.1366553E-03  3.1503343E-03  5.9816480E-04  1.7560800E-04
  6.6422100E-04  3.4050879E-03  1.1938092E-03  5.0910060E-03  1.3104340E-03  1.3104340E-03  5.0910060E-03  1.1938092E-03  3.4050879E-03  6.6422100E-04  1.9028270E-04
  7.2938290E-04  3.6580935E-03  1.2505566E-03  5.3092965E-03  1.3638075E-03  1.3638075E-03  5.3092965E-03  1.2505566E-03  3.6580935E-03  7.2938290E-04  2.0544510E-04
  7.9519530E-04  3.9125625E-03  1.3085235E-03  5.5296195E-03  1.4185224E-03  1.4185224E-03  5.5296195E-03  1.3085235E-03  3.9125625E-03  7.9519530E-04  2.2113600E-04
  8.6125160E-04  4.1656087E-03  1.3663684E-03  5.7515685E-03  1.4733592E-03  1.4733592E-03  5.7515685E-03  1.3663684E-03  4.1656087E-03  8.6125160E-04  2.3731470E-04
  9.2747040E-04  4.4236956E-03  1.4249451E-03  5.9792085E-03  1.5290498E-03  1.5290498E-03  5.9792085E-03  1.4249451E-03  4.4236956E-03  9.2747040E-04  2.5394060E-04
  9.9389250E-04  4.6779207E-03  1.4841722E-03  6.2044095E-03  1.5855939E-03  1.5855939E-03  6.2044095E-03  1.4841722E-03  4.6779207E-03  9.9389250E-04  2.7097290E-04
  1.0604487E-03  4.9363327E-03  1.5436431E-03  6.4344885E-03  1.6425446E-03  1.6425446E-03  6.4344885E-03  1.5436431E-03  4.9363327E-03  1.0604487E-03  2.8828980E-04
  1.1267286E-03  5.1907855E-03  1.6033579E-03  6.6657870E-03  1.6998204E-03  1.6998204E-03  6.6657870E-03  1.6033579E-03  5.1907855E-03  1.1267286E-03  3.0597250E-04
  1.1935328E-03  5.4494333E-03  1.6632354E-03  6.8983050E-03  1.7574214E-03  1.7574214E-03  6.8983050E-03  1.6632354E-03  5.4494333E-03  1.1935328E-03  3.2385850E-04
  1.2604427E-03  5.7041178E-03  1.7233161E-03  7.1279775E-03  1.8153070E-03  1.8153070E-03  7.1279775E-03  1.7233161E-03  5.7041178E-03  1.2604427E-03  3.4206980E-04
  1.3270436E-03  5.9629607E-03  1.7840065E-03  7.3621215E-03  1.8738837E-03  1.8738837E-03  7.3621215E-03  1.7840065E-03  5.9629607E-03  1.3270436E-03  3.6043140E-04
  1.3937300E-03  6.2178240E-03  1.8448189E-03  7.5974850E-03  1.9327449E-03  1.9327449E-03  7.5974850E-03  1.8448189E-03  6.2178240E-03  1.3937300E-03  3.7894740E-04
  1.4608960E-03  6.4768214E-03  1.9057533E-03  7.8373200E-03  1.9918093E-03  1.9918093E-03  7.8373200E-03  1.9057533E-03  6.4768214E-03  1.4608960E-03  3.9775620E-04
  1.5277286E-03  6.7358920E-03  1.9672567E-03  8.0739030E-03  2.0514836E-03  2.0514836E-03  8.0739030E-03  1.9672567E-03  6.7358920E-03  1.5277286E-03  4.1665840E-04
  1.5946263E-03  6.9950276E-03  2.0284756E-03  8.3112990E-03  2.1109951E-03  2.1109951E-03  8.3112990E-03  2.0284756E-03  6.9950276E-03  1.5946263E-03  4.3569890E-04
  0.0000000E+00  4.9164250E-04  5.6872930E-04  2.7417656E-03  7.4273810E-04  7.4273810E-04  2.7417656E-03  5.6872930E-04  4.9164250E-04  0.0000000E+00  7.6629200E-05
  0.0000000E+00  6.1691980E-04  5.8892510E-04  2.8084840E-03  7.5567600E-04  7.5567600E-04  2.8084840E-03  5.8892510E-04  6.1691980E-04  0.0000000E+00  7.5454900E-05
  0.0000000E+00  7.4593880E-04  6.1101430E-04  2.8837676E-03  7.7127370E-04  7.7127370E-04  2.8837676E-03  6.1101430E-04  7.4593880E-04  0.0000000E+00  7.5238500E-05
  0.0000000E+00  8.7721170E-04  6.3441080E-04  2.9649116E-03  7.8885490E-04  7.8885490E-04  2.9649116E-03  6.3441080E-04  8.7721170E-04  0.0000000E+00  7.5928200E-05
  0.0000000E+00  1.0130828E-03  6.5952040E-04  3.0541700E-03  8.0855490E-04  8.0855490E-04  3.0541700E-03  6.5952040E-04  1.0130828E-03  0.0000000E+00  7.7406900E-05
  0.0000000E+00  1.1557160E-03  6.8683890E-04  3.1510920E-03  8.3077930E-04  8.3077930E-04  3.1510920E-03  6.8683890E-04  1.1557160E-03  0.0000000E+00  7.9746500E-05
  0.0000000E+00  1.2953287E-03  7.1357130E-04  3.2489156E-03  8.5300380E-04  8.5300380E-04  3.2489156E-03  7.1357130E-04  1.2953287E-03  0.0000000E+00  8.2654200E-05
  0.0000000E+00  1.4414781E-03  7.4242250E-04  3.3548536E-03  8.7752730E-04  8.7752730E-04  3.3548536E-03  7.4242250E-04  1.4414781E-03  0.0000000E+00  8.6269600E-05
  0.0000000E+00  1.4419128E-03  7.4251050E-04  3.3551745E-03  8.7760290E-04  8.7760290E-04  3.3551745E-03  7.4251050E-04  1.4419128E-03  0.0000000E+00  8.6281200E-05
  2.0331080E-04  1.6603415E-03  7.8723200E-04  3.5193956E-03  9.1661160E-04  9.1661160E-04  3.5193956E-03  7.8723200E-04  1.6603415E-03  2.0331080E-04  9.3040600E-05
  2.6417780E-04  1.8921428E-03  8.3519720E-04  3.6974616E-03  9.5912210E-04  9.5912210E-04  3.6974616E-03  8.3519720E-04  1.8921428E-03  2.6417780E-04  1.0138490E-04
  3.2729880E-04  2.1319955E-03  8.8559660E-04  3.8863468E-03  1.0043824E-03  1.0043824E-03  3.8863468E-03  8.8559660E-04  2.1319955E-03  3.2729880E-04  1.1103200E-04
  3.8997360E-04  2.3699999E-03  9.3631160E-04  4.0774860E-03  1.0504992E-03  1.0504992E-03  4.0774860E-03  9.3631160E-04  2.3699999E-03  3.8997360E-04  1.2149060E-04
  4.5263930E-04  2.6083198E-03  9.8765770E-04  4.2717808E-03  1.0976078E-03  1.0976078E-03  4.2717808E-03  9.8765770E-04  2.6083198E-03  4.5263930E-04  1.3276960E-04
  5.1516070E-04  2.8460041E-03  1.0395448E-03  4.4683296E-03  1.1456180E-03  1.1456180E-03  4.4683296E-03  1.0395448E-03  2.8460041E-03  5.1516070E-04  1.4465270E-04
  5.7875960E-04  3.0888320E-03  1.0931449E-03  4.6720912E-03  1.1955216E-03  1.1955216E-03  4.6720912E-03  1.0931449E-03  3.0888320E-03  5.7875960E-04  1.5736080E-04
  6.4210600E-04  3.3296178E-03  1.1467450E-03  4.8758528E-03  1.2457407E-03  1.2457407E-03  4.8758528E-03  1.1467450E-03  3.3296178E-03  6.4210600E-04  1.7044300E-04
  7.0560120E-04  3.5714630E-03  1.2007058E-03  5.0823192E-03  1.2965459E-03  1.2965459E-03  5.0823192E-03  1.2007058E-03  3.5714630E-03  7.0560120E-04  1.8399400E-04
  7.6923160E-04  3.8134479E-03  1.2554329E-03  5.2892364E-03  1.3482977E-03  1.3482977E-03  5.2892364E-03  1.2554329E-03  3.8134479E-03  7.6923160E-04  1.9796430E-04
  8.3252390E-04  4.0560054E-03  1.3104305E-03  5.5002108E-03  1.4005454E-03  1.4005454E-03  5.5002108E-03  1.3104305E-03  4.0560054E-03  8.3252390E-04  2.1229520E-04
  8.9636620E-04  4.2986710E-03  1.3656986E-03  5.7170456E-03  1.4531989E-03  1.4531989E-03  5.7170456E-03  1.3656986E-03  4.2986710E-03  8.9636620E-04  2.2693720E-04
  9.5984790E-04  4.5418866E-03  1.4216429E-03  5.9307248E-03  1.5066638E-03  1.5066638E-03  5.9307248E-03  1.4216429E-03  4.5418866E-03  9.5984790E-04  2.4183620E-04
  1.0234062E-03  4.7842818E-03  1.4773167E-03  6.1457564E-03  1.5600836E-03  1.5600836E-03  6.1457564E-03  1.4773167E-03  4.7842818E-03  1.0234062E-03  2.5702810E-04
  1.0870366E-03  5.0267536E-03  1.5336667E-03  6.3616896E-03  1.6142246E-03  1.6142246E-03  6.3616896E-03  1.5336667E-03  5.0267536E-03  1.0870366E-03  2.7237340E-04
  1.1507256E-03  5.2738010E-03  1.5901970E-03  6.5830324E-03  1.6686813E-03  1.6686813E-03  6.5830324E-03  1.5901970E-03  5.2738010E-03  1.1507256E-03  2.8795750E-04
  1.2144732E-03  5.5163990E-03  1.6473134E-03  6.8007688E-03  1.7238141E-03  1.7238141E-03  6.8007688E-03  1.6473134E-03  5.5163990E-03  1.2144732E-03  3.0368590E-04
  1.2778196E-03  5.7590602E-03  1.7041592E-03  7.0194068E-03  1.7788117E-03  1.7788117E-03  7.0194068E-03  1.7041592E-03  5.7590602E-03  1.2778196E-03  3.1955860E-04
  1.3416574E-03  6.0017619E-03  1.7615912E-03  7.2434544E-03  1.8344404E-03  1.8344404E-03  7.2434544E-03  1.7615912E-03  6.0017619E-03  1.3416574E-03  3.3564760E-04
  1.4050895E-03  6.2490212E-03  1.8191132E-03  7.4679528E-03  1.8902946E-03  1.8902946E-03  7.4679528E-03  1.8191132E-03  6.2490212E-03  1.4050895E-03  3.5178630E-04
  1.4685576E-03  6.4918130E-03  1.8763198E-03  7.6888448E-03  1.9458782E-03  1.9458782E-03  7.6888448E-03  1.8763198E-03  6.4918130E-03  1.4685576E-03  3.6805120E-04
  0.0000000E+00  3.0745000E-04  5.0785000E-04  2.4945000E-03  6.6705000E-04  6.6705000E-04  2.4945000E-03  5.0785000E-04  3.0745000E-04  0.0000000E+00  5.9173000E-05
  0.0000000E+00  4.2862500E-04  5.2575000E-04  2.5475000E-03  6.7725000E-04  6.7725000E-04  2.5475000E-03  5.2575000E-04  4.2862500E-04  0.0000000E+00  5.7930000E-05
  0.0000000E+00  5.5305500E-04  5.4565000E-04  2.6105000E-03  6.9030000E-04  6.9030000E-04  2.6105000E-03  5.4565000E-04  5.5305500E-04  0.0000000E+00  5.7585000E-05
  0.0000000E+00  6.7942500E-04  5.6690000E-04  2.6810000E-03  7.0555000E-04  7.0555000E-04  2.6810000E-03  5.6690000E-04  6.7942500E-04  0.0000000E+00  5.8060000E-05
  0.0000000E+00  8.1068500E-04  5.8995000E-04  2.7590000E-03  7.2300000E-04  7.2300000E-04  2.7590000E-03  5.8995000E-04  8.1068500E-04  0.0000000E+00  5.9285000E-05
  0.0000000E+00  9.4723500E-04  6.1485000E-04  2.8455000E-03  7.4275000E-04  7.4275000E-04  2.8455000E-03  6.1485000E-04  9.4723500E-04  0.0000000E+00  6.1235000E-05
  0.0000000E+00  1.0806600E-03  6.3985000E-04  2.9335000E-03  7.6315000E-04  7.6315000E-04  2.9335000E-03  6.3985000E-04  1.0806600E-03  0.0000000E+00  6.3695000E-05
  0.0000000E+00  1.2207550E-03  6.6690000E-04  3.0295000E-03  7.8580000E-04  7.8580000E-04  3.0295000E-03  6.6690000E-04  1.2207550E-03  0.0000000E+00  6.6790000E-05
  0.0000000E+00  1.2211730E-03  6.6698200E-04  3.0297919E-03  7.8586950E-04  7.8586950E-04  3.0297919E-03  6.6698200E-04  1.2211730E-03  0.0000000E+00  6.6799900E-05
  1.4164500E-04  1.4298700E-03  7.0815000E-04  3.1795000E-03  8.2130000E-04  8.2130000E-04  3.1795000E-03  7.0815000E-04  1.4298700E-03  1.4164500E-04  7.2720000E-05
  2.0112000E-04  1.6507150E-03  7.5290000E-04  3.3435000E-03  8.6065000E-04  8.6065000E-04  3.3435000E-03  7.5290000E-04  1.6507150E-03  2.0112000E-04  7.9935000E-05
  2.6259500E-04  1.8792950E-03  7.9970000E-04  3.5175000E-03  9.0245000E-04  9.0245000E-04  3.5175000E-03  7.9970000E-04  1.8792950E-03  2.6259500E-04  8.8290000E-05
  3.2329000E-04  2.1061400E-03  8.4735000E-04  3.6945000E-03  9.4555000E-04  9.4555000E-04  3.6945000E-03  8.4735000E-04  2.1061400E-03  3.2329000E-04  9.7360000E-05
  3.8385000E-04  2.3321900E-03  8.9555000E-04  3.8740000E-03  9.8965000E-04  9.8965000E-04  3.8740000E-03  8.9555000E-04  2.3321900E-03  3.8385000E-04  1.0698000E-04
  4.4400500E-04  2.5579100E-03  9.4380000E-04  4.0565000E-03  1.0341500E-03  1.0341500E-03  4.0565000E-03  9.4380000E-04  2.5579100E-03  4.4400500E-04  1.1714500E-04
  5.0535000E-04  2.7877400E-03  9.9390000E-04  4.2455000E-03  1.0807000E-03  1.0807000E-03  4.2455000E-03  9.9390000E-04  2.7877400E-03  5.0535000E-04  1.2805000E-04
  5.6600500E-04  3.0157050E-03  1.0439000E-03  4.4355000E-03  1.1275000E-03  1.1275000E-03  4.4355000E-03  1.0439000E-03  3.0157050E-03  5.6600500E-04  1.3917500E-04
  6.2678500E-04  3.2442700E-03  1.0942500E-03  4.6280000E-03  1.1748500E-03  1.1748500E-03  4.6280000E-03  1.0942500E-03  3.2442700E-03  6.2678500E-04  1.5074000E-04
  6.8714000E-04  3.4734200E-03  1.1454500E-03  4.8230000E-03  1.2232500E-03  1.2232500E-03  4.8230000E-03  1.1454500E-03  3.4734200E-03  6.8714000E-04  1.6259000E-04
  7.4805000E-04  3.7021450E-03  1.1968500E-03  5.0200000E-03  1.2720500E-03  1.2720500E-03  5.0200000E-03  1.1968500E-03  3.7021450E-03  7.4805000E-04  1.7476000E-04
  8.0851500E-04  3.9314400E-03  1.2485000E-03  5.2185000E-03  1.3213000E-03  1.3213000E-03  5.2185000E-03  1.2485000E-03  3.9314400E-03  8.0851500E-04  1.8715000E-04
  8.6902500E-04  4.1607900E-03  1.3004000E-03  5.4190000E-03  1.3709000E-03  1.3709000E-03  5.4190000E-03  1.3004000E-03  4.1607900E-03  8.6902500E-04  1.9974500E-04
  9.2907500E-04  4.3901900E-03  1.3530000E-03  5.6215000E-03  1.4213000E-03  1.4213000E-03  5.6215000E-03  1.3530000E-03  4.3901900E-03  9.2907500E-04  2.1255000E-04
  9.8966000E-04  4.6196400E-03  1.4052500E-03  5.8245000E-03  1.4715500E-03  1.4715500E-03  5.8245000E-03  1.4052500E-03  4.6196400E-03  9.8966000E-04  2.2550500E-04
  1.0497800E-03  4.8491250E-03  1.4581500E-03  6.0285000E-03  1.5225500E-03  1.5225500E-03  6.0285000E-03  1.4581500E-03  4.8491250E-03  1.0497800E-03  2.3860000E-04
  1.1099250E-03  5.0761500E-03  1.5112000E-03  6.2335000E-03  1.5738000E-03  1.5738000E-03  6.2335000E-03  1.5112000E-03  5.0761500E-03  1.1099250E-03  2.5184000E-04
  1.1701000E-03  5.3057100E-03  1.5644000E-03  6.4390000E-03  1.6253000E-03  1.6253000E-03  6.4390000E-03  1.5644000E-03  5.3057100E-03  1.1701000E-03  2.6517000E-04
  1.2302950E-03  5.5353000E-03  1.6182500E-03  6.6456500E-03  1.6775000E-03  1.6775000E-03  6.6456500E-03  1.6182500E-03  5.5353000E-03  1.2302950E-03  2.7868500E-04
  1.2905100E-03  5.7649150E-03  1.6717000E-03  6.8578500E-03  1.7294000E-03  1.7294000E-03  6.8578500E-03  1.6717000E-03  5.7649150E-03  1.2905100E-03  2.9223000E-04
  1.3502450E-03  5.9945550E-03  1.7257000E-03  7.0656500E-03  1.7820000E-03  1.7820000E-03  7.0656500E-03  1.7257000E-03  5.9945550E-03  1.3502450E-03  3.0585500E-04
  0.0000000E+00  2.0715720E-04  4.7128100E-04  2.3364511E-03  6.1994970E-04  6.1994970E-04  2.3364511E-03  4.7128100E-04  2.0715720E-04  0.0000000E+00  4.9478400E-05
  0.0000000E+00  3.2571970E-04  4.8793570E-04  2.3827438E-03  6.2872940E-04  6.2872940E-04  2.3827438E-03  4.8793570E-04  3.2571970E-04  0.0000000E+00  4.8336000E-05
  0.0000000E+00  4.4746420E-04  5.0661240E-04  2.4391464E-03  6.4054200E-04  6.4054200E-04  2.4391464E-03  5.0661240E-04  4.4746420E-04  0.0000000E+00  4.8032700E-05
  0.0000000E+00  5.7076770E-04  5.2672580E-04  2.5035305E-03  6.5453620E-04  6.5453620E-04  2.5035305E-03  5.2672580E-04  5.7076770E-04  0.0000000E+00  4.8479600E-05
  0.0000000E+00  6.9808860E-04  5.4854190E-04  2.5753640E-03  6.7081850E-04  6.7081850E-04  2.5753640E-03  5.4854190E-04  6.9808860E-04  0.0000000E+00  4.9613000E-05
  0.0000000E+00  8.3148070E-04  5.7222030E-04  2.6562432E-03  6.8922910E-04  6.8922910E-04  2.6562432E-03  5.7222030E-04  8.3148070E-04  0.0000000E+00  5.1406200E-05
  0.0000000E+00  9.6143020E-04  5.9605840E-04  2.7392508E-03  7.0854440E-04  7.0854440E-04  2.7392508E-03  5.9605840E-04  9.6143020E-04  0.0000000E+00  5.3667600E-05
  0.0000000E+00  1.0973552E-03  6.2159920E-04  2.8291757E-03  7.2977520E-04  7.2977520E-04  2.8291757E-03  6.2159920E-04  1.0973552E-03  0.0000000E+00  5.6498400E-05
  0.0000000E+00  1.0977598E-03  6.2167600E-04  2.8294469E-03  7.2983950E-04  7.2983950E-04  2.8294469E-03  6.2167600E-04  1.0977598E-03  0.0000000E+00  5.6507400E-05
  1.1066620E-04  1.3005163E-03  6.6129390E-04  2.9712464E-03  7.6377630E-04  7.6377630E-04  2.9712464E-03  6.6129390E-04  1.3005163E-03  1.1066620E-04  6.1973700E-05
  1.6906950E-04  1.5150324E-03  7.0396830E-04  3.1271517E-03  8.0118300E-04  8.0118300E-04  3.1271517E-03  7.0396830E-04  1.5150324E-03  1.6906950E-04  6.8593000E-05
  2.2919680E-04  1.7366307E-03  7.4887750E-04  3.2926348E-03  8.4119690E-04  8.4119690E-04  3.2926348E-03  7.4887750E-04  1.7366307E-03  2.2919680E-04  7.6223300E-05
  2.8856320E-04  1.9557655E-03  7.9453170E-04  3.4613105E-03  8.8243460E-04  8.8243460E-04  3.4613105E-03  7.9453170E-04  1.9557655E-03  2.8856320E-04  8.4438900E-05
  3.4761030E-04  2.1745118E-03  8.4077120E-04  3.6331788E-03  9.2473660E-04  9.2473660E-04  3.6331788E-03  8.4077120E-04  2.1745118E-03  3.4761030E-04  9.3181400E-05
  4.0621050E-04  2.3923163E-03  8.8701070E-04  3.8071755E-03  9.6735780E-04  9.6735780E-04  3.8071755E-03  8.8701070E-04  2.3923163E-03  4.0621050E-04  1.0237070E-04
  4.6583760E-04  2.6149948E-03  9.3458040E-04  3.9880895E-03  1.0116285E-03  1.0116285E-03  3.9880895E-03  9.3458040E-04  2.6149948E-03  4.6583760E-04  1.1217200E-04
  5.2472510E-04  2.8351033E-03  9.8262910E-04  4.1695356E-03  1.0565910E-03  1.0565910E-03  4.1695356E-03  9.8262910E-04  2.8351033E-03  5.2472510E-04  1.2222870E-04
  5.8377220E-04  3.0552810E-03  1.0309970E-03  4.3541743E-03  1.1020855E-03  1.1020855E-03  4.3541743E-03  1.0309970E-03  3.0552810E-03  5.8377220E-04  1.3258340E-04
  6.4244160E-04  3.2760546E-03  1.0801630E-03  4.5404093E-03  1.1485911E-03  1.1485911E-03  4.5404093E-03  1.0801630E-03  3.2760546E-03  6.4244160E-04  1.4326790E-04
  7.0114280E-04  3.4968814E-03  1.1290630E-03  4.7293048E-03  1.1950434E-03  1.1950434E-03  4.7293048E-03  1.1290630E-03  3.4968814E-03  7.0114280E-04  1.5412810E-04
  7.5934930E-04  3.7177508E-03  1.1787079E-03  4.9193177E-03  1.2424003E-03  1.2424003E-03  4.9193177E-03  1.1787079E-03  3.7177508E-03  7.5934930E-04  1.6524900E-04
  8.1811440E-04  3.9386627E-03  1.2285657E-03  5.1110866E-03  1.2901297E-03  1.2901297E-03  5.1110866E-03  1.2285657E-03  3.9386627E-03  8.1811440E-04  1.7653480E-04
  8.7636870E-04  4.1590798E-03  1.2786363E-03  5.3045581E-03  1.3381251E-03  1.3381251E-03  5.3045581E-03  1.2786363E-03  4.1590798E-03  8.7636870E-04  1.8796960E-04
  9.3465010E-04  4.3800610E-03  1.3293454E-03  5.4990939E-03  1.3870251E-03  1.3870251E-03  5.4990939E-03  1.3293454E-03  4.3800610E-03  9.3465010E-04  1.9955350E-04
  9.9295020E-04  4.6005366E-03  1.3797353E-03  5.6950131E-03  1.4356058E-03  1.4356058E-03  5.6950131E-03  1.3797353E-03  4.6005366E-03  9.9295020E-04  2.1122770E-04
  1.0507352E-03  4.8210442E-03  1.4307637E-03  5.8902406E-03  1.4849315E-03  1.4849315E-03  5.8902406E-03  1.4307637E-03  4.8210442E-03  1.0507352E-03  2.2304040E-04
  1.1085372E-03  5.0410356E-03  1.4813664E-03  6.0899909E-03  1.5339911E-03  1.5339911E-03  6.0899909E-03  1.4813664E-03  5.0410356E-03  1.1085372E-03  2.3489020E-04
  1.1668836E-03  5.2626446E-03  1.5326076E-03  6.2903266E-03  1.5837424E-03  1.5837424E-03  6.2903266E-03  1.5326076E-03  5.2626446E-03  1.1668836E-03  2.4687310E-04
  1.2241796E-03  5.4816144E-03  1.5840085E-03  6.4860862E-03  1.6337066E-03  1.6337066E-03  6.4860862E-03  1.5840085E-03  5.4816144E-03  1.2241796E-03  2.5893580E-04
  1.2820194E-03  5.7048569E-03  1.6354626E-03  6.6878053E-03  1.6838305E-03  1.6838305E-03  6.6878053E-03  1.6354626E-03  5.7048569E-03  1.2820194E-03  2.7107300E-04
  0.0000000E+00  1.1939460E-04  4.3693750E-04  2.1821481E-03  5.7451380E-04  5.7451380E-04  2.1821481E-03  4.3693750E-04  1.1939460E-04  0.0000000E+00  4.1013900E-05
  0.0000000E+00  2.3538080E-04  4.5256860E-04  2.2222134E-03  5.8218830E-04  5.8218830E-04  2.2222134E-03  4.5256860E-04  2.3538080E-04  0.0000000E+00  4.0054000E-05
  0.0000000E+00  3.5432960E-04  4.7011830E-04  2.2730004E-03  5.9285360E-04  5.9285360E-04  2.2730004E-03  4.7011830E-04  3.5432960E-04  0.0000000E+00  3.9850900E-05
  0.0000000E+00  4.7473430E-04  4.8919170E-04  2.3322519E-03  6.0588890E-04  6.0588890E-04  2.3322519E-03  4.8919170E-04  4.7473430E-04  0.0000000E+00  4.0319200E-05
  0.0000000E+00  5.9890290E-04  5.0995790E-04  2.3988393E-03  6.2112500E-04  6.2112500E-04  2.3988393E-03  5.0995790E-04  5.9890290E-04  0.0000000E+00  4.1408300E-05
  0.0000000E+00  7.2859590E-04  5.3252990E-04  2.4744555E-03  6.3861830E-04  6.3861830E-04  2.4744555E-03  5.3252990E-04  7.2859590E-04  0.0000000E+00  4.3095600E-05
  0.0000000E+00  8.5509510E-04  5.5532760E-04  2.5523289E-03  6.5690160E-04  6.5690160E-04  2.5523289E-03  5.5532760E-04  8.5509510E-04  0.0000000E+00  4.5194800E-05
  0.0000000E+00  9.8733310E-04  5.7976180E-04  2.6381025E-03  6.7716000E-04  6.7716000E-04  2.6381025E-03  5.7976180E-04  9.8733310E-04  0.0000000E+00  4.7801900E-05
  0.0000000E+00  9.8772640E-04  5.7983520E-04  2.6383643E-03  6.7722190E-04  6.7722190E-04  2.6383643E-03  5.7983520E-04  9.8772640E-04  0.0000000E+00  4.7810200E-05
  8.4865100E-05  1.1847986E-03  6.1773920E-04  2.7729702E-03  7.0966370E-04  7.0966370E-04  2.7729702E-03  6.1773920E-04  1.1847986E-03  8.4865100E-05  5.2869300E-05
  1.4204560E-04  1.3925513E-03  6.5870740E-04  2.9213811E-03  7.4549670E-04  7.4549670E-04  2.9213811E-03  6.5870740E-04  1.3925513E-03  1.4204560E-04  5.8941100E-05
  2.0089080E-04  1.6077584E-03  7.0210210E-04  3.0793851E-03  7.8415130E-04  7.8415130E-04  3.0793851E-03  7.0210210E-04  1.6077584E-03  2.0089080E-04  6.5904600E-05
  2.5875410E-04  1.8197151E-03  7.4566600E-04  3.2407749E-03  8.2359580E-04  8.2359580E-04  3.2407749E-03  7.4566600E-04  1.8197151E-03  2.5875410E-04  7.3353400E-05
  3.1628220E-04  2.0317734E-03  7.8985070E-04  3.4049862E-03  8.6394330E-04  8.6394330E-04  3.4049862E-03  7.8985070E-04  2.0317734E-03  3.1628220E-04  8.1298700E-05
  3.7330310E-04  2.2422235E-03  8.3392250E-04  3.5720190E-03  9.0462930E-04  9.0462930E-04  3.5720190E-03  8.3392250E-04  2.2422235E-03  3.7330310E-04  8.9588300E-05
  4.3126350E-04  2.4572443E-03  8.8002590E-04  3.7452027E-03  9.4757260E-04  9.4757260E-04  3.7452027E-03  8.8002590E-04  2.4572443E-03  4.3126350E-04  9.8391300E-05
  4.8841800E-04  2.6695114E-03  9.2595990E-04  3.9193456E-03  9.9057220E-04  9.9057220E-04  3.9193456E-03  9.2595990E-04  2.6695114E-03  4.8841800E-04  1.0739190E-04
  5.4549080E-04  2.8823880E-03  9.7217600E-04  4.0958587E-03  1.0341362E-03  1.0341362E-03  4.0958587E-03  9.7217600E-04  2.8823880E-03  5.4549080E-04  1.1674240E-04
  6.0247660E-04  3.0953096E-03  1.0192387E-03  4.2746289E-03  1.0787159E-03  1.0787159E-03  4.2746289E-03  1.0192387E-03  3.0953096E-03  6.0247660E-04  1.2626780E-04
  6.5925930E-04  3.3082652E-03  1.0665834E-03  4.4554306E-03  1.1237470E-03  1.1237470E-03  4.4554306E-03  1.0665834E-03  3.3082652E-03  6.5925930E-04  1.3600760E-04
  7.1606170E-04  3.5206903E-03  1.1140411E-03  4.6381510E-03  1.1691167E-03  1.1691167E-03  4.6381510E-03  1.1140411E-03  3.5206903E-03  7.1606170E-04  1.4591110E-04
  7.7231730E-04  3.7331396E-03  1.1617808E-03  4.8220564E-03  1.2148250E-03  1.2148250E-03  4.8220564E-03  1.1617808E-03  3.7331396E-03  7.7231730E-04  1.5591610E-04
  8.2858760E-04  3.9461792E-03  1.2096335E-03  5.0070339E-03  1.2608719E-03  1.2608719E-03  5.0070339E-03  1.2096335E-03  3.9461792E-03  8.2858760E-04  1.6612430E-04
  8.8487150E-04  4.1581123E-03  1.2582197E-03  5.1941558E-03  1.3077088E-03  1.3077088E-03  5.1941558E-03  1.2582197E-03  4.1581123E-03  8.8487150E-04  1.7642280E-04
  9.4116660E-04  4.3706282E-03  1.3063545E-03  5.3815598E-03  1.3542636E-03  1.3542636E-03  5.3815598E-03  1.3063545E-03  4.3706282E-03  9.4116660E-04  1.8681150E-04
  9.9690820E-04  4.5825973E-03  1.3552285E-03  5.5703746E-03  1.4015519E-03  1.4015519E-03  5.5703746E-03  1.3552285E-03  4.5825973E-03  9.9690820E-04  1.9728490E-04
  1.0526593E-03  4.7940180E-03  1.4036398E-03  5.7599230E-03  1.4485017E-03  1.4485017E-03  5.7599230E-03  1.4036398E-03  4.7940180E-03  1.0526593E-03  2.0778650E-04
  1.1084184E-03  5.0065796E-03  1.4532700E-03  5.9511642E-03  1.4968057E-03  1.4968057E-03  5.9511642E-03  1.4532700E-03  5.0065796E-03  1.1084184E-03  2.1847440E-04
  1.1641853E-03  5.2185900E-03  1.5024375E-03  6.1420105E-03  1.5446584E-03  1.5446584E-03  6.1420105E-03  1.5024375E-03  5.2185900E-03  1.1641853E-03  2.2912840E-04
  1.2193942E-03  5.4294830E-03  1.5517009E-03  6.3351140E-03  1.5926803E-03  1.5926803E-03  6.3351140E-03  1.5517009E-03  5.4294830E-03  1.2193942E-03  2.3986140E-04
  0.0000000E+00  4.2594900E-05  4.0501520E-04  2.0313384E-03  5.3115380E-04  5.3115380E-04  2.0313384E-03  4.0501520E-04  4.2594900E-05  0.0000000E+00  3.3765800E-05
  0.0000000E+00  1.5611960E-04  4.1968670E-04  2.0671224E-03  5.3789320E-04  5.3789320E-04  2.0671224E-03  4.1968670E-04  1.5611960E-04  0.0000000E+00  3.3022700E-05
  0.0000000E+00  2.7241170E-04  4.3632620E-04  2.1136416E-03  5.4773380E-04  5.4773380E-04  2.1136416E-03  4.3632620E-04  2.7241170E-04  0.0000000E+00  3.2957100E-05
  0.0000000E+00  3.8999790E-04  4.5445680E-04  2.1679140E-03  5.5990030E-04  5.5990030E-04  2.1679140E-03  4.5445680E-04  3.8999790E-04  0.0000000E+00  3.3475900E-05
  0.0000000E+00  5.1131760E-04  4.7431690E-04  2.2311324E-03  5.7433320E-04  5.7433320E-04  2.2311324E-03  4.7431690E-04  5.1131760E-04  0.0000000E+00  3.4549500E-05
  0.0000000E+00  6.3782000E-04  4.9590660E-04  2.3015076E-03  5.9097280E-04  5.9097280E-04  2.3015076E-03  4.9590660E-04  6.3782000E-04  0.0000000E+00  3.6147800E-05
  0.0000000E+00  7.6117940E-04  5.1767520E-04  2.3754612E-03  6.0844730E-04  6.0844730E-04  2.3754612E-03  5.1767520E-04  7.6117940E-04  0.0000000E+00  3.8115900E-05
  0.0000000E+00  8.8936960E-04  5.4111370E-04  2.4571680E-03  6.2777060E-04  6.2777060E-04  2.4571680E-03  5.4111370E-04  8.8936960E-04  0.0000000E+00  4.0537300E-05
  0.0000000E+00  8.8974900E-04  5.4118440E-04  2.4574166E-03  6.2782950E-04  6.2782950E-04  2.4574166E-03  5.4118440E-04  8.8974900E-04  0.0000000E+00  4.0545000E-05
  6.3142100E-05  1.0812315E-03  5.7749410E-04  2.5859904E-03  6.5896240E-04  6.5896240E-04  2.5859904E-03  5.7749410E-04  1.0812315E-03  6.3142100E-05  4.5219000E-05
  1.1910940E-04  1.2833156E-03  6.1685650E-04  2.7273372E-03  6.9343430E-04  6.9343430E-04  2.7273372E-03  6.1685650E-04  1.2833156E-03  1.1910940E-04  5.0789400E-05
  1.7656840E-04  1.4914473E-03  6.5830630E-04  2.8790017E-03  7.3047070E-04  7.3047070E-04  2.8790017E-03  6.5830630E-04  1.4914473E-03  1.7656840E-04  5.7123200E-05
  2.3306480E-04  1.6972870E-03  7.0035250E-04  3.0336482E-03  7.6858070E-04  7.6858070E-04  3.0336482E-03  7.0035250E-04  1.6972870E-03  2.3306480E-04  6.3874400E-05
  2.8906370E-04  1.9025989E-03  7.4239870E-04  3.1910382E-03  8.0704850E-04  8.0704850E-04  3.1910382E-03  7.4239870E-04  1.9025989E-03  2.8906370E-04  7.1025300E-05
  3.4449730E-04  2.1061783E-03  7.8492200E-04  3.3512909E-03  8.4635120E-04  8.4635120E-04  3.3512909E-03  7.8492200E-04  2.1061783E-03  3.4449730E-04  7.8462400E-05
  4.0084760E-04  2.3139712E-03  8.2953280E-04  3.5176865E-03  8.8798000E-04  8.8798000E-04  3.5176865E-03  8.2953280E-04  2.3139712E-03  4.0084760E-04  8.6388500E-05
  4.5626690E-04  2.5194214E-03  8.7330850E-04  3.6846188E-03  9.2907190E-04  9.2907190E-04  3.6846188E-03  8.7330850E-04  2.5194214E-03  4.5626690E-04  9.4505500E-05
  5.1158420E-04  2.7243069E-03  9.1791920E-04  3.8539964E-03  9.7123740E-04  9.7123740E-04  3.8539964E-03  9.1791920E-04  2.7243069E-03  5.1158420E-04  1.0279550E-04
  5.6673800E-04  2.9298174E-03  9.6282820E-04  4.0261175E-03  1.0138800E-03  1.0138800E-03  4.0261175E-03  9.6282820E-04  2.9298174E-03  5.6673800E-04  1.1131210E-04
  6.2160680E-04  3.1347547E-03  1.0079220E-03  4.1996699E-03  1.0568804E-03  1.0568804E-03  4.1996699E-03  1.0079220E-03  3.1347547E-03  6.2160680E-04  1.1998970E-04
  6.7636770E-04  3.3397136E-03  1.0538269E-03  4.3744747E-03  1.1008351E-03  1.1008351E-03  4.3744747E-03  1.0538269E-03  3.3397136E-03  6.7636770E-04  1.2876870E-04
  7.3113870E-04  3.5446903E-03  1.0993024E-03  4.5510091E-03  1.1444916E-03  1.1444916E-03  4.5510091E-03  1.0993024E-03  3.5446903E-03  7.3113870E-04  1.3769680E-04
  7.8532160E-04  3.7490867E-03  1.1455353E-03  4.7291538E-03  1.1890427E-03  1.1890427E-03  4.7291538E-03  1.1455353E-03  3.7490867E-03  7.8532160E-04  1.4672040E-04
  8.3951170E-04  3.9534974E-03  1.1919054E-03  4.9081931E-03  1.2338323E-03  1.2338323E-03  4.9081931E-03  1.1919054E-03  3.9534974E-03  8.3951170E-04  1.5582740E-04
  8.9370900E-04  4.1579201E-03  1.2384067E-03  5.0887234E-03  1.2788605E-03  1.2788605E-03  5.0887234E-03  1.2384067E-03  4.1579201E-03  8.9370900E-04  1.6501790E-04
  9.4791220E-04  4.3617577E-03  1.2850213E-03  5.2699693E-03  1.3241273E-03  1.3241273E-03  5.2699693E-03  1.2850213E-03  4.3617577E-03  9.4791220E-04  1.7429790E-04
  1.0015238E-03  4.5650096E-03  1.3317433E-03  5.4513346E-03  1.3695133E-03  1.3695133E-03  5.4513346E-03  1.3317433E-03  4.5650096E-03  1.0015238E-03  1.8359580E-04
  1.0551407E-03  4.7694615E-03  1.3785488E-03  5.6350854E-03  1.4150783E-03  1.4150783E-03  5.6350854E-03  1.3785488E-03  4.7694615E-03  1.0551407E-03  1.9296520E-04
  1.1087613E-03  4.9727295E-03  1.4260461E-03  5.8188362E-03  1.4614186E-03  1.4614186E-03  5.8188362E-03  1.4260461E-03  4.9727295E-03  1.1087613E-03  2.0241820E-04
  1.1617896E-03  5.1754089E-03  1.4730305E-03  6.0025274E-03  1.5073414E-03  1.5073414E-03  6.0025274E-03  1.4730305E-03  5.1754089E-03  1.1617896E-03  2.1182940E-04
  0.0000000E+00 -2.5527400E-05  3.7527420E-04  1.8858000E-03  4.8961650E-04  4.8961650E-04  1.8858000E-03  3.7527420E-04 -2.5527400E-05  0.0000000E+00  2.7591800E-05
  0.0000000E+00  8.5747300E-05  3.8916630E-04  1.9172300E-03  4.9571400E-04  4.9571400E-04  1.9172300E-03  3.8916630E-04  8.5747300E-05  0.0000000E+00  2.7097700E-05
  0.0000000E+00  1.9952390E-04  4.0494410E-04  1.9593462E-03  5.0482870E-04  5.0482870E-04  1.9593462E-03  4.0494410E-04  1.9952390E-04  0.0000000E+00  2.7168100E-05
  0.0000000E+00  3.1453260E-04  4.2223060E-04  2.0102628E-03  5.1639490E-04  5.1639490E-04  2.0102628E-03  4.2223060E-04  3.1453260E-04  0.0000000E+00  2.7759000E-05
  0.0000000E+00  4.3303630E-04  4.4115150E-04  2.0693512E-03  5.3009840E-04  5.3009840E-04  2.0693512E-03  4.4115150E-04  4.3303630E-04  0.0000000E+00  2.8827600E-05
  0.0000000E+00  5.5645310E-04  4.6189530E-04  2.1366114E-03  5.4606480E-04  5.4606480E-04  2.1366114E-03  4.6189530E-04  5.5645310E-04  0.0000000E+00  3.0361400E-05
  0.0000000E+00  6.7631770E-04  4.8270190E-04  2.2070146E-03  5.6278560E-04  5.6278560E-04  2.2070146E-03  4.8270190E-04  6.7631770E-04  0.0000000E+00  3.2209500E-05
  0.0000000E+00  8.0163100E-04  5.0526870E-04  2.2846467E-03  5.8145500E-04  5.8145500E-04  2.2846467E-03  5.0526870E-04  8.0163100E-04  0.0000000E+00  3.4453600E-05
  0.0000000E+00  8.0200420E-04  5.0533730E-04  2.2848828E-03  5.8151230E-04  5.8151230E-04  2.2848828E-03  5.0533730E-04  8.0200420E-04  0.0000000E+00  3.4460700E-05
  4.4401200E-05  9.8845530E-04  5.4021880E-04  2.4085438E-03  6.1150210E-04  6.1150210E-04  2.4085438E-03  5.4021880E-04  9.8845530E-04  4.4401200E-05  3.8772000E-05
  9.9189300E-05  1.1847664E-03  5.7793480E-04  2.5443214E-03  6.4462930E-04  6.4462930E-04  2.5443214E-03  5.7793480E-04  1.1847664E-03  9.9189300E-05  4.3851100E-05
  1.5526800E-04  1.3867903E-03  6.1778810E-04  2.6897165E-03  6.8033380E-04  6.8033380E-04  2.6897165E-03  6.1778810E-04  1.3867903E-03  1.5526800E-04  4.9590300E-05
  2.1036920E-04  1.5863595E-03  6.5801850E-04  2.8380661E-03  7.1685540E-04  7.1685540E-04  2.8380661E-03  6.5801850E-04  1.5863595E-03  2.1036920E-04  5.5681400E-05
  2.6492600E-04  1.7847161E-03  6.9850030E-04  2.9896216E-03  7.5406860E-04  7.5406860E-04  2.9896216E-03  6.9850030E-04  1.7847161E-03  2.6492600E-04  6.2112000E-05
  3.1887180E-04  1.9818526E-03  7.3953530E-04  3.1433772E-03  7.9216170E-04  7.9216170E-04  3.1433772E-03  7.3953530E-04  1.9818526E-03  3.1887180E-04  6.8787700E-05
  3.7358450E-04  2.1827858E-03  7.8211670E-04  3.3032930E-03  8.3201500E-04  8.3201500E-04  3.3032930E-03  7.8211670E-04  2.1827858E-03  3.7358450E-04  7.5878300E-05
  4.2736630E-04  2.3806037E-03  8.2440890E-04  3.4636489E-03  8.7186820E-04  8.7186820E-04  3.4636489E-03  8.2440890E-04  2.3806037E-03  4.2736630E-04  8.3038100E-05
  4.8103240E-04  2.5790704E-03  8.6695250E-04  3.6262677E-03  9.1216150E-04  9.1216150E-04  3.6262677E-03  8.6695250E-04  2.5790704E-03  4.8103240E-04  9.0430400E-05
  5.3445520E-04  2.7769260E-03  9.1035740E-04  3.7916523E-03  9.5352330E-04  9.5352330E-04  3.7916523E-03  9.1035740E-04  2.7769260E-03  5.3445520E-04  9.7986200E-05
  5.8757060E-04  2.9747973E-03  9.5333480E-04  3.9584199E-03  9.9457090E-04  9.9457090E-04  3.9584199E-03  9.5333480E-04  2.9747973E-03  5.8757060E-04  1.0563620E-04
  6.4025240E-04  3.1720533E-03  9.9711680E-04  4.1263190E-03  1.0366243E-03  1.0366243E-03  4.1263190E-03  9.9711680E-04  3.1720533E-03  6.4025240E-04  1.1344970E-04
  6.9300260E-04  3.3693205E-03  1.0410559E-03  4.2959153E-03  1.0789290E-03  1.0789290E-03  4.2959153E-03  1.0410559E-03  3.3693205E-03  6.9300260E-04  1.2128840E-04
  7.4575720E-04  3.5659692E-03  1.0851333E-03  4.4670830E-03  1.1215481E-03  1.1215481E-03  4.4670830E-03  1.0851333E-03  3.5659692E-03  7.4575720E-04  1.2927160E-04
  7.9788760E-04  3.7626267E-03  1.1293428E-03  4.6391309E-03  1.1642929E-03  1.1642929E-03  4.6391309E-03  1.1293428E-03  3.7626267E-03  7.9788760E-04  1.3728310E-04
  8.5002120E-04  3.9592918E-03  1.1742939E-03  4.8119330E-03  1.2079806E-03  1.2079806E-03  4.8119330E-03  1.1742939E-03  3.9592918E-03  8.5002120E-04  1.4537570E-04
  9.0215790E-04  4.1553358E-03  1.2187171E-03  4.9860552E-03  1.2511654E-03  1.2511654E-03  4.9860552E-03  1.2187171E-03  4.1553358E-03  9.0215790E-04  1.5348650E-04
  9.5366920E-04  4.3501289E-03  1.2632408E-03  5.1602403E-03  1.2945388E-03  1.2945388E-03  5.1602403E-03  1.2632408E-03  4.3501289E-03  9.5366920E-04  1.6167780E-04
  1.0058115E-03  4.5468128E-03  1.3084686E-03  5.3367511E-03  1.3386666E-03  1.3386666E-03  5.3367511E-03  1.3084686E-03  4.5468128E-03  1.0058115E-03  1.6988230E-04
  1.0573272E-03  4.7422445E-03  1.3537781E-03  5.5126334E-03  1.3829829E-03  1.3829829E-03  5.5126334E-03  1.3537781E-03  4.7422445E-03  1.0573272E-03  1.7816410E-04
  1.1082168E-03  4.9370521E-03  1.3985344E-03  5.6895843E-03  1.4267649E-03  1.4267649E-03  5.6895843E-03  1.3985344E-03  4.9370521E-03  1.1082168E-03  1.8639620E-04
  0.0000000E+00 -8.6022500E-05  3.4792460E-04  1.7449087E-03  4.5026700E-04  4.5026700E-04  1.7449087E-03  3.4792460E-04 -8.6022500E-05  0.0000000E+00  2.2453200E-05
  0.0000000E+00  2.3164800E-05  3.6100650E-04  1.7733188E-03  4.5588300E-04  4.5588300E-04  1.7733188E-03  3.6100650E-04  2.3164800E-05  0.0000000E+00  2.2189600E-05
  0.0000000E+00  1.3478810E-04  3.7607040E-04  1.8123001E-03  4.6453820E-04  4.6453820E-04  1.8123001E-03  3.7607040E-04  1.3478810E-04  0.0000000E+00  2.2404300E-05
  0.0000000E+00  2.4737860E-04  3.9265400E-04  1.8611919E-03  4.7557190E-04  4.7557190E-04  1.8611919E-03  3.9265400E-04  2.4737860E-04  0.0000000E+00  2.3058400E-05
  0.0000000E+00  3.6334070E-04  4.1075720E-04  1.9168889E-03  4.8878590E-04  4.8878590E-04  1.9168889E-03  4.1075720E-04  3.6334070E-04  0.0000000E+00  2.4128800E-05
  0.0000000E+00  4.8391060E-04  4.3057820E-04  1.9817036E-03  5.0411410E-04  5.0411410E-04  1.9817036E-03  4.3057820E-04  4.8391060E-04  0.0000000E+00  2.5595500E-05
  0.0000000E+00  6.0097070E-04  4.5066350E-04  2.0483021E-03  5.2030130E-04  5.2030130E-04  2.0483021E-03  4.5066350E-04  6.0097070E-04  0.0000000E+00  2.7326600E-05
  0.0000000E+00  7.2321350E-04  4.7220230E-04  2.1230934E-03  5.3827230E-04  5.3827230E-04  2.1230934E-03  4.7220230E-04  7.2321350E-04  0.0000000E+00  2.9407800E-05
  0.0000000E+00  7.2357730E-04  4.7226690E-04  2.1233253E-03  5.3832710E-04  5.3832710E-04  2.1233253E-03  4.7226690E-04  7.2357730E-04  0.0000000E+00  2.9414300E-05
  2.8065900E-05  9.0525940E-04  5.0583190E-04  2.2418212E-03  5.6727700E-04  5.6727700E-04  2.2418212E-03  5.0583190E-04  9.0525940E-04  2.8065900E-05  3.3365400E-05
  8.1687000E-05  1.0959328E-03  5.4210430E-04  2.3723094E-03  5.9932100E-04  5.9932100E-04  2.3723094E-03  5.4210430E-04  1.0959328E-03  8.1687000E-05  3.7977000E-05
  1.3656400E-04  1.2919262E-03  5.8047780E-04  2.5126421E-03  6.3387560E-04  6.3387560E-04  2.5126421E-03  5.8047780E-04  1.2919262E-03  1.3656400E-04  4.3150300E-05
  1.9033310E-04  1.4853144E-03  6.1902300E-04  2.6549569E-03  6.6902480E-04  6.6902480E-04  2.6549569E-03  6.1902300E-04  1.4853144E-03  1.9033310E-04  4.8614300E-05
  2.4351880E-04  1.6780696E-03  6.5809020E-04  2.8009716E-03  7.0509900E-04  7.0509900E-04  2.8009716E-03  6.5809020E-04  1.6780696E-03  2.4351880E-04  5.4349200E-05
  2.9598630E-04  1.8688653E-03  6.9748120E-04  2.9489684E-03  7.4183400E-04  7.4183400E-04  2.9489684E-03  6.9748120E-04  1.8688653E-03  2.9598630E-04  6.0288900E-05
  3.4918720E-04  2.0629809E-03  7.3792260E-04  3.1027133E-03  7.7982420E-04  7.7982420E-04  3.1027133E-03  7.3792260E-04  2.0629809E-03  3.4918720E-04  6.6552300E-05
  4.0140360E-04  2.2544696E-03  7.7893890E-04  3.2571849E-03  8.1867340E-04  8.1867340E-04  3.2571849E-03  7.7893890E-04  2.2544696E-03  4.0140360E-04  7.2908900E-05
  4.5342650E-04  2.4453108E-03  8.1951910E-04  3.4139030E-03  8.5725820E-04  8.5725820E-04  3.4139030E-03  8.1951910E-04  2.4453108E-03  4.5342650E-04  7.9423400E-05
  5.0512340E-04  2.6368233E-03  8.6097140E-04  3.5720085E-03  8.9683420E-04  8.9683420E-04  3.5720085E-03  8.6097140E-04  2.6368233E-03  5.0512340E-04  8.6099800E-05
  5.5655950E-04  2.8270236E-03  9.0260210E-04  3.7326247E-03  9.3680650E-04  9.3680650E-04  3.7326247E-03  9.0260210E-04  2.8270236E-03  5.5655950E-04  9.2803900E-05
  6.0780070E-04  3.0172319E-03  9.4439140E-04  3.8944301E-03  9.7704320E-04  9.7704320E-04  3.8944301E-03  9.4439140E-04  3.0172319E-03  6.0780070E-04  9.9664600E-05
  6.5871410E-04  3.2067867E-03  9.8632600E-04  4.0571605E-03  1.0175441E-03  1.0175441E-03  4.0571605E-03  9.8632600E-04  3.2067867E-03  6.5871410E-04  1.0654650E-04
  7.0936560E-04  3.3963475E-03  1.0290469E-03  4.2214105E-03  1.0589435E-03  1.0589435E-03  4.2214105E-03  1.0290469E-03  3.3963475E-03  7.0936560E-04  1.1351420E-04
  7.6021750E-04  3.5852522E-03  1.0712193E-03  4.3863873E-03  1.0998805E-03  1.0998805E-03  4.3863873E-03  1.0712193E-03  3.5852522E-03  7.6021750E-04  1.2049910E-04
  8.1041050E-04  3.7741622E-03  1.1141516E-03  4.5528176E-03  1.1416698E-03  1.1416698E-03  4.5528176E-03  1.1141516E-03  3.7741622E-03  8.1041050E-04  1.2756600E-04
  8.5994430E-04  3.9624161E-03  1.1565157E-03  4.7198426E-03  1.1829635E-03  1.1829635E-03  4.7198426E-03  1.1565157E-03  3.9624161E-03  8.5994430E-04  1.3464670E-04
  9.1014040E-04  4.1500126E-03  1.1996264E-03  4.8867354E-03  1.2250765E-03  1.2250765E-03  4.8867354E-03  1.1996264E-03  4.1500126E-03  9.1014040E-04  1.4174060E-04
  9.5967700E-04  4.3382725E-03  1.2428031E-03  5.0561389E-03  1.2673151E-03  1.2673151E-03  5.0561389E-03  1.2428031E-03  4.3382725E-03  9.5967700E-04  1.4897790E-04
  1.0092147E-03  4.5258749E-03  1.2860525E-03  5.2254102E-03  1.3096858E-03  1.3096858E-03  5.2254102E-03  1.2860525E-03  4.5258749E-03  1.0092147E-03  1.5609370E-04
  1.0587535E-03  4.7128200E-03  1.3293614E-03  5.3944173E-03  1.3521754E-03  1.3521754E-03  5.3944173E-03  1.3293614E-03  4.7128200E-03  1.0587535E-03  1.6328610E-04
  0.0000000E+00 -1.4064900E-04  3.2275280E-04  1.6109925E-03  4.1296840E-04  4.1296840E-04  1.6109925E-03  3.2275280E-04 -1.4064900E-04  0.0000000E+00  1.8213600E-05
  0.0000000E+00 -3.3118500E-05  3.3522500E-04  1.6362141E-03  4.1837300E-04  4.1837300E-04  1.6362141E-03  3.3522500E-04 -3.3118500E-05  0.0000000E+00  1.8163700E-05
  0.0000000E+00  7.6646500E-05  3.4956800E-04  1.6732842E-03  4.2668780E-04  4.2668780E-04  1.6732842E-03  3.4956800E-04  7.6646500E-05  0.0000000E+00  1.8514300E-05
  0.0000000E+00  1.8716820E-04  3.6543550E-04  1.7188770E-03  4.3735850E-04  4.3735850E-04  1.7188770E-03  3.6543550E-04  1.8716820E-04  0.0000000E+00  1.9214100E-05
  0.0000000E+00  3.0085030E-04  3.8282730E-04  1.7726461E-03  4.5010780E-04  4.5010780E-04  1.7726461E-03  3.8282730E-04  3.0085030E-04  0.0000000E+00  2.0274300E-05
  0.0000000E+00  4.1885800E-04  4.0188200E-04  1.8347992E-03  4.6500520E-04  4.6500520E-04  1.8347992E-03  4.0188200E-04  4.1885800E-04  0.0000000E+00  2.1680800E-05
  0.0000000E+00  5.3329950E-04  4.2106150E-04  1.8991003E-03  4.8059540E-04  4.8059540E-04  1.8991003E-03  4.2106150E-04  5.3329950E-04  0.0000000E+00  2.3288400E-05
  0.0000000E+00  6.5246930E-04  4.4182080E-04  1.9703997E-03  4.9805650E-04  4.9805650E-04  1.9703997E-03  4.4182080E-04  6.5246930E-04  0.0000000E+00  2.5200800E-05
  0.0000000E+00  6.5282320E-04  4.4188370E-04  1.9706183E-03  4.9811030E-04  4.9811030E-04  1.9706183E-03  4.4188370E-04  6.5282320E-04  0.0000000E+00  2.5206800E-05
  1.3522900E-05  8.3022720E-04  4.7415840E-04  2.0849361E-03  5.2618830E-04  5.2618830E-04  2.0849361E-03  4.7415840E-04  8.3022720E-04  1.3522900E-05  2.8790000E-05
  6.6104800E-05  1.0157685E-03  5.0902510E-04  2.2108360E-03  5.5723020E-04  5.5723020E-04  2.2108360E-03  5.0902510E-04  1.0157685E-03  6.6104800E-05  3.2939100E-05
  1.1982310E-04  1.2061809E-03  5.4579730E-04  2.3460901E-03  5.9048940E-04  5.9048940E-04  2.3460901E-03  5.4579730E-04  1.2061809E-03  1.1982310E-04  3.7564200E-05
  1.7230810E-04  1.3938439E-03  5.8283980E-04  2.4836308E-03  6.2458010E-04  6.2458010E-04  2.4836308E-03  5.8283980E-04  1.3938439E-03  1.7230810E-04  4.2424200E-05
  2.2424400E-04  1.5808306E-03  6.2035340E-04  2.6240816E-03  6.5943290E-04  6.5943290E-04  2.6240816E-03  6.2035340E-04  1.5808306E-03  2.2424400E-04  4.7498300E-05
  2.7535280E-04  1.7650588E-03  6.5808870E-04  2.7661954E-03  6.9477080E-04  6.9477080E-04  2.7661954E-03  6.5808870E-04  1.7650588E-03  2.7535280E-04  5.2740800E-05
  3.2701880E-04  1.9527606E-03  6.9702280E-04  2.9141295E-03  7.3156380E-04  7.3156380E-04  2.9141295E-03  6.9702280E-04  1.9527606E-03  3.2701880E-04  5.8246600E-05
  3.7778710E-04  2.1377011E-03  7.3574890E-04  3.0626180E-03  7.6832910E-04  7.6832910E-04  3.0626180E-03  7.3574890E-04  2.1377011E-03  3.7778710E-04  6.3822300E-05
  4.2821130E-04  2.3219557E-03  7.7530660E-04  3.2131852E-03  8.0612680E-04  8.0612680E-04  3.2131852E-03  7.7530660E-04  2.3219557E-03  4.2821130E-04  6.9521400E-05
  4.7829100E-04  2.5062163E-03  8.1504440E-04  3.3657617E-03  8.4426400E-04  8.4426400E-04  3.3657617E-03  8.1504440E-04  2.5062163E-03  4.7829100E-04  7.5285700E-05
  5.2809530E-04  2.6897896E-03  8.5494160E-04  3.5201399E-03  8.8269920E-04  8.8269920E-04  3.5201399E-03  8.5494160E-04  2.6897896E-03  5.2809530E-04  8.1160800E-05
  5.7762380E-04  2.8726745E-03  8.9497740E-04  3.6754881E-03  9.2139070E-04  9.2139070E-04  3.6754881E-03  8.9497740E-04  2.8726745E-03  5.7762380E-04  8.7124600E-05
  6.2680720E-04  3.0555634E-03  9.3514480E-04  3.8317370E-03  9.6031780E-04  9.6031780E-04  3.8317370E-03  9.3514480E-04  3.0555634E-03  6.2680720E-04  9.3104300E-05
  6.7571460E-04  3.2377628E-03  9.7541610E-04  3.9893717E-03  9.9945280E-04  9.9945280E-04  3.9893717E-03  9.7541610E-04  3.2377628E-03  6.7571460E-04  9.9098600E-05
  7.2427650E-04  3.4192723E-03  1.0164774E-03  4.1477687E-03  1.0394609E-03  1.0394609E-03  4.1477687E-03  1.0164774E-03  3.4192723E-03  7.2427650E-04  1.0517600E-04
  7.7276990E-04  3.6000917E-03  1.0569427E-03  4.3074821E-03  1.0789354E-03  1.0789354E-03  4.3074821E-03  1.0569427E-03  3.6000917E-03  7.7276990E-04  1.1126520E-04
  8.2126410E-04  3.7809133E-03  1.0981703E-03  4.4677499E-03  1.1192552E-03  1.1192552E-03  4.4677499E-03  1.0981703E-03  3.7809133E-03  8.2126410E-04  1.1736550E-04
  8.6906610E-04  3.9610441E-03  1.1387812E-03  4.6278791E-03  1.1590208E-03  1.1590208E-03  4.6278791E-03  1.1387812E-03  3.9610441E-03  8.6906610E-04  1.2354480E-04
  9.1686860E-04  4.1418696E-03  1.1801473E-03  4.7897405E-03  1.1995901E-03  1.1995901E-03  4.7897405E-03  1.1801473E-03  4.1418696E-03  9.1686860E-04  1.2966310E-04
  9.6467170E-04  4.3213110E-03  1.2215758E-03  4.9520870E-03  1.2402771E-03  1.2402771E-03  4.9520870E-03  1.2215758E-03  4.3213110E-03  9.6467170E-04  1.3585830E-04
  1.0117825E-03  4.5007539E-03  1.2630528E-03  5.1147799E-03  1.2810612E-03  1.2810612E-03  5.1147799E-03  1.2630528E-03  4.5007539E-03  1.0117825E-03  1.4199250E-04
  0.0000000E+00 -1.9001520E-04  3.0015000E-04  1.4830600E-03  3.7830500E-04  3.7830500E-04  1.4830600E-03  3.0015000E-04 -1.9001520E-04  0.0000000E+00  1.4803800E-05
  0.0000000E+00 -8.3756300E-05  3.1189500E-04  1.5076375E-03  3.8345250E-04  3.8345250E-04  1.5076375E-03  3.1189500E-04 -8.3756300E-05  0.0000000E+00  1.4938600E-05
  0.0000000E+00  2.4584800E-05  3.2567000E-04  1.5430175E-03  3.9157250E-04  3.9157250E-04  1.5430175E-03  3.2567000E-04  2.4584800E-05  0.0000000E+00  1.5377300E-05
  0.0000000E+00  1.3346960E-04  3.4083700E-04  1.5866625E-03  4.0201250E-04  4.0201250E-04  1.5866625E-03  3.4083700E-04  1.3346960E-04  0.0000000E+00  1.6116800E-05
  0.0000000E+00  2.4520730E-04  3.5749750E-04  1.6385725E-03  4.1448250E-04  4.1448250E-04  1.6385725E-03  3.5749750E-04  2.4520730E-04  0.0000000E+00  1.7155700E-05
  0.0000000E+00  3.6109570E-04  3.7573120E-04  1.6974425E-03  4.2891000E-04  4.2891000E-04  1.6974425E-03  3.7573120E-04  3.6109570E-04  0.0000000E+00  1.8478100E-05
  0.0000000E+00  4.7316180E-04  3.9418970E-04  1.7602275E-03  4.4413500E-04  4.4413500E-04  1.7602275E-03  3.9418970E-04  4.7316180E-04  0.0000000E+00  1.9968700E-05
  0.0000000E+00  5.8973310E-04  4.1410550E-04  1.8293925E-03  4.6102750E-04  4.6102750E-04  1.8293925E-03  4.1410550E-04  5.8973310E-04  0.0000000E+00  2.1715200E-05
  0.0000000E+00  5.9007940E-04  4.1416560E-04  1.8296016E-03  4.6107900E-04  4.6107900E-04  1.8296016E-03  4.1416560E-04  5.9007940E-04  0.0000000E+00  2.1720700E-05
  4.9700000E-07  7.6276530E-04  4.4510650E-04  1.9393750E-03  4.8828750E-04  4.8828750E-04  1.9393750E-03  4.4510650E-04  7.6276530E-04  4.9700000E-07  2.4933500E-05
  5.2171400E-05  9.4393020E-04  4.7861600E-04  2.0608850E-03  5.1837500E-04  5.1837500E-04  2.0608850E-03  4.7861600E-04  9.4393020E-04  5.2171400E-05  2.8617900E-05
  1.0480930E-04  1.1294573E-03  5.1393070E-04  2.1910950E-03  5.5056500E-04  5.5056500E-04  2.1910950E-03  5.1393070E-04  1.1294573E-03  1.0480930E-04  3.2707600E-05
  1.5626860E-04  1.3120967E-03  5.4942680E-04  2.3239875E-03  5.8345100E-04  5.8345100E-04  2.3239875E-03  5.4942680E-04  1.3120967E-03  1.5626860E-04  3.6981500E-05
  2.0693250E-04  1.4925700E-03  5.8536500E-04  2.4587650E-03  6.1706200E-04  6.1706200E-04  2.4587650E-03  5.8536500E-04  1.4925700E-03  2.0693250E-04  4.1430100E-05
  2.5672840E-04  1.6708758E-03  6.2154250E-04  2.5965150E-03  6.5118050E-04  6.5118050E-04  2.5965150E-03  6.2154250E-04  1.6708758E-03  2.5672840E-04  4.5996900E-05
  3.0703290E-04  1.8528117E-03  6.5887280E-04  2.7386150E-03  6.8664020E-04  6.8664020E-04  2.7386150E-03  6.5887280E-04  1.8528117E-03  3.0703290E-04  5.0781200E-05
  3.5632370E-04  2.0311277E-03  6.9615220E-04  2.8816575E-03  7.2225220E-04  7.2225220E-04  2.8816575E-03  6.9615220E-04  2.0311277E-03  3.5632370E-04  5.5621300E-05
  4.0532550E-04  2.2087228E-03  7.3375800E-04  3.0267300E-03  7.5835000E-04  7.5835000E-04  3.0267300E-03  7.3375800E-04  2.2087228E-03  4.0532550E-04  6.0546200E-05
  4.5389310E-04  2.3863213E-03  7.7158850E-04  3.1729625E-03  7.9481750E-04  7.9481750E-04  3.1729625E-03  7.7158850E-04  2.3863213E-03  4.5389310E-04  6.5539300E-05
  5.0202650E-04  2.5631976E-03  8.1007150E-04  3.3209350E-03  8.3206070E-04  8.3206070E-04  3.3209350E-03  8.1007150E-04  2.5631976E-03  5.0202650E-04  7.0584600E-05
  5.4987050E-04  2.7386264E-03  8.4795280E-04  3.4697775E-03  8.6879650E-04  8.6879650E-04  3.4697775E-03  8.4795280E-04  2.7386264E-03  5.4987050E-04  7.5695100E-05
  5.9742510E-04  2.9140573E-03  8.8666050E-04  3.6200700E-03  9.0646750E-04  9.0646750E-04  3.6200700E-03  8.8666050E-04  2.9140573E-03  5.9742510E-04  8.0780900E-05
  6.4461760E-04  3.0894901E-03  9.2546970E-04  3.7710875E-03  9.4431250E-04  9.4431250E-04  3.7710875E-03  9.2546970E-04  3.0894901E-03  6.4461760E-04  8.5950900E-05
  6.9152050E-04  3.2634745E-03  9.6435870E-04  3.9234100E-03  9.8231700E-04  9.8231700E-04  3.9234100E-03  9.6435870E-04  3.2634745E-03  6.9152050E-04  9.1130300E-05
  7.3813380E-04  3.4374602E-03  1.0033275E-03  4.0762400E-03  1.0204665E-03  1.0204665E-03  4.0762400E-03  1.0033275E-03  3.4374602E-03  7.3813380E-04  9.6319100E-05
  7.8452990E-04  3.6107222E-03  1.0423542E-03  4.2295775E-03  1.0587392E-03  1.0587392E-03  4.2295775E-03  1.0423542E-03  3.6107222E-03  7.8452990E-04  1.0151520E-04
  8.3092630E-04  3.7832604E-03  1.0814535E-03  4.3834225E-03  1.0971352E-03  1.0971352E-03  4.3834225E-03  1.0814535E-03  3.7832604E-03  8.3092630E-04  1.0671930E-04
  8.7659800E-04  3.9565244E-03  1.1213212E-03  4.5382825E-03  1.1363433E-03  1.1363433E-03  4.5382825E-03  1.1213212E-03  3.9565244E-03  8.7659800E-04  1.1200160E-04
  9.2226990E-04  4.1283393E-03  1.1605148E-03  4.6935775E-03  1.1749278E-03  1.1749278E-03  4.6935775E-03  1.1605148E-03  4.1283393E-03  9.2226990E-04  1.1721730E-04
  9.6794200E-04  4.2994301E-03  1.1997590E-03  4.8491625E-03  1.2135992E-03  1.2135992E-03  4.8491625E-03  1.1997590E-03  4.2994301E-03  9.6794200E-04  1.2243870E-04
  0.0000000E+00 -2.3533470E-04  2.7997560E-04  1.3642185E-03  3.4637330E-04  3.4637330E-04  1.3642185E-03  2.7997560E-04 -2.3533470E-04  0.0000000E+00  1.2117400E-05
  0.0000000E+00 -1.2954740E-04  2.9118070E-04  1.3870829E-03  3.5144580E-04  3.5144580E-04  1.3870829E-03  2.9118070E-04 -1.2954740E-04  0.0000000E+00  1.2375600E-05
  0.0000000E+00 -2.2125500E-05  3.0424820E-04  1.4213038E-03  3.5939540E-04  3.5939540E-04  1.4213038E-03  3.0424820E-04 -2.2125500E-05  0.0000000E+00  1.2884300E-05
  0.0000000E+00  8.5589300E-05  3.1876180E-04  1.4634743E-03  3.6961620E-04  3.6961620E-04  1.4634743E-03  3.1876180E-04  8.5589300E-05  0.0000000E+00  1.3636900E-05
  0.0000000E+00  1.9590690E-04  3.3463820E-04  1.5137457E-03  3.8165410E-04  3.8165410E-04  1.5137457E-03  3.3463820E-04  1.9590690E-04  0.0000000E+00  1.4621900E-05
  0.0000000E+00  3.0994400E-04  3.5210450E-04  1.5710582E-03  3.9573620E-04  3.9573620E-04  1.5710582E-03  3.5210450E-04  3.0994400E-04  0.0000000E+00  1.5860500E-05
  0.0000000E+00  4.2005510E-04  3.6978280E-04  1.6317776E-03  4.1057530E-04  4.1057530E-04  1.6317776E-03  3.6978280E-04  4.2005510E-04  0.0000000E+00  1.7224000E-05
  0.0000000E+00  5.3426000E-04  3.8886930E-04  1.6982510E-03  4.2700440E-04  4.2700440E-04  1.6982510E-03  3.8886930E-04  5.3426000E-04  0.0000000E+00  1.8794300E-05
  0.0000000E+00  5.3459860E-04  3.8892690E-04  1.6984513E-03  4.2705440E-04  4.2705440E-04  1.6984513E-03  3.8892690E-04  5.3459860E-04  0.0000000E+00  1.8799100E-05
 -1.1309800E-05  7.0387670E-04  4.1865360E-04  1.8054564E-03  4.5351800E-04  4.5351800E-04  1.8054564E-03  4.1865360E-04  7.0387670E-04 -1.1309800E-05  2.1620500E-05
  3.9627400E-05  8.8008700E-04  4.5070920E-04  1.9229583E-03  4.8260580E-04  4.8260580E-04  1.9229583E-03  4.5070920E-04  8.8008700E-04  3.9627400E-05  2.4854800E-05
  9.1383300E-05  1.0609976E-03  4.8457430E-04  2.0484098E-03  5.1382860E-04  5.1382860E-04  2.0484098E-03  4.8457430E-04  1.0609976E-03  9.1383300E-05  2.8410200E-05
  1.4180020E-04  1.2381289E-03  5.1855290E-04  2.1762082E-03  5.4554350E-04  5.4554350E-04  2.1762082E-03  5.1855290E-04  1.2381289E-03  1.4180020E-04  3.2112400E-05
  1.9138520E-04  1.4129936E-03  5.5300860E-04  2.3062780E-03  5.7801560E-04  5.7801560E-04  2.3062780E-03  5.5300860E-04  1.4129936E-03  1.9138520E-04  3.5953900E-05
  2.3998650E-04  1.5863478E-03  5.8757770E-04  2.4382405E-03  6.1085100E-04  6.1085100E-04  2.4382405E-03  5.8757770E-04  1.5863478E-03  2.3998650E-04  3.9880200E-05
  2.8904260E-04  1.7612187E-03  6.2331290E-04  2.5746700E-03  6.4500380E-04  6.4500380E-04  2.5746700E-03  6.2331290E-04  1.7612187E-03  2.8904260E-04  4.3981500E-05
  3.3696350E-04  1.9330639E-03  6.5888140E-04  2.7124622E-03  6.7917930E-04  6.7917930E-04  2.7124622E-03  6.5888140E-04  1.9330639E-03  3.3696350E-04  4.8109200E-05
  3.8443050E-04  2.1049111E-03  6.9489670E-04  2.8514657E-03  7.1394530E-04  7.1394530E-04  2.8514657E-03  6.9489670E-04  2.1049111E-03  3.8443050E-04  5.2304300E-05
  4.3151930E-04  2.2752458E-03  7.3105580E-04  2.9914535E-03  7.4896870E-04  7.4896870E-04  2.9914535E-03  7.3105580E-04  2.2752458E-03  4.3151930E-04  5.6542500E-05
  4.7815400E-04  2.4448247E-03  7.6747980E-04  3.1337883E-03  7.8436320E-04  7.8436320E-04  3.1337883E-03  7.6747980E-04  2.4448247E-03  4.7815400E-04  6.0807200E-05
  5.2441040E-04  2.6144050E-03  8.0385850E-04  3.2761231E-03  8.1981060E-04  8.1981060E-04  3.2761231E-03  8.0385850E-04  2.6144050E-03  5.2441040E-04  6.5112900E-05
  5.7021280E-04  2.7824720E-03  8.4078230E-04  3.4206535E-03  8.5587130E-04  8.5587130E-04  3.4206535E-03  8.4078230E-04  2.7824720E-03  5.7021280E-04  6.9427600E-05
  6.1571250E-04  2.9505401E-03  8.7778170E-04  3.5649568E-03  8.9209090E-04  8.9209090E-04  3.5649568E-03  8.7778170E-04  2.9505401E-03  6.1571250E-04  7.3765000E-05
  6.6090960E-04  3.1170946E-03  9.1484940E-04  3.7105471E-03  9.2844690E-04  9.2844690E-04  3.7105471E-03  9.1484940E-04  3.1170946E-03  6.6090960E-04  7.8139500E-05
  7.0580390E-04  3.2836498E-03  9.5198510E-04  3.8566674E-03  9.6491640E-04  9.6491640E-04  3.8566674E-03  9.5198510E-04  3.2836498E-03  7.0580390E-04  8.2459500E-05
  7.5039550E-04  3.4494486E-03  9.8917390E-04  4.0038476E-03  1.0014919E-03  1.0014919E-03  4.0038476E-03  9.8917390E-04  3.4494486E-03  7.5039550E-04  8.6785600E-05
  7.9423020E-04  3.6144908E-03  1.0271651E-03  4.1507250E-03  1.0389229E-03  1.0389229E-03  4.1507250E-03  1.0271651E-03  3.6144908E-03  7.9423020E-04  9.1192700E-05
  8.3889770E-04  3.7795334E-03  1.0644447E-03  4.2986624E-03  1.0756725E-03  1.0756725E-03  4.2986624E-03  1.0644447E-03  3.7795334E-03  8.3889770E-04  9.5528600E-05
  8.8280820E-04  3.9445765E-03  1.1017698E-03  4.4475840E-03  1.1125130E-03  1.1125130E-03  4.4475840E-03  1.1017698E-03  3.9445765E-03  8.8280820E-04  9.9944000E-05
  9.2596170E-04  4.1081058E-03  1.1398898E-03  4.5961270E-03  1.1501712E-03  1.1501712E-03  4.5961270E-03  1.1398898E-03  4.1081058E-03  9.2596170E-04  1.0428750E-04
  0.0000000E+00 -2.7739650E-04  2.6250540E-04  1.2549870E-03  3.1721970E-04  3.1721970E-04  1.2549870E-03  2.6250540E-04 -2.7739650E-04  0.0000000E+00  1.0034400E-05
  0.0000000E+00 -1.7129930E-04  2.7308990E-04  1.2777188E-03  3.2235010E-04  3.2235010E-04  1.2777188E-03  2.7308990E-04 -1.7129930E-04  0.0000000E+00  1.0367500E-05
  0.0000000E+00 -6.3932400E-05  2.8545820E-04  1.3105537E-03  3.3024310E-04  3.3024310E-04  1.3105537E-03  2.8545820E-04 -6.3932400E-05  0.0000000E+00  1.0902600E-05
  0.0000000E+00  4.3279100E-05  2.9927100E-04  1.3516763E-03  3.4026720E-04  3.4026720E-04  1.3516763E-03  2.9927100E-04  4.3279100E-05  0.0000000E+00  1.1634300E-05
  0.0000000E+00  1.5266790E-04  3.1443340E-04  1.3999814E-03  3.5210670E-04  3.5210670E-04  1.3999814E-03  3.1443340E-04  1.5266790E-04  0.0000000E+00  1.2558600E-05
  0.0000000E+00  2.6535300E-04  3.3102450E-04  1.4559428E-03  3.6576160E-04  3.6576160E-04  1.4559428E-03  3.3102450E-04  2.6535300E-04  0.0000000E+00  1.3680100E-05
  0.0000000E+00  3.7393890E-04  3.4789980E-04  1.5141142E-03  3.8016630E-04  3.8016630E-04  1.5141142E-03  3.4789980E-04  3.7393890E-04  0.0000000E+00  1.4900400E-05
  0.0000000E+00  4.8615830E-04  3.6611680E-04  1.5787579E-03  3.9613390E-04  3.9613390E-04  1.5787579E-03  3.6611680E-04  4.8615830E-04  0.0000000E+00  1.6288800E-05
  0.0000000E+00  4.8649020E-04  3.6617170E-04  1.5789561E-03  3.9618250E-04  3.9618250E-04  1.5789561E-03  3.6617170E-04  4.8649020E-04  0.0000000E+00  1.6293100E-05
 -2.2099800E-05  6.5244140E-04  3.9455530E-04  1.6816037E-03  4.2177820E-04  4.2177820E-04  1.6816037E-03  3.9455530E-04  6.5244140E-04 -2.2099800E-05  1.8726100E-05
  2.8318300E-05  8.2496320E-04  4.2521960E-04  1.7947893E-03  4.4994840E-04  4.4994840E-04  1.7947893E-03  4.2521960E-04  8.2496320E-04  2.8318300E-05  2.1493400E-05
  7.9352300E-05  1.0009607E-03  4.5755720E-04  1.9159468E-03  4.8007590E-04  4.8007590E-04  1.9159468E-03  4.5755720E-04  1.0009607E-03  7.9352300E-05  2.4530700E-05
  1.2891850E-04  1.1730148E-03  4.9001320E-04  2.0388408E-03  5.1065340E-04  5.1065340E-04  2.0388408E-03  4.9001320E-04  1.1730148E-03  1.2891850E-04  2.7678400E-05
  1.7753780E-04  1.3427030E-03  5.2289550E-04  2.1637870E-03  5.4190970E-04  5.4190970E-04  2.1637870E-03  5.2289550E-04  1.3427030E-03  1.7753780E-04  3.0931100E-05
  2.2505220E-04  1.5092358E-03  5.5592770E-04  2.2904697E-03  5.7352120E-04  5.7352120E-04  2.2904697E-03  5.5592770E-04  1.5092358E-03  2.2505220E-04  3.4239000E-05
  2.7280350E-04  1.6781375E-03  5.8989910E-04  2.4221249E-03  6.0620610E-04  6.0620610E-04  2.4221249E-03  5.8989910E-04  1.6781375E-03  2.7280350E-04  3.7685900E-05
  3.1945000E-04  1.8438833E-03  6.2388640E-04  2.5535434E-03  6.3907250E-04  6.3907250E-04  2.5535434E-03  6.2388640E-04  1.8438833E-03  3.1945000E-04  4.1136700E-05
  3.6554410E-04  2.0088407E-03  6.5815780E-04  2.6866983E-03  6.7233360E-04  6.7233360E-04  2.6866983E-03  6.5815780E-04  2.0088407E-03  3.6554410E-04  4.4622300E-05
  4.1116460E-04  2.1730096E-03  6.9261860E-04  2.8214318E-03  7.0589470E-04  7.0589470E-04  2.8214318E-03  6.9261860E-04  2.1730096E-03  4.1116460E-04  4.8148100E-05
  4.5623270E-04  2.3356004E-03  7.2734000E-04  2.9568757E-03  7.3979510E-04  7.3979510E-04  2.9568757E-03  7.2734000E-04  2.3356004E-03  4.5623270E-04  5.1682600E-05
  5.0082740E-04  2.4974026E-03  7.6214020E-04  3.0930299E-03  7.7385340E-04  7.7385340E-04  3.0930299E-03  7.6214020E-04  2.4974026E-03  5.0082740E-04  5.5231300E-05
  5.4502740E-04  2.6584158E-03  7.9716930E-04  3.2304470E-03  8.0821160E-04  8.0821160E-04  3.2304470E-03  7.9716930E-04  2.6584158E-03  5.4502740E-04  5.8794200E-05
  5.8891180E-04  2.8194295E-03  8.3274310E-04  3.3691270E-03  8.4316970E-04  8.4316970E-04  3.3691270E-03  8.3274310E-04  2.8194295E-03  5.8891180E-04  6.2353900E-05
  6.3232260E-04  2.9788649E-03  8.6766170E-04  3.5074124E-03  8.7752010E-04  8.7752010E-04  3.5074124E-03  8.6766170E-04  2.9788649E-03  6.3232260E-04  6.5919300E-05
  6.7541780E-04  3.1375114E-03  9.0341700E-04  3.6469449E-03  9.1276230E-04  9.1276230E-04  3.6469449E-03  9.0341700E-04  3.1375114E-03  6.7541780E-04  6.9488700E-05
  7.1819720E-04  3.2961580E-03  9.3842240E-04  3.7875587E-03  9.4729420E-04  9.4729420E-04  3.7875587E-03  9.3842240E-04  3.2961580E-03  7.1819720E-04  7.3046200E-05
  7.6050320E-04  3.4532264E-03  9.7426460E-04  3.9276910E-03  9.8270220E-04  9.8270220E-04  3.9276910E-03  9.7426460E-04  3.4532264E-03  7.6050320E-04  7.6599200E-05
  8.0273020E-04  3.6102949E-03  1.0093489E-03  4.0688494E-03  1.0173761E-03  1.0173761E-03  4.0688494E-03  1.0093489E-03  3.6102949E-03  8.0273020E-04  8.0178800E-05
  8.4456260E-04  3.7673636E-03  1.0452542E-03  4.2102683E-03  1.0529104E-03  1.0529104E-03  4.2102683E-03  1.0452542E-03  3.7673636E-03  8.4456260E-04  8.3698000E-05
  8.8639510E-04  3.9228539E-03  1.0811910E-03  4.3519082E-03  1.0885000E-03  1.0885000E-03  4.3519082E-03  1.0811910E-03  3.9228539E-03  8.8639510E-04  8.7298800E-05
  0.0000000E+00 -3.1663790E-04  2.4822710E-04  1.1589133E-03  2.9184340E-04  2.9184340E-04  1.1589133E-03  2.4822710E-04 -3.1663790E-04  0.0000000E+00  8.4604000E-06
  0.0000000E+00 -2.0889780E-04  2.5804280E-04  1.1808446E-03  2.9689500E-04  2.9689500E-04  1.1808446E-03  2.5804280E-04 -2.0889780E-04  0.0000000E+00  8.8079000E-06
  0.0000000E+00 -1.0057610E-04  2.6970670E-04  1.2127150E-03  3.0469010E-04  3.0469010E-04  1.2127150E-03  2.6970670E-04 -1.0057610E-04  0.0000000E+00  9.3245000E-06
  0.0000000E+00  7.0497000E-06  2.8266840E-04  1.2524707E-03  3.1443190E-04  3.1443190E-04  1.2524707E-03  2.8266840E-04  7.0497000E-06  0.0000000E+00  1.0002200E-05
  0.0000000E+00  1.1624410E-04  2.9701000E-04  1.2990441E-03  3.2599720E-04  3.2599720E-04  1.2990441E-03  2.9701000E-04  1.1624410E-04  0.0000000E+00  1.0840000E-05
  0.0000000E+00  2.2827210E-04  3.1285480E-04  1.3531744E-03  3.3939430E-04  3.3939430E-04  1.3531744E-03  3.1285480E-04  2.2827210E-04  0.0000000E+00  1.1838800E-05
  0.0000000E+00  3.3570230E-04  3.2881460E-04  1.4089474E-03  3.5330880E-04  3.5330880E-04  1.4089474E-03  3.2881460E-04  3.3570230E-04  0.0000000E+00  1.2902600E-05
  0.0000000E+00  4.4650150E-04  3.4613800E-04  1.4712095E-03  3.6877570E-04  3.6877570E-04  1.4712095E-03  3.4613800E-04  4.4650150E-04  0.0000000E+00  1.4104300E-05
  0.0000000E+00  4.4682910E-04  3.4619060E-04  1.4714016E-03  3.6882320E-04  3.6882320E-04  1.4714016E-03  3.4619060E-04  4.4682910E-04  0.0000000E+00  1.4108000E-05
 -3.1893600E-05  6.0986910E-04  3.7317840E-04  1.5710918E-03  3.9354100E-04  3.9354100E-04  1.5710918E-03  3.7317840E-04  6.0986910E-04 -3.1893600E-05  1.6126500E-05
  1.8285300E-05  7.7865920E-04  4.0240390E-04  1.6805023E-03  4.2073750E-04  4.2073750E-04  1.6805023E-03  4.0240390E-04  7.7865920E-04  1.8285300E-05  1.8436300E-05
  6.8883100E-05  9.5040760E-04  4.3312420E-04  1.7959911E-03  4.4970010E-04  4.4970010E-04  1.7959911E-03  4.3312420E-04  9.5040760E-04  6.8883100E-05  2.0963800E-05
  1.1771490E-04  1.1171466E-03  4.6398420E-04  1.9137799E-03  4.7906510E-04  4.7906510E-04  1.9137799E-03  4.6398420E-04  1.1171466E-03  1.1771490E-04  2.3571700E-05
  1.6543790E-04  1.2814223E-03  4.9513990E-04  2.0340328E-03  5.0893120E-04  5.0893120E-04  2.0340328E-03  4.9513990E-04  1.2814223E-03  1.6543790E-04  2.6257700E-05
  2.1201090E-04  1.4424130E-03  5.2656670E-04  2.1547786E-03  5.3924910E-04  5.3924910E-04  2.1547786E-03  5.2656670E-04  1.4424130E-03  2.1201090E-04  2.8979000E-05
  2.5866610E-04  1.6050470E-03  5.5885590E-04  2.2806171E-03  5.7053620E-04  5.7053620E-04  2.2806171E-03  5.5885590E-04  1.6050470E-03  2.5866610E-04  3.1790100E-05
  3.0400700E-04  1.7643959E-03  5.9103020E-04  2.4058806E-03  6.0184800E-04  6.0184800E-04  2.4058806E-03  5.9103020E-04  1.7643959E-03  3.0400700E-04  3.4601900E-05
  3.4877300E-04  1.9229237E-03  6.2355760E-04  2.5326801E-03  6.3359510E-04  6.3359510E-04  2.5326801E-03  6.2355760E-04  1.9229237E-03  3.4877300E-04  3.7428600E-05
  3.9288190E-04  2.0798090E-03  6.5625750E-04  2.6609910E-03  6.6560510E-04  6.6560510E-04  2.6609910E-03  6.5625750E-04  2.0798090E-03  3.9288190E-04  4.0277700E-05
  4.3641590E-04  2.2350518E-03  6.8919570E-04  2.7907065E-03  6.9791890E-04  6.9791890E-04  2.7907065E-03  6.8919570E-04  2.2350518E-03  4.3641590E-04  4.3123800E-05
  4.7945700E-04  2.3894733E-03  7.2219950E-04  2.9200852E-03  7.3036420E-04  7.3036420E-04  2.9200852E-03  7.2219950E-04  2.3894733E-03  4.7945700E-04  4.5974400E-05
  5.2200530E-04  2.5430736E-03  7.5542680E-04  3.0507207E-03  7.6308880E-04  7.6308880E-04  3.0507207E-03  7.5542680E-04  2.5430736E-03  5.2200530E-04  4.8820800E-05
  5.6406070E-04  2.6958527E-03  7.8870090E-04  3.1825554E-03  7.9590370E-04  7.9590370E-04  3.1825554E-03  7.8870090E-04  2.6958527E-03  5.6406070E-04  5.1662500E-05
  6.0578760E-04  2.8478105E-03  8.2218360E-04  3.3147186E-03  8.2896510E-04  8.2896510E-04  3.3147186E-03  8.2218360E-04  2.8478105E-03  6.0578760E-04  5.4499100E-05
  6.4702170E-04  2.9989471E-03  8.5603350E-04  3.4471776E-03  8.6243710E-04  8.6243710E-04  3.4471776E-03  8.5603350E-04  2.9989471E-03  6.4702170E-04  5.7330100E-05
  6.8792720E-04  3.1492623E-03  8.8934210E-04  3.5798912E-03  8.9539170E-04  8.9539170E-04  3.5798912E-03  8.8934210E-04  3.1492623E-03  6.8792720E-04  6.0163600E-05
  7.2842210E-04  3.2987562E-03  9.2268190E-04  3.7128430E-03  9.2841200E-04  9.2841200E-04  3.7128430E-03  9.2268190E-04  3.2987562E-03  7.2842210E-04  6.2974700E-05
  7.6883480E-04  3.4482502E-03  9.5686780E-04  3.8476265E-03  9.6230300E-04  9.6230300E-04  3.8476265E-03  9.5686780E-04  3.4482502E-03  7.6883480E-04  6.5795700E-05
  8.0883680E-04  3.5969229E-03  9.9025770E-04  3.9817776E-03  9.9542180E-04  9.9542180E-04  3.9817776E-03  9.9025770E-04  3.5969229E-03  8.0883680E-04  6.8602200E-05
  8.4851020E-04  3.7447742E-03  1.0244911E-03  4.1152797E-03  1.0293949E-03  1.0293949E-03  4.1152797E-03  1.0244911E-03  3.7447742E-03  8.4851020E-04  7.1393700E-05
  0.0000000E+00 -3.5375820E-04  2.3764220E-04  1.0779261E-03  2.7061680E-04  2.7061680E-04  1.0779261E-03  2.3764220E-04 -3.5375820E-04  0.0000000E+00  7.2590000E-06
  0.0000000E+00 -2.4237360E-04  2.4662210E-04  1.0985832E-03  2.7568720E-04  2.7568720E-04  1.0985832E-03  2.4662210E-04 -2.4237360E-04  0.0000000E+00  7.5586000E-06
  0.0000000E+00 -1.3149840E-04  2.5735190E-04  1.1293982E-03  2.8324160E-04  2.8324160E-04  1.1293982E-03  2.5735190E-04 -1.3149840E-04  0.0000000E+00  8.0162000E-06
  0.0000000E+00 -2.2311600E-05  2.6936200E-04  1.1681516E-03  2.9264820E-04  2.9264820E-04  1.1681516E-03  2.6936200E-04 -2.2311600E-05  0.0000000E+00  8.6120000E-06
  0.0000000E+00  8.7781200E-05  2.8280620E-04  1.2125388E-03  3.0387310E-04  3.0387310E-04  1.2125388E-03  2.8280620E-04  8.7781200E-05  0.0000000E+00  9.3384000E-06
  0.0000000E+00  1.9994050E-04  2.9757350E-04  1.2643523E-03  3.1669410E-04  3.1669410E-04  1.2643523E-03  2.9757350E-04  1.9994050E-04  0.0000000E+00  1.0188600E-05
  0.0000000E+00  3.0689360E-04  3.1261390E-04  1.3188120E-03  3.3012130E-04  3.3012130E-04  1.3188120E-03  3.1261390E-04  3.0689360E-04  0.0000000E+00  1.1091700E-05
  0.0000000E+00  4.1657870E-04  3.2884090E-04  1.3780518E-03  3.4490560E-04  3.4490560E-04  1.3780518E-03  3.2884090E-04  4.1657870E-04  0.0000000E+00  1.2083000E-05
  0.0000000E+00  4.1690210E-04  3.2888970E-04  1.3782298E-03  3.4495050E-04  3.4495050E-04  1.3782298E-03  3.2888970E-04  4.1690210E-04  0.0000000E+00  1.2086000E-05
 -4.0740000E-05  5.7773550E-04  3.5447450E-04  1.4739965E-03  3.6878080E-04  3.6878080E-04  1.4739965E-03  3.5447450E-04  5.7773550E-04 -4.0740000E-05  1.3690600E-05
  9.5968000E-06  7.4307540E-04  3.8204580E-04  1.5776235E-03  3.9480710E-04  3.9480710E-04  1.5776235E-03  3.8204580E-04  7.4307540E-04  9.5968000E-06  1.5542500E-05
  6.0018900E-05  9.0995220E-04  4.1103400E-04  1.6889330E-03  4.2245520E-04  4.2245520E-04  1.6889330E-03  4.1103400E-04  9.0995220E-04  6.0018900E-05  1.7572100E-05
  1.0840950E-04  1.0721345E-03  4.4025270E-04  1.8011387E-03  4.5055570E-04  4.5055570E-04  1.8011387E-03  4.4025270E-04  1.0721345E-03  1.0840950E-04  1.9662300E-05
  1.5552820E-04  1.2309028E-03  4.6964220E-04  1.9155125E-03  4.7898910E-04  4.7898910E-04  1.9155125E-03  4.6964220E-04  1.2309028E-03  1.5552820E-04  2.1794500E-05
  2.0119570E-04  1.3862568E-03  4.9925360E-04  2.0301254E-03  5.0778100E-04  5.0778100E-04  2.0301254E-03  4.9925360E-04  1.3862568E-03  2.0119570E-04  2.3941800E-05
  2.4669250E-04  1.5416110E-03  5.2973480E-04  2.1497404E-03  5.3752900E-04  5.3752900E-04  2.1497404E-03  5.2973480E-04  1.5416110E-03  2.4669250E-04  2.6153600E-05
  2.9082360E-04  1.6944046E-03  5.6014680E-04  2.2684335E-03  5.6731110E-04  5.6731110E-04  2.2684335E-03  5.6014680E-04  1.6944046E-03  2.9082360E-04  2.8353800E-05
  3.3427180E-04  1.8454911E-03  5.9072110E-04  2.3885691E-03  5.9733220E-04  5.9733220E-04  2.3885691E-03  5.9072110E-04  1.8454911E-03  3.3427180E-04  3.0558100E-05
  3.7686630E-04  1.9948704E-03  6.2161710E-04  2.5100706E-03  6.2772890E-04  6.2772890E-04  2.5100706E-03  6.2161710E-04  1.9948704E-03  3.7686630E-04  3.2757400E-05
  4.1886340E-04  2.1425426E-03  6.5257040E-04  2.6328609E-03  6.5824510E-04  6.5824510E-04  2.6328609E-03  6.5257040E-04  2.1425426E-03  4.1886340E-04  3.4959900E-05
  4.6026290E-04  2.2893613E-03  6.8374210E-04  2.7551647E-03  6.8901740E-04  6.8901740E-04  2.7551647E-03  6.8374210E-04  2.2893613E-03  4.6026290E-04  3.7148100E-05
  5.0097960E-04  2.4353265E-03  7.1495570E-04  2.8795001E-03  7.1988360E-04  7.1988360E-04  2.8795001E-03  7.1495570E-04  2.4353265E-03  5.0097960E-04  3.9330000E-05
  5.4126940E-04  2.5795845E-03  7.4637670E-04  3.0032550E-03  7.5098020E-04  7.5098020E-04  3.0032550E-03  7.4637670E-04  2.5795845E-03  5.4126940E-04  4.1496900E-05
  5.8104710E-04  2.7238425E-03  7.7782930E-04  3.1281111E-03  7.8214510E-04  7.8214510E-04  3.1281111E-03  7.7782930E-04  2.7238425E-03  5.8104710E-04  4.3665700E-05
  6.2039800E-04  2.8663934E-03  8.0939460E-04  3.2531806E-03  8.1344580E-04  8.1344580E-04  3.2531806E-03  8.0939460E-04  2.8663934E-03  6.2039800E-04  4.5818900E-05
  6.5940750E-04  3.0080907E-03  8.4098460E-04  3.3784378E-03  8.4479510E-04  8.4479510E-04  3.3784378E-03  8.4098460E-04  3.0080907E-03  6.5940750E-04  4.7956500E-05
  6.9781940E-04  3.1489344E-03  8.7268140E-04  3.5038658E-03  8.7627420E-04  8.7627420E-04  3.5038658E-03  8.7268140E-04  3.1489344E-03  6.9781940E-04  5.0086900E-05
  7.3623140E-04  3.2897782E-03  9.0405540E-04  3.6302925E-03  9.0744590E-04  9.0744590E-04  3.6302925E-03  9.0405540E-04  3.2897782E-03  7.3623140E-04  5.2218100E-05
  7.7413120E-04  3.4297684E-03  9.3630020E-04  3.7568472E-03  9.3950630E-04  9.3950630E-04  3.7568472E-03  9.3630020E-04  3.4297684E-03  7.7413120E-04  5.4333400E-05
  8.1168950E-04  3.5689050E-03  9.6770670E-04  3.8835215E-03  9.7074380E-04  9.7074380E-04  3.8835215E-03  9.6770670E-04  3.5689050E-03  8.1168950E-04  5.6441100E-05
  0.0000000E+00 -3.8898430E-04  2.3186740E-04  1.0179350E-03  2.5504620E-04  2.5504620E-04  1.0179350E-03  2.3186740E-04 -3.8898430E-04  0.0000000E+00  6.2952000E-06
  0.0000000E+00 -2.7092350E-04  2.3959070E-04  1.0372433E-03  2.5973150E-04  2.5973150E-04  1.0372433E-03  2.3959070E-04 -2.7092350E-04  0.0000000E+00  6.4900000E-06
  0.0000000E+00 -1.5498740E-04  2.4920060E-04  1.0660285E-03  2.6691460E-04  2.6691460E-04  1.0660285E-03  2.4920060E-04 -1.5498740E-04  0.0000000E+00  6.8495000E-06
  0.0000000E+00 -4.2248200E-05  2.6018320E-04  1.1025194E-03  2.7592210E-04  2.7592210E-04  1.1025194E-03  2.6018320E-04 -4.2248200E-05  0.0000000E+00  7.3337000E-06
  0.0000000E+00  7.0172500E-05  2.7245020E-04  1.1449444E-03  2.8653280E-04  2.8653280E-04  1.1449444E-03  2.7245020E-04  7.0172500E-05  0.0000000E+00  7.9254000E-06
  0.0000000E+00  1.8370050E-04  2.8601910E-04  1.1936579E-03  2.9867580E-04  2.9867580E-04  1.1936579E-03  2.8601910E-04  1.8370050E-04  0.0000000E+00  8.6135000E-06
  0.0000000E+00  2.9104660E-04  2.9995120E-04  1.2453828E-03  3.1142980E-04  3.1142980E-04  1.2453828E-03  2.9995120E-04  2.9104660E-04  0.0000000E+00  9.3284000E-06
  0.0000000E+00  4.0034140E-04  3.1507890E-04  1.3016336E-03  3.2551250E-04  3.2551250E-04  1.3016336E-03  3.1507890E-04  4.0034140E-04  0.0000000E+00  1.0116500E-05
  0.0000000E+00  4.0066260E-04  3.1512460E-04  1.3018021E-03  3.2555530E-04  3.2555530E-04  1.3018021E-03  3.1512460E-04  4.0066260E-04  0.0000000E+00  1.0118900E-05
 -4.8429700E-05  5.5976670E-04  3.3901940E-04  1.3924887E-03  3.4819520E-04  3.4819520E-04  1.3924887E-03  3.3901940E-04  5.5976670E-04 -4.8429700E-05  1.1312200E-05
  2.6549000E-06  7.2211500E-04  3.6472860E-04  1.4909165E-03  3.7281770E-04  3.7281770E-04  1.4909165E-03  3.6472860E-04  7.2211500E-04  2.6549000E-06  1.2714800E-05
  5.3372800E-05  8.8481760E-04  3.9193290E-04  1.5959251E-03  3.9908760E-04  3.9908760E-04  1.5959251E-03  3.9193290E-04  8.8481760E-04  5.3372800E-05  1.4262900E-05
  1.0167890E-04  1.0415861E-03  4.1912650E-04  1.7013500E-03  4.2551690E-04  4.2551690E-04  1.7013500E-03  4.1912650E-04  1.0415861E-03  1.0167890E-04  1.5843000E-05
  1.4826670E-04  1.1939262E-03  4.4670990E-04  1.8095028E-03  4.5245100E-04  4.5245100E-04  1.8095028E-03  4.4670990E-04  1.1939262E-03  1.4826670E-04  1.7445000E-05
  1.9317170E-04  1.3427235E-03  4.7430470E-04  1.9175405E-03  4.7949140E-04  4.7949140E-04  1.9175405E-03  4.7430470E-04  1.3427235E-03  1.9317170E-04  1.9059700E-05
  2.3772240E-04  1.4915209E-03  5.0285530E-04  2.0296701E-03  5.0755920E-04  5.0755920E-04  2.0296701E-03  5.0285530E-04  1.4915209E-03  2.3772240E-04  2.0703700E-05
  2.8067880E-04  1.6367755E-03  5.3121010E-04  2.1414543E-03  5.3549330E-04  5.3549330E-04  2.1414543E-03  5.3121010E-04  1.6367755E-03  2.8067880E-04  2.2323900E-05
  3.2266100E-04  1.7793731E-03  5.5979610E-04  2.2545494E-03  5.6371440E-04  5.6371440E-04  2.2545494E-03  5.5979610E-04  1.7793731E-03  3.2266100E-04  2.3937500E-05
  3.6375750E-04  1.9210849E-03  5.8860520E-04  2.3688844E-03  5.9220120E-04  5.9220120E-04  2.3688844E-03  5.8860520E-04  1.9210849E-03  3.6375750E-04  2.5544300E-05
  4.0405680E-04  2.0601397E-03  6.1754100E-04  2.4835117E-03  6.2085360E-04  6.2085360E-04  2.4835117E-03  6.1754100E-04  2.0601397E-03  4.0405680E-04  2.7135000E-05
  4.4364760E-04  2.1983088E-03  6.4659820E-04  2.5984047E-03  6.4965830E-04  6.4965830E-04  2.5984047E-03  6.4659820E-04  2.1983088E-03  4.4364760E-04  2.8709400E-05
  4.8252980E-04  2.3355922E-03  6.7577140E-04  2.7143871E-03  6.7860650E-04  6.7860650E-04  2.7143871E-03  6.7577140E-04  2.3355922E-03  4.8252980E-04  3.0276200E-05
  5.2088060E-04  2.4711042E-03  7.0505790E-04  2.8305732E-03  7.0769110E-04  7.0769110E-04  2.8305732E-03  7.0505790E-04  2.4711042E-03  5.2088060E-04  3.1835200E-05
  5.5861140E-04  2.6057305E-03  7.3436580E-04  2.9469099E-03  7.3681740E-04  7.3681740E-04  2.9469099E-03  7.3436580E-04  2.6057305E-03  5.5861140E-04  3.3377400E-05
  5.9589940E-04  2.7394711E-03  7.6386840E-04  3.0642829E-03  7.6615620E-04  7.6615620E-04  3.0642829E-03  7.6386840E-04  2.7394711E-03  5.9589940E-04  3.4911500E-05
  6.3265590E-04  2.8723261E-03  7.9329850E-04  3.1817710E-03  7.9543740E-04  7.9543740E-04  3.1817710E-03  7.9329850E-04  2.8723261E-03  6.3265590E-04  3.6428700E-05
  6.6896960E-04  3.0034096E-03  8.2274270E-04  3.2984974E-03  8.2474790E-04  8.2474790E-04  3.2984974E-03  8.2274270E-04  3.0034096E-03  6.6896960E-04  3.7937600E-05
  7.0510610E-04  3.1353788E-03  8.5246410E-04  3.4170749E-03  8.5434620E-04  8.5434620E-04  3.4170749E-03  8.5246410E-04  3.1353788E-03  7.0510610E-04  3.9447000E-05
  7.4071130E-04  3.2655767E-03  8.8210850E-04  3.5348553E-03  8.8387900E-04  8.8387900E-04  3.5348553E-03  8.8210850E-04  3.2655767E-03  7.4071130E-04  4.0939200E-05
  7.7596210E-04  3.3957745E-03  9.1131980E-04  3.6536099E-03  9.1298750E-04  9.1298750E-04  3.6536099E-03  9.1131980E-04  3.3957745E-03  7.7596210E-04  4.2414100E-05
  0.0000000E+00 -4.0418280E-04  2.3126400E-04  1.0001700E-03  2.5038900E-04  2.5038900E-04  1.0001700E-03  2.3126400E-04 -4.0418280E-04  0.0000000E+00  5.8945000E-06
  0.0000000E+00 -2.8151430E-04  2.3834700E-04  1.0183500E-03  2.5483500E-04  2.5483500E-04  1.0183500E-03  2.3834700E-04 -2.8151430E-04  0.0000000E+00  6.0283000E-06
  0.0000000E+00 -1.6217530E-04  2.4735600E-04  1.0461600E-03  2.6175600E-04  2.6175600E-04  1.0461600E-03  2.4735600E-04 -1.6217530E-04  0.0000000E+00  6.3331000E-06
  0.0000000E+00 -4.6877100E-05  2.5767900E-04  1.0804500E-03  2.7040500E-04  2.7040500E-04  1.0804500E-03  2.5767900E-04 -4.6877100E-05  0.0000000E+00  6.7596000E-06
  0.0000000E+00  6.7314300E-05  2.6937000E-04  1.1222100E-03  2.8069200E-04  2.8069200E-04  1.1222100E-03  2.6937000E-04  6.7314300E-05  0.0000000E+00  7.2851000E-06
  0.0000000E+00  1.8198290E-04  2.8234800E-04  1.1692170E-03  2.9245500E-04  2.9245500E-04  1.1692170E-03  2.8234800E-04  1.8198290E-04  0.0000000E+00  7.8952000E-06
  0.0000000E+00  2.8980250E-04  2.9573100E-04  1.2189240E-03  3.0485700E-04  3.0485700E-04  1.2189240E-03  2.9573100E-04  2.8980250E-04  0.0000000E+00  8.5284000E-06
  0.0000000E+00  3.9924220E-04  3.1022820E-04  1.2731310E-03  3.1848300E-04  3.1848300E-04  1.2731310E-03  3.1022820E-04  3.9924220E-04  0.0000000E+00  9.2193000E-06
  0.0000000E+00  3.9956360E-04  3.1027190E-04  1.2732939E-03  3.1852420E-04  3.1852420E-04  1.2732939E-03  3.1027190E-04  3.9956360E-04  0.0000000E+00  9.2214000E-06
 -5.1389800E-05  5.5818190E-04  3.3336540E-04  1.3619610E-03  3.4057800E-04  3.4057800E-04  1.3619610E-03  3.3336540E-04  5.5818190E-04 -5.1389800E-05  1.0236100E-05
  3.1780000E-07  7.1919170E-04  3.5818560E-04  1.4582700E-03  3.6450000E-04  3.6450000E-04  1.4582700E-03  3.5818560E-04  7.1919170E-04  3.1780000E-07  1.1439500E-05
  5.1381200E-05  8.7993150E-04  3.8440440E-04  1.5592680E-03  3.8996100E-04  3.8996100E-04  1.5592680E-03  3.8440440E-04  8.7993150E-04  5.1381200E-05  1.2772000E-05
  9.9810200E-05  1.0341013E-03  4.1076270E-04  1.6622550E-03  4.1569200E-04  4.1569200E-04  1.6622550E-03  4.1076270E-04  1.0341013E-03  9.9810200E-05  1.4135400E-05
  1.4625030E-04  1.1835012E-03  4.3731450E-04  1.7669340E-03  4.4171910E-04  4.4171910E-04  1.7669340E-03  4.3731450E-04  1.1835012E-03  1.4625030E-04  1.5511000E-05
  1.9089030E-04  1.3293010E-03  4.6403910E-04  1.8722700E-03  4.6799910E-04  4.6799910E-04  1.8722700E-03  4.6403910E-04  1.3293010E-03  1.9089030E-04  1.6889300E-05
  2.3499030E-04  1.4742009E-03  4.9154040E-04  1.9807560E-03  4.9511250E-04  4.9511250E-04  1.9807560E-03  4.9154040E-04  1.4742009E-03  2.3499030E-04  1.8287600E-05
  2.7738030E-04  1.6155009E-03  5.1901020E-04  2.0887920E-03  5.2225020E-04  5.2225020E-04  2.0887920E-03  5.1901020E-04  1.6155009E-03  2.7738030E-04  1.9670000E-05
  3.1878030E-04  1.7550008E-03  5.4661410E-04  2.1980700E-03  5.4956520E-04  5.4956520E-04  2.1980700E-03  5.4661410E-04  1.7550008E-03  3.1878030E-04  2.1035900E-05
  3.5910020E-04  1.8918007E-03  5.7443490E-04  2.3085360E-03  5.7713220E-04  5.7713220E-04  2.3085360E-03  5.7443490E-04  1.8918007E-03  3.5910020E-04  2.2385300E-05
  3.9861020E-04  2.0277007E-03  6.0237630E-04  2.4192540E-03  6.0485130E-04  6.0485130E-04  2.4192540E-03  6.0237630E-04  2.0277007E-03  3.9861020E-04  2.3726800E-05
  4.3731020E-04  2.1618006E-03  6.3043470E-04  2.5310700E-03  6.3271170E-04  6.3271170E-04  2.5310700E-03  6.3043470E-04  2.1618006E-03  4.3731020E-04  2.5051400E-05
  4.7538020E-04  2.2941006E-03  6.5860560E-04  2.6430570E-03  6.6070710E-04  6.6070710E-04  2.6430570E-03  6.5860560E-04  2.2941006E-03  4.7538020E-04  2.6358800E-05
  5.1273020E-04  2.4255005E-03  6.8688540E-04  2.7552060E-03  6.8883120E-04  6.8883120E-04  2.7552060E-03  6.8688540E-04  2.4255005E-03  5.1273020E-04  2.7658000E-05
  5.4945020E-04  2.5551005E-03  7.1518140E-04  2.8674810E-03  7.1698680E-04  7.1698680E-04  2.8674810E-03  7.1518140E-04  2.5551005E-03  5.4945020E-04  2.8939800E-05
  5.8572020E-04  2.6847005E-03  7.4358270E-04  2.9807640E-03  7.4526210E-04  7.4526210E-04  2.9807640E-03  7.4358270E-04  2.6847005E-03  5.8572020E-04  3.0213200E-05
  6.2145020E-04  2.8125004E-03  7.7199660E-04  3.0941550E-03  7.7356170E-04  7.7356170E-04  3.0941550E-03  7.7199660E-04  2.8125004E-03  6.2145020E-04  3.1478000E-05
  6.5664020E-04  2.9394004E-03  8.0042130E-04  3.2076270E-03  8.0188380E-04  8.0188380E-04  3.2076270E-03  8.0042130E-04  2.9394004E-03  6.5664020E-04  3.2734300E-05
  6.9165020E-04  3.0672004E-03  8.2912500E-04  3.3220800E-03  8.3049390E-04  8.3049390E-04  3.3220800E-03  8.2912500E-04  3.0672004E-03  6.9165020E-04  3.3982000E-05
  7.2621020E-04  3.1923004E-03  8.5765860E-04  3.4356960E-03  8.5894200E-04  8.5894200E-04  3.4356960E-03  8.5765860E-04  3.1923004E-03  7.2621020E-04  3.5220900E-05
  7.6032020E-04  3.3174003E-03  8.8628850E-04  3.5493660E-03  8.8749450E-04  8.8749450E-04  3.5493660E-03  8.8628850E-04  3.3174003E-03  7.6032020E-04  3.6442200E-05
  0.0000000E+00 -4.2278230E-04  2.3286210E-04  9.8821110E-04  2.4722720E-04  2.4722720E-04  9.8821110E-04  2.3286210E-04 -4.2278230E-04  0.0000000E+00  5.3757000E-06
  0.0000000E+00 -2.9216570E-04  2.3895690E-04  1.0041826E-03  2.5120170E-04  2.5120170E-04  1.0041826E-03  2.3895690E-04 -2.9216570E-04  0.0000000E+00  5.4246000E-06
  0.0000000E+00 -1.6687280E-04  2.4698850E-04  1.0294891E-03  2.5758110E-04  2.5758110E-04  1.0294891E-03  2.4698850E-04 -1.6687280E-04  0.0000000E+00  5.6553000E-06
  0.0000000E+00 -4.7243100E-05  2.5647040E-04  1.0620378E-03  2.6574120E-04  2.6574120E-04  1.0620378E-03  2.5647040E-04 -4.7243100E-05  0.0000000E+00  6.0042000E-06
  0.0000000E+00  7.0064300E-05  2.6727780E-04  1.1018931E-03  2.7545260E-04  2.7545260E-04  1.1018931E-03  2.6727780E-04  7.0064300E-05  0.0000000E+00  6.4411000E-06
  0.0000000E+00  1.8679350E-04  2.7945010E-04  1.1467233E-03  2.8669690E-04  2.8669690E-04  1.1467233E-03  2.7945010E-04  1.8679350E-04  0.0000000E+00  6.9478000E-06
  0.0000000E+00  2.9583990E-04  2.9198950E-04  1.1939217E-03  2.9848270E-04  2.9848270E-04  1.1939217E-03  2.9198950E-04  2.9583990E-04  0.0000000E+00  7.4712000E-06
  0.0000000E+00  4.0562070E-04  3.0572400E-04  1.2455260E-03  3.1155360E-04  3.1155360E-04  1.2455260E-03  3.0572400E-04  4.0562070E-04  0.0000000E+00  8.0384000E-06
  0.0000000E+00  4.0594150E-04  3.0576580E-04  1.2456817E-03  3.1159350E-04  3.1159350E-04  1.2456817E-03  3.0576580E-04  4.0594150E-04  0.0000000E+00  8.0401000E-06
 -5.4541600E-05  5.6423370E-04  3.2768660E-04  1.3310193E-03  3.3272960E-04  3.3272960E-04  1.3310193E-03  3.2768660E-04  5.6423370E-04 -5.4541600E-05  8.8385000E-06
 -1.6641000E-06  7.2358110E-04  3.5132990E-04  1.4229561E-03  3.5570640E-04  3.5570640E-04  1.4229561E-03  3.5132990E-04  7.2358110E-04 -1.6641000E-06  9.8024000E-06
  5.0099100E-05  8.8164340E-04  3.7627470E-04  1.5203453E-03  3.8008950E-04  3.8008950E-04  1.5203453E-03  3.7627470E-04  8.8164340E-04  5.0099100E-05  1.0878600E-05
  9.8766100E-05  1.0326379E-03  4.0132610E-04  1.6185606E-03  4.0468380E-04  4.0468380E-04  1.6185606E-03  4.0132610E-04  1.0326379E-03  9.8766100E-05  1.1975700E-05
  1.4521190E-04  1.1776660E-03  4.2663900E-04  1.7183088E-03  4.2961580E-04  4.2961580E-04  1.7183088E-03  4.2663900E-04  1.1776660E-03  1.4521190E-04  1.3074700E-05
  1.8954640E-04  1.3190226E-03  4.5210520E-04  1.8185527E-03  4.5476350E-04  4.5476350E-04  1.8185527E-03  4.5210520E-04  1.3190226E-03  1.8954640E-04  1.4166400E-05
  2.3314670E-04  1.4594613E-03  4.7825800E-04  1.9227986E-03  4.8063810E-04  4.8063810E-04  1.9227986E-03  4.7825800E-04  1.4594613E-03  2.3314670E-04  1.5268400E-05
  2.7491110E-04  1.5953105E-03  5.0436220E-04  2.0264754E-03  5.0650640E-04  5.0650640E-04  2.0264754E-03  5.0436220E-04  1.5953105E-03  2.7491110E-04  1.6353400E-05
  3.1539050E-04  1.7293238E-03  5.3068200E-04  2.1304000E-03  5.3262250E-04  5.3262250E-04  2.1304000E-03  5.3068200E-04  1.7293238E-03  3.1539050E-04  1.7411800E-05
  3.5476840E-04  1.8605835E-03  5.5712030E-04  2.2354537E-03  5.5888360E-04  5.5888360E-04  2.2354537E-03  5.5712030E-04  1.8605835E-03  3.5476840E-04  1.8461900E-05
  3.9322840E-04  1.9909253E-03  5.8376510E-04  2.3415996E-03  5.8537420E-04  5.8537420E-04  2.3415996E-03  5.8376510E-04  1.9909253E-03  3.9322840E-04  1.9494400E-05
  4.3077060E-04  2.1185134E-03  6.1042920E-04  2.4479016E-03  6.1190150E-04  6.1190150E-04  2.4479016E-03  6.1042920E-04  2.1185134E-03  4.3077060E-04  2.0518200E-05
  4.6748660E-04  2.2451836E-03  6.3729340E-04  2.5543321E-03  6.3864450E-04  6.3864450E-04  2.5543321E-03  6.3729340E-04  2.2451836E-03  4.6748660E-04  2.1524300E-05
  5.0356000E-04  2.3700180E-03  6.6417040E-04  2.6617815E-03  6.6541420E-04  6.6541420E-04  2.6617815E-03  6.6417040E-04  2.3700180E-03  5.0356000E-04  2.2521500E-05
  5.3889920E-04  2.4948523E-03  6.9105940E-04  2.7693318E-03  6.9220860E-04  6.9220860E-04  2.7693318E-03  6.9105940E-04  2.4948523E-03  5.3889920E-04  2.3500800E-05
  5.7377940E-04  2.6169330E-03  7.1814290E-04  2.8769602E-03  7.1920590E-04  7.1920590E-04  2.8769602E-03  7.1814290E-04  2.6169330E-03  5.7377940E-04  2.4471300E-05
  6.0801700E-04  2.7390137E-03  7.4514300E-04  2.9846574E-03  7.4612970E-04  7.4612970E-04  2.9846574E-03  7.4514300E-04  2.7390137E-03  6.0801700E-04  2.5432800E-05
  6.4170400E-04  2.8601765E-03  7.7215030E-04  3.0924170E-03  7.7306820E-04  7.7306820E-04  3.0924170E-03  7.7215030E-04  2.8601765E-03  6.4170400E-04  2.6385400E-05
  6.7529910E-04  2.9804214E-03  7.9944040E-04  3.2011450E-03  8.0029590E-04  8.0029590E-04  3.2011450E-03  7.9944040E-04  2.9804214E-03  6.7529910E-04  2.7338200E-05
  7.0825170E-04  3.1006663E-03  8.2664450E-04  3.3099208E-03  8.2744280E-04  8.2744280E-04  3.3099208E-03  8.2664450E-04  3.1006663E-03  7.0825170E-04  2.8272900E-05
  7.4083710E-04  3.2190754E-03  8.5376210E-04  3.4178208E-03  8.5450890E-04  8.5450890E-04  3.4178208E-03  8.5376210E-04  3.2190754E-03  7.4083710E-04  2.9198500E-05
  0.0000000E+00 -4.3505300E-04  2.3589450E-04  9.8855280E-04  2.4728700E-04  2.4728700E-04  9.8855280E-04  2.3589450E-04 -4.3505300E-04  0.0000000E+00  4.9908000E-06
  0.0000000E+00 -2.9704130E-04  2.4107460E-04  1.0025865E-03  2.5070010E-04  2.5070010E-04  1.0025865E-03  2.4107460E-04 -2.9704130E-04  0.0000000E+00  4.9793000E-06
  0.0000000E+00 -1.6628340E-04  2.4842160E-04  1.0259295E-03  2.5668000E-04  2.5668000E-04  1.0259295E-03  2.4842160E-04 -1.6628340E-04  0.0000000E+00  5.1572000E-06
  0.0000000E+00 -4.2686600E-05  2.5717850E-04  1.0572519E-03  2.6435250E-04  2.6435250E-04  1.0572519E-03  2.5717850E-04 -4.2686600E-05  0.0000000E+00  5.4511000E-06
  0.0000000E+00  7.7515900E-05  2.6733780E-04  1.0938102E-03  2.7361530E-04  2.7361530E-04  1.0938102E-03  2.6733780E-04  7.7515900E-05  0.0000000E+00  5.8253000E-06
  0.0000000E+00  1.9623030E-04  2.7884650E-04  1.1370645E-03  2.8437540E-04  2.8437540E-04  1.1370645E-03  2.7884650E-04  1.9623030E-04  0.0000000E+00  6.2599000E-06
  0.0000000E+00  3.0643530E-04  2.9078680E-04  1.1824392E-03  2.9571210E-04  2.9571210E-04  1.1824392E-03  2.9078680E-04  3.0643530E-04  0.0000000E+00  6.7074000E-06
  0.0000000E+00  4.1673320E-04  3.0382820E-04  1.2330777E-03  3.0822530E-04  3.0822530E-04  1.2330777E-03  3.0382820E-04  4.1673320E-04  0.0000000E+00  7.1887000E-06
  0.0000000E+00  4.1705470E-04  3.0386770E-04  1.2332331E-03  3.0826330E-04  3.0826330E-04  1.2332331E-03  3.0386770E-04  4.1705470E-04  0.0000000E+00  7.1902000E-06
 -5.6181300E-05  5.7520520E-04  3.2495870E-04  1.3145922E-03  3.2873450E-04  3.2873450E-04  1.3145922E-03  3.2495870E-04  5.7520520E-04 -5.6181300E-05  7.8485000E-06
 -2.1752000E-06  7.3349120E-04  3.4767680E-04  1.4033886E-03  3.5092810E-04  3.5092810E-04  1.4033886E-03  3.4767680E-04  7.3349120E-04 -2.1752000E-06  8.6612000E-06
  5.0313000E-05  8.8954520E-04  3.7169120E-04  1.4984625E-03  3.7450450E-04  3.7450450E-04  1.4984625E-03  3.7169120E-04  8.8954520E-04  5.0313000E-05  9.5655000E-06
  9.9324000E-05  1.0378801E-03  3.9579030E-04  1.5932760E-03  3.9825110E-04  3.9825110E-04  1.5932760E-03  3.9579030E-04  1.0378801E-03  9.9324000E-05  1.0477200E-05
  1.4591700E-04  1.1801701E-03  4.2023170E-04  1.6895124E-03  4.2239950E-04  4.2239950E-04  1.6895124E-03  4.2023170E-04  1.1801701E-03  1.4591700E-04  1.1399500E-05
  1.9009200E-04  1.3178101E-03  4.4472140E-04  1.7861301E-03  4.4664460E-04  4.4664460E-04  1.7861301E-03  4.4472140E-04  1.3178101E-03  1.9009200E-04  1.2304500E-05
  2.3333700E-04  1.4545201E-03  4.6989650E-04  1.8867468E-03  4.7160950E-04  4.7160950E-04  1.8867468E-03  4.6989650E-04  1.4545201E-03  2.3333700E-04  1.3210300E-05
  2.7453600E-04  1.5865801E-03  4.9501300E-04  1.9866939E-03  4.9654750E-04  4.9654750E-04  1.9866939E-03  4.9501300E-04  1.5865801E-03  2.7453600E-04  1.4098400E-05
  3.1443300E-04  1.7167801E-03  5.2043260E-04  2.0868363E-03  5.2181460E-04  5.2181460E-04  2.0868363E-03  5.2043260E-04  1.7167801E-03  3.1443300E-04  1.4968600E-05
  3.5312100E-04  1.8441901E-03  5.4587280E-04  2.1880761E-03  5.4712270E-04  5.4712270E-04  2.1880761E-03  5.4587280E-04  1.8441901E-03  3.5312100E-04  1.5820700E-05
  3.9069300E-04  1.9688101E-03  5.7151760E-04  2.2903789E-03  5.7265220E-04  5.7265220E-04  2.2903789E-03  5.7151760E-04  1.9688101E-03  3.9069300E-04  1.6664000E-05
  4.2733500E-04  2.0925001E-03  5.9717630E-04  2.3928007E-03  5.9820950E-04  5.9820950E-04  2.3928007E-03  5.9717630E-04  2.0925001E-03  4.2733500E-04  1.7489000E-05
  4.6314000E-04  2.2143301E-03  6.2294000E-04  2.4953193E-03  6.2388490E-04  6.2388490E-04  2.4953193E-03  6.2294000E-04  2.2143301E-03  4.6314000E-04  1.8305200E-05
  4.9820100E-04  2.3352301E-03  6.4880760E-04  2.5988506E-03  6.4967380E-04  6.4967380E-04  2.5988506E-03  6.4880760E-04  2.3352301E-03  4.9820100E-04  1.9103000E-05
  5.3261100E-04  2.4552001E-03  6.7477710E-04  2.7024526E-03  6.7557340E-04  6.7557340E-04  2.7024526E-03  6.7477710E-04  2.4552001E-03  5.3261100E-04  1.9891700E-05
  5.6637000E-04  2.5733101E-03  7.0075420E-04  2.8061150E-03  7.0148880E-04  7.0148880E-04  2.8061150E-03  7.0075420E-04  2.5733101E-03  5.6637000E-04  2.0671400E-05
  5.9947800E-04  2.6904900E-03  7.2683100E-04  2.9098305E-03  7.2751020E-04  7.2751020E-04  2.9098305E-03  7.2683100E-04  2.6904900E-03  5.9947800E-04  2.1441900E-05
  6.3212100E-04  2.8067400E-03  7.5282060E-04  3.0135925E-03  7.5344970E-04  7.5344970E-04  3.0135925E-03  7.5282060E-04  2.8067400E-03  6.3212100E-04  2.2203300E-05
  6.6448500E-04  2.9220600E-03  7.7900100E-04  3.1183207E-03  7.7958550E-04  7.7958550E-04  3.1183207E-03  7.7900100E-04  2.9220600E-03  6.6448500E-04  2.2964800E-05
  6.9629100E-04  3.0373800E-03  8.0518590E-04  3.2230861E-03  8.0572970E-04  8.0572970E-04  3.2230861E-03  8.0518590E-04  3.0373800E-03  6.9629100E-04  2.3717100E-05
  7.2772500E-04  3.1508400E-03  8.3128180E-04  3.3269522E-03  8.3178920E-04  8.3178920E-04  3.3269522E-03  8.3128180E-04  3.1508400E-03  7.2772500E-04  2.4460200E-05
  0.0000000E+00 -4.4508960E-04  2.3988610E-04  9.9551640E-04  2.4896840E-04  2.4896840E-04  9.9551640E-04  2.3988610E-04 -4.4508960E-04  0.0000000E+00  4.6344000E-06
  0.0000000E+00 -2.9920170E-04  2.4431160E-04  1.0075766E-03  2.5192000E-04  2.5192000E-04  1.0075766E-03  2.4431160E-04 -2.9920170E-04  0.0000000E+00  4.5757000E-06
  0.0000000E+00 -1.6252580E-04  2.5086910E-04  1.0285762E-03  2.5735320E-04  2.5735320E-04  1.0285762E-03  2.5086910E-04 -1.6252580E-04  0.0000000E+00  4.7098000E-06
  0.0000000E+00 -3.4723400E-05  2.5889860E-04  1.0581204E-03  2.6448780E-04  2.6448780E-04  1.0581204E-03  2.5889860E-04 -3.4723400E-05  0.0000000E+00  4.9565000E-06
  0.0000000E+00  8.8548100E-05  2.6850070E-04  1.0936524E-03  2.7336140E-04  2.7336140E-04  1.0936524E-03  2.6850070E-04  8.8548100E-05  0.0000000E+00  5.2773000E-06
  0.0000000E+00  2.0943210E-04  2.7944320E-04  1.1348150E-03  2.8369670E-04  2.8369670E-04  1.1348150E-03  2.7944320E-04  2.0943210E-04  0.0000000E+00  5.6508000E-06
  0.0000000E+00  3.2082210E-04  2.9079370E-04  1.1779234E-03  2.9456120E-04  2.9456120E-04  1.1779234E-03  2.9079370E-04  3.2082210E-04  0.0000000E+00  6.0333000E-06
  0.0000000E+00  4.3183610E-04  3.0333800E-04  1.2262394E-03  3.0668250E-04  3.0668250E-04  1.2262394E-03  3.0333800E-04  4.3183610E-04  0.0000000E+00  6.4433000E-06
  0.0000000E+00  4.3215930E-04  3.0337630E-04  1.2263882E-03  3.0671970E-04  3.0671970E-04  1.2263882E-03  3.0337630E-04  4.3215930E-04  0.0000000E+00  6.4445000E-06
 -5.7114400E-05  5.9032010E-04  3.2361190E-04  1.3059420E-03  3.2646290E-04  3.2646290E-04  1.3059420E-03  3.2361190E-04  5.9032010E-04 -5.7114400E-05  6.9942000E-06
 -1.8753000E-06  7.4758210E-04  3.4556470E-04  1.3919238E-03  3.4800210E-04  3.4800210E-04  1.3919238E-03  3.4556470E-04  7.4758210E-04 -1.8753000E-06  7.6804000E-06
  5.1418000E-05  9.0183610E-04  3.6871780E-04  1.4831790E-03  3.7081310E-04  3.7081310E-04  1.4831790E-03  3.6871780E-04  9.0183610E-04  5.1418000E-05  8.4439000E-06
  1.0086200E-04  1.0471600E-03  3.9203360E-04  1.5749794E-03  3.9385340E-04  3.9385340E-04  1.5749794E-03  3.9203360E-04  1.0471600E-03  1.0086200E-04  9.2161000E-06
  1.4758000E-04  1.1872200E-03  4.1558720E-04  1.6681052E-03  4.1718050E-04  4.1718050E-04  1.6681052E-03  4.1558720E-04  1.1872200E-03  1.4758000E-04  9.9884000E-06
  1.9166600E-04  1.3216400E-03  4.3917930E-04  1.7624812E-03  4.4058550E-04  4.4058550E-04  1.7624812E-03  4.3917930E-04  1.3216400E-03  1.9166600E-04  1.0736100E-05
  2.3462400E-04  1.4551200E-03  4.6355070E-04  1.8589534E-03  4.6479520E-04  4.6479520E-04  1.8589534E-03  4.6355070E-04  1.4551200E-03  2.3462400E-04  1.1493800E-05
  2.7542000E-04  1.5839000E-03  4.8785340E-04  1.9556343E-03  4.8896450E-04  4.8896450E-04  1.9556343E-03  4.8785340E-04  1.5839000E-03  2.7542000E-04  1.2224000E-05
  3.1471200E-04  1.7098600E-03  5.1227090E-04  2.0534093E-03  5.1326540E-04  5.1326540E-04  2.0534093E-03  5.1227090E-04  1.7098600E-03  3.1471200E-04  1.2945100E-05
  3.5278200E-04  1.8330000E-03  5.3689230E-04  2.1513113E-03  5.3778720E-04  5.3778720E-04  2.1513113E-03  5.3689230E-04  1.8330000E-03  3.5278200E-04  1.3638500E-05
  3.8963000E-04  1.9542600E-03  5.6162110E-04  2.2493213E-03  5.6243020E-04  5.6243020E-04  2.2493213E-03  5.6162110E-04  1.9542600E-03  3.8963000E-04  1.4322800E-05
  4.2544400E-04  2.0736400E-03  5.8636110E-04  2.3483588E-03  5.8709490E-04  5.8709490E-04  2.3483588E-03  5.8636110E-04  2.0736400E-03  4.2544400E-04  1.4997900E-05
  4.6041200E-04  2.1911400E-03  6.1129860E-04  2.4474714E-03  6.1196630E-04  6.1196630E-04  2.4474714E-03  6.1129860E-04  2.1911400E-03  4.6041200E-04  1.5654500E-05
  4.9453400E-04  2.3077000E-03  6.3624410E-04  2.5475880E-03  6.3685470E-04  6.3685470E-04  2.5475880E-03  6.3624410E-04  2.3077000E-03  4.9453400E-04  1.6311200E-05
  5.2799800E-04  2.4233200E-03  6.6129030E-04  2.6477572E-03  6.6184930E-04  6.6184930E-04  2.6477572E-03  6.6129030E-04  2.4233200E-03  5.2799800E-04  1.6949300E-05
  5.6080400E-04  2.5370600E-03  6.8634240E-04  2.7470334E-03  6.8685610E-04  6.8685610E-04  2.7470334E-03  6.8634240E-04  2.5370600E-03  5.6080400E-04  1.7578100E-05
  5.9295200E-04  2.6498600E-03  7.1149340E-04  2.8472891E-03  7.1196630E-04  7.1196630E-04  2.8472891E-03  7.1149340E-04  2.6498600E-03  5.9295200E-04  1.8197700E-05
  6.2453600E-04  2.7617200E-03  7.3655500E-04  2.9475787E-03  7.3699180E-04  7.3699180E-04  2.9475787E-03  7.3655500E-04  2.7617200E-03  6.2453600E-04  1.8817300E-05
  6.5583800E-04  2.8735800E-03  7.6180800E-04  3.0488374E-03  7.6221220E-04  7.6221220E-04  3.0488374E-03  7.6180800E-04  2.8735800E-03  6.5583800E-04  1.9427600E-05
  6.8667000E-04  2.9845000E-03  7.8706430E-04  3.1491833E-03  7.8743930E-04  7.8743930E-04  3.1491833E-03  7.8706430E-04  2.9845000E-03  6.8667000E-04  2.0028700E-05
  7.1703200E-04  3.0944800E-03  8.1222970E-04  3.2504918E-03  8.1257820E-04  8.1257820E-04  3.2504918E-03  8.1222970E-04  3.0944800E-03  7.1703200E-04  2.0629700E-05
  0.0000000E+00 -4.5476480E-04  2.4566240E-04  1.0104200E-03  2.5261450E-04  2.5261450E-04  1.0104200E-03  2.4566240E-04 -4.5476480E-04  0.0000000E+00  4.2275000E-06
  0.0000000E+00 -2.9867990E-04  2.4911760E-04  1.0199200E-03  2.5488500E-04  2.5488500E-04  1.0199200E-03  2.4911760E-04 -2.9867990E-04  0.0000000E+00  4.1259000E-06
  0.0000000E+00 -1.5456490E-04  2.5485460E-04  1.0383405E-03  2.5971100E-04  2.5971100E-04  1.0383405E-03  2.5485460E-04 -1.5456490E-04  0.0000000E+00  4.2179000E-06
  0.0000000E+00 -2.1356000E-05  2.6222090E-04  1.0650260E-03  2.6638090E-04  2.6638090E-04  1.0650260E-03  2.6222090E-04 -2.1356000E-05  0.0000000E+00  4.4172000E-06
  0.0000000E+00  1.0583000E-04  2.7105020E-04  1.0984565E-03  2.7464120E-04  2.7464120E-04  1.0984565E-03  2.7105020E-04  1.0583000E-04  0.0000000E+00  4.6823000E-06
  0.0000000E+00  2.2942500E-04  2.8130540E-04  1.1374160E-03  2.8442240E-04  2.8442240E-04  1.1374160E-03  2.8130540E-04  2.2942500E-04  0.0000000E+00  4.9925000E-06
  0.0000000E+00  3.4247500E-04  2.9213640E-04  1.1790545E-03  2.9487810E-04  2.9487810E-04  1.1790545E-03  2.9213640E-04  3.4247500E-04  0.0000000E+00  5.3106000E-06
  0.0000000E+00  4.5429000E-04  3.0406560E-04  1.2258705E-03  3.0648330E-04  3.0648330E-04  1.2258705E-03  3.0406560E-04  4.5429000E-04  0.0000000E+00  5.6478000E-06
  0.0000000E+00  4.5461430E-04  3.0410170E-04  1.2260143E-03  3.0651860E-04  3.0651860E-04  1.2260143E-03  3.0410170E-04  4.5461430E-04  0.0000000E+00  5.6488000E-06
 -5.7503500E-05  6.1294000E-04  3.2344650E-04  1.3017185E-03  3.2548990E-04  3.2548990E-04  1.3017185E-03  3.2344650E-04  6.1294000E-04 -5.7503500E-05  6.0948000E-06
 -6.4170000E-07  7.6902500E-04  3.4450700E-04  1.3847200E-03  3.4623980E-04  3.4623980E-04  1.3847200E-03  3.4450700E-04  7.6902500E-04 -6.4170000E-07  6.6604000E-06
  5.3732000E-05  9.2131000E-04  3.6676460E-04  1.4729275E-03  3.6824090E-04  3.6824090E-04  1.4729275E-03  3.6676460E-04  9.2131000E-04  5.3732000E-05  7.2875000E-06
  1.0383500E-04  1.0640000E-03  3.8907350E-04  1.5615435E-03  3.9034740E-04  3.9034740E-04  1.5615435E-03  3.8907350E-04  1.0640000E-03  1.0383500E-04  7.9182000E-06
  1.5076500E-04  1.2008000E-03  4.1170620E-04  1.6514154E-03  4.1281300E-04  4.1281300E-04  1.6514154E-03  4.1170620E-04  1.2008000E-03  1.5076500E-04  8.5421000E-06
  1.9475000E-04  1.3319000E-03  4.3446350E-04  1.7415210E-03  4.3543340E-04  4.3543340E-04  1.7415210E-03  4.3446350E-04  1.3319000E-03  1.9475000E-04  9.1494000E-06
  2.3750000E-04  1.4611000E-03  4.5781060E-04  1.8346371E-03  4.5866470E-04  4.5866470E-04  1.8346371E-03  4.5781060E-04  1.4611000E-03  2.3750000E-04  9.7523000E-06
  2.7778000E-04  1.5855500E-03  4.8117770E-04  1.9279100E-03  4.8193400E-04  4.8193400E-04  1.9279100E-03  4.8117770E-04  1.5855500E-03  2.7778000E-04  1.0329900E-05
  3.1654000E-04  1.7071500E-03  5.0465420E-04  2.0212979E-03  5.0532880E-04  5.0532880E-04  2.0212979E-03  5.0465420E-04  1.7071500E-03  3.1654000E-04  1.0898400E-05
  3.5378000E-04  1.8259000E-03  5.2833290E-04  2.1157308E-03  5.2893630E-04  5.2893630E-04  2.1157308E-03  5.2833290E-04  1.8259000E-03  3.5378000E-04  1.1448000E-05
  3.8988000E-04  1.9427500E-03  5.5202140E-04  2.2102424E-03  5.5256370E-04  5.5256370E-04  2.2102424E-03  5.5202140E-04  1.9427500E-03  3.8988000E-04  1.1988400E-05
  4.2474500E-04  2.0577000E-03  5.7590810E-04  2.3057687E-03  5.7639730E-04  5.7639730E-04  2.3057687E-03  5.7590810E-04  2.0577000E-03  4.2474500E-04  1.2519400E-05
  4.5875500E-04  2.1707500E-03  5.9980170E-04  2.4013502E-03  6.0024510E-04  6.0024510E-04  2.4013502E-03  5.9980170E-04  2.1707500E-03  4.5875500E-04  1.3031600E-05
  4.9191000E-04  2.2828500E-03  6.2379600E-04  2.4969771E-03  6.2419900E-04  6.2419900E-04  2.4969771E-03  6.2379600E-04  2.2828500E-03  4.9191000E-04  1.3534300E-05
  5.2421000E-04  2.3930500E-03  6.4779520E-04  2.5926431E-03  6.4816280E-04  6.4816280E-04  2.5926431E-03  6.4779520E-04  2.3930500E-03  5.2421000E-04  1.4037200E-05
  5.5594000E-04  2.5023000E-03  6.7189360E-04  2.6883413E-03  6.7222980E-04  6.7222980E-04  2.6883413E-03  6.7189360E-04  2.5023000E-03  5.5594000E-04  1.4521200E-05
  5.8700500E-04  2.6106000E-03  6.9599560E-04  2.7850190E-03  6.9630390E-04  6.9630390E-04  2.7850190E-03  6.9599560E-04  2.6106000E-03  5.8700500E-04  1.5005200E-05
  6.1740500E-04  2.7179500E-03  7.2000570E-04  2.8817214E-03  7.2028920E-04  7.2028920E-04  2.8817214E-03  7.2000570E-04  2.7179500E-03  6.1740500E-04  1.5489200E-05
  6.4752000E-04  2.8253000E-03  7.4430320E-04  2.9784429E-03  7.4456460E-04  7.4456460E-04  2.9784429E-03  7.4430320E-04  2.8253000E-03  6.4752000E-04  1.5963900E-05
  6.7716000E-04  2.9307500E-03  7.6850820E-04  3.0751842E-03  7.6874970E-04  7.6874970E-04  3.0751842E-03  7.6850820E-04  2.9307500E-03  6.7716000E-04  1.6429000E-05
  7.0632500E-04  3.0362000E-03  7.9262020E-04  3.1719407E-03  7.9284390E-04  7.9284390E-04  3.1719407E-03  7.9262020E-04  3.0362000E-03  7.0632500E-04  1.6894200E-05
  0.0000000E+00 -4.6425600E-04  2.5406110E-04  1.0365120E-03  2.5905600E-04  2.5905600E-04  1.0365120E-03  2.5406110E-04 -4.6425600E-04  0.0000000E+00  3.7501000E-06
  0.0000000E+00 -2.9443200E-04  2.5631810E-04  1.0417536E-03  2.6041340E-04  2.6041340E-04  1.0417536E-03  2.5631810E-04 -2.9443200E-04  0.0000000E+00  3.6126000E-06
  0.0000000E+00 -1.4035200E-04  2.6100860E-04  1.0574304E-03  2.6442430E-04  2.6442430E-04  1.0574304E-03  2.6100860E-04 -1.4035200E-04  0.0000000E+00  3.6655000E-06
  0.0000000E+00  6.6200000E-08  2.6749060E-04  1.0820544E-03  2.7038400E-04  2.7038400E-04  1.0820544E-03  2.6749060E-04  6.6200000E-08  0.0000000E+00  3.8175000E-06
  0.0000000E+00  1.3238400E-04  2.7561120E-04  1.1122944E-03  2.7808510E-04  2.7808510E-04  1.1122944E-03  2.7561120E-04  1.3238400E-04  0.0000000E+00  4.0279000E-06
  0.0000000E+00  2.5958400E-04  2.8505470E-04  1.1488800E-03  2.8718210E-04  2.8718210E-04  1.1488800E-03  2.8505470E-04  2.5958400E-04  0.0000000E+00  4.2734000E-06
  0.0000000E+00  3.7468800E-04  2.9514910E-04  1.1879808E-03  2.9700580E-04  2.9700580E-04  1.1879808E-03  2.9514910E-04  3.7468800E-04  0.0000000E+00  4.5239000E-06
  0.0000000E+00  4.8768000E-04  3.0643490E-04  1.2322080E-03  3.0805920E-04  3.0805920E-04  1.2322080E-03  3.0643490E-04  4.8768000E-04  0.0000000E+00  4.7889000E-06
  0.0000000E+00  4.8800680E-04  3.0646940E-04  1.2323445E-03  3.0809310E-04  3.0809310E-04  1.2323445E-03  3.0646940E-04  4.8800680E-04  0.0000000E+00  4.7897000E-06
 -5.7081600E-05  6.4646400E-04  3.2498300E-04  1.3049568E-03  3.2634140E-04  3.2634140E-04  1.3049568E-03  3.2498300E-04  6.4646400E-04 -5.7081600E-05  5.1415000E-06
  1.9882000E-06  8.0140800E-04  3.4501820E-04  1.3848038E-03  3.4615780E-04  3.4615780E-04  1.3848038E-03  3.4501820E-04  8.0140800E-04  1.9882000E-06  5.5905000E-06
  5.7849600E-05  9.5116800E-04  3.6624770E-04  1.4688202E-03  3.6720960E-04  3.6720960E-04  1.4688202E-03  3.6624770E-04  9.5116800E-04  5.7849600E-05  6.0841000E-06
  1.0876800E-04  1.0905600E-03  3.8751460E-04  1.5531379E-03  3.8833630E-04  3.8833630E-04  1.5531379E-03  3.8751460E-04  1.0905600E-03  1.0876800E-04  6.5754000E-06
  1.5609600E-04  1.2240000E-03  4.0909650E-04  1.6395907E-03  4.0980480E-04  4.0980480E-04  1.6395907E-03  4.0909650E-04  1.2240000E-03  1.5609600E-04  7.0556000E-06
  2.0016000E-04  1.3507200E-03  4.3079540E-04  1.7262096E-03  4.3141150E-04  4.3141150E-04  1.7262096E-03  4.3079540E-04  1.3507200E-03  2.0016000E-04  7.5197000E-06
  2.4259200E-04  1.4755200E-03  4.5318070E-04  1.8148637E-03  4.5371810E-04  4.5371810E-04  1.8148637E-03  4.5318070E-04  1.4755200E-03  2.4259200E-04  7.9774000E-06
  2.8233600E-04  1.5945600E-03  4.7538770E-04  1.9036262E-03  4.7586060E-04  4.7586060E-04  1.9036262E-03  4.7538770E-04  1.5945600E-03  2.8233600E-04  8.4142000E-06
  3.2035200E-04  1.7116800E-03  4.9789270E-04  1.9934294E-03  4.9831100E-04  4.9831100E-04  1.9934294E-03  4.9789270E-04  1.7116800E-03  3.2035200E-04  8.8376000E-06
  3.5683200E-04  1.8249600E-03  5.2040590E-04  2.0832970E-03  5.2077780E-04  5.2077780E-04  2.0832970E-03  5.2040590E-04  1.8249600E-03  3.5683200E-04  9.2488000E-06
  3.9187200E-04  1.9363200E-03  5.4302200E-04  2.1732192E-03  5.4335410E-04  5.4335410E-04  2.1732192E-03  5.4302200E-04  1.9363200E-03  3.9187200E-04  9.6523000E-06
  4.2576000E-04  2.0467200E-03  5.6583550E-04  2.2641446E-03  5.6613350E-04  5.6613350E-04  2.2641446E-03  5.6583550E-04  2.0467200E-03  4.2576000E-04  1.0035800E-05
  4.5859200E-04  2.1542400E-03  5.8865380E-04  2.3551075E-03  5.8892200E-04  5.8892200E-04  2.3551075E-03  5.8865380E-04  2.1542400E-03  4.5859200E-04  1.0419400E-05
  4.9056000E-04  2.2608000E-03  6.1147570E-04  2.4470611E-03  6.1171820E-04  6.1171820E-04  2.4470611E-03  6.1147570E-04  2.2608000E-03  4.9056000E-04  1.0793400E-05
  5.2166400E-04  2.3654400E-03  6.3439710E-04  2.5380806E-03  6.3461690E-04  6.3461690E-04  2.5380806E-03  6.3439710E-04  2.3654400E-03  5.2166400E-04  1.1157900E-05
  5.5209600E-04  2.4700800E-03  6.5732110E-04  2.6300813E-03  6.5752120E-04  6.5752120E-04  2.6300813E-03  6.5732110E-04  2.4700800E-03  5.5209600E-04  1.1512800E-05
  5.8185600E-04  2.5728000E-03  6.8034350E-04  2.7221011E-03  6.8052600E-04  6.8052600E-04  2.7221011E-03  6.8034350E-04  2.5728000E-03  5.8185600E-04  1.1867800E-05
  6.1104000E-04  2.6745600E-03  7.0327190E-04  2.8141373E-03  7.0343900E-04  7.0343900E-04  2.8141373E-03  7.0327190E-04  2.6745600E-03  6.1104000E-04  1.2222800E-05
  6.3984000E-04  2.7763200E-03  7.2639400E-04  2.9061869E-03  7.2654730E-04  7.2654730E-04  2.9061869E-03  7.2639400E-04  2.7763200E-03  6.3984000E-04  1.2568200E-05
  6.6806400E-04  2.8761600E-03  7.4942160E-04  2.9982480E-03  7.4956250E-04  7.4956250E-04  2.9982480E-03  7.4942160E-04  2.8761600E-03  6.6806400E-04  1.2913600E-05
  6.9590400E-04  2.9760000E-03  7.7245060E-04  3.0903197E-03  7.7258040E-04  7.7258040E-04  3.0903197E-03  7.7245060E-04  2.9760000E-03  6.9590400E-04  1.3249500E-05
  0.0000000E+00 -4.7326300E-04  2.6634450E-04  1.0785818E-03  2.6960960E-04  2.6960960E-04  1.0785818E-03  2.6634450E-04 -4.7326300E-04  0.0000000E+00  3.1722000E-06
  0.0000000E+00 -2.8382200E-04  2.6706720E-04  1.0783684E-03  2.6969980E-04  2.6969980E-04  1.0783684E-03  2.6706720E-04 -2.8382200E-04  0.0000000E+00  3.0150000E-06
  0.0000000E+00 -1.1562400E-04  2.7057370E-04  1.0911142E-03  2.7273780E-04  2.7273780E-04  1.0911142E-03  2.7057370E-04 -1.1562400E-04  0.0000000E+00  3.0333000E-06
  0.0000000E+00  3.4648400E-05  2.7603770E-04  1.1115618E-03  2.7784780E-04  2.7784780E-04  1.1115618E-03  2.7603770E-04  3.4648400E-05  0.0000000E+00  3.1393000E-06
  0.0000000E+00  1.7401800E-04  2.8312650E-04  1.1384017E-03  2.8465520E-04  2.8465520E-04  1.1384017E-03  2.8312650E-04  1.7401800E-04  0.0000000E+00  3.2931000E-06
  0.0000000E+00  3.0593800E-04  2.9182060E-04  1.1724584E-03  2.9311940E-04  2.9311940E-04  1.1724584E-03  2.9182060E-04  3.0593800E-04  0.0000000E+00  3.4729000E-06
  0.0000000E+00  4.2398700E-04  3.0114720E-04  1.2088683E-03  3.0226950E-04  3.0226950E-04  1.2088683E-03  3.0114720E-04  4.2398700E-04  0.0000000E+00  3.6557000E-06
  0.0000000E+00  5.3854400E-04  3.1166680E-04  1.2503455E-03  3.1263780E-04  3.1263780E-04  1.2503455E-03  3.1166680E-04  5.3854400E-04  0.0000000E+00  3.8473000E-06
  0.0000000E+00  5.3887340E-04  3.1169920E-04  1.2504742E-03  3.1266970E-04  3.1266970E-04  1.2504742E-03  3.1169920E-04  5.3887340E-04  0.0000000E+00  3.8478000E-06
 -5.5319100E-05  6.9752700E-04  3.2905260E-04  1.3197927E-03  3.2985330E-04  3.2985330E-04  1.3197927E-03  3.2905260E-04  6.9752700E-04 -5.5319100E-05  4.1160000E-06
  6.9161000E-06  8.5078700E-04  3.4802310E-04  1.3943498E-03  3.4868690E-04  3.4868690E-04  1.3943498E-03  3.4802310E-04  8.5078700E-04  6.9161000E-06  4.4530000E-06
  6.4902700E-05  9.9716000E-04  3.6799100E-04  1.4739742E-03  3.6854370E-04  3.6854370E-04  1.4739742E-03  3.6799100E-04  9.9716000E-04  6.4902700E-05  4.8154000E-06
  1.1707900E-04  1.1329600E-03  3.8817750E-04  1.5547655E-03  3.8864420E-04  3.8864420E-04  1.5547655E-03  3.8817750E-04  1.1329600E-03  1.1707900E-04  5.1704000E-06
  1.6490000E-04  1.2610000E-03  4.0857540E-04  1.6356945E-03  4.0897320E-04  4.0897320E-04  1.6356945E-03  4.0857540E-04  1.2610000E-03  1.6490000E-04  5.5120000E-06
  2.0913200E-04  1.3822500E-03  4.2908370E-04  1.7176993E-03  4.2942590E-04  4.2942590E-04  1.7176993E-03  4.2908370E-04  1.3822500E-03  2.0913200E-04  5.8373000E-06
  2.5123000E-04  1.5015600E-03  4.5018290E-04  1.8017178E-03  4.5047880E-04  4.5047880E-04  1.8017178E-03  4.5018290E-04  1.5015600E-03  2.5123000E-04  6.1549000E-06
  2.9041800E-04  1.6150500E-03  4.7129080E-04  1.8858032E-03  4.7154860E-04  4.7154860E-04  1.8858032E-03  4.7129080E-04  1.6150500E-03  2.9041800E-04  6.4561000E-06
  3.2756900E-04  1.7256300E-03  4.9240480E-04  1.9709091E-03  4.9263080E-04  4.9263080E-04  1.9709091E-03  4.9240480E-04  1.7256300E-03  3.2756900E-04  6.7448000E-06
  3.6297400E-04  1.8333000E-03  5.1371790E-04  2.0560537E-03  5.1391710E-04  5.1391710E-04  2.0560537E-03  5.1371790E-04  1.8333000E-03  3.6297400E-04  7.0238000E-06
  3.9692400E-04  1.9390300E-03  5.3513200E-04  2.1412323E-03  5.3530850E-04  5.3530850E-04  2.1412323E-03  5.3513200E-04  1.9390300E-03  3.9692400E-04  7.2942000E-06
  4.2951600E-04  2.0418500E-03  5.5664650E-04  2.2274062E-03  5.5680360E-04  5.5680360E-04  2.2274062E-03  5.5664650E-04  2.0418500E-03  4.2951600E-04  7.5569000E-06
  4.6104100E-04  2.1437000E-03  5.7816370E-04  2.3136033E-03  5.7830410E-04  5.7830410E-04  2.3136033E-03  5.7816370E-04  2.1437000E-03  4.6104100E-04  7.8127000E-06
  4.9149900E-04  2.2436100E-03  5.9978030E-04  2.3998169E-03  5.9990620E-04  5.9990620E-04  2.3998169E-03  5.9978030E-04  2.2436100E-03  4.9149900E-04  8.0629000E-06
  5.2118100E-04  2.3425500E-03  6.2139870E-04  2.4860470E-03  6.2151210E-04  6.2151210E-04  2.4860470E-03  6.2139870E-04  2.3425500E-03  5.2118100E-04  8.3081000E-06
  5.5008700E-04  2.4405200E-03  6.4301870E-04  2.5722896E-03  6.4312120E-04  6.4312120E-04  2.5722896E-03  6.4301870E-04  2.4405200E-03  5.5008700E-04  8.5495000E-06
  5.7821700E-04  2.5365500E-03  6.6464010E-04  2.6595129E-03  6.6473290E-04  6.6473290E-04  2.6595129E-03  6.6464010E-04  2.5365500E-03  5.7821700E-04  8.7871000E-06
  6.0576500E-04  2.6316100E-03  6.8635970E-04  2.7457756E-03  6.8644420E-04  6.8644420E-04  2.7457756E-03  6.8635970E-04  2.6316100E-03  6.0576500E-04  9.0217000E-06
  6.3302200E-04  2.7276400E-03  7.0808020E-04  2.8330158E-03  7.0815710E-04  7.0815710E-04  2.8330158E-03  7.0808020E-04  2.7276400E-03  6.3302200E-04  9.2545000E-06
  6.5960000E-04  2.8217300E-03  7.2980160E-04  2.9192929E-03  7.2987190E-04  7.2987190E-04  2.9192929E-03  7.2980160E-04  2.8217300E-03  6.5960000E-04  9.4843000E-06
  6.8579000E-04  2.9148500E-03  7.5152370E-04  3.0065459E-03  7.5158810E-04  7.5158810E-04  3.0065459E-03  7.5152370E-04  2.9148500E-03  6.8579000E-04  9.7102000E-06
  0.0000000E+00 -4.8137600E-04  2.8530540E-04  1.1481582E-03  2.8709200E-04  2.8709200E-04  1.1481582E-03  2.8530540E-04 -4.8137600E-04  0.0000000E+00  2.4476000E-06
  0.0000000E+00 -2.6087600E-04  2.8404520E-04  1.1421998E-03  2.8545340E-04  2.8545340E-04  1.1421998E-03  2.8404520E-04 -2.6087600E-04  0.0000000E+00  2.2942000E-06
  0.0000000E+00 -7.1079400E-05  2.8602480E-04  1.1488266E-03  2.8715960E-04  2.8715960E-04  1.1488266E-03  2.8602480E-04 -7.1079400E-05  0.0000000E+00  2.2888000E-06
  0.0000000E+00  9.4227000E-05  2.9023070E-04  1.1648407E-03  2.9116290E-04  2.9116290E-04  1.1648407E-03  2.9023070E-04  9.4227000E-05  0.0000000E+00  2.3512000E-06
  0.0000000E+00  2.4402000E-04  2.9624600E-04  1.1880736E-03  2.9702040E-04  2.9702040E-04  1.1880736E-03  2.9624600E-04  2.4402000E-04  0.0000000E+00  2.4477000E-06
  0.0000000E+00  3.8298400E-04  3.0386080E-04  1.2184183E-03  3.0450760E-04  3.0450760E-04  1.2184183E-03  3.0386080E-04  3.8298400E-04  0.0000000E+00  2.5607000E-06
  0.0000000E+00  5.0509200E-04  3.1228970E-04  1.2519451E-03  3.1284050E-04  3.1284050E-04  1.2519451E-03  3.1228970E-04  5.0509200E-04  0.0000000E+00  2.6758000E-06
  0.0000000E+00  6.2171200E-04  3.2191100E-04  1.2895193E-03  3.2238080E-04  3.2238080E-04  1.2895193E-03  3.2191100E-04  6.2171200E-04  0.0000000E+00  2.7938000E-06
  0.0000000E+00  6.2204490E-04  3.2194060E-04  1.2896334E-03  3.2241020E-04  3.2241020E-04  1.2896334E-03  3.2194060E-04  6.2204490E-04  0.0000000E+00  2.7941000E-06
 -5.0960000E-05  7.8086400E-04  3.3808900E-04  1.3534819E-03  3.3846920E-04  3.3846920E-04  1.3534819E-03  3.3808900E-04  7.8086400E-04 -5.0960000E-05  2.9920000E-06
  1.6268000E-05  9.3158800E-04  3.5565770E-04  1.4234725E-03  3.5596660E-04  3.5596660E-04  1.4234725E-03  3.5565770E-04  9.3158800E-04  1.6268000E-05  3.2207000E-06
  7.7576800E-05  1.0740800E-03  3.7422140E-04  1.4984837E-03  3.7447430E-04  3.7447430E-04  1.4984837E-03  3.7422140E-04  1.0740800E-03  7.7576800E-05  3.4565000E-06
  1.3171200E-04  1.2034400E-03  3.9299440E-04  1.5726197E-03  3.9320440E-04  3.9320440E-04  1.5726197E-03  3.9299440E-04  1.2034400E-03  1.3171200E-04  3.6776000E-06
  1.8051600E-04  1.3249600E-03  4.1197260E-04  1.6487902E-03  4.1214890E-04  4.1214890E-04  1.6487902E-03  4.1197260E-04  1.3249600E-03  1.8051600E-04  3.8851000E-06
  2.2491000E-04  1.4396200E-03  4.3105570E-04  1.7250156E-03  4.3120520E-04  4.3120520E-04  1.7250156E-03  4.3105570E-04  1.4396200E-03  2.2491000E-04  4.0789000E-06
  2.6665800E-04  1.5513400E-03  4.5073160E-04  1.8032392E-03  4.5085890E-04  4.5085890E-04  1.8032392E-03  4.5073160E-04  1.5513400E-03  2.6665800E-04  4.2639000E-06
  3.0507400E-04  1.6571800E-03  4.7021580E-04  1.8814962E-03  4.7032520E-04  4.7032520E-04  1.8814962E-03  4.7021580E-04  1.6571800E-03  3.0507400E-04  4.4382000E-06
  3.4113800E-04  1.7600800E-03  4.8999700E-04  1.9597783E-03  4.9009170E-04  4.9009170E-04  1.9597783E-03  4.8999700E-04  1.7600800E-03  3.4113800E-04  4.6047000E-06
  3.7524200E-04  1.8590600E-03  5.0978070E-04  2.0390602E-03  5.0986320E-04  5.0986320E-04  2.0390602E-03  5.0978070E-04  1.8590600E-03  3.7524200E-04  4.7643000E-06
  4.0758200E-04  1.9570600E-03  5.2956640E-04  2.1183581E-03  5.2963860E-04  5.2963860E-04  2.1183581E-03  5.2956640E-04  1.9570600E-03  4.0758200E-04  4.9181000E-06
  4.3855000E-04  2.0521200E-03  5.4954970E-04  2.1986487E-03  5.4961330E-04  5.4961330E-04  2.1986487E-03  5.4954970E-04  2.0521200E-03  4.3855000E-04  5.0670000E-06
  4.6814600E-04  2.1452200E-03  5.6943630E-04  2.2779697E-03  5.6949250E-04  5.6949250E-04  2.2779697E-03  5.6943630E-04  2.1452200E-03  4.6814600E-04  5.2130000E-06
  4.9686000E-04  2.2373400E-03  5.8952000E-04  2.3582794E-03  5.8956990E-04  5.8956990E-04  2.3582794E-03  5.8952000E-04  2.2373400E-03  4.9686000E-04  5.3550000E-06
  5.2449600E-04  2.3284800E-03  6.0950660E-04  2.4385960E-03  6.0955110E-04  6.0955110E-04  2.4385960E-03  6.0950660E-04  2.3284800E-03  5.2449600E-04  5.4942000E-06
  5.5144600E-04  2.4176600E-03  6.2959190E-04  2.5179386E-03  6.2963170E-04  6.2963170E-04  2.5179386E-03  6.2959190E-04  2.4176600E-03  5.5144600E-04  5.6313000E-06
  5.7761200E-04  2.5058600E-03  6.4957980E-04  2.5982662E-03  6.4961560E-04  6.4961560E-04  2.5982662E-03  6.4957980E-04  2.5058600E-03  5.7761200E-04  5.7656000E-06
  6.0309200E-04  2.5940600E-03  6.6956830E-04  2.6785979E-03  6.6960050E-04  6.6960050E-04  2.6785979E-03  6.6956830E-04  2.5940600E-03  6.0309200E-04  5.8988000E-06
  6.2827800E-04  2.6812800E-03  6.8975320E-04  2.7589330E-03  6.8978230E-04  6.8978230E-04  2.7589330E-03  6.8975320E-04  2.6812800E-03  6.2827800E-04  6.0311000E-06
  6.5277800E-04  2.7675200E-03  7.0984040E-04  2.8392712E-03  7.0986680E-04  7.0986680E-04  2.8392712E-03  7.0984040E-04  2.7675200E-03  6.5277800E-04  6.1624000E-06
  6.7698400E-04  2.8527800E-03  7.2992800E-04  2.9196120E-03  7.2995200E-04  7.2995200E-04  2.9196120E-03  7.2992800E-04  2.8527800E-03  6.7698400E-04  6.2917000E-06
  0.0000000E+00 -4.8723420E-04  3.1965270E-04  1.2813750E-03  3.2029770E-04  3.2029770E-04  1.2813750E-03  3.1965270E-04 -4.8723420E-04  0.0000000E+00  1.4994000E-06
  0.0000000E+00 -2.0620560E-04  3.1547670E-04  1.2644663E-03  3.1596660E-04  3.1596660E-04  1.2644663E-03  3.1547670E-04 -2.0620560E-04  0.0000000E+00  1.3934000E-06
  0.0000000E+00  2.4194300E-05  3.1529700E-04  1.2627165E-03  3.1567880E-04  3.1567880E-04  1.2627165E-03  3.1529700E-04  2.4194300E-05  0.0000000E+00  1.3786000E-06
  0.0000000E+00  2.1660740E-04  3.1791150E-04  1.2730600E-03  3.1821550E-04  3.1821550E-04  1.2730600E-03  3.1791150E-04  2.1660740E-04  0.0000000E+00  1.4017000E-06
  0.0000000E+00  3.8456990E-04  3.2262060E-04  1.2914653E-03  3.2286570E-04  3.2286570E-04  1.2914653E-03  3.2262060E-04  3.8456990E-04  0.0000000E+00  1.4427000E-06
  0.0000000E+00  5.3519720E-04  3.2902280E-04  1.3169001E-03  3.2922220E-04  3.2922220E-04  1.3169001E-03  3.2902280E-04  5.3519720E-04  0.0000000E+00  1.4907000E-06
  0.0000000E+00  6.6371700E-04  3.3642550E-04  1.3463830E-03  3.3659080E-04  3.3659080E-04  1.3463830E-03  3.3642550E-04  6.6371700E-04  0.0000000E+00  1.5388000E-06
  0.0000000E+00  7.8337070E-04  3.4492510E-04  1.3798647E-03  3.4506290E-04  3.4506290E-04  1.3798647E-03  3.4492510E-04  7.8337070E-04  0.0000000E+00  1.5889000E-06
  0.0000000E+00  7.8370840E-04  3.4495110E-04  1.3799662E-03  3.4508880E-04  3.4508880E-04  1.3799662E-03  3.4495110E-04  7.8370840E-04  0.0000000E+00  1.5890000E-06
 -3.9840300E-05  9.4149400E-04  3.5937150E-04  1.4380937E-03  3.5947960E-04  3.5947960E-04  1.4380937E-03  3.5937150E-04  9.4149400E-04 -3.9840300E-05  1.7279000E-06
  3.6953200E-05  1.0869005E-03  3.7520830E-04  1.5013622E-03  3.7529330E-04  3.7529330E-04  1.5013622E-03  3.7520830E-04  1.0869005E-03  3.6953200E-05  1.8535000E-06
  1.0446710E-04  1.2216500E-03  3.9194380E-04  1.5676765E-03  3.9201130E-04  3.9201130E-04  1.5676765E-03  3.9194380E-04  1.2216500E-03  1.0446710E-04  1.9636000E-06
  1.6213730E-04  1.3425241E-03  4.0878390E-04  1.6359276E-03  4.0883850E-04  4.0883850E-04  1.6359276E-03  4.0878390E-04  1.3425241E-03  1.6213730E-04  2.0579000E-06
  2.1270350E-04  1.4535406E-03  4.2592260E-04  1.7032953E-03  4.2596720E-04  4.2596720E-04  1.7032953E-03  4.2592260E-04  1.4535406E-03  2.1270350E-04  2.1402000E-06
  2.5754350E-04  1.5566558E-03  4.4306530E-04  1.7726108E-03  4.4310220E-04  4.4310220E-04  1.7726108E-03  4.4306530E-04  1.5566558E-03  2.5754350E-04  2.2146000E-06
  2.9873490E-04  1.6558182E-03  4.6060940E-04  1.8429462E-03  4.6064010E-04  4.6064010E-04  1.8429462E-03  4.6060940E-04  1.6558182E-03  2.9873490E-04  2.2839000E-06
  3.3587630E-04  1.7500131E-03  4.7814840E-04  1.9123200E-03  4.7817420E-04  4.7817420E-04  1.9123200E-03  4.7814840E-04  1.7500131E-03  3.3587630E-04  2.3483000E-06
  3.7015360E-04  1.8412415E-03  4.9579510E-04  1.9836342E-03  4.9581700E-04  4.9581700E-04  1.9836342E-03  4.9579510E-04  1.8412415E-03  3.7015360E-04  2.4096000E-06
  4.0206070E-04  1.9284961E-03  5.1343980E-04  2.0540113E-03  5.1345840E-04  5.1345840E-04  2.0540113E-03  5.1343980E-04  1.9284961E-03  4.0206070E-04  2.4689000E-06
  4.3208550E-04  2.0147719E-03  5.3118100E-04  2.1243930E-03  5.3119710E-04  5.3119710E-04  2.1243930E-03  5.3118100E-04  2.0147719E-03  4.3208550E-04  2.5262000E-06
  4.6033620E-04  2.0980842E-03  5.4892780E-04  2.1957682E-03  5.4894160E-04  5.4894160E-04  2.1957682E-03  5.4892780E-04  2.0980842E-03  4.6033620E-04  2.5824000E-06
  4.8729490E-04  2.1793994E-03  5.6676920E-04  2.2671173E-03  5.6678120E-04  5.6678120E-04  2.2671173E-03  5.6676920E-04  2.1793994E-03  4.8729490E-04  2.6367000E-06
  5.1307400E-04  2.2597389E-03  5.8451810E-04  2.3385009E-03  5.8452860E-04  5.8452860E-04  2.3385009E-03  5.8451810E-04  2.2597389E-03  5.1307400E-04  2.6900000E-06
  5.3776050E-04  2.3390854E-03  6.0236180E-04  2.4089112E-03  6.0237100E-04  6.0237100E-04  2.4089112E-03  6.0236180E-04  2.3390854E-03  5.3776050E-04  2.7432000E-06
  5.6175550E-04  2.4174160E-03  6.2011150E-04  2.4802692E-03  6.2011960E-04  6.2011960E-04  2.4802692E-03  6.2011150E-04  2.4174160E-03  5.6175550E-04  2.7964000E-06
  5.8495890E-04  2.4947679E-03  6.3795590E-04  2.5516433E-03  6.3796300E-04  6.3796300E-04  2.5516433E-03  6.3795590E-04  2.4947679E-03  5.8495890E-04  2.8476000E-06
  6.0746820E-04  2.5711589E-03  6.5570150E-04  2.6230327E-03  6.5570780E-04  6.5570780E-04  2.6230327E-03  6.5570150E-04  2.5711589E-03  6.0746820E-04  2.8998000E-06
  6.2958310E-04  2.6475067E-03  6.7355080E-04  2.6944087E-03  6.7355650E-04  6.7355650E-04  2.6944087E-03  6.7355080E-04  2.6475067E-03  6.2958310E-04  2.9510000E-06
  6.5110260E-04  2.7228757E-03  6.9139700E-04  2.7657997E-03  6.9140210E-04  6.9140210E-04  2.7657997E-03  6.9139700E-04  2.7228757E-03  6.5110260E-04  3.0022000E-06
  6.7222900E-04  2.7972579E-03  7.0914610E-04  2.8362051E-03  7.0915060E-04  7.0915060E-04  2.8362051E-03  7.0914610E-04  2.7972579E-03  6.7222900E-04  3.0524000E-06
  0.0000000E+00 -4.7748952E-04  3.1325965E-04  1.2557475E-03  3.1389175E-04  3.1389175E-04  1.2557475E-03  3.1325965E-04 -4.7748952E-04  0.0000000E+00  1.4694120E-06
  0.0000000E+00 -2.0208149E-04  3.0916717E-04  1.2391770E-03  3.0964727E-04  3.0964727E-04  1.2391770E-03  3.0916717E-04 -2.0208149E-04  0.0000000E+00  1.3655320E-06
  0.0000000E+00  2.3710414E-05  3.0899106E-04  1.2374622E-03  3.0936522E-04  3.0936522E-04  1.2374622E-03  3.0899106E-04  2.3710414E-05  0.0000000E+00  1.3510280E-06
  0.0000000E+00  2.1227525E-04  3.1155327E-04  1.2475988E-03  3.1185119E-04  3.1185119E-04  1.2475988E-03  3.1155327E-04  2.1227525E-04  0.0000000E+00  1.3736660E-06
  0.0000000E+00  3.7687850E-04  3.1616819E-04  1.2656360E-03  3.1640839E-04  3.1640839E-04  1.2656360E-03  3.1616819E-04  3.7687850E-04  0.0000000E+00  1.4138460E-06
  0.0000000E+00  5.2449326E-04  3.2244234E-04  1.2905621E-03  3.2263776E-04  3.2263776E-04  1.2905621E-03  3.2244234E-04  5.2449326E-04  0.0000000E+00  1.4608860E-06
  0.0000000E+00  6.5044266E-04  3.2969699E-04  1.3194553E-03  3.2985898E-04  3.2985898E-04  1.3194553E-03  3.2969699E-04  6.5044266E-04  0.0000000E+00  1.5080240E-06
  0.0000000E+00  7.6770329E-04  3.3802660E-04  1.3522674E-03  3.3816164E-04  3.3816164E-04  1.3522674E-03  3.3802660E-04  7.6770329E-04  0.0000000E+00  1.5571220E-06
  0.0000000E+00  7.6803423E-04  3.3805208E-04  1.3523669E-03  3.3818702E-04  3.3818702E-04  1.3523669E-03  3.3805208E-04  7.6803423E-04  0.0000000E+00  1.5572200E-06
 -3.9043494E-05  9.2266412E-04  3.5218407E-04  1.4093318E-03  3.5229001E-04  3.5229001E-04  1.4093318E-03  3.5218407E-04  9.2266412E-04 -3.9043494E-05  1.6933420E-06
  3.6214136E-05  1.0651625E-03  3.6770413E-04  1.4713350E-03  3.6778743E-04  3.6778743E-04  1.4713350E-03  3.6770413E-04  1.0651625E-03  3.6214136E-05  1.8164300E-06
  1.0237776E-04  1.1972170E-03  3.8410492E-04  1.5363230E-03  3.8417107E-04  3.8417107E-04  1.5363230E-03  3.8410492E-04  1.1972170E-03  1.0237776E-04  1.9243280E-06
  1.5889455E-04  1.3156736E-03  4.0060822E-04  1.6032090E-03  4.0066173E-04  4.0066173E-04  1.6032090E-03  4.0060822E-04  1.3156736E-03  1.5889455E-04  2.0167420E-06
  2.0844943E-04  1.4244698E-03  4.1740415E-04  1.6692294E-03  4.1744786E-04  4.1744786E-04  1.6692294E-03  4.1740415E-04  1.4244698E-03  2.0844943E-04  2.0973960E-06
  2.5239263E-04  1.5255227E-03  4.3420399E-04  1.7371586E-03  4.3424016E-04  4.3424016E-04  1.7371586E-03  4.3420399E-04  1.5255227E-03  2.5239263E-04  2.1703080E-06
  2.9276020E-04  1.6227018E-03  4.5139721E-04  1.8060873E-03  4.5142730E-04  4.5142730E-04  1.8060873E-03  4.5139721E-04  1.6227018E-03  2.9276020E-04  2.2382220E-06
  3.2915877E-04  1.7150128E-03  4.6858543E-04  1.8740736E-03  4.6861072E-04  4.6861072E-04  1.8740736E-03  4.6858543E-04  1.7150128E-03  3.2915877E-04  2.3013340E-06
  3.6275053E-04  1.8044167E-03  4.8587920E-04  1.9439615E-03  4.8590066E-04  4.8590066E-04  1.9439615E-03  4.8587920E-04  1.8044167E-03  3.6275053E-04  2.3614080E-06
  3.9401949E-04  1.8899262E-03  5.0317100E-04  2.0129311E-03  5.0318923E-04  5.0318923E-04  2.0129311E-03  5.0317100E-04  1.8899262E-03  3.9401949E-04  2.4195220E-06
  4.2344379E-04  1.9744765E-03  5.2055738E-04  2.0819051E-03  5.2057316E-04  5.2057316E-04  2.0819051E-03  5.2055738E-04  1.9744765E-03  4.2344379E-04  2.4756760E-06
  4.5112948E-04  2.0561225E-03  5.3794924E-04  2.1518528E-03  5.3796277E-04  5.3796277E-04  2.1518528E-03  5.3794924E-04  2.0561225E-03  4.5112948E-04  2.5307520E-06
  4.7754900E-04  2.1358114E-03  5.5543382E-04  2.2217750E-03  5.5544558E-04  5.5544558E-04  2.2217750E-03  5.5543382E-04  2.1358114E-03  4.7754900E-04  2.5839660E-06
  5.0281252E-04  2.2145441E-03  5.7282774E-04  2.2917309E-03  5.7283803E-04  5.7283803E-04  2.2917309E-03  5.7282774E-04  2.2145441E-03  5.0281252E-04  2.6362000E-06
  5.2700529E-04  2.2923037E-03  5.9031456E-04  2.3607330E-03  5.9032358E-04  5.9032358E-04  2.3607330E-03  5.9031456E-04  2.2923037E-03  5.2700529E-04  2.6883360E-06
  5.5052039E-04  2.3690677E-03  6.0770927E-04  2.4306638E-03  6.0771721E-04  6.0771721E-04  2.4306638E-03  6.0770927E-04  2.3690677E-03  5.5052039E-04  2.7404720E-06
  5.7325972E-04  2.4448725E-03  6.2519678E-04  2.5006104E-03  6.2520374E-04  6.2520374E-04  2.5006104E-03  6.2519678E-04  2.4448725E-03  5.7325972E-04  2.7906480E-06
  5.9531884E-04  2.5197357E-03  6.4258747E-04  2.5705720E-03  6.4259364E-04  6.4259364E-04  2.5705720E-03  6.4258747E-04  2.5197357E-03  5.9531884E-04  2.8418040E-06
  6.1699144E-04  2.5945566E-03  6.6007978E-04  2.6405205E-03  6.6008537E-04  6.6008537E-04  2.6405205E-03  6.6007978E-04  2.5945566E-03  6.1699144E-04  2.8919800E-06
  6.3808055E-04  2.6684182E-03  6.7756906E-04  2.7104837E-03  6.7757406E-04  6.7757406E-04  2.7104837E-03  6.7756906E-04  2.6684182E-03  6.3808055E-04  2.9421560E-06
  6.5878442E-04  2.7413127E-03  6.9496318E-04  2.7794810E-03  6.9496759E-04  6.9496759E-04  2.7794810E-03  6.9496318E-04  2.7413127E-03  6.5878442E-04  2.9913520E-06
  0.0000000E+00 -4.6287249E-04  3.0367006E-04  1.2173062E-03  3.0428282E-04  3.0428282E-04  1.2173062E-03  3.0367006E-04 -4.6287249E-04  0.0000000E+00  1.4244300E-06
  0.0000000E+00 -1.9589532E-04  2.9970286E-04  1.2012430E-03  3.0016827E-04  3.0016827E-04  1.2012430E-03  2.9970286E-04 -1.9589532E-04  0.0000000E+00  1.3237300E-06
  0.0000000E+00  2.2984585E-05  2.9953215E-04  1.1995807E-03  2.9989486E-04  2.9989486E-04  1.1995807E-03  2.9953215E-04  2.2984585E-05  0.0000000E+00  1.3096700E-06
  0.0000000E+00  2.0577703E-04  3.0201592E-04  1.2094070E-03  3.0230473E-04  3.0230473E-04  1.2094070E-03  3.0201592E-04  2.0577703E-04  0.0000000E+00  1.3316150E-06
  0.0000000E+00  3.6534140E-04  3.0648957E-04  1.2268920E-03  3.0672241E-04  3.0672241E-04  1.2268920E-03  3.0648957E-04  3.6534140E-04  0.0000000E+00  1.3705650E-06
  0.0000000E+00  5.0843734E-04  3.1257166E-04  1.2510551E-03  3.1276109E-04  3.1276109E-04  1.2510551E-03  3.1257166E-04  5.0843734E-04  0.0000000E+00  1.4161650E-06
  0.0000000E+00  6.3053115E-04  3.1960422E-04  1.2790639E-03  3.1976126E-04  3.1976126E-04  1.2790639E-03  3.1960422E-04  6.3053115E-04  0.0000000E+00  1.4618600E-06
  0.0000000E+00  7.4420217E-04  3.2767884E-04  1.3108715E-03  3.2780975E-04  3.2780975E-04  1.3108715E-03  3.2767884E-04  7.4420217E-04  0.0000000E+00  1.5094550E-06
  0.0000000E+00  7.4452298E-04  3.2770354E-04  1.3109679E-03  3.2783436E-04  3.2783436E-04  1.3109679E-03  3.2770354E-04  7.4452298E-04  0.0000000E+00  1.5095500E-06
 -3.7848285E-05  8.9441930E-04  3.4140292E-04  1.3661890E-03  3.4150562E-04  3.4150562E-04  1.3661890E-03  3.4140292E-04  8.9441930E-04 -3.7848285E-05  1.6415050E-06
  3.5105540E-05  1.0325555E-03  3.5644789E-04  1.4262941E-03  3.5652864E-04  3.5652864E-04  1.4262941E-03  3.5644789E-04  1.0325555E-03  3.5105540E-05  1.7608250E-06
  9.9243745E-05  1.1605675E-03  3.7234661E-04  1.4892927E-03  3.7241073E-04  3.7241073E-04  1.4892927E-03  3.7234661E-04  1.1605675E-03  9.9243745E-05  1.8654200E-06
  1.5403043E-04  1.2753979E-03  3.8834470E-04  1.5541312E-03  3.8839658E-04  3.8839658E-04  1.5541312E-03  3.8834470E-04  1.2753979E-03  1.5403043E-04  1.9550050E-06
  2.0206832E-04  1.3808636E-03  4.0462647E-04  1.6181305E-03  4.0466884E-04  4.0466884E-04  1.6181305E-03  4.0462647E-04  1.3808636E-03  2.0206832E-04  2.0331900E-06
  2.4466632E-04  1.4788230E-03  4.2091203E-04  1.6839803E-03  4.2094709E-04  4.2094709E-04  1.6839803E-03  4.2091203E-04  1.4788230E-03  2.4466632E-04  2.1038700E-06
  2.8379816E-04  1.5730273E-03  4.3757893E-04  1.7507989E-03  4.3760809E-04  4.3760809E-04  1.7507989E-03  4.3757893E-04  1.5730273E-03  2.8379816E-04  2.1697050E-06
  3.1908248E-04  1.6625124E-03  4.5424098E-04  1.8167040E-03  4.5426549E-04  4.5426549E-04  1.8167040E-03  4.5424098E-04  1.6625124E-03  3.1908248E-04  2.2308850E-06
  3.5164592E-04  1.7491794E-03  4.7100534E-04  1.8844525E-03  4.7102615E-04  4.7102615E-04  1.8844525E-03  4.7100534E-04  1.7491794E-03  3.5164592E-04  2.2891200E-06
  3.8195766E-04  1.8320713E-03  4.8776781E-04  1.9513107E-03  4.8778548E-04  4.8778548E-04  1.9513107E-03  4.8776781E-04  1.8320713E-03  3.8195766E-04  2.3454550E-06
  4.1048122E-04  1.9140333E-03  5.0462195E-04  2.0181733E-03  5.0463724E-04  5.0463724E-04  2.0181733E-03  5.0462195E-04  1.9140333E-03  4.1048122E-04  2.3998900E-06
  4.3731939E-04  1.9931800E-03  5.2148141E-04  2.0859798E-03  5.2149452E-04  5.2149452E-04  2.0859798E-03  5.2148141E-04  1.9931800E-03  4.3731939E-04  2.4532800E-06
  4.6293015E-04  2.0704294E-03  5.3843074E-04  2.1537614E-03  5.3844214E-04  5.3844214E-04  2.1537614E-03  5.3843074E-04  2.0704294E-03  4.6293015E-04  2.5048650E-06
  4.8742030E-04  2.1467520E-03  5.5529220E-04  2.2215759E-03  5.5530217E-04  5.5530217E-04  2.2215759E-03  5.5529220E-04  2.1467520E-03  4.8742030E-04  2.5555000E-06
  5.1087248E-04  2.2221311E-03  5.7224371E-04  2.2884656E-03  5.7225245E-04  5.7225245E-04  2.2884656E-03  5.7224371E-04  2.2221311E-03  5.1087248E-04  2.6060400E-06
  5.3366772E-04  2.2965452E-03  5.8910592E-04  2.3562557E-03  5.8911362E-04  5.8911362E-04  2.3562557E-03  5.8910592E-04  2.2965452E-03  5.3366772E-04  2.6565800E-06
  5.5571095E-04  2.3700295E-03  6.0605811E-04  2.4240611E-03  6.0606485E-04  6.0606485E-04  2.4240611E-03  6.0605811E-04  2.3700295E-03  5.5571095E-04  2.7052200E-06
  5.7709479E-04  2.4426010E-03  6.2291642E-04  2.4918811E-03  6.2292241E-04  6.2292241E-04  2.4918811E-03  6.2291642E-04  2.4426010E-03  5.7709479E-04  2.7548100E-06
  5.9810395E-04  2.5151314E-03  6.3987326E-04  2.5596883E-03  6.3987867E-04  6.3987867E-04  2.5596883E-03  6.3987326E-04  2.5151314E-03  5.9810395E-04  2.8034500E-06
  6.1854747E-04  2.5867319E-03  6.5682715E-04  2.6275097E-03  6.5683199E-04  6.5683199E-04  2.6275097E-03  6.5682715E-04  2.5867319E-03  6.1854747E-04  2.8520900E-06
  6.3861755E-04  2.6573950E-03  6.7368880E-04  2.6943948E-03  6.7369307E-04  6.7369307E-04  2.6943948E-03  6.7368880E-04  2.6573950E-03  6.3861755E-04  2.8997800E-06
  0.0000000E+00 -4.3851078E-04  2.8768743E-04  1.1532375E-03  2.8826793E-04  2.8826793E-04  1.1532375E-03  2.8768743E-04 -4.3851078E-04  0.0000000E+00  1.3494600E-06
  0.0000000E+00 -1.8558504E-04  2.8392903E-04  1.1380197E-03  2.8436994E-04  2.8436994E-04  1.1380197E-03  2.8392903E-04 -1.8558504E-04  0.0000000E+00  1.2540600E-06
  0.0000000E+00  2.1774870E-05  2.8376730E-04  1.1364448E-03  2.8411092E-04  2.8411092E-04  1.1364448E-03  2.8376730E-04  2.1774870E-05  0.0000000E+00  1.2407400E-06
  0.0000000E+00  1.9494666E-04  2.8612035E-04  1.1457540E-03  2.8639395E-04  2.8639395E-04  1.1457540E-03  2.8612035E-04  1.9494666E-04  0.0000000E+00  1.2615300E-06
  0.0000000E+00  3.4611291E-04  2.9035854E-04  1.1623188E-03  2.9057913E-04  2.9057913E-04  1.1623188E-03  2.9035854E-04  3.4611291E-04  0.0000000E+00  1.2984300E-06
  0.0000000E+00  4.8167748E-04  2.9612052E-04  1.1852101E-03  2.9629998E-04  2.9629998E-04  1.1852101E-03  2.9612052E-04  4.8167748E-04  0.0000000E+00  1.3416300E-06
  0.0000000E+00  5.9734530E-04  3.0278295E-04  1.2117447E-03  3.0293172E-04  3.0293172E-04  1.2117447E-03  3.0278295E-04  5.9734530E-04  0.0000000E+00  1.3849200E-06
  0.0000000E+00  7.0503363E-04  3.1043259E-04  1.2418782E-03  3.1055661E-04  3.1055661E-04  1.2418782E-03  3.1043259E-04  7.0503363E-04  0.0000000E+00  1.4300100E-06
  0.0000000E+00  7.0533756E-04  3.1045599E-04  1.2419696E-03  3.1057992E-04  3.1057992E-04  1.2419696E-03  3.1045599E-04  7.0533756E-04  0.0000000E+00  1.4301000E-06
 -3.5856270E-05  8.4734460E-04  3.2343435E-04  1.2942843E-03  3.2353164E-04  3.2353164E-04  1.2942843E-03  3.2343435E-04  8.4734460E-04 -3.5856270E-05  1.5551100E-06
  3.3257880E-05  9.7821045E-04  3.3768747E-04  1.3512260E-03  3.3776397E-04  3.3776397E-04  1.3512260E-03  3.3768747E-04  9.7821045E-04  3.3257880E-05  1.6681500E-06
  9.4020390E-05  1.0994850E-03  3.5274942E-04  1.4109089E-03  3.5281017E-04  3.5281017E-04  1.4109089E-03  3.5274942E-04  1.0994850E-03  9.4020390E-05  1.7672400E-06
  1.4592357E-04  1.2082717E-03  3.6790551E-04  1.4723348E-03  3.6795465E-04  3.6795465E-04  1.4723348E-03  3.6790551E-04  1.2082717E-03  1.4592357E-04  1.8521100E-06
  1.9143315E-04  1.3081865E-03  3.8333034E-04  1.5329658E-03  3.8337048E-04  3.8337048E-04  1.5329658E-03  3.8333034E-04  1.3081865E-03  1.9143315E-04  1.9261800E-06
  2.3178915E-04  1.4009902E-03  3.9875877E-04  1.5953497E-03  3.9879198E-04  3.9879198E-04  1.5953497E-03  3.9875877E-04  1.4009902E-03  2.3178915E-04  1.9931400E-06
  2.6886141E-04  1.4902364E-03  4.1454846E-04  1.6586516E-03  4.1457609E-04  4.1457609E-04  1.6586516E-03  4.1454846E-04  1.4902364E-03  2.6886141E-04  2.0555100E-06
  3.0228867E-04  1.5750118E-03  4.3033356E-04  1.7210880E-03  4.3035678E-04  4.3035678E-04  1.7210880E-03  4.3033356E-04  1.5750118E-03  3.0228867E-04  2.1134700E-06
  3.3313824E-04  1.6571173E-03  4.4621559E-04  1.7852708E-03  4.4623530E-04  4.4623530E-04  1.7852708E-03  4.4621559E-04  1.6571173E-03  3.3313824E-04  2.1686400E-06
  3.6185463E-04  1.7356465E-03  4.6209582E-04  1.8486102E-03  4.6211256E-04  4.6211256E-04  1.8486102E-03  4.6209582E-04  1.7356465E-03  3.6185463E-04  2.2220100E-06
  3.8887695E-04  1.8132947E-03  4.7806290E-04  1.9119537E-03  4.7807739E-04  4.7807739E-04  1.9119537E-03  4.7806290E-04  1.8132947E-03  3.8887695E-04  2.2735800E-06
  4.1430258E-04  1.8882758E-03  4.9403502E-04  1.9761914E-03  4.9404744E-04  4.9404744E-04  1.9761914E-03  4.9403502E-04  1.8882758E-03  4.1430258E-04  2.3241600E-06
  4.3856541E-04  1.9614595E-03  5.1009228E-04  2.0404056E-03  5.1010308E-04  5.1010308E-04  2.0404056E-03  5.1009228E-04  1.9614595E-03  4.3856541E-04  2.3730300E-06
  4.6176660E-04  2.0337650E-03  5.2606629E-04  2.1046508E-03  5.2607574E-04  5.2607574E-04  2.1046508E-03  5.2606629E-04  2.0337650E-03  4.6176660E-04  2.4210000E-06
  4.8398445E-04  2.1051769E-03  5.4212562E-04  2.1680201E-03  5.4213390E-04  5.4213390E-04  2.1680201E-03  5.4212562E-04  2.1051769E-03  4.8398445E-04  2.4688800E-06
  5.0557995E-04  2.1756744E-03  5.5810035E-04  2.2322423E-03  5.5810764E-04  5.5810764E-04  2.2322423E-03  5.5810035E-04  2.1756744E-03  5.0557995E-04  2.5167600E-06
  5.2646301E-04  2.2452911E-03  5.7416031E-04  2.2964790E-03  5.7416670E-04  5.7416670E-04  2.2964790E-03  5.7416031E-04  2.2452911E-03  5.2646301E-04  2.5628400E-06
  5.4672138E-04  2.3140430E-03  5.9013135E-04  2.3607294E-03  5.9013702E-04  5.9013702E-04  2.3607294E-03  5.9013135E-04  2.3140430E-03  5.4672138E-04  2.6098200E-06
  5.6662479E-04  2.3827560E-03  6.0619572E-04  2.4249678E-03  6.0620085E-04  6.0620085E-04  2.4249678E-03  6.0619572E-04  2.3827560E-03  5.6662479E-04  2.6559000E-06
  5.8599234E-04  2.4505881E-03  6.2225730E-04  2.4892197E-03  6.2226189E-04  6.2226189E-04  2.4892197E-03  6.2225730E-04  2.4505881E-03  5.8599234E-04  2.7019800E-06
  6.0500610E-04  2.5175321E-03  6.3823149E-04  2.5525846E-03  6.3823554E-04  6.3823554E-04  2.5525846E-03  6.3823149E-04  2.5175321E-03  6.0500610E-04  2.7471600E-06
  0.0000000E+00 -3.6542565E-04  2.3973953E-04  9.6103125E-04  2.4022328E-04  2.4022328E-04  9.6103125E-04  2.3973953E-04 -3.6542565E-04  0.0000000E+00  1.1245500E-06
  0.0000000E+00 -1.5465420E-04  2.3660752E-04  9.4834972E-04  2.3697495E-04  2.3697495E-04  9.4834972E-04  2.3660752E-04 -1.5465420E-04  0.0000000E+00  1.0450500E-06
  0.0000000E+00  1.8145725E-05  2.3647275E-04  9.4703737E-04  2.3675910E-04  2.3675910E-04  9.4703737E-04  2.3647275E-04  1.8145725E-05  0.0000000E+00  1.0339500E-06
  0.0000000E+00  1.6245555E-04  2.3843362E-04  9.5479500E-04  2.3866163E-04  2.3866163E-04  9.5479500E-04  2.3843362E-04  1.6245555E-04  0.0000000E+00  1.0512750E-06
  0.0000000E+00  2.8842742E-04  2.4196545E-04  9.6859897E-04  2.4214928E-04  2.4214928E-04  9.6859897E-04  2.4196545E-04  2.8842742E-04  0.0000000E+00  1.0820250E-06
  0.0000000E+00  4.0139790E-04  2.4676710E-04  9.8767508E-04  2.4691665E-04  2.4691665E-04  9.8767508E-04  2.4676710E-04  4.0139790E-04  0.0000000E+00  1.1180250E-06
  0.0000000E+00  4.9778775E-04  2.5231913E-04  1.0097873E-03  2.5244310E-04  2.5244310E-04  1.0097873E-03  2.5231913E-04  4.9778775E-04  0.0000000E+00  1.1541000E-06
  0.0000000E+00  5.8752803E-04  2.5869383E-04  1.0348985E-03  2.5879718E-04  2.5879718E-04  1.0348985E-03  2.5869383E-04  5.8752803E-04  0.0000000E+00  1.1916750E-06
  0.0000000E+00  5.8778130E-04  2.5871332E-04  1.0349746E-03  2.5881660E-04  2.5881660E-04  1.0349746E-03  2.5871332E-04  5.8778130E-04  0.0000000E+00  1.1917500E-06
 -2.9880225E-05  7.0612050E-04  2.6952862E-04  1.0785703E-03  2.6960970E-04  2.6960970E-04  1.0785703E-03  2.6952862E-04  7.0612050E-04 -2.9880225E-05  1.2959250E-06
  2.7714900E-05  8.1517538E-04  2.8140623E-04  1.1260217E-03  2.8146998E-04  2.8146998E-04  1.1260217E-03  2.8140623E-04  8.1517538E-04  2.7714900E-05  1.3901250E-06
  7.8350325E-05  9.1623750E-04  2.9395785E-04  1.1757574E-03  2.9400848E-04  2.9400848E-04  1.1757574E-03  2.9395785E-04  9.1623750E-04  7.8350325E-05  1.4727000E-06
  1.2160297E-04  1.0068931E-03  3.0658792E-04  1.2269457E-03  3.0662888E-04  3.0662888E-04  1.2269457E-03  3.0658792E-04  1.0068931E-03  1.2160297E-04  1.5434250E-06
  1.5952762E-04  1.0901554E-03  3.1944195E-04  1.2774715E-03  3.1947540E-04  3.1947540E-04  1.2774715E-03  3.1944195E-04  1.0901554E-03  1.5952762E-04  1.6051500E-06
  1.9315763E-04  1.1674918E-03  3.3229898E-04  1.3294581E-03  3.3232665E-04  3.3232665E-04  1.3294581E-03  3.3229898E-04  1.1674918E-03  1.9315763E-04  1.6609500E-06
  2.2405118E-04  1.2418636E-03  3.4545705E-04  1.3822097E-03  3.4548007E-04  3.4548007E-04  1.3822097E-03  3.4545705E-04  1.2418636E-03  2.2405118E-04  1.7129250E-06
  2.5190722E-04  1.3125098E-03  3.5861130E-04  1.4342400E-03  3.5863065E-04  3.5863065E-04  1.4342400E-03  3.5861130E-04  1.3125098E-03  2.5190722E-04  1.7612250E-06
  2.7761520E-04  1.3809311E-03  3.7184633E-04  1.4877256E-03  3.7186275E-04  3.7186275E-04  1.4877256E-03  3.7184633E-04  1.3809311E-03  2.7761520E-04  1.8072000E-06
  3.0154553E-04  1.4463721E-03  3.8507985E-04  1.5405085E-03  3.8509380E-04  3.8509380E-04  1.5405085E-03  3.8507985E-04  1.4463721E-03  3.0154553E-04  1.8516750E-06
  3.2406412E-04  1.5110789E-03  3.9838575E-04  1.5932947E-03  3.9839782E-04  3.9839782E-04  1.5932947E-03  3.9838575E-04  1.5110789E-03  3.2406412E-04  1.8946500E-06
  3.4525215E-04  1.5735632E-03  4.1169585E-04  1.6468261E-03  4.1170620E-04  4.1170620E-04  1.6468261E-03  4.1169585E-04  1.5735632E-03  3.4525215E-04  1.9368000E-06
  3.6547118E-04  1.6345495E-03  4.2507690E-04  1.7003380E-03  4.2508590E-04  4.2508590E-04  1.7003380E-03  4.2507690E-04  1.6345495E-03  3.6547118E-04  1.9775250E-06
  3.8480550E-04  1.6948042E-03  4.3838858E-04  1.7538757E-03  4.3839645E-04  4.3839645E-04  1.7538757E-03  4.3838858E-04  1.6948042E-03  3.8480550E-04  2.0175000E-06
  4.0332038E-04  1.7543141E-03  4.5177135E-04  1.8066834E-03  4.5177825E-04  4.5177825E-04  1.8066834E-03  4.5177135E-04  1.7543141E-03  4.0332038E-04  2.0574000E-06
  4.2131663E-04  1.8130620E-03  4.6508362E-04  1.8602019E-03  4.6508970E-04  4.6508970E-04  1.8602019E-03  4.6508362E-04  1.8130620E-03  4.2131663E-04  2.0973000E-06
  4.3871918E-04  1.8710759E-03  4.7846693E-04  1.9137325E-03  4.7847225E-04  4.7847225E-04  1.9137325E-03  4.7846693E-04  1.8710759E-03  4.3871918E-04  2.1357000E-06
  4.5560115E-04  1.9283692E-03  4.9177613E-04  1.9672745E-03  4.9178085E-04  4.9178085E-04  1.9672745E-03  4.9177613E-04  1.9283692E-03  4.5560115E-04  2.1748500E-06
  4.7218732E-04  1.9856300E-03  5.0516310E-04  2.0208065E-03  5.0516737E-04  5.0516737E-04  2.0208065E-03  5.0516310E-04  1.9856300E-03  4.7218732E-04  2.2132500E-06
  4.8832695E-04  2.0421568E-03  5.1854775E-04  2.0743498E-03  5.1855157E-04  5.1855157E-04  2.0743498E-03  5.1854775E-04  2.0421568E-03  4.8832695E-04  2.2516500E-06
  5.0417175E-04  2.0979434E-03  5.3185958E-04  2.1271538E-03  5.3186295E-04  5.3186295E-04  2.1271538E-03  5.3185958E-04  2.0979434E-03  5.0417175E-04  2.2893000E-06
  0.0000000E+00 -2.4361710E-04  1.5982635E-04  6.4068750E-04  1.6014885E-04  1.6014885E-04  6.4068750E-04  1.5982635E-04 -2.4361710E-04  0.0000000E+00  7.4970000E-07
  0.0000000E+00 -1.0310280E-04  1.5773835E-04  6.3223315E-04  1.5798330E-04  1.5798330E-04  6.3223315E-04  1.5773835E-04 -1.0310280E-04  0.0000000E+00  6.9670000E-07
  0.0000000E+00  1.2097150E-05  1.5764850E-04  6.3135825E-04  1.5783940E-04  1.5783940E-04  6.3135825E-04  1.5764850E-04  1.2097150E-05  0.0000000E+00  6.8930000E-07
  0.0000000E+00  1.0830370E-04  1.5895575E-04  6.3653000E-04  1.5910775E-04  1.5910775E-04  6.3653000E-04  1.5895575E-04  1.0830370E-04  0.0000000E+00  7.0085000E-07
  0.0000000E+00  1.9228495E-04  1.6131030E-04  6.4573265E-04  1.6143285E-04  1.6143285E-04  6.4573265E-04  1.6131030E-04  1.9228495E-04  0.0000000E+00  7.2135000E-07
  0.0000000E+00  2.6759860E-04  1.6451140E-04  6.5845005E-04  1.6461110E-04  1.6461110E-04  6.5845005E-04  1.6451140E-04  2.6759860E-04  0.0000000E+00  7.4535000E-07
  0.0000000E+00  3.3185850E-04  1.6821275E-04  6.7319150E-04  1.6829540E-04  1.6829540E-04  6.7319150E-04  1.6821275E-04  3.3185850E-04  0.0000000E+00  7.6940000E-07
  0.0000000E+00  3.9168535E-04  1.7246255E-04  6.8993235E-04  1.7253145E-04  1.7253145E-04  6.8993235E-04  1.7246255E-04  3.9168535E-04  0.0000000E+00  7.9445000E-07
  0.0000000E+00  3.9185420E-04  1.7247555E-04  6.8998310E-04  1.7254440E-04  1.7254440E-04  6.8998310E-04  1.7247555E-04  3.9185420E-04  0.0000000E+00  7.9450000E-07
 -1.9920150E-05  4.7074700E-04  1.7968575E-04  7.1904685E-04  1.7973980E-04  1.7973980E-04  7.1904685E-04  1.7968575E-04  4.7074700E-04 -1.9920150E-05  8.6395000E-07
  1.8476600E-05  5.4345025E-04  1.8760415E-04  7.5068110E-04  1.8764665E-04  1.8764665E-04  7.5068110E-04  1.8760415E-04  5.4345025E-04  1.8476600E-05  9.2675000E-07
  5.2233550E-05  6.1082500E-04  1.9597190E-04  7.8383825E-04  1.9600565E-04  1.9600565E-04  7.8383825E-04  1.9597190E-04  6.1082500E-04  5.2233550E-05  9.8180000E-07
  8.1068650E-05  6.7126205E-04  2.0439195E-04  8.1796380E-04  2.0441925E-04  2.0441925E-04  8.1796380E-04  2.0439195E-04  6.7126205E-04  8.1068650E-05  1.0289500E-06
  1.0635175E-04  7.2677030E-04  2.1296130E-04  8.5164765E-04  2.1298360E-04  2.1298360E-04  8.5164765E-04  2.1296130E-04  7.2677030E-04  1.0635175E-04  1.0701000E-06
  1.2877175E-04  7.7832790E-04  2.2153265E-04  8.8630540E-04  2.2155110E-04  2.2155110E-04  8.8630540E-04  2.2153265E-04  7.7832790E-04  1.2877175E-04  1.1073000E-06
  1.4936745E-04  8.2790910E-04  2.3030470E-04  9.2147310E-04  2.3032005E-04  2.3032005E-04  9.2147310E-04  2.3030470E-04  8.2790910E-04  1.4936745E-04  1.1419500E-06
  1.6793815E-04  8.7500655E-04  2.3907420E-04  9.5616000E-04  2.3908710E-04  2.3908710E-04  9.5616000E-04  2.3907420E-04  8.7500655E-04  1.6793815E-04  1.1741500E-06
  1.8507680E-04  9.2062075E-04  2.4789755E-04  9.9181710E-04  2.4790850E-04  2.4790850E-04  9.9181710E-04  2.4789755E-04  9.2062075E-04  1.8507680E-04  1.2048000E-06
  2.0103035E-04  9.6424805E-04  2.5671990E-04  1.0270056E-03  2.5672920E-04  2.5672920E-04  1.0270056E-03  2.5671990E-04  9.6424805E-04  2.0103035E-04  1.2344500E-06
  2.1604275E-04  1.0073860E-03  2.6559050E-04  1.0621965E-03  2.6559855E-04  2.6559855E-04  1.0621965E-03  2.6559050E-04  1.0073860E-03  2.1604275E-04  1.2631000E-06
  2.3016810E-04  1.0490421E-03  2.7446390E-04  1.0978841E-03  2.7447080E-04  2.7447080E-04  1.0978841E-03  2.7446390E-04  1.0490421E-03  2.3016810E-04  1.2912000E-06
  2.4364745E-04  1.0896997E-03  2.8338460E-04  1.1335587E-03  2.8339060E-04  2.8339060E-04  1.1335587E-03  2.8338460E-04  1.0896997E-03  2.4364745E-04  1.3183500E-06
  2.5653700E-04  1.1298695E-03  2.9225905E-04  1.1692505E-03  2.9226430E-04  2.9226430E-04  1.1692505E-03  2.9225905E-04  1.1298695E-03  2.5653700E-04  1.3450000E-06
  2.6888025E-04  1.1695427E-03  3.0118090E-04  1.2044556E-03  3.0118550E-04  3.0118550E-04  1.2044556E-03  3.0118090E-04  1.1695427E-03  2.6888025E-04  1.3716000E-06
  2.8087775E-04  1.2087080E-03  3.1005575E-04  1.2401346E-03  3.1005980E-04  3.1005980E-04  1.2401346E-03  3.1005575E-04  1.2087080E-03  2.8087775E-04  1.3982000E-06
  2.9247945E-04  1.2473840E-03  3.1897795E-04  1.2758216E-03  3.1898150E-04  3.1898150E-04  1.2758216E-03  3.1897795E-04  1.2473840E-03  2.9247945E-04  1.4238000E-06
  3.0373410E-04  1.2855794E-03  3.2785075E-04  1.3115164E-03  3.2785390E-04  3.2785390E-04  1.3115164E-03  3.2785075E-04  1.2855794E-03  3.0373410E-04  1.4499000E-06
  3.1479155E-04  1.3237533E-03  3.3677540E-04  1.3472043E-03  3.3677825E-04  3.3677825E-04  1.3472043E-03  3.3677540E-04  1.3237533E-03  3.1479155E-04  1.4755000E-06
  3.2555130E-04  1.3614378E-03  3.4569850E-04  1.3828999E-03  3.4570105E-04  3.4570105E-04  1.3828999E-03  3.4569850E-04  1.3614378E-03  3.2555130E-04  1.5011000E-06
  3.3611450E-04  1.3986289E-03  3.5457305E-04  1.4181026E-03  3.5457530E-04  3.5457530E-04  1.4181026E-03  3.5457305E-04  1.3986289E-03  3.3611450E-04  1.5262000E-06
  0.0000000E+00 -9.7446840E-05  6.3930540E-05  2.5627500E-04  6.4059540E-05  6.4059540E-05  2.5627500E-04  6.3930540E-05 -9.7446840E-05  0.0000000E+00  2.9988000E-07
  0.0000000E+00 -4.1241120E-05  6.3095340E-05  2.5289326E-04  6.3193320E-05  6.3193320E-05  2.5289326E-04  6.3095340E-05 -4.1241120E-05  0.0000000E+00  2.7868000E-07
  0.0000000E+00  4.8388600E-06  6.3059400E-05  2.5254330E-04  6.3135760E-05  6.3135760E-05  2.5254330E-04  6.3059400E-05  4.8388600E-06  0.0000000E+00  2.7572000E-07
  0.0000000E+00  4.3321480E-05  6.3582300E-05  2.5461200E-04  6.3643100E-05  6.3643100E-05  2.5461200E-04  6.3582300E-05  4.3321480E-05  0.0000000E+00  2.8034000E-07
  0.0000000E+00  7.6913980E-05  6.4524120E-05  2.5829306E-04  6.4573140E-05  6.4573140E-05  2.5829306E-04  6.4524120E-05  7.6913980E-05  0.0000000E+00  2.8854000E-07
  0.0000000E+00  1.0703944E-04  6.5804560E-05  2.6338002E-04  6.5844440E-05  6.5844440E-05  2.6338002E-04  6.5804560E-05  1.0703944E-04  0.0000000E+00  2.9814000E-07
  0.0000000E+00  1.3274340E-04  6.7285100E-05  2.6927660E-04  6.7318160E-05  6.7318160E-05  2.6927660E-04  6.7285100E-05  1.3274340E-04  0.0000000E+00  3.0776000E-07
  0.0000000E+00  1.5667414E-04  6.8985020E-05  2.7597294E-04  6.9012580E-05  6.9012580E-05  2.7597294E-04  6.8985020E-05  1.5667414E-04  0.0000000E+00  3.1778000E-07
  0.0000000E+00  1.5674168E-04  6.8990220E-05  2.7599324E-04  6.9017760E-05  6.9017760E-05  2.7599324E-04  6.8990220E-05  1.5674168E-04  0.0000000E+00  3.1780000E-07
 -7.9680600E-06  1.8829880E-04  7.1874300E-05  2.8761874E-04  7.1895920E-05  7.1895920E-05  2.8761874E-04  7.1874300E-05  1.8829880E-04 -7.9680600E-06  3.4558000E-07
  7.3906400E-06  2.1738010E-04  7.5041660E-05  3.0027244E-04  7.5058660E-05  7.5058660E-05  3.0027244E-04  7.5041660E-05  2.1738010E-04  7.3906400E-06  3.7070000E-07
  2.0893420E-05  2.4433000E-04  7.8388760E-05  3.1353530E-04  7.8402260E-05  7.8402260E-05  3.1353530E-04  7.8388760E-05  2.4433000E-04  2.0893420E-05  3.9272000E-07
  3.2427460E-05  2.6850482E-04  8.1756780E-05  3.2718552E-04  8.1767700E-05  8.1767700E-05  3.2718552E-04  8.1756780E-05  2.6850482E-04  3.2427460E-05  4.1158000E-07
  4.2540700E-05  2.9070812E-04  8.5184520E-05  3.4065906E-04  8.5193440E-05  8.5193440E-05  3.4065906E-04  8.5184520E-05  2.9070812E-04  4.2540700E-05  4.2804000E-07
  5.1508700E-05  3.1133116E-04  8.8613060E-05  3.5452216E-04  8.8620440E-05  8.8620440E-05  3.5452216E-04  8.8613060E-05  3.1133116E-04  5.1508700E-05  4.4292000E-07
  5.9746980E-05  3.3116364E-04  9.2121880E-05  3.6858924E-04  9.2128020E-05  9.2128020E-05  3.6858924E-04  9.2121880E-05  3.3116364E-04  5.9746980E-05  4.5678000E-07
  6.7175260E-05  3.5000262E-04  9.5629680E-05  3.8246400E-04  9.5634840E-05  9.5634840E-05  3.8246400E-04  9.5629680E-05  3.5000262E-04  6.7175260E-05  4.6966000E-07
  7.4030720E-05  3.6824830E-04  9.9159020E-05  3.9672684E-04  9.9163400E-05  9.9163400E-05  3.9672684E-04  9.9159020E-05  3.6824830E-04  7.4030720E-05  4.8192000E-07
  8.0412140E-05  3.8569922E-04  1.0268796E-04  4.1080226E-04  1.0269168E-04  1.0269168E-04  4.1080226E-04  1.0268796E-04  3.8569922E-04  8.0412140E-05  4.9378000E-07
  8.6417100E-05  4.0295438E-04  1.0623620E-04  4.2487860E-04  1.0623942E-04  1.0623942E-04  4.2487860E-04  1.0623620E-04  4.0295438E-04  8.6417100E-05  5.0524000E-07
  9.2067240E-05  4.1961684E-04  1.0978556E-04  4.3915364E-04  1.0978832E-04  1.0978832E-04  4.3915364E-04  1.0978556E-04  4.1961684E-04  9.2067240E-05  5.1648000E-07
  9.7458980E-05  4.3587988E-04  1.1335384E-04  4.5342346E-04  1.1335624E-04  1.1335624E-04  4.5342346E-04  1.1335384E-04  4.3587988E-04  9.7458980E-05  5.2734000E-07
  1.0261480E-04  4.5194778E-04  1.1690362E-04  4.6770018E-04  1.1690572E-04  1.1690572E-04  4.6770018E-04  1.1690362E-04  4.5194778E-04  1.0261480E-04  5.3800000E-07
  1.0755210E-04  4.6781708E-04  1.2047236E-04  4.8178224E-04  1.2047420E-04  1.2047420E-04  4.8178224E-04  1.2047236E-04  4.6781708E-04  1.0755210E-04  5.4864000E-07
  1.1235110E-04  4.8348320E-04  1.2402230E-04  4.9605384E-04  1.2402392E-04  1.2402392E-04  4.9605384E-04  1.2402230E-04  4.8348320E-04  1.1235110E-04  5.5928000E-07
  1.1699178E-04  4.9895358E-04  1.2759118E-04  5.1032866E-04  1.2759260E-04  1.2759260E-04  5.1032866E-04  1.2759118E-04  4.9895358E-04  1.1699178E-04  5.6952000E-07
  1.2149364E-04  5.1423178E-04  1.3114030E-04  5.2460654E-04  1.3114156E-04  1.3114156E-04  5.2460654E-04  1.3114030E-04  5.1423178E-04  1.2149364E-04  5.7996000E-07
  1.2591662E-04  5.2950134E-04  1.3471016E-04  5.3888174E-04  1.3471130E-04  1.3471130E-04  5.3888174E-04  1.3471016E-04  5.2950134E-04  1.2591662E-04  5.9020000E-07
  1.3022052E-04  5.4457514E-04  1.3827940E-04  5.5315994E-04  1.3828042E-04  1.3828042E-04  5.5315994E-04  1.3827940E-04  5.4457514E-04  1.3022052E-04  6.0044000E-07
  1.3444580E-04  5.5945158E-04  1.4182922E-04  5.6724102E-04  1.4183012E-04  1.4183012E-04  5.6724102E-04  1.4182922E-04  5.5945158E-04  1.3444580E-04  6.1048000E-07
  0.0000000E+00 -9.7446840E-06  6.3930540E-06  2.5627500E-05  6.4059540E-06  6.4059540E-06  2.5627500E-05  6.3930540E-06 -9.7446840E-06  0.0000000E+00  2.9988000E-08
  0.0000000E+00 -4.1241120E-06  6.3095340E-06  2.5289326E-05  6.3193320E-06  6.3193320E-06  2.5289326E-05  6.3095340E-06 -4.1241120E-06  0.0000000E+00  2.7868000E-08
  0.0000000E+00  4.8388600E-07  6.3059400E-06  2.5254330E-05  6.3135760E-06  6.3135760E-06  2.5254330E-05  6.3059400E-06  4.8388600E-07  0.0000000E+00  2.7572000E-08
  0.0000000E+00  4.3321480E-06  6.3582300E-06  2.5461200E-05  6.3643100E-06  6.3643100E-06  2.5461200E-05  6.3582300E-06  4.3321480E-06  0.0000000E+00  2.8034000E-08
  0.0000000E+00  7.6913980E-06  6.4524120E-06  2.5829306E-05  6.4573140E-06  6.4573140E-06  2.5829306E-05  6.4524120E-06  7.6913980E-06  0.0000000E+00  2.8854000E-08
  0.0000000E+00  1.0703944E-05  6.5804560E-06  2.6338002E-05  6.5844440E-06  6.5844440E-06  2.6338002E-05  6.5804560E-06  1.0703944E-05  0.0000000E+00  2.9814000E-08
  0.0000000E+00  1.3274340E-05  6.7285100E-06  2.6927660E-05  6.7318160E-06  6.7318160E-06  2.6927660E-05  6.7285100E-06  1.3274340E-05  0.0000000E+00  3.0776000E-08
  0.0000000E+00  1.5667414E-05  6.8985020E-06  2.7597294E-05  6.9012580E-06  6.9012580E-06  2.7597294E-05  6.8985020E-06  1.5667414E-05  0.0000000E+00  3.1778000E-08
  0.0000000E+00  1.5674168E-05  6.8990220E-06  2.7599324E-05  6.9017760E-06  6.9017760E-06  2.7599324E-05  6.8990220E-06  1.5674168E-05  0.0000000E+00  3.1780000E-08
 -7.9680600E-07  1.8829880E-05  7.1874300E-06  2.8761874E-05  7.1895920E-06  7.1895920E-06  2.8761874E-05  7.1874300E-06  1.8829880E-05 -7.9680600E-07  3.4558000E-08
  7.3906400E-07  2.1738010E-05  7.5041660E-06  3.0027244E-05  7.5058660E-06  7.5058660E-06  3.0027244E-05  7.5041660E-06  2.1738010E-05  7.3906400E-07  3.7070000E-08
  2.0893420E-06  2.4433000E-05  7.8388760E-06  3.1353530E-05  7.8402260E-06  7.8402260E-06  3.1353530E-05  7.8388760E-06  2.4433000E-05  2.0893420E-06  3.9272000E-08
  3.2427460E-06  2.6850482E-05  8.1756780E-06  3.2718552E-05  8.1767700E-06  8.1767700E-06  3.2718552E-05  8.1756780E-06  2.6850482E-05  3.2427460E-06  4.1158000E-08
  4.2540700E-06  2.9070812E-05  8.5184520E-06  3.4065906E-05  8.5193440E-06  8.5193440E-06  3.4065906E-05  8.5184520E-06  2.9070812E-05  4.2540700E-06  4.2804000E-08
  5.1508700E-06  3.1133116E-05  8.8613060E-06  3.5452216E-05  8.8620440E-06  8.8620440E-06  3.5452216E-05  8.8613060E-06  3.1133116E-05  5.1508700E-06  4.4292000E-08
  5.9746980E-06  3.3116364E-05  9.2121880E-06  3.6858924E-05  9.2128020E-06  9.2128020E-06  3.6858924E-05  9.2121880E-06  3.3116364E-05  5.9746980E-06  4.5678000E-08
  6.7175260E-06  3.5000262E-05  9.5629680E-06  3.8246400E-05  9.5634840E-06  9.5634840E-06  3.8246400E-05  9.5629680E-06  3.5000262E-05  6.7175260E-06  4.6966000E-08
  7.4030720E-06  3.6824830E-05  9.9159020E-06  3.9672684E-05  9.9163400E-06  9.9163400E-06  3.9672684E-05  9.9159020E-06  3.6824830E-05  7.4030720E-06  4.8192000E-08
  8.0412140E-06  3.8569922E-05  1.0268796E-05  4.1080226E-05  1.0269168E-05  1.0269168E-05  4.1080226E-05  1.0268796E-05  3.8569922E-05  8.0412140E-06  4.9378000E-08
  8.6417100E-06  4.0295438E-05  1.0623620E-05  4.2487860E-05  1.0623942E-05  1.0623942E-05  4.2487860E-05  1.0623620E-05  4.0295438E-05  8.6417100E-06  5.0524000E-08
  9.2067240E-06  4.1961684E-05  1.0978556E-05  4.3915364E-05  1.0978832E-05  1.0978832E-05  4.3915364E-05  1.0978556E-05  4.1961684E-05  9.2067240E-06  5.1648000E-08
  9.7458980E-06  4.3587988E-05  1.1335384E-05  4.5342346E-05  1.1335624E-05  1.1335624E-05  4.5342346E-05  1.1335384E-05  4.3587988E-05  9.7458980E-06  5.2734000E-08
  1.0261480E-05  4.5194778E-05  1.1690362E-05  4.6770018E-05  1.1690572E-05  1.1690572E-05  4.6770018E-05  1.1690362E-05  4.5194778E-05  1.0261480E-05  5.3800000E-08
  1.0755210E-05  4.6781708E-05  1.2047236E-05  4.8178224E-05  1.2047420E-05  1.2047420E-05  4.8178224E-05  1.2047236E-05  4.6781708E-05  1.0755210E-05  5.4864000E-08
  1.1235110E-05  4.8348320E-05  1.2402230E-05  4.9605384E-05  1.2402392E-05  1.2402392E-05  4.9605384E-05  1.2402230E-05  4.8348320E-05  1.1235110E-05  5.5928000E-08
  1.1699178E-05  4.9895358E-05  1.2759118E-05  5.1032866E-05  1.2759260E-05  1.2759260E-05  5.1032866E-05  1.2759118E-05  4.9895358E-05  1.1699178E-05  5.6952000E-08
  1.2149364E-05  5.1423178E-05  1.3114030E-05  5.2460654E-05  1.3114156E-05  1.3114156E-05  5.2460654E-05  1.3114030E-05  5.1423178E-05  1.2149364E-05  5.7996000E-08
  1.2591662E-05  5.2950134E-05  1.3471016E-05  5.3888174E-05  1.3471130E-05  1.3471130E-05  5.3888174E-05  1.3471016E-05  5.2950134E-05  1.2591662E-05  5.9020000E-08
  1.3022052E-05  5.4457514E-05  1.3827940E-05  5.5315994E-05  1.3828042E-05  1.3828042E-05  5.5315994E-05  1.3827940E-05  5.4457514E-05  1.3022052E-05  6.0044000E-08
  1.3444580E-05  5.5945158E-05  1.4182922E-05  5.6724102E-05  1.4183012E-05  1.4183012E-05  5.6724102E-05  1.4182922E-05  5.5945158E-05  1.3444580E-05  6.1048000E-08
  0.0000000E+00 -4.8723420E-07  3.1965270E-07  1.2813750E-06  3.2029770E-07  3.2029770E-07  1.2813750E-06  3.1965270E-07 -4.8723420E-07  0.0000000E+00  1.4994000E-09
  0.0000000E+00 -2.0620560E-07  3.1547670E-07  1.2644663E-06  3.1596660E-07  3.1596660E-07  1.2644663E-06  3.1547670E-07 -2.0620560E-07  0.0000000E+00  1.3934000E-09
  0.0000000E+00  2.4194300E-08  3.1529700E-07  1.2627165E-06  3.1567880E-07  3.1567880E-07  1.2627165E-06  3.1529700E-07  2.4194300E-08  0.0000000E+00  1.3786000E-09
  0.0000000E+00  2.1660740E-07  3.1791150E-07  1.2730600E-06  3.1821550E-07  3.1821550E-07  1.2730600E-06  3.1791150E-07  2.1660740E-07  0.0000000E+00  1.4017000E-09
  0.0000000E+00  3.8456990E-07  3.2262060E-07  1.2914653E-06  3.2286570E-07  3.2286570E-07  1.2914653E-06  3.2262060E-07  3.8456990E-07  0.0000000E+00  1.4427000E-09
  0.0000000E+00  5.3519720E-07  3.2902280E-07  1.3169001E-06  3.2922220E-07  3.2922220E-07  1.3169001E-06  3.2902280E-07  5.3519720E-07  0.0000000E+00  1.4907000E-09
  0.0000000E+00  6.6371700E-07  3.3642550E-07  1.3463830E-06  3.3659080E-07  3.3659080E-07  1.3463830E-06  3.3642550E-07  6.6371700E-07  0.0000000E+00  1.5388000E-09
  0.0000000E+00  7.8337070E-07  3.4492510E-07  1.3798647E-06  3.4506290E-07  3.4506290E-07  1.3798647E-06  3.4492510E-07  7.8337070E-07  0.0000000E+00  1.5889000E-09
  0.0000000E+00  7.8370840E-07  3.4495110E-07  1.3799662E-06  3.4508880E-07  3.4508880E-07  1.3799662E-06  3.4495110E-07  7.8370840E-07  0.0000000E+00  1.5890000E-09
 -3.9840300E-08  9.4149400E-07  3.5937150E-07  1.4380937E-06  3.5947960E-07  3.5947960E-07  1.4380937E-06  3.5937150E-07  9.4149400E-07 -3.9840300E-08  1.7279000E-09
  3.6953200E-08  1.0869005E-06  3.7520830E-07  1.5013622E-06  3.7529330E-07  3.7529330E-07  1.5013622E-06  3.7520830E-07  1.0869005E-06  3.6953200E-08  1.8535000E-09
  1.0446710E-07  1.2216500E-06  3.9194380E-07  1.5676765E-06  3.9201130E-07  3.9201130E-07  1.5676765E-06  3.9194380E-07  1.2216500E-06  1.0446710E-07  1.9636000E-09
  1.6213730E-07  1.3425241E-06  4.0878390E-07  1.6359276E-06  4.0883850E-07  4.0883850E-07  1.6359276E-06  4.0878390E-07  1.3425241E-06  1.6213730E-07  2.0579000E-09
  2.1270350E-07  1.4535406E-06  4.2592260E-07  1.7032953E-06  4.2596720E-07  4.2596720E-07  1.7032953E-06  4.2592260E-07  1.4535406E-06  2.1270350E-07  2.1402000E-09
  2.5754350E-07  1.5566558E-06  4.4306530E-07  1.7726108E-06  4.4310220E-07  4.4310220E-07  1.7726108E-06  4.4306530E-07  1.5566558E-06  2.5754350E-07  2.2146000E-09
  2.9873490E-07  1.6558182E-06  4.6060940E-07  1.8429462E-06  4.6064010E-07  4.6064010E-07  1.8429462E-06  4.6060940E-07  1.6558182E-06  2.9873490E-07  2.2839000E-09
  3.3587630E-07  1.7500131E-06  4.7814840E-07  1.9123200E-06  4.7817420E-07  4.7817420E-07  1.9123200E-06  4.7814840E-07  1.7500131E-06  3.3587630E-07  2.3483000E-09
  3.7015360E-07  1.8412415E-06  4.9579510E-07  1.9836342E-06  4.9581700E-07  4.9581700E-07  1.9836342E-06  4.9579510E-07  1.8412415E-06  3.7015360E-07  2.4096000E-09
  4.0206070E-07  1.9284961E-06  5.1343980E-07  2.0540113E-06  5.1345840E-07  5.1345840E-07  2.0540113E-06  5.1343980E-07  1.9284961E-06  4.0206070E-07  2.4689000E-09
  4.3208550E-07  2.0147719E-06  5.3118100E-07  2.1243930E-06  5.3119710E-07  5.3119710E-07  2.1243930E-06  5.3118100E-07  2.0147719E-06  4.3208550E-07  2.5262000E-09
  4.6033620E-07  2.0980842E-06  5.4892780E-07  2.1957682E-06  5.4894160E-07  5.4894160E-07  2.1957682E-06  5.4892780E-07  2.0980842E-06  4.6033620E-07  2.5824000E-09
  4.8729490E-07  2.1793994E-06  5.6676920E-07  2.2671173E-06  5.6678120E-07  5.6678120E-07  2.2671173E-06  5.6676920E-07  2.1793994E-06  4.8729490E-07  2.6367000E-09
  5.1307400E-07  2.2597389E-06  5.8451810E-07  2.3385009E-06  5.8452860E-07  5.8452860E-07  2.3385009E-06  5.8451810E-07  2.2597389E-06  5.1307400E-07  2.6900000E-09
  5.3776050E-07  2.3390854E-06  6.0236180E-07  2.4089112E-06  6.0237100E-07  6.0237100E-07  2.4089112E-06  6.0236180E-07  2.3390854E-06  5.3776050E-07  2.7432000E-09
  5.6175550E-07  2.4174160E-06  6.2011150E-07  2.4802692E-06  6.2011960E-07  6.2011960E-07  2.4802692E-06  6.2011150E-07  2.4174160E-06  5.6175550E-07  2.7964000E-09
  5.8495890E-07  2.4947679E-06  6.3795590E-07  2.5516433E-06  6.3796300E-07  6.3796300E-07  2.5516433E-06  6.3795590E-07  2.4947679E-06  5.8495890E-07  2.8476000E-09
  6.0746820E-07  2.5711589E-06  6.5570150E-07  2.6230327E-06  6.5570780E-07  6.5570780E-07  2.6230327E-06  6.5570150E-07  2.5711589E-06  6.0746820E-07  2.8998000E-09
  6.2958310E-07  2.6475067E-06  6.7355080E-07  2.6944087E-06  6.7355650E-07  6.7355650E-07  2.6944087E-06  6.7355080E-07  2.6475067E-06  6.2958310E-07  2.9510000E-09
  6.5110260E-07  2.7228757E-06  6.9139700E-07  2.7657997E-06  6.9140210E-07  6.9140210E-07  2.7657997E-06  6.9139700E-07  2.7228757E-06  6.5110260E-07  3.0022000E-09
  6.7222900E-07  2.7972579E-06  7.0914610E-07  2.8362051E-06  7.0915060E-07  7.0915060E-07  2.8362051E-06  7.0914610E-07  2.7972579E-06  6.7222900E-07  3.0524000E-09
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
 ---


==> anc/BFG_I_improved_FF_photon/BFG_I_improved_FF_photon.info <==
SetDesc: "Photon Fragmentation Function set BFG I continued below z_Min=4.628000e-02"
SetIndex: 2090001
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 1
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 1.4142136e+00
QMax: 9.9237090e+02
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239


==> anc/BFG_I_improved_FF_photon/BFG_I_improved_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 4.6280000E-02 5.1310000E-02 5.6900000E-02 6.3110000E-02 6.9990000E-02 7.7620000E-02 8.6080000E-02 9.5470000E-02 1.0590000E-01 1.1740000E-01 1.3020000E-01 1.4440000E-01 1.6020000E-01 1.7760000E-01 1.9700000E-01 2.1850000E-01 2.4230000E-01 2.6870000E-01 2.9800000E-01 3.3050000E-01 3.6660000E-01 4.0650000E-01 4.5080000E-01 5.0000000E-01 5.3210000E-01 5.6430000E-01 5.9640000E-01 6.2860000E-01 6.6070000E-01 6.9290000E-01 7.2500000E-01 7.5710000E-01 7.8930000E-01 8.2140000E-01 8.5360000E-01 8.8570000E-01 9.0000000E-01 9.1790000E-01 9.3000000E-01 9.4000000E-01 9.5000000E-01 9.6000000E-01 9.7000000E-01 9.8000000E-01 9.8990000E-01 1.0000000E+00 
1.4142136E+00 1.6733201E+00 1.9748418E+00 2.3237900E+00 2.7386128E+00 3.2403703E+00 3.8078866E+00 4.4988888E+00 4.5011110E+00 5.7445626E+00 7.4161985E+00 9.6436508E+00 1.2489996E+01 1.6155494E+01 2.0856654E+01 2.7055499E+01 3.4985711E+01 4.5254834E+01 5.8540584E+01 7.5716577E+01 9.7938756E+01 1.2667675E+02 1.6385054E+02 2.1193159E+02 2.7412406E+02 3.5454196E+02 4.5825757E+02 5.9329588E+02 7.6746335E+02 9.9237090E+02 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  6.8571015E-03  1.4884526E-03  5.4407291E-03  1.6161701E-03  1.6161701E-03  5.4407291E-03  1.4884526E-03  6.8571015E-03  0.0000000E+00  2.1111260E-04
  0.0000000E+00  7.0565206E-03  1.5606357E-03  5.7275959E-03  1.6902044E-03  1.6902044E-03  5.7275959E-03  1.5606357E-03  7.0565206E-03  0.0000000E+00  2.4595530E-04
  0.0000000E+00  7.2670332E-03  1.6337400E-03  6.0135387E-03  1.7651578E-03  1.7651578E-03  6.0135387E-03  1.6337400E-03  7.2670332E-03  0.0000000E+00  2.8741170E-04
  0.0000000E+00  7.4793980E-03  1.7077689E-03  6.2976316E-03  1.8415002E-03  1.8415002E-03  6.2976316E-03  1.7077689E-03  7.4793980E-03  0.0000000E+00  3.3256790E-04
  0.0000000E+00  7.7015130E-03  1.7845759E-03  6.5845028E-03  1.9192312E-03  1.9192312E-03  6.5845028E-03  1.7845759E-03  7.7015130E-03  0.0000000E+00  3.8212020E-04
  0.0000000E+00  7.9333145E-03  1.8646198E-03  6.8843244E-03  2.0006660E-03  2.0006660E-03  6.8843244E-03  1.8646198E-03  7.9333145E-03  0.0000000E+00  4.3546590E-04
  0.0000000E+00  8.1655619E-03  1.9423485E-03  7.1721138E-03  2.0797813E-03  2.0797813E-03  7.1721138E-03  1.9423485E-03  8.1655619E-03  0.0000000E+00  4.8954910E-04
  0.0000000E+00  8.4121637E-03  2.0237806E-03  7.4682341E-03  2.1621387E-03  2.1621387E-03  7.4682341E-03  2.0237806E-03  8.4121637E-03  0.0000000E+00  5.4664060E-04
  0.0000000E+00  8.4129004E-03  2.0240235E-03  7.4691077E-03  2.1623831E-03  2.1623831E-03  7.4691077E-03  2.0240235E-03  8.4129004E-03  0.0000000E+00  5.4680970E-04
  4.2273355E-03  8.7726260E-03  2.1408388E-03  7.9054882E-03  2.2810475E-03  2.2810475E-03  7.9054882E-03  2.1408388E-03  8.7726260E-03  4.2273355E-03  6.3824380E-04
  4.2953465E-03  9.1658897E-03  2.2653000E-03  8.3649197E-03  2.4068950E-03  2.4068950E-03  8.3649197E-03  2.2653000E-03  9.1658897E-03  4.2953465E-03  7.3780550E-04
  4.3721458E-03  9.5730684E-03  2.3962385E-03  8.8410048E-03  2.5387586E-03  2.5387586E-03  8.8410048E-03  2.3962385E-03  9.5730684E-03  4.3721458E-03  8.4377600E-04
  4.4531126E-03  9.9806940E-03  2.5267101E-03  9.3097233E-03  2.6706209E-03  2.6706209E-03  9.3097233E-03  2.5267101E-03  9.9806940E-03  4.4531126E-03  9.5069230E-04
  4.5382422E-03  1.0397108E-02  2.6576485E-03  9.7811804E-03  2.8024831E-03  2.8024831E-03  9.7811804E-03  2.6576485E-03  1.0397108E-02  4.5382422E-03  1.0597546E-03
  4.6270677E-03  1.0813974E-02  2.7899728E-03  1.0245750E-02  2.9352706E-03  2.9352706E-03  1.0245750E-02  2.7899728E-03  1.0813974E-02  4.6270677E-03  1.1702797E-03
  4.7209918E-03  1.1239672E-02  2.9255368E-03  1.0722761E-02  3.0717610E-03  3.0717610E-03  1.0722761E-02  2.9255368E-03  1.1239672E-02  4.7209918E-03  1.2850118E-03
  4.8176844E-03  1.1669940E-02  3.0610972E-03  1.1197475E-02  3.2082452E-03  3.2082452E-03  1.1197475E-02  3.0610972E-03  1.1669940E-02  4.8176844E-03  1.4003462E-03
  4.9176221E-03  1.2100268E-02  3.1980487E-03  1.1671250E-02  3.3456562E-03  3.3456562E-03  1.1671250E-02  3.1980487E-03  1.2100268E-02  4.9176221E-03  1.5170693E-03
  5.0203302E-03  1.2535163E-02  3.3359257E-03  1.2148281E-02  3.4839972E-03  3.4839972E-03  1.2148281E-02  3.3359257E-03  1.2535163E-02  5.0203302E-03  1.6359658E-03
  5.1258159E-03  1.2974266E-02  3.4742652E-03  1.2623933E-02  3.6228006E-03  3.6228006E-03  1.2623933E-02  3.4742652E-03  1.2974266E-02  5.1258159E-03  1.7557871E-03
  5.2331586E-03  1.3417970E-02  3.6144520E-03  1.3103262E-02  3.7634502E-03  3.7634502E-03  1.3103262E-02  3.6144520E-03  1.3417970E-02  5.2331586E-03  1.8770007E-03
  5.3437338E-03  1.3861697E-02  3.7551060E-03  1.3581662E-02  3.9041027E-03  3.9041027E-03  1.3581662E-02  3.7551060E-03  1.3861697E-02  5.3437338E-03  1.9995981E-03
  5.4561573E-03  1.4310040E-02  3.8962216E-03  1.4063333E-02  4.0461433E-03  4.0461433E-03  1.4063333E-02  3.8962216E-03  1.4310040E-02  5.4561573E-03  2.1235847E-03
  5.5699772E-03  1.4758400E-02  4.0382564E-03  1.4544526E-02  4.1877215E-03  4.1877215E-03  1.4544526E-02  4.0382564E-03  1.4758400E-02  5.5699772E-03  2.2494221E-03
  5.6861054E-03  1.5210889E-02  4.1812223E-03  1.5024809E-02  4.3311469E-03  4.3311469E-03  1.5024809E-02  4.1812223E-03  1.5210889E-02  5.6861054E-03  2.3757209E-03
  5.8040826E-03  1.5668009E-02  4.3246498E-03  1.5509210E-02  4.4750352E-03  4.4750352E-03  1.5509210E-02  4.3246498E-03  1.5668009E-02  5.8040826E-03  2.5034063E-03
  5.9229910E-03  1.6120995E-02  4.4680774E-03  1.5992703E-02  4.6189238E-03  4.6189238E-03  1.5992703E-02  4.4680774E-03  1.6120995E-02  5.9229910E-03  2.6315586E-03
  6.0446700E-03  1.6582729E-02  4.6133595E-03  1.6475300E-02  4.7642044E-03  4.7642044E-03  1.6475300E-02  4.6133595E-03  1.6582729E-02  6.0446700E-03  2.7615614E-03
  6.1672743E-03  1.7044504E-02  4.7595582E-03  1.6962491E-02  4.9104075E-03  4.9104075E-03  1.6962491E-02  4.7595582E-03  1.7044504E-02  6.1672743E-03  2.8924869E-03
  6.2908053E-03  1.7506262E-02  4.9052988E-03  1.7448758E-02  5.0561481E-03  5.0561481E-03  1.7448758E-02  4.9052988E-03  1.7506262E-02  6.2908053E-03  3.0234109E-03
  0.0000000E+00  6.5794813E-03  1.4628481E-03  5.3634343E-03  1.5962541E-03  1.5962541E-03  5.3634343E-03  1.4628481E-03  6.5794813E-03  0.0000000E+00  2.2396820E-04
  0.0000000E+00  6.7759986E-03  1.5346821E-03  5.6471786E-03  1.6701405E-03  1.6701405E-03  5.6471786E-03  1.5346821E-03  6.7759986E-03  0.0000000E+00  2.5921810E-04
  0.0000000E+00  6.9807255E-03  1.6070292E-03  5.9298967E-03  1.7440269E-03  1.7440269E-03  5.9298967E-03  1.6070292E-03  6.9807255E-03  0.0000000E+00  2.9985560E-04
  0.0000000E+00  7.1885310E-03  1.6798894E-03  6.2105624E-03  1.8189395E-03  1.8189395E-03  6.2105624E-03  1.6798894E-03  7.1885310E-03  0.0000000E+00  3.4362310E-04
  0.0000000E+00  7.4122426E-03  1.7553151E-03  6.4953329E-03  1.8953914E-03  1.8953914E-03  6.4953329E-03  1.7553151E-03  7.4122426E-03  0.0000000E+00  3.9139270E-04
  0.0000000E+00  7.6415983E-03  1.8338194E-03  6.7903654E-03  1.9754350E-03  1.9754350E-03  6.7903654E-03  1.8338194E-03  7.6415983E-03  0.0000000E+00  4.4265140E-04
  0.0000000E+00  7.8668492E-03  1.9097582E-03  7.0735966E-03  2.0524000E-03  2.0524000E-03  7.0735966E-03  1.9097582E-03  7.8668492E-03  0.0000000E+00  4.9365350E-04
  0.0000000E+00  8.1074931E-03  1.9892887E-03  7.3660636E-03  2.1329567E-03  2.1329567E-03  7.3660636E-03  1.9892887E-03  8.1074931E-03  0.0000000E+00  5.4799080E-04
  0.0000000E+00  8.1082202E-03  1.9895262E-03  7.3669290E-03  2.1331977E-03  2.1331977E-03  7.3669290E-03  1.9895262E-03  8.1082202E-03  0.0000000E+00  5.4815390E-04
  4.0540031E-03  8.4687155E-03  2.1042231E-03  7.7986069E-03  2.2494304E-03  2.2494304E-03  7.7986069E-03  2.1042231E-03  8.4687155E-03  4.0540031E-03  6.3414030E-04
  4.1191668E-03  8.8509750E-03  2.2258278E-03  8.2501349E-03  2.3720613E-03  2.3720613E-03  8.2501349E-03  2.2258278E-03  8.8509750E-03  4.1191668E-03  7.2803250E-04
  4.1920270E-03  9.2537585E-03  2.3535897E-03  8.7150035E-03  2.5008494E-03  2.5008494E-03  8.7150035E-03  2.3535897E-03  9.2537585E-03  4.1920270E-03  8.2703510E-04
  4.2695051E-03  9.6570551E-03  2.4803254E-03  9.1778197E-03  2.6291244E-03  2.6291244E-03  9.1778197E-03  2.4803254E-03  9.6570551E-03  4.2695051E-03  9.2712040E-04
  4.3510880E-03  1.0065483E-02  2.6080873E-03  9.6380704E-03  2.7573994E-03  2.7573994E-03  9.6380704E-03  2.6080873E-03  1.0065483E-02  4.3510880E-03  1.0292786E-03
  4.4352364E-03  1.0474423E-02  2.7368754E-03  1.0101913E-02  2.8867006E-03  2.8867006E-03  1.0101913E-02  2.7368754E-03  1.0474423E-02  4.4352364E-03  1.1328735E-03
  4.5260551E-03  1.0898244E-02  2.8687421E-03  1.0568834E-02  3.0195935E-03  3.0195935E-03  1.0568834E-02  2.8687421E-03  1.0898244E-02  4.5260551E-03  1.2398035E-03
  4.6184131E-03  1.1317447E-02  3.0000957E-03  1.1034729E-02  3.1514602E-03  3.1514602E-03  1.1034729E-02  3.0000957E-03  1.1317447E-02  4.6184131E-03  1.3475545E-03
  4.7148759E-03  1.1746911E-02  3.1329886E-03  1.1499084E-02  3.2843531E-03  3.2843531E-03  1.1499084E-02  3.1329886E-03  1.1746911E-02  4.7148759E-03  1.4566909E-03
  4.8133911E-03  1.2170732E-02  3.2669077E-03  1.1967544E-02  3.4187853E-03  3.4187853E-03  1.1967544E-02  3.2669077E-03  1.2170732E-02  4.8133911E-03  1.5675205E-03
  4.9144718E-03  1.2605328E-02  3.4013399E-03  1.2439596E-02  3.5537306E-03  3.5537306E-03  1.2439596E-02  3.4013399E-03  1.2605328E-02  4.9144718E-03  1.6793763E-03
  5.0186311E-03  1.3039923E-02  3.5367983E-03  1.2906004E-02  3.6897021E-03  3.6897021E-03  1.2906004E-02  3.5367983E-03  1.3039923E-02  5.0186311E-03  1.7932845E-03
  5.1248428E-03  1.3479137E-02  3.6732829E-03  1.3376004E-02  3.8261867E-03  3.8261867E-03  1.3376004E-02  3.6732829E-03  1.3479137E-02  5.1248428E-03  1.9077058E-03
  5.2325938E-03  1.3918864E-02  3.8102806E-03  1.3850621E-02  3.9636975E-03  3.9636975E-03  1.3850621E-02  3.8102806E-03  1.3918864E-02  5.2325938E-03  2.0236664E-03
  5.3429103E-03  1.4363721E-02  3.9472783E-03  1.4324726E-02  4.1012083E-03  4.1012083E-03  1.4324726E-02  3.9472783E-03  1.4363721E-02  5.3429103E-03  2.1411663E-03
  5.4547661E-03  1.4808066E-02  4.0858153E-03  1.4797804E-02  4.2397453E-03  4.2397453E-03  1.4797804E-02  4.0858153E-03  1.4808066E-02  5.4547661E-03  2.2591793E-03
  5.5681612E-03  1.5252924E-02  4.2248654E-03  1.5270369E-02  4.3787954E-03  4.3787954E-03  1.5270369E-02  4.2248654E-03  1.5252924E-02  5.5681612E-03  2.3782185E-03
  5.6836087E-03  1.5702912E-02  4.3639155E-03  1.5742421E-02  4.5178455E-03  4.5178455E-03  1.5742421E-02  4.3639155E-03  1.5702912E-02  5.6836087E-03  2.4982839E-03
  5.8005955E-03  1.6152901E-02  4.5050180E-03  1.6218578E-02  4.6589480E-03  4.6589480E-03  1.6218578E-02  4.5050180E-03  1.6152901E-02  5.8005955E-03  2.6204017E-03
  5.9186085E-03  1.6608021E-02  4.6456074E-03  1.6694735E-02  4.8000505E-03  4.8000505E-03  1.6694735E-02  4.6456074E-03  1.6608021E-02  5.9186085E-03  2.7425195E-03
  6.0376477E-03  1.7063141E-02  4.7867099E-03  1.7170378E-02  4.9411530E-03  4.9411530E-03  1.7170378E-02  4.7867099E-03  1.7063141E-02  6.0376477E-03  2.8651504E-03
  0.0000000E+00  6.2959850E-03  1.4364974E-03  5.2848720E-03  1.5755610E-03  1.5755610E-03  5.2848720E-03  1.4364974E-03  6.2959850E-03  0.0000000E+00  2.3494010E-04
  0.0000000E+00  6.4888760E-03  1.5065982E-03  5.5653890E-03  1.6478240E-03  1.6478240E-03  5.5653890E-03  1.5065982E-03  6.4888760E-03  0.0000000E+00  2.7010430E-04
  0.0000000E+00  6.6903020E-03  1.5782922E-03  5.8441990E-03  1.7212250E-03  1.7212250E-03  5.8441990E-03  1.5782922E-03  6.6903020E-03  0.0000000E+00  3.0970670E-04
  0.0000000E+00  6.8962800E-03  1.6501569E-03  6.1201640E-03  1.7946260E-03  1.7946260E-03  6.1201640E-03  1.6501569E-03  6.8962800E-03  0.0000000E+00  3.5215410E-04
  0.0000000E+00  7.1125000E-03  1.7235010E-03  6.4012500E-03  1.8697340E-03  1.8697340E-03  6.4012500E-03  1.7235010E-03  7.1125000E-03  0.0000000E+00  3.9756030E-04
  0.0000000E+00  7.3418070E-03  1.8003160E-03  6.6903020E-03  1.9471180E-03  1.9471180E-03  6.6903020E-03  1.8003160E-03  7.3418070E-03  0.0000000E+00  4.4615290E-04
  0.0000000E+00  7.5671310E-03  1.8748550E-03  6.9691120E-03  2.0227950E-03  2.0227950E-03  6.9691120E-03  1.8748550E-03  7.5671310E-03  0.0000000E+00  4.9417650E-04
  0.0000000E+00  7.8044040E-03  1.9522390E-03  7.2575950E-03  2.1013170E-03  2.1013170E-03  7.2575950E-03  1.9522390E-03  7.8044040E-03  0.0000000E+00  5.4555720E-04
  0.0000000E+00  7.8051123E-03  1.9524682E-03  7.2584487E-03  2.1015489E-03  2.1015489E-03  7.2584487E-03  1.9524682E-03  7.8051123E-03  0.0000000E+00  5.4571230E-04
  3.8726140E-03  8.1571840E-03  2.0649010E-03  7.6792240E-03  2.2151170E-03  2.2151170E-03  7.6792240E-03  2.0649010E-03  8.1571840E-03  3.8726140E-03  6.2618450E-04
  3.9346350E-03  8.5338620E-03  2.1832530E-03  8.1281650E-03  2.3346070E-03  2.3346070E-03  8.1281650E-03  2.1832530E-03  8.5338620E-03  3.9346350E-03  7.1400400E-04
  4.0040530E-03  8.9270410E-03  2.3072950E-03  8.5867790E-03  2.4597870E-03  2.4597870E-03  8.5867790E-03  2.3072950E-03  8.9270410E-03  4.0040530E-03  8.0672250E-04
  4.0774540E-03  9.3270480E-03  2.4313370E-03  9.0374270E-03  2.5843980E-03  2.5843980E-03  9.0374270E-03  2.4313370E-03  9.3270480E-03  4.0774540E-03  8.9981660E-04
  4.1554070E-03  9.7270550E-03  2.5553790E-03  9.4914890E-03  2.7090090E-03  2.7090090E-03  9.4914890E-03  2.5553790E-03  9.7270550E-03  4.1554070E-03  9.9506720E-04
  4.2367740E-03  1.0133321E-02  2.6805590E-03  9.9432750E-03  2.8347580E-03  2.8347580E-03  9.9432750E-03  2.6805590E-03  1.0133321E-02  4.2367740E-03  1.0914558E-03
  4.3232620E-03  1.0545277E-02  2.8085840E-03  1.0405872E-02  2.9633520E-03  2.9633520E-03  1.0405872E-02  2.8085840E-03  1.0545277E-02  4.3232620E-03  1.1913722E-03
  4.4125950E-03  1.0962923E-02  2.9366090E-03  1.0861072E-02  3.0919460E-03  3.0919460E-03  1.0861072E-02  2.9366090E-03  1.0962923E-02  4.4125950E-03  1.2919714E-03
  4.5047730E-03  1.1381138E-02  3.0652030E-03  1.1320824E-02  3.2211090E-03  3.2211090E-03  1.1320824E-02  3.0652030E-03  1.1381138E-02  4.5047730E-03  1.3937655E-03
  4.6003650E-03  1.1805043E-02  3.1949350E-03  1.1779438E-02  3.3508410E-03  3.3508410E-03  1.1779438E-02  3.1949350E-03  1.1805043E-02  4.6003650E-03  1.4970390E-03
  4.6976640E-03  1.2228948E-02  3.3252360E-03  1.2242604E-02  3.4811420E-03  3.4811420E-03  1.2242604E-02  3.3252360E-03  1.2228948E-02  4.6976640E-03  1.6017350E-03
  4.7972390E-03  1.2658543E-02  3.4566750E-03  1.2698942E-02  3.6131500E-03  3.6131500E-03  1.2698942E-02  3.4566750E-03  1.2658543E-02  4.7972390E-03  1.7075690E-03
  4.8996590E-03  1.3088138E-02  3.5881140E-03  1.3166091E-02  3.7451580E-03  3.7451580E-03  1.3166091E-02  3.5881140E-03  1.3088138E-02  4.8996590E-03  1.8145410E-03
  5.0043550E-03  1.3518302E-02  3.7206910E-03  1.3626981E-02  3.8777350E-03  3.8777350E-03  1.3626981E-02  3.7206910E-03  1.3518302E-02  5.0043550E-03  1.9226510E-03
  5.1096200E-03  1.3954156E-02  3.8544060E-03  1.4092423E-02  4.0108810E-03  4.0108810E-03  1.4092423E-02  3.8544060E-03  1.3954156E-02  5.1096200E-03  2.0318990E-03
  5.2177300E-03  1.4395700E-02  3.9881210E-03  1.4551606E-02  4.1451650E-03  4.1451650E-03  1.4551606E-02  3.9881210E-03  1.4395700E-02  5.2177300E-03  2.1422850E-03
  5.3275470E-03  1.4831554E-02  4.1229740E-03  1.5022169E-02  4.2800180E-03  4.2800180E-03  1.5022169E-02  4.1229740E-03  1.4831554E-02  5.3275470E-03  2.2538090E-03
  5.4385020E-03  1.5273098E-02  4.2578270E-03  1.5485904E-02  4.4148710E-03  4.4148710E-03  1.5485904E-02  4.2578270E-03  1.5273098E-02  5.4385020E-03  2.3653330E-03
  5.5517330E-03  1.5720332E-02  4.3932490E-03  1.5949639E-02  4.5508620E-03  4.5508620E-03  1.5949639E-02  4.3932490E-03  1.5720332E-02  5.5517330E-03  2.4791330E-03
  5.6661020E-03  1.6162445E-02  4.5298090E-03  1.6418495E-02  4.6868530E-03  4.6868530E-03  1.6418495E-02  4.5298090E-03  1.6162445E-02  5.6661020E-03  2.5929330E-03
  5.7810400E-03  1.6610248E-02  4.6663690E-03  1.6886782E-02  4.8234130E-03  4.8234130E-03  1.6886782E-02  4.6663690E-03  1.6610248E-02  5.7810400E-03  2.7084400E-03
  0.0000000E+00  6.0068098E-03  1.4084890E-03  5.2053128E-03  1.5537682E-03  1.5537682E-03  5.2053128E-03  1.4084890E-03  6.0068098E-03  0.0000000E+00  2.4398330E-04
  0.0000000E+00  6.1967709E-03  1.4778469E-03  5.4811035E-03  1.6250825E-03  1.6250825E-03  5.4811035E-03  1.4778469E-03  6.1967709E-03  0.0000000E+00  2.7863070E-04
  0.0000000E+00  6.3949363E-03  1.5476465E-03  5.7556320E-03  1.6963968E-03  1.6963968E-03  5.7556320E-03  1.5476465E-03  6.3949363E-03  0.0000000E+00  3.1687530E-04
  0.0000000E+00  6.5975194E-03  1.6177617E-03  6.0276361E-03  1.7677111E-03  1.7677111E-03  6.0276361E-03  1.6177617E-03  6.5975194E-03  0.0000000E+00  3.5739190E-04
  0.0000000E+00  6.8095690E-03  1.6904013E-03  6.3034268E-03  1.8415498E-03  1.8415498E-03  6.3034268E-03  1.6904013E-03  6.8095690E-03  0.0000000E+00  4.0043290E-04
  0.0000000E+00  7.0342406E-03  1.7649974E-03  6.5867907E-03  1.9172818E-03  1.9172818E-03  6.5867907E-03  1.7649974E-03  7.0342406E-03  0.0000000E+00  4.4625080E-04
  0.0000000E+00  7.2544945E-03  1.8371321E-03  6.8606881E-03  1.9904894E-03  1.9904894E-03  6.8606881E-03  1.8371321E-03  7.2544945E-03  0.0000000E+00  4.9156380E-04
  0.0000000E+00  7.4867393E-03  1.9132428E-03  7.1440520E-03  2.0674836E-03  2.0674836E-03  7.1440520E-03  1.9132428E-03  7.4867393E-03  0.0000000E+00  5.3946430E-04
  0.0000000E+00  7.4874339E-03  1.9134715E-03  7.1448899E-03  2.0677144E-03  2.0677144E-03  7.1448899E-03  1.9134715E-03  7.4874339E-03  0.0000000E+00  5.3960740E-04
  3.6837307E-03  7.8376309E-03  2.0224231E-03  7.5605780E-03  2.1779261E-03  2.1779261E-03  7.5605780E-03  2.0224231E-03  7.8376309E-03  3.6837307E-03  6.1449580E-04
  3.7417919E-03  8.2087177E-03  2.1380406E-03  7.9972992E-03  2.2940485E-03  2.2940485E-03  7.9972992E-03  2.1380406E-03  8.2087177E-03  3.7417919E-03  6.9605220E-04
  3.8080574E-03  8.5999997E-03  2.2587069E-03  8.4453802E-03  2.4152197E-03  2.4152197E-03  8.4453802E-03  2.2587069E-03  8.5999997E-03  3.8080574E-03  7.8255140E-04
  3.8787406E-03  8.9919128E-03  2.3792470E-03  8.8959856E-03  2.5363909E-03  2.5363909E-03  8.8959856E-03  2.3792470E-03  8.9919128E-03  3.8787406E-03  8.6946650E-04
  3.9532104E-03  9.3838259E-03  2.4997871E-03  9.3377556E-03  2.6575621E-03  2.6575621E-03  9.3377556E-03  2.4997871E-03  9.3838259E-03  3.9532104E-03  9.5756800E-04
  4.0314668E-03  9.7826811E-03  2.6203272E-03  9.7839433E-03  2.7793644E-03  2.7793644E-03  9.7839433E-03  2.6203272E-03  9.7826811E-03  4.0314668E-03  1.0471211E-03
  4.1147720E-03  1.0188478E-02  2.7452850E-03  1.0235811E-02  2.9043222E-03  2.9043222E-03  1.0235811E-02  2.7452850E-03  1.0188478E-02  4.1147720E-03  1.1401453E-03
  4.1999705E-03  1.0594276E-02  2.8689806E-03  1.0680105E-02  3.0286489E-03  3.0286489E-03  1.0680105E-02  2.8689806E-03  1.0594276E-02  4.1999705E-03  1.2331063E-03
  4.2889556E-03  1.1006384E-02  2.9939384E-03  1.1128817E-02  3.1536067E-03  3.1536067E-03  1.1128817E-02  2.9939384E-03  1.1006384E-02  4.2889556E-03  1.3278975E-03
  4.3804651E-03  1.1425434E-02  3.1201584E-03  1.1583840E-02  3.2798267E-03  3.2798267E-03  1.1583840E-02  3.1201584E-03  1.1425434E-02  4.3804651E-03  1.4241403E-03
  4.4744990E-03  1.1838805E-02  3.2463784E-03  1.2030659E-02  3.4060467E-03  3.4060467E-03  1.2030659E-02  3.2463784E-03  1.1838805E-02  4.4744990E-03  1.5215821E-03
  4.5710573E-03  1.2264166E-02  3.3732295E-03  1.2483789E-02  3.5335289E-03  3.5335289E-03  1.2483789E-02  3.3732295E-03  1.2264166E-02  4.5710573E-03  1.6200337E-03
  4.6695089E-03  1.2683848E-02  3.5007117E-03  1.2935657E-02  3.6610111E-03  3.6610111E-03  1.2935657E-02  3.5007117E-03  1.2683848E-02  4.6695089E-03  1.7197475E-03
  4.7704849E-03  1.3109840E-02  3.6294561E-03  1.3393204E-02  3.7897555E-03  3.7897555E-03  1.3393204E-02  3.6294561E-03  1.3109840E-02  4.7704849E-03  1.8200924E-03
  4.8720920E-03  1.3542144E-02  3.7582005E-03  1.3844441E-02  3.9184999E-03  3.9184999E-03  1.3844441E-02  3.7582005E-03  1.3542144E-02  4.8720920E-03  1.9223306E-03
  4.9768546E-03  1.3968767E-02  3.8875760E-03  1.4300726E-02  4.0478754E-03  4.0478754E-03  1.4300726E-02  3.8875760E-03  1.3968767E-02  4.9768546E-03  2.0251999E-03
  5.0828794E-03  1.4401702E-02  4.0182137E-03  1.4757011E-02  4.1778820E-03  4.1778820E-03  1.4757011E-02  4.0182137E-03  1.4401702E-02  5.0828794E-03  2.1293314E-03
  5.1895353E-03  1.4834637E-02  4.1488514E-03  1.5212665E-02  4.3085197E-03  4.3085197E-03  1.5212665E-02  4.1488514E-03  1.4834637E-02  5.1895353E-03  2.2334629E-03
  5.2993467E-03  1.5274513E-02  4.2801202E-03  1.5674000E-02  4.4397885E-03  4.4397885E-03  1.5674000E-02  4.2801202E-03  1.5274513E-02  5.2993467E-03  2.3388566E-03
  5.4097892E-03  1.5713759E-02  4.4120201E-03  1.6129023E-02  4.5716884E-03  4.5716884E-03  1.6129023E-02  4.4120201E-03  1.5713759E-02  5.4097892E-03  2.4455125E-03
  5.5208628E-03  1.6147325E-02  4.5439200E-03  1.6584046E-02  4.7035883E-03  4.7035883E-03  1.6584046E-02  4.5439200E-03  1.6147325E-02  5.5208628E-03  2.5521684E-03
  0.0000000E+00  5.7139836E-03  1.3792229E-03  5.1239679E-03  1.5302614E-03  1.5302614E-03  5.1239679E-03  1.3792229E-03  5.7139836E-03  0.0000000E+00  2.5119410E-04
  0.0000000E+00  5.9001570E-03  1.4471832E-03  5.3955291E-03  1.6001114E-03  1.6001114E-03  5.3955291E-03  1.4471832E-03  5.9001570E-03  0.0000000E+00  2.8478930E-04
  0.0000000E+00  6.0940293E-03  1.5157734E-03  5.6649906E-03  1.6701714E-03  1.6701714E-03  5.6649906E-03  1.5157734E-03  6.0940293E-03  0.0000000E+00  3.2146410E-04
  0.0000000E+00  6.2935008E-03  1.5841537E-03  5.9309526E-03  1.7399514E-03  1.7399514E-03  5.9309526E-03  1.5841537E-03  6.2935008E-03  0.0000000E+00  3.5974860E-04
  0.0000000E+00  6.5013711E-03  1.6546336E-03  6.2011140E-03  1.8113412E-03  1.8113412E-03  6.2011140E-03  1.6546336E-03  6.5013711E-03  0.0000000E+00  4.0020280E-04
  0.0000000E+00  6.7218396E-03  1.7273532E-03  6.4796742E-03  1.8848307E-03  1.8848307E-03  6.4796742E-03  1.7273532E-03  6.7218396E-03  0.0000000E+00  4.4310670E-04
  0.0000000E+00  6.9381087E-03  1.7975532E-03  6.7484358E-03  1.9562205E-03  1.9562205E-03  6.7484358E-03  1.7975532E-03  6.9381087E-03  0.0000000E+00  4.8538060E-04
  0.0000000E+00  7.1669760E-03  1.8708327E-03  7.0262961E-03  2.0304099E-03  2.0304099E-03  7.0262961E-03  1.8708327E-03  7.1669760E-03  0.0000000E+00  5.3001330E-04
  0.0000000E+00  7.1676624E-03  1.8710511E-03  7.0271178E-03  2.0306298E-03  2.0306298E-03  7.0271178E-03  1.8710511E-03  7.1676624E-03  0.0000000E+00  5.3014670E-04
  3.4869018E-03  7.5099270E-03  1.9771475E-03  7.4336379E-03  2.1374946E-03  2.1374946E-03  7.4336379E-03  1.9771475E-03  7.5099270E-03  3.4869018E-03  5.9988430E-04
  3.5428938E-03  7.8759747E-03  2.0898314E-03  7.8626766E-03  2.2508784E-03  2.2508784E-03  7.8626766E-03  2.0898314E-03  7.8759747E-03  3.5428938E-03  6.7529150E-04
  3.6051849E-03  8.2602198E-03  2.2072746E-03  8.3043135E-03  2.3691615E-03  2.3691615E-03  8.3043135E-03  2.2072746E-03  8.2602198E-03  3.6051849E-03  7.5505210E-04
  3.6723753E-03  8.6465646E-03  2.3236680E-03  8.7410511E-03  2.4860448E-03  2.4860448E-03  8.7410511E-03  2.3236680E-03  8.6465646E-03  3.6723753E-03  8.3561060E-04
  3.7444650E-03  9.0315096E-03  2.4411812E-03  9.1742892E-03  2.6036280E-03  2.6036280E-03  9.1742892E-03  2.4411812E-03  9.0315096E-03  3.7444650E-03  9.1735890E-04
  3.8193543E-03  9.4248534E-03  2.5586244E-03  9.6089271E-03  2.7212112E-03  2.7212112E-03  9.6089271E-03  2.5586244E-03  9.4248534E-03  3.8193543E-03  1.0002971E-03
  3.8991429E-03  9.8244963E-03  2.6795671E-03  1.0056863E-02  2.8422939E-03  2.8422939E-03  1.0056863E-02  2.6795671E-03  9.8244963E-03  3.8991429E-03  1.0866647E-03
  3.9817311E-03  1.0225539E-02  2.7991101E-03  1.0489401E-02  2.9619768E-03  2.9619768E-03  1.0489401E-02  2.7991101E-03  1.0225539E-02  3.9817311E-03  1.1731024E-03
  4.0678188E-03  1.0626582E-02  2.9201228E-03  1.0935238E-02  3.0830595E-03  3.0830595E-03  1.0935238E-02  2.9201228E-03  1.0626582E-02  4.0678188E-03  1.2607999E-03
  4.1560062E-03  1.1035323E-02  3.0420454E-03  1.1373375E-02  3.2055420E-03  3.2055420E-03  1.1373375E-02  3.0420454E-03  1.1035323E-02  4.1560062E-03  1.3500371E-03
  4.2469932E-03  1.1451064E-02  3.1641779E-03  1.1817112E-02  3.3273246E-03  3.3273246E-03  1.1817112E-02  3.1641779E-03  1.1451064E-02  4.2469932E-03  1.4405342E-03
  4.3400799E-03  1.1859806E-02  3.2872903E-03  1.2260848E-02  3.4505070E-03  3.4505070E-03  1.2260848E-02  3.2872903E-03  1.1859806E-02  4.3400799E-03  1.5320811E-03
  4.4359662E-03  1.2276246E-02  3.4113826E-03  1.2703185E-02  3.5743893E-03  3.5743893E-03  1.2703185E-02  3.4113826E-03  1.2276246E-02  4.4359662E-03  1.6251678E-03
  4.5325524E-03  1.2700385E-02  3.5351249E-03  1.3145522E-02  3.6982716E-03  3.6982716E-03  1.3145522E-02  3.5351249E-03  1.2700385E-02  4.5325524E-03  1.7182545E-03
  4.6319382E-03  1.3116826E-02  3.6599871E-03  1.3594158E-02  3.8228538E-03  3.8228538E-03  1.3594158E-02  3.6599871E-03  1.3116826E-02  4.6319382E-03  1.8134409E-03
  4.7327238E-03  1.3540965E-02  3.7858991E-03  1.4035795E-02  3.9488358E-03  3.9488358E-03  1.4035795E-02  3.7858991E-03  1.3540965E-02  4.7327238E-03  1.9086273E-03
  4.8349092E-03  1.3965105E-02  3.9116011E-03  1.4483031E-02  4.0741179E-03  4.0741179E-03  1.4483031E-02  3.9116011E-03  1.3965105E-02  4.8349092E-03  2.0052135E-03
  4.9391943E-03  1.4389944E-02  4.0377231E-03  1.4930967E-02  4.2000999E-03  4.2000999E-03  1.4930967E-02  4.0377231E-03  1.4389944E-02  4.9391943E-03  2.1024996E-03
  5.0448792E-03  1.4821782E-02  4.1650349E-03  1.5378203E-02  4.3274817E-03  4.3274817E-03  1.5378203E-02  4.1650349E-03  1.4821782E-02  5.0448792E-03  2.2004856E-03
  5.1512640E-03  1.5253621E-02  4.2921367E-03  1.5824739E-02  4.4541636E-03  4.4541636E-03  1.5824739E-02  4.2921367E-03  1.5253621E-02  5.1512640E-03  2.2998714E-03
  5.2597485E-03  1.5678460E-02  4.4197985E-03  1.6271275E-02  4.5815454E-03  4.5815454E-03  1.6271275E-02  4.4197985E-03  1.5678460E-02  5.2597485E-03  2.3992572E-03
  0.0000000E+00  5.4163236E-03  1.3488804E-03  5.0414190E-03  1.5060609E-03  1.5060609E-03  5.0414190E-03  1.3488804E-03  5.4163236E-03  0.0000000E+00  2.5637890E-04
  0.0000000E+00  5.5987306E-03  1.4150126E-03  5.3068794E-03  1.5737455E-03  1.5737455E-03  5.3068794E-03  1.4150126E-03  5.5987306E-03  0.0000000E+00  2.8874640E-04
  0.0000000E+00  5.7888996E-03  1.4817658E-03  5.5707874E-03  1.6418959E-03  1.6418959E-03  5.5707874E-03  1.4817658E-03  5.7888996E-03  0.0000000E+00  3.2336490E-04
  0.0000000E+00  5.9845020E-03  1.5484414E-03  5.8308144E-03  1.7096581E-03  1.7096581E-03  5.8308144E-03  1.5484414E-03  5.9845020E-03  0.0000000E+00  3.5930300E-04
  0.0000000E+00  6.1886426E-03  1.6167470E-03  6.0962748E-03  1.7789728E-03  1.7789728E-03  6.0962748E-03  1.6167470E-03  6.1886426E-03  0.0000000E+00  3.9710390E-04
  0.0000000E+00  6.4044262E-03  1.6876140E-03  6.3687210E-03  1.8506937E-03  1.8506937E-03  6.3687210E-03  1.6876140E-03  6.4044262E-03  0.0000000E+00  4.3698510E-04
  0.0000000E+00  6.6178812E-03  1.7559973E-03  6.6303004E-03  1.9196978E-03  1.9196978E-03  6.6303004E-03  1.7559973E-03  6.6178812E-03  0.0000000E+00  4.7622200E-04
  0.0000000E+00  6.8422030E-03  1.8270196E-03  6.9027466E-03  1.9913411E-03  1.9913411E-03  6.9027466E-03  1.8270196E-03  6.8422030E-03  0.0000000E+00  5.1747700E-04
  0.0000000E+00  6.8428701E-03  1.8272304E-03  6.9035586E-03  1.9915539E-03  1.9915539E-03  6.9035586E-03  1.8272304E-03  6.8428701E-03  0.0000000E+00  5.1760000E-04
  3.2833260E-03  7.1782976E-03  1.9299437E-03  7.3017134E-03  2.0948862E-03  2.0948862E-03  7.3017134E-03  1.9299437E-03  7.1782976E-03  3.2833260E-03  5.8187520E-04
  3.3361076E-03  7.5392306E-03  2.0392326E-03  7.7208614E-03  2.2047961E-03  2.2047961E-03  7.7208614E-03  2.0392326E-03  7.5392306E-03  3.3361076E-03  6.5146470E-04
  3.3966512E-03  7.9156876E-03  2.1532564E-03  8.1532048E-03  2.3192080E-03  2.3192080E-03  8.1532048E-03  2.1532564E-03  7.9156876E-03  3.3966512E-03  7.2497080E-04
  3.4610758E-03  8.2944732E-03  2.2662711E-03  8.5801148E-03  2.4324556E-03  2.4324556E-03  8.5801148E-03  2.2662711E-03  8.2944732E-03  3.4610758E-03  7.9933080E-04
  3.5293814E-03  8.6748112E-03  2.3799844E-03  9.0062486E-03  2.5464017E-03  2.5464017E-03  9.0062486E-03  2.3799844E-03  8.6748112E-03  3.5293814E-03  8.7501030E-04
  3.6023442E-03  9.0551492E-03  2.4938530E-03  9.4316062E-03  2.6600374E-03  2.6600374E-03  9.4316062E-03  2.4938530E-03  9.0551492E-03  3.6023442E-03  9.5154360E-04
  3.6799642E-03  9.4525636E-03  2.6102054E-03  9.8616210E-03  2.7764674E-03  2.7764674E-03  9.8616210E-03  2.6102054E-03  9.4525636E-03  3.6799642E-03  1.0311041E-03
  3.7591366E-03  9.8499780E-03  2.7267130E-03  1.0291636E-02  2.8928974E-03  2.8928974E-03  1.0291636E-02  2.7267130E-03  9.8499780E-03  3.7591366E-03  1.1110527E-03
  3.8421900E-03  1.0248945E-02  2.8434535E-03  1.0720874E-02  3.0101036E-03  3.0101036E-03  1.0720874E-02  2.8434535E-03  1.0248945E-02  3.8421900E-03  1.1923984E-03
  3.9275720E-03  1.0647912E-02  2.9613582E-03  1.1156323E-02  3.1280860E-03  3.1280860E-03  1.1156323E-02  2.9613582E-03  1.0647912E-02  3.9275720E-03  1.2750637E-03
  4.0152826E-03  1.1046878E-02  3.0796511E-03  1.1591771E-02  3.2460684E-03  3.2460684E-03  1.1591771E-02  3.0796511E-03  1.1046878E-02  4.0152826E-03  1.3588157E-03
  4.1060980E-03  1.1454383E-02  3.1991083E-03  1.2019457E-02  3.3648270E-03  3.3648270E-03  1.2019457E-02  3.1991083E-03  1.1454383E-02  4.1060980E-03  1.4437320E-03
  4.1984658E-03  1.1861888E-02  3.3190312E-03  1.2453353E-02  3.4851380E-03  3.4851380E-03  1.2453353E-02  3.3190312E-03  1.1861888E-02  4.1984658E-03  1.5295797E-03
  4.2923860E-03  1.2277932E-02  3.4386436E-03  1.2887249E-02  3.6038966E-03  3.6038966E-03  1.2887249E-02  3.4386436E-03  1.2277932E-02  4.2923860E-03  1.6165917E-03
  4.3886348E-03  1.2686213E-02  3.5595756E-03  1.3328906E-02  3.7249838E-03  3.7249838E-03  1.3328906E-02  3.5595756E-03  1.2686213E-02  4.3886348E-03  1.7044576E-03
  4.4864360E-03  1.3103032E-02  3.6810509E-03  1.3762026E-02  3.8460710E-03  3.8460710E-03  1.3762026E-02  3.6810509E-03  1.3103032E-02  4.4864360E-03  1.7932549E-03
  4.5850134E-03  1.3519852E-02  3.8022933E-03  1.4194369E-02  3.9671582E-03  3.9671582E-03  1.4194369E-02  3.8022933E-03  1.3519852E-02  4.5850134E-03  1.8832164E-03
  4.6859194E-03  1.3936671E-02  3.9241567E-03  1.4634475E-02  4.0882454E-03  4.0882454E-03  1.4634475E-02  3.9241567E-03  1.3936671E-02  4.6859194E-03  1.9734109E-03
  4.7883778E-03  1.4362029E-02  4.0474173E-03  1.5074580E-02  4.2116612E-03  4.2116612E-03  1.5074580E-02  4.0474173E-03  1.4362029E-02  4.7883778E-03  2.0648472E-03
  4.8923886E-03  1.4786610E-02  4.1705226E-03  1.5514686E-02  4.3343008E-03  4.3343008E-03  1.5514686E-02  4.1705226E-03  1.4786610E-02  4.8923886E-03  2.1567493E-03
  4.9971756E-03  1.5204982E-02  4.2942489E-03  1.5946253E-02  4.4577166E-03  4.4577166E-03  1.5946253E-02  4.2942489E-03  1.5204982E-02  4.9971756E-03  2.2491171E-03
  0.0000000E+00  5.1131520E-03  1.3169379E-03  4.9564864E-03  1.4801456E-03  1.4801456E-03  4.9564864E-03  1.3169379E-03  5.1131520E-03  0.0000000E+00  2.5967750E-04
  0.0000000E+00  5.2921984E-03  1.3813258E-03  5.2155872E-03  1.5459107E-03  1.5459107E-03  5.2155872E-03  1.3813258E-03  5.2921984E-03  0.0000000E+00  2.9033920E-04
  0.0000000E+00  5.4789920E-03  1.4464883E-03  5.4738272E-03  1.6122784E-03  1.6122784E-03  5.4738272E-03  1.4464883E-03  5.4789920E-03  0.0000000E+00  3.2278280E-04
  0.0000000E+00  5.6709504E-03  1.5107901E-03  5.7277632E-03  1.6775270E-03  1.6775270E-03  5.7277632E-03  1.5107901E-03  5.6709504E-03  0.0000000E+00  3.5624210E-04
  0.0000000E+00  5.8706560E-03  1.5770717E-03  5.9851424E-03  1.7445834E-03  1.7445834E-03  5.9851424E-03  1.5770717E-03  5.8706560E-03  0.0000000E+00  3.9119920E-04
  0.0000000E+00  6.0832736E-03  1.6453331E-03  6.2511296E-03  1.8135334E-03  1.8135334E-03  6.2511296E-03  1.6453331E-03  6.0832736E-03  0.0000000E+00  4.2799840E-04
  0.0000000E+00  6.2915872E-03  1.7110982E-03  6.5067872E-03  1.8797290E-03  1.8797290E-03  6.5067872E-03  1.7110982E-03  6.2915872E-03  0.0000000E+00  4.6416060E-04
  0.0000000E+00  6.5119520E-03  1.7807370E-03  6.7727744E-03  1.9497981E-03  1.9497981E-03  6.7727744E-03  1.7807370E-03  6.5119520E-03  0.0000000E+00  5.0216490E-04
  0.0000000E+00  6.5126130E-03  1.7809471E-03  6.7735661E-03  1.9500097E-03  1.9500097E-03  6.7735661E-03  1.7809471E-03  6.5126130E-03  0.0000000E+00  5.0227820E-04
  3.0730560E-03  6.8433600E-03  1.8806758E-03  7.1627168E-03  2.0502534E-03  2.0502534E-03  7.1627168E-03  1.8806758E-03  6.8433600E-03  3.0730560E-03  5.6119000E-04
  3.1238432E-03  7.1962880E-03  1.9861238E-03  7.5715968E-03  2.1559597E-03  2.1559597E-03  7.5715968E-03  1.9861238E-03  7.1962880E-03  3.1238432E-03  6.2493220E-04
  3.1823776E-03  7.5672928E-03  2.0969088E-03  7.9942496E-03  2.2669168E-03  2.2669168E-03  7.9942496E-03  2.0969088E-03  7.5672928E-03  3.1823776E-03  6.9251360E-04
  3.2443552E-03  7.9382976E-03  2.2059722E-03  8.4117376E-03  2.3760662E-03  2.3760662E-03  8.4117376E-03  2.2059722E-03  7.9382976E-03  3.2443552E-03  7.6077500E-04
  3.3097760E-03  8.3127456E-03  2.3160685E-03  8.8283648E-03  2.4861626E-03  2.4861626E-03  8.8283648E-03  2.3160685E-03  8.3127456E-03  3.3097760E-03  8.3032770E-04
  3.3803616E-03  8.6897760E-03  2.4264230E-03  9.2424096E-03  2.5963450E-03  2.5963450E-03  9.2424096E-03  2.4264230E-03  8.6897760E-03  3.3803616E-03  9.0091330E-04
  3.4552512E-03  9.0771360E-03  2.5388435E-03  9.6650624E-03  2.7086794E-03  2.7086794E-03  9.6650624E-03  2.5388435E-03  9.0771360E-03  3.4552512E-03  9.7416740E-04
  3.5327232E-03  9.4644960E-03  2.6516944E-03  1.0085133E-02  2.8212720E-03  2.8212720E-03  1.0085133E-02  2.6516944E-03  9.4644960E-03  3.5327232E-03  1.0480240E-03
  3.6127776E-03  9.8535776E-03  2.7648896E-03  1.0504342E-02  2.9342950E-03  2.9342950E-03  1.0504342E-02  2.7648896E-03  9.8535776E-03  3.6127776E-03  1.1230858E-03
  3.6962752E-03  1.0244381E-02  2.8786874E-03  1.0925274E-02  3.0477485E-03  3.0477485E-03  1.0925274E-02  2.8786874E-03  1.0244381E-02  3.6962752E-03  1.1994387E-03
  3.7814944E-03  1.0644653E-02  2.9930016E-03  1.1345344E-02  3.1617184E-03  3.1617184E-03  1.1345344E-02  2.9930016E-03  1.0644653E-02  3.7814944E-03  1.2769107E-03
  3.8692960E-03  1.1045786E-02  3.1086931E-03  1.1774022E-02  3.2771517E-03  3.2771517E-03  1.1774022E-02  3.1086931E-03  1.1045786E-02  3.8692960E-03  1.3554157E-03
  3.9588192E-03  1.1446918E-02  3.2241264E-03  1.2193232E-02  3.3922406E-03  3.3922406E-03  1.2193232E-02  3.2241264E-03  1.1446918E-02  3.9588192E-03  1.4349536E-03
  4.0500640E-03  1.1848912E-02  3.3402483E-03  1.2621050E-02  3.5079322E-03  3.5079322E-03  1.2621050E-02  3.3402483E-03  1.1848912E-02  4.0500640E-03  1.5156966E-03
  4.1430304E-03  1.2259514E-02  3.4570589E-03  1.3048006E-02  3.6243123E-03  3.6243123E-03  1.3048006E-02  3.4570589E-03  1.2259514E-02  4.1430304E-03  1.5966118E-03
  4.2385792E-03  1.2661507E-02  3.5744720E-03  1.3474963E-02  3.7413811E-03  3.7413811E-03  1.3474963E-02  3.5744720E-03  1.2661507E-02  4.2385792E-03  1.6795930E-03
  4.3349888E-03  1.3072970E-02  3.6917990E-03  1.3901920E-02  3.8581917E-03  3.8581917E-03  1.3901920E-02  3.6917990E-03  1.3072970E-02  4.3349888E-03  1.7621437E-03
  4.4322592E-03  1.3484432E-02  3.8098147E-03  1.4320269E-02  3.9757770E-03  3.9757770E-03  1.4320269E-02  3.8098147E-03  1.3484432E-02  4.4322592E-03  1.8461578E-03
  4.5321120E-03  1.3896755E-02  3.9285190E-03  1.4754973E-02  4.0941370E-03  4.0941370E-03  1.4754973E-02  3.9285190E-03  1.3896755E-02  4.5321120E-03  1.9307744E-03
  4.6328256E-03  1.4309078E-02  4.0472234E-03  1.5181069E-02  4.2123248E-03  4.2123248E-03  1.5181069E-02  4.0472234E-03  1.4309078E-02  4.6328256E-03  2.0159075E-03
  4.7344000E-03  1.4721402E-02  4.1666163E-03  1.5607165E-02  4.3312874E-03  4.3312874E-03  1.5607165E-02  4.1666163E-03  1.4721402E-02  4.7344000E-03  2.1017293E-03
  0.0000000E+00  4.8069145E-03  1.2835941E-03  4.8689700E-03  1.4528625E-03  1.4528625E-03  4.8689700E-03  1.2835941E-03  4.8069145E-03  0.0000000E+00  2.6098630E-04
  0.0000000E+00  4.9825793E-03  1.3460315E-03  5.1219655E-03  1.5164455E-03  1.5164455E-03  5.1219655E-03  1.3460315E-03  4.9825793E-03  0.0000000E+00  2.8969420E-04
  0.0000000E+00  5.1649270E-03  1.4086599E-03  5.3711422E-03  1.5799330E-03  1.5799330E-03  5.3711422E-03  1.4086599E-03  5.1649270E-03  0.0000000E+00  3.1983400E-04
  0.0000000E+00  5.3520482E-03  1.4710018E-03  5.6193642E-03  1.6431342E-03  1.6431342E-03  5.6193642E-03  1.4710018E-03  5.3520482E-03  0.0000000E+00  3.5063270E-04
  0.0000000E+00  5.5487164E-03  1.5346802E-03  5.8704503E-03  1.7072900E-03  1.7072900E-03  5.8704503E-03  1.5346802E-03  5.5487164E-03  0.0000000E+00  3.8272970E-04
  0.0000000E+00  5.7558863E-03  1.6004591E-03  6.1291740E-03  1.7735462E-03  1.7735462E-03  6.1291740E-03  1.6004591E-03  5.7558863E-03  0.0000000E+00  4.1639240E-04
  0.0000000E+00  5.9611468E-03  1.6646149E-03  6.3783507E-03  1.8379884E-03  1.8379884E-03  6.3783507E-03  1.6646149E-03  5.9611468E-03  0.0000000E+00  4.4938680E-04
  0.0000000E+00  6.1769090E-03  1.7312530E-03  6.6361197E-03  1.9049129E-03  1.9049129E-03  6.6361197E-03  1.7312530E-03  6.1769090E-03  0.0000000E+00  4.8410830E-04
  0.0000000E+00  6.1775505E-03  1.7314501E-03  6.6368828E-03  1.9051110E-03  1.9051110E-03  6.6368828E-03  1.7314501E-03  6.1775505E-03  0.0000000E+00  4.8421200E-04
  2.8574171E-03  6.5024617E-03  1.8280596E-03  7.0160903E-03  2.0019104E-03  2.0019104E-03  7.0160903E-03  1.8280596E-03  6.5024617E-03  2.8574171E-03  5.3799250E-04
  2.9061068E-03  6.8499725E-03  1.9309762E-03  7.4151549E-03  2.1048271E-03  2.1048271E-03  7.4151549E-03  1.9309762E-03  6.8499725E-03  2.9061068E-03  5.9615290E-04
  2.9614794E-03  7.2137132E-03  2.0371389E-03  7.8266306E-03  2.2108943E-03  2.2108943E-03  7.8266306E-03  2.0371389E-03  7.2137132E-03  2.9614794E-03  6.5788380E-04
  3.0225802E-03  7.5774539E-03  2.1434924E-03  8.2333328E-03  2.3170569E-03  2.3170569E-03  8.2333328E-03  2.1434924E-03  7.5774539E-03  3.0225802E-03  7.2032110E-04
  3.0874998E-03  7.9450134E-03  2.2492732E-03  8.6390803E-03  2.4226467E-03  2.4226467E-03  8.6390803E-03  2.2492732E-03  7.9450134E-03  3.0874998E-03  7.8409510E-04
  3.1552835E-03  8.3144823E-03  2.3565815E-03  9.0429184E-03  2.5295731E-03  2.5295731E-03  9.0429184E-03  2.3565815E-03  8.3144823E-03  3.1552835E-03  8.4882380E-04
  3.2278407E-03  8.6954076E-03  2.4653218E-03  9.4553488E-03  2.6380270E-03  2.6380270E-03  9.4553488E-03  2.4653218E-03  8.6954076E-03  3.2278407E-03  9.1622560E-04
  3.3032620E-03  9.0753782E-03  2.5736803E-03  9.8649151E-03  2.7459081E-03  2.7459081E-03  9.8649151E-03  2.5736803E-03  9.0753782E-03  3.3032620E-03  9.8410480E-04
  3.3815474E-03  9.4591676E-03  2.6835662E-03  1.0275436E-02  2.8554122E-03  2.8554122E-03  1.0275436E-02  2.6835662E-03  9.4591676E-03  3.3815474E-03  1.0532250E-03
  3.4626969E-03  9.8448664E-03  2.7932613E-03  1.0685957E-02  2.9646299E-03  2.9646299E-03  1.0685957E-02  2.7932613E-03  9.8448664E-03  3.4626969E-03  1.1235864E-03
  3.5448011E-03  1.0233429E-02  2.9036246E-03  1.1097433E-02  3.0745159E-03  3.0745159E-03  1.1097433E-02  2.9036246E-03  1.0233429E-02  3.5448011E-03  1.1949980E-03
  3.6307241E-03  1.0621037E-02  3.0156109E-03  1.1508908E-02  3.1860248E-03  3.1860248E-03  1.1508908E-02  3.0156109E-03  1.0621037E-02  3.6307241E-03  1.2674597E-03
  3.7176018E-03  1.1019147E-02  3.1265470E-03  1.1924203E-02  3.2963882E-03  3.2963882E-03  1.1924203E-02  3.1265470E-03  1.1019147E-02  3.7176018E-03  1.3408762E-03
  3.8073436E-03  1.1418212E-02  3.2392016E-03  1.2339497E-02  3.4084699E-03  3.4084699E-03  1.2339497E-02  3.2392016E-03  1.1418212E-02  3.8073436E-03  1.4154382E-03
  3.8980401E-03  1.1817277E-02  3.3516653E-03  1.2754792E-02  3.5204562E-03  3.5204562E-03  1.2754792E-02  3.3516653E-03  1.1817277E-02  3.8980401E-03  1.4905731E-03
  3.9906460E-03  1.2216819E-02  3.4650836E-03  1.3170087E-02  3.6332063E-03  3.6332063E-03  1.3170087E-02  3.4650836E-03  1.2216819E-02  3.9906460E-03  1.5665672E-03
  4.0832519E-03  1.2616647E-02  3.5791703E-03  1.3584426E-02  3.7468156E-03  3.7468156E-03  1.3584426E-02  3.5791703E-03  1.2616647E-02  4.0832519E-03  1.6434206E-03
  4.1787219E-03  1.3016953E-02  3.6923023E-03  1.3999721E-02  3.8593748E-03  3.8593748E-03  1.3999721E-02  3.6923023E-03  1.3016953E-02  4.1787219E-03  1.7209422E-03
  4.2751466E-03  1.3417449E-02  3.8072481E-03  1.4423608E-02  3.9737478E-03  3.9737478E-03  1.4423608E-02  3.8072481E-03  1.3417449E-02  4.2751466E-03  1.8001823E-03
  4.3734807E-03  1.3827779E-02  3.9221940E-03  1.4837947E-02  4.0881209E-03  4.0881209E-03  1.4837947E-02  3.9221940E-03  1.3827779E-02  4.3734807E-03  1.8792315E-03
  4.4718148E-03  1.4238491E-02  4.0369489E-03  1.5252287E-02  4.2023030E-03  4.2023030E-03  1.5252287E-02  4.0369489E-03  1.4238491E-02  4.4718148E-03  1.9580897E-03
  0.0000000E+00  4.4965140E-03  1.2486669E-03  4.7782080E-03  1.4237196E-03  1.4237196E-03  4.7782080E-03  1.2486669E-03  4.4965140E-03  0.0000000E+00  2.6041870E-04
  0.0000000E+00  4.6680720E-03  1.3088181E-03  5.0228370E-03  1.4849298E-03  1.4849298E-03  5.0228370E-03  1.3088181E-03  4.6680720E-03  0.0000000E+00  2.8691490E-04
  0.0000000E+00  4.8459840E-03  1.3691811E-03  5.2653480E-03  1.5459282E-03  1.5459282E-03  5.2653480E-03  1.3691811E-03  4.8459840E-03  0.0000000E+00  3.1450180E-04
  0.0000000E+00  5.0302500E-03  1.4293323E-03  5.5057410E-03  1.6065030E-03  1.6065030E-03  5.5057410E-03  1.4293323E-03  5.0302500E-03  0.0000000E+00  3.4252300E-04
  0.0000000E+00  5.2219290E-03  1.4908602E-03  5.7493110E-03  1.6683486E-03  1.6683486E-03  5.7493110E-03  1.4908602E-03  5.2219290E-03  0.0000000E+00  3.7173020E-04
  0.0000000E+00  5.4252570E-03  1.5544002E-03  6.0002940E-03  1.7321004E-03  1.7321004E-03  6.0002940E-03  1.5544002E-03  5.4252570E-03  0.0000000E+00  4.0230350E-04
  0.0000000E+00  5.6264670E-03  1.6158222E-03  6.2417460E-03  1.7936283E-03  1.7936283E-03  6.2417460E-03  1.6158222E-03  5.6264670E-03  0.0000000E+00  4.3220650E-04
  0.0000000E+00  5.8382670E-03  1.6805271E-03  6.4927290E-03  1.8583332E-03  1.8583332E-03  6.4927290E-03  1.6805271E-03  5.8382670E-03  0.0000000E+00  4.6378900E-04
  0.0000000E+00  5.8388977E-03  1.6807213E-03  6.4934753E-03  1.8585273E-03  1.8585273E-03  6.4934753E-03  1.6807213E-03  5.8388977E-03  0.0000000E+00  4.6388370E-04
  2.6364864E-03  6.1570260E-03  1.7739309E-03  6.8623200E-03  1.9516311E-03  1.9516311E-03  6.8623200E-03  1.7739309E-03  6.1570260E-03  2.6364864E-03  5.1241830E-04
  2.6841414E-03  6.4973886E-03  1.8731592E-03  7.2499140E-03  2.0506476E-03  2.0506476E-03  7.2499140E-03  1.8731592E-03  6.4973886E-03  2.6841414E-03  5.6518830E-04
  2.7385740E-03  6.8545893E-03  1.9760940E-03  7.6502160E-03  2.1532647E-03  2.1532647E-03  7.6502160E-03  1.9760940E-03  6.8545893E-03  2.7385740E-03  6.2131530E-04
  2.7978780E-03  7.2123195E-03  2.0774403E-03  8.0462820E-03  2.2541874E-03  2.2541874E-03  8.0462820E-03  2.0774403E-03  7.2123195E-03  2.7978780E-03  6.7828950E-04
  2.8603590E-03  7.5733326E-03  2.1804810E-03  8.4412890E-03  2.3566986E-03  2.3566986E-03  8.4412890E-03  2.1804810E-03  7.5733326E-03  2.8603590E-03  7.3653450E-04
  2.9270760E-03  7.9356165E-03  2.2830981E-03  8.8341780E-03  2.4587862E-03  2.4587862E-03  8.8341780E-03  2.2830981E-03  7.9356165E-03  2.9270760E-03  7.9562670E-04
  2.9980290E-03  8.3089140E-03  2.3885745E-03  9.2355390E-03  2.5636272E-03  2.5636272E-03  9.2355390E-03  2.3885745E-03  8.3089140E-03  2.9980290E-03  8.5736640E-04
  3.0711000E-03  8.6811525E-03  2.4938391E-03  9.6326640E-03  2.6682564E-03  2.6682564E-03  9.6326640E-03  2.4938391E-03  8.6811525E-03  3.0711000E-03  9.1963560E-04
  3.1484070E-03  9.0573093E-03  2.5987860E-03  1.0032966E-02  2.7725679E-03  2.7725679E-03  1.0032966E-02  2.5987860E-03  9.0573093E-03  3.1484070E-03  9.8317560E-04
  3.2267730E-03  9.4361136E-03  2.7056391E-03  1.0432209E-02  2.8787856E-03  2.8787856E-03  1.0432209E-02  2.7056391E-03  9.4361136E-03  3.2267730E-03  1.0477746E-03
  3.3083160E-03  9.8177772E-03  2.8122804E-03  1.0833570E-02  2.9847915E-03  2.9847915E-03  1.0833570E-02  2.8122804E-03  9.8177772E-03  3.3083160E-03  1.1135385E-03
  3.3919770E-03  1.0201029E-02  2.9198748E-03  1.1235990E-02  3.0916446E-03  3.0916446E-03  1.1235990E-02  2.9198748E-03  1.0201029E-02  3.3919770E-03  1.1802555E-03
  3.4766970E-03  1.0586823E-02  3.0273633E-03  1.1637351E-02  3.1984977E-03  3.1984977E-03  1.1637351E-02  3.0273633E-03  1.0586823E-02  3.4766970E-03  1.2480315E-03
  3.5635350E-03  1.0975264E-02  3.1358049E-03  1.2040830E-02  3.3061980E-03  3.3061980E-03  1.2040830E-02  3.1358049E-03  1.0975264E-02  3.5635350E-03  1.3165488E-03
  3.6514320E-03  1.1365294E-02  3.2441406E-03  1.2447486E-02  3.4137924E-03  3.4137924E-03  1.2447486E-02  3.2441406E-03  1.1365294E-02  3.6514320E-03  1.3860192E-03
  3.7425060E-03  1.1752464E-02  3.3534294E-03  1.2853083E-02  3.5223399E-03  3.5223399E-03  1.2853083E-02  3.3534294E-03  1.1752464E-02  3.7425060E-03  1.4563368E-03
  3.8346390E-03  1.2154884E-02  3.4637772E-03  1.3259739E-02  3.6319464E-03  3.6319464E-03  1.3259739E-02  3.4637772E-03  1.2154884E-02  3.8346390E-03  1.5272898E-03
  3.9267720E-03  1.2547032E-02  3.5729601E-03  1.3654746E-02  3.7404939E-03  3.7404939E-03  1.3654746E-02  3.5729601E-03  1.2547032E-02  3.9267720E-03  1.5991959E-03
  4.0210230E-03  1.2939497E-02  3.6841551E-03  1.4071992E-02  3.8510535E-03  3.8510535E-03  1.4071992E-02  3.6841551E-03  1.2939497E-02  4.0210230E-03  1.6712079E-03
  4.1163330E-03  1.3342976E-02  3.7943970E-03  1.4477589E-02  3.9604482E-03  3.9604482E-03  1.4477589E-02  3.7943970E-03  1.3342976E-02  4.1163330E-03  1.7440671E-03
  4.2116430E-03  1.3736077E-02  3.9055920E-03  1.4883186E-02  4.0709019E-03  4.0709019E-03  1.4883186E-02  3.9055920E-03  1.3736077E-02  4.2116430E-03  1.8179853E-03
  0.0000000E+00  4.1848404E-03  1.2122724E-03  4.6854340E-03  1.3931858E-03  1.3931858E-03  4.6854340E-03  1.2122724E-03  4.1848404E-03  0.0000000E+00  2.5778690E-04
  0.0000000E+00  4.3515484E-03  1.2701506E-03  4.9214080E-03  1.4516510E-03  1.4516510E-03  4.9214080E-03  1.2701506E-03  4.3515484E-03  0.0000000E+00  2.8205350E-04
  0.0000000E+00  4.5261222E-03  1.3280288E-03  5.1562080E-03  1.5098814E-03  1.5098814E-03  5.1562080E-03  1.3280288E-03  4.5261222E-03  0.0000000E+00  3.0689530E-04
  0.0000000E+00  4.7068008E-03  1.3857896E-03  5.3874860E-03  1.5678770E-03  1.5678770E-03  5.3874860E-03  1.3857896E-03  4.7068008E-03  0.0000000E+00  3.3220680E-04
  0.0000000E+00  4.8948756E-03  1.4448418E-03  5.6234600E-03  1.6269292E-03  1.6269292E-03  5.6234600E-03  1.4448418E-03  4.8948756E-03  0.0000000E+00  3.5836350E-04
  0.0000000E+00  5.0933990E-03  1.5060072E-03  5.8664780E-03  1.6879772E-03  1.6879772E-03  5.8664780E-03  1.5060072E-03  5.0933990E-03  0.0000000E+00  3.8588680E-04
  0.0000000E+00  5.2905136E-03  1.5651768E-03  6.1001040E-03  1.7470294E-03  1.7470294E-03  6.1001040E-03  1.5651768E-03  5.2905136E-03  0.0000000E+00  4.1285240E-04
  0.0000000E+00  5.4974898E-03  1.6268118E-03  6.3431220E-03  1.8084296E-03  1.8084296E-03  6.3431220E-03  1.6268118E-03  5.4974898E-03  0.0000000E+00  4.4131830E-04
  0.0000000E+00  5.4981042E-03  1.6269951E-03  6.3438452E-03  1.8086119E-03  1.8086119E-03  6.3438452E-03  1.6269951E-03  5.4981042E-03  0.0000000E+00  4.4140360E-04
  2.4145658E-03  5.8111826E-03  1.7176794E-03  6.7023660E-03  1.8989450E-03  1.8989450E-03  6.7023660E-03  1.7176794E-03  5.8111826E-03  2.4145658E-03  4.8513200E-04
  2.4608214E-03  6.1445986E-03  1.8128908E-03  7.0768720E-03  1.9935694E-03  1.9935694E-03  7.0768720E-03  1.8128908E-03  6.1445986E-03  2.4608214E-03  5.3276120E-04
  2.5141210E-03  6.4952724E-03  1.9112720E-03  7.4654660E-03  2.0912462E-03  2.0912462E-03  7.4654660E-03  1.9112720E-03  6.4952724E-03  2.5141210E-03  5.8359540E-04
  2.5723514E-03  6.8454766E-03  2.0103576E-03  7.8493640E-03  2.1896274E-03  2.1896274E-03  7.8493640E-03  2.0103576E-03  6.8454766E-03  2.5723514E-03  6.3525140E-04
  2.6356300E-03  7.1993202E-03  2.1090910E-03  8.2332620E-03  2.2875390E-03  2.2875390E-03  8.2332620E-03  2.1090910E-03  7.1993202E-03  2.6356300E-03  6.8819880E-04
  2.7002000E-03  7.5542204E-03  2.2087636E-03  8.6148120E-03  2.3863898E-03  2.3863898E-03  8.6148120E-03  2.2087636E-03  7.5542204E-03  2.7002000E-03  7.4208540E-04
  2.7694660E-03  7.9205084E-03  2.3105494E-03  9.0045800E-03  2.4873538E-03  2.4873538E-03  9.0045800E-03  2.3105494E-03  7.9205084E-03  2.7694660E-03  7.9855480E-04
  2.8422540E-03  8.2853876E-03  2.4109264E-03  9.3908260E-03  2.5869090E-03  2.5869090E-03  9.3908260E-03  2.4109264E-03  8.2853876E-03  2.8422540E-03  8.5549380E-04
  2.9173900E-03  8.6534366E-03  2.5135340E-03  9.7782460E-03  2.6886948E-03  2.6886948E-03  9.7782460E-03  2.5135340E-03  8.6534366E-03  2.9173900E-03  9.1372420E-04
  2.9937000E-03  9.0257120E-03  2.6159068E-03  1.0166840E-02  2.7902458E-03  2.7902458E-03  1.0166840E-02  2.6159068E-03  9.0257120E-03  2.9937000E-03  9.7312860E-04
  3.0735320E-03  9.3985744E-03  2.7182796E-03  1.0556608E-02  2.8916794E-03  2.8916794E-03  1.0556608E-02  2.7182796E-03  9.3985744E-03  3.0735320E-03  1.0333548E-03
  3.1557120E-03  9.7743718E-03  2.8217090E-03  1.0947550E-02  2.9942870E-03  2.9942870E-03  1.0947550E-02  2.8217090E-03  9.7743718E-03  3.1557120E-03  1.0947550E-03
  3.2390660E-03  1.0153104E-02  2.9263124E-03  1.1339666E-02  3.0978338E-03  3.0978338E-03  1.1339666E-02  2.9263124E-03  1.0153104E-02  3.2390660E-03  1.1569770E-03
  3.3241810E-03  1.0532424E-02  3.0306810E-03  1.1731782E-02  3.2014980E-03  3.2014980E-03  1.1731782E-02  3.0306810E-03  1.0532424E-02  3.3241810E-03  1.2201382E-03
  3.4105874E-03  1.0914443E-02  3.1351670E-03  1.2123898E-02  3.3050448E-03  3.3050448E-03  1.2123898E-02  3.1351670E-03  1.0914443E-02  3.4105874E-03  1.2842386E-03
  3.4989896E-03  1.1298106E-02  3.2407096E-03  1.2517188E-02  3.4097656E-03  3.4097656E-03  1.2517188E-02  3.2407096E-03  1.1298106E-02  3.4989896E-03  1.3488086E-03
  3.5883310E-03  1.1683413E-02  3.3462522E-03  1.2911652E-02  3.5143690E-03  3.5143690E-03  1.2911652E-02  3.3462522E-03  1.1683413E-02  3.5883310E-03  1.4143178E-03
  3.6784942E-03  1.2067898E-02  3.4529688E-03  1.3306116E-02  3.6202638E-03  3.6202638E-03  1.3306116E-02  3.4529688E-03  1.2067898E-02  3.6784942E-03  1.4802966E-03
  3.7703010E-03  1.2457314E-02  3.5595680E-03  1.3699406E-02  3.7260412E-03  3.7260412E-03  1.3699406E-02  3.5595680E-03  1.2457314E-02  3.7703010E-03  1.5473320E-03
  3.8630470E-03  1.2850721E-02  3.6662846E-03  1.4102088E-02  3.8318186E-03  3.8318186E-03  1.4102088E-02  3.6662846E-03  1.2850721E-02  3.8630470E-03  1.6142500E-03
  3.9575540E-03  1.3240842E-02  3.7728838E-03  1.4493030E-02  3.9377134E-03  3.9377134E-03  1.4493030E-02  3.7728838E-03  1.3240842E-02  3.9575540E-03  1.6822246E-03
  0.0000000E+00  3.8695440E-03  1.1742738E-03  4.5869460E-03  1.3605900E-03  1.3605900E-03  4.5869460E-03  1.1742738E-03  3.8695440E-03  0.0000000E+00  2.5329110E-04
  0.0000000E+00  4.0333356E-03  1.2293484E-03  4.8134940E-03  1.4159250E-03  1.4159250E-03  4.8134940E-03  1.2293484E-03  4.0333356E-03  0.0000000E+00  2.7500840E-04
  0.0000000E+00  4.2028560E-03  1.2848136E-03  5.0387400E-03  1.4713902E-03  1.4713902E-03  5.0387400E-03  1.2848136E-03  4.2028560E-03  0.0000000E+00  2.9715550E-04
  0.0000000E+00  4.3790166E-03  1.3401486E-03  5.2626840E-03  1.5265950E-03  1.5265950E-03  5.2626840E-03  1.3401486E-03  4.3790166E-03  0.0000000E+00  3.1969310E-04
  0.0000000E+00  4.5632496E-03  1.3965252E-03  5.4892320E-03  1.5827112E-03  1.5827112E-03  5.4892320E-03  1.3965252E-03  4.5632496E-03  0.0000000E+00  3.4294680E-04
  0.0000000E+00  4.7592006E-03  1.4551152E-03  5.7248940E-03  1.6410408E-03  1.6410408E-03  5.7248940E-03  1.4551152E-03  4.7592006E-03  0.0000000E+00  3.6740710E-04
  0.0000000E+00  4.9505946E-03  1.5118824E-03  5.9488380E-03  1.6972872E-03  1.6972872E-03  5.9488380E-03  1.5118824E-03  4.9505946E-03  0.0000000E+00  3.9144630E-04
  0.0000000E+00  5.1544878E-03  1.5709932E-03  6.1831980E-03  1.7560074E-03  1.7560074E-03  6.1831980E-03  1.5709932E-03  5.1544878E-03  0.0000000E+00  4.1696550E-04
  0.0000000E+00  5.1551035E-03  1.5711688E-03  6.1839016E-03  1.7561825E-03  1.7561825E-03  6.1839016E-03  1.5711688E-03  5.1551035E-03  0.0000000E+00  4.1704220E-04
  2.1889224E-03  5.4617598E-03  1.6578366E-03  6.5295300E-03  1.8420696E-03  1.8420696E-03  6.5295300E-03  1.6578366E-03  5.4617598E-03  2.1889224E-03  4.5602550E-04
  2.2354038E-03  5.7880410E-03  1.7497578E-03  6.8927880E-03  1.9329492E-03  1.9329492E-03  6.8927880E-03  1.7497578E-03  5.7880410E-03  2.2354038E-03  4.9880920E-04
  2.2890462E-03  6.1311180E-03  1.8448038E-03  7.2703680E-03  2.0270838E-03  2.0270838E-03  7.2703680E-03  1.8448038E-03  6.1311180E-03  2.2890462E-03  5.4449640E-04
  2.3469852E-03  6.4745856E-03  1.9403706E-03  7.6414380E-03  2.1216090E-03  2.1216090E-03  7.6414380E-03  1.9403706E-03  6.4745856E-03  2.3469852E-03  5.9123820E-04
  2.4083094E-03  6.8222196E-03  2.0358072E-03  8.0125080E-03  2.2160040E-03  2.2160040E-03  8.0125080E-03  2.0358072E-03  6.8222196E-03  2.4083094E-03  6.3928200E-04
  2.4727584E-03  7.1697234E-03  2.1311136E-03  8.3822760E-03  2.3101386E-03  2.3101386E-03  8.3822760E-03  2.1311136E-03  7.1697234E-03  2.4727584E-03  6.8823720E-04
  2.5417644E-03  7.5282942E-03  2.2287636E-03  8.7598560E-03  2.4067470E-03  2.4067470E-03  8.7598560E-03  2.2287636E-03  7.5282942E-03  2.5417644E-03  7.3953600E-04
  2.6123328E-03  7.8854328E-03  2.3264136E-03  9.1348320E-03  2.5032252E-03  2.5032252E-03  9.1348320E-03  2.3264136E-03  7.8854328E-03  2.6123328E-03  7.9148580E-04
  2.6871978E-03  8.2459566E-03  2.4239334E-03  9.5111100E-03  2.5997034E-03  2.5997034E-03  9.5111100E-03  2.4239334E-03  8.2459566E-03  2.6871978E-03  8.4460740E-04
  2.7623232E-03  8.6097354E-03  2.5226250E-03  9.8873880E-03  2.6973534E-03  2.6973534E-03  9.8873880E-03  2.5226250E-03  8.6097354E-03  2.7623232E-03  8.9890080E-04
  2.8414848E-03  8.9755974E-03  2.6226186E-03  1.0266270E-02  2.7963054E-03  2.7963054E-03  1.0266270E-02  2.6226186E-03  8.9755974E-03  2.8414848E-03  9.5423580E-04
  2.9206464E-03  9.3432822E-03  2.7213102E-03  1.0645152E-02  2.8938252E-03  2.8938252E-03  1.0645152E-02  2.7213102E-03  9.3432822E-03  2.9206464E-03  1.0104822E-03
  3.0034536E-03  9.7129200E-03  2.8226058E-03  1.1024034E-02  2.9940792E-03  2.9940792E-03  1.1024034E-02  2.8226058E-03  9.7129200E-03  3.0034536E-03  1.0676400E-03
  3.0860004E-03  1.0084381E-02  2.9224692E-03  1.1404218E-02  3.0929010E-03  3.0929010E-03  1.1404218E-02  2.9224692E-03  1.0084381E-02  3.0860004E-03  1.1255790E-03
  3.1708908E-03  1.0457534E-02  3.0237648E-03  1.1785704E-02  3.1930248E-03  3.1930248E-03  1.1785704E-02  3.0237648E-03  1.0457534E-02  3.1708908E-03  1.1842992E-03
  3.2579946E-03  1.0832510E-02  3.1249302E-03  1.2167190E-02  3.2932788E-03  3.2932788E-03  1.2167190E-02  3.1249302E-03  1.0832510E-02  3.2579946E-03  1.2438006E-03
  3.3458796E-03  1.1209178E-02  3.2275278E-03  1.2549978E-02  3.3948348E-03  3.3948348E-03  1.2549978E-02  3.2275278E-03  1.1209178E-02  3.3458796E-03  1.3039530E-03
  3.4333740E-03  1.1586368E-02  3.3288234E-03  1.2932766E-02  3.4950888E-03  3.4950888E-03  1.2932766E-02  3.3288234E-03  1.1586368E-02  3.4333740E-03  1.3647564E-03
  3.5239932E-03  1.1966291E-02  3.4325928E-03  1.3318158E-02  3.5979468E-03  3.5979468E-03  1.3318158E-02  3.4325928E-03  1.1966291E-02  3.5239932E-03  1.4262108E-03
  3.6153936E-03  1.2346736E-02  3.5351904E-03  1.3703550E-02  3.6996330E-03  3.6996330E-03  1.3703550E-02  3.5351904E-03  1.2346736E-02  3.6153936E-03  1.4883162E-03
  3.7060128E-03  1.2727441E-02  3.6379182E-03  1.4086338E-02  3.8011890E-03  3.8011890E-03  1.4086338E-02  3.6379182E-03  1.2727441E-02  3.7060128E-03  1.5508122E-03
  0.0000000E+00  3.5528176E-03  1.1344064E-03  4.4850640E-03  1.3258808E-03  1.3258808E-03  4.4850640E-03  1.1344064E-03  3.5528176E-03  0.0000000E+00  2.4675070E-04
  0.0000000E+00  3.7125240E-03  1.1868236E-03  4.7016640E-03  1.3780092E-03  1.3780092E-03  4.7016640E-03  1.1868236E-03  3.7125240E-03  0.0000000E+00  2.6586930E-04
  0.0000000E+00  3.8784396E-03  1.2395296E-03  4.9168200E-03  1.4304264E-03  1.4304264E-03  4.9168200E-03  1.2395296E-03  3.8784396E-03  0.0000000E+00  2.8529110E-04
  0.0000000E+00  4.0515752E-03  1.2922356E-03  5.1305320E-03  1.4826992E-03  1.4826992E-03  5.1305320E-03  1.2922356E-03  4.0515752E-03  0.0000000E+00  3.0504500E-04
  0.0000000E+00  4.2322196E-03  1.3462412E-03  5.3500200E-03  1.5359828E-03  1.5359828E-03  5.3500200E-03  1.3462412E-03  4.2322196E-03  0.0000000E+00  3.2548920E-04
  0.0000000E+00  4.4226832E-03  1.4019796E-03  5.5738400E-03  1.5911436E-03  1.5911436E-03  5.5738400E-03  1.4019796E-03  4.4226832E-03  0.0000000E+00  3.4705820E-04
  0.0000000E+00  4.6109808E-03  1.4562740E-03  5.7904400E-03  1.6447160E-03  1.6447160E-03  5.7904400E-03  1.4562740E-03  4.6109808E-03  0.0000000E+00  3.6832110E-04
  0.0000000E+00  4.8101084E-03  1.5128788E-03  6.0171480E-03  1.7004544E-03  1.7004544E-03  6.0171480E-03  1.5128788E-03  4.8101084E-03  0.0000000E+00  3.9086190E-04
  0.0000000E+00  4.8107038E-03  1.5130468E-03  6.0178247E-03  1.7006197E-03  1.7006197E-03  6.0178247E-03  1.5130468E-03  4.8107038E-03  0.0000000E+00  3.9092950E-04
  1.9649952E-03  5.1101716E-03  1.5963420E-03  6.3492680E-03  1.7827624E-03  1.7827624E-03  6.3492680E-03  1.5963420E-03  5.1101716E-03  1.9649952E-03  4.2557570E-04
  2.0120696E-03  5.4314616E-03  1.6844260E-03  6.7001600E-03  1.8695468E-03  1.8695468E-03  6.7001600E-03  1.6844260E-03  5.4314616E-03  2.0120696E-03  4.6368280E-04
  2.0656420E-03  5.7669028E-03  1.7761200E-03  7.0626040E-03  1.9599412E-03  1.9599412E-03  7.0626040E-03  1.7761200E-03  5.7669028E-03  2.0656420E-03  5.0459140E-04
  2.1232576E-03  6.1027772E-03  1.8672364E-03  7.4207160E-03  2.0497580E-03  2.0497580E-03  7.4207160E-03  1.8672364E-03  6.1027772E-03  2.1232576E-03  5.4655400E-04
  2.1843388E-03  6.4428392E-03  1.9589304E-03  7.7788280E-03  2.1400080E-03  2.1400080E-03  7.7788280E-03  1.9589304E-03  6.4428392E-03  2.1843388E-03  5.8987400E-04
  2.2484524E-03  6.7829012E-03  2.0507688E-03  8.1354960E-03  2.2305468E-03  2.2305468E-03  8.1354960E-03  2.0507688E-03  6.7829012E-03  2.2484524E-03  6.3420480E-04
  2.3170424E-03  7.1336488E-03  2.1440512E-03  8.5008280E-03  2.3223852E-03  2.3223852E-03  8.5008280E-03  2.1440512E-03  7.1336488E-03  2.3170424E-03  6.8084600E-04
  2.3873652E-03  7.4828080E-03  2.2387776E-03  8.8632720E-03  2.4158120E-03  2.4158120E-03  8.8632720E-03  2.2387776E-03  7.4828080E-03  2.3873652E-03  7.2806480E-04
  2.4599984E-03  7.8355772E-03  2.3335040E-03  9.2286040E-03  2.5092388E-03  2.5092388E-03  9.2286040E-03  2.3335040E-03  7.8355772E-03  2.4599984E-03  7.7658320E-04
  2.5360972E-03  8.1905124E-03  2.4282304E-03  9.5924920E-03  2.6025212E-03  2.6025212E-03  9.5924920E-03  2.4282304E-03  8.1905124E-03  2.5360972E-03  8.2611240E-04
  2.6121960E-03  8.5490576E-03  2.5229568E-03  9.9578240E-03  2.6959480E-03  2.6959480E-03  9.9578240E-03  2.5229568E-03  8.5490576E-03  2.6121960E-03  8.7665240E-04
  2.6908940E-03  8.9081804E-03  2.6191272E-03  1.0324600E-02  2.7909632E-03  2.7909632E-03  1.0324600E-02  2.6191272E-03  8.9081804E-03  2.6908940E-03  9.2805880E-04
  2.7721912E-03  9.2694692E-03  2.7152976E-03  1.0692820E-02  2.8858340E-03  2.8858340E-03  1.0692820E-02  2.7152976E-03  9.2694692E-03  2.7721912E-03  9.8033160E-04
  2.8544992E-03  9.6326352E-03  2.8130564E-03  1.1062484E-02  2.9822932E-03  2.9822932E-03  1.1062484E-02  2.8130564E-03  9.6326352E-03  2.8544992E-03  1.0333264E-03
  2.9376736E-03  9.9976784E-03  2.9108152E-03  1.1430704E-02  3.0787524E-03  3.0787524E-03  1.1430704E-02  2.9108152E-03  9.9976784E-03  2.9376736E-03  1.0871876E-03
  3.0218588E-03  1.0364743E-02  3.0071300E-03  1.1800368E-02  3.1739120E-03  3.1739120E-03  1.1800368E-02  3.0071300E-03  1.0364743E-02  3.0218588E-03  1.1417708E-03
  3.1082100E-03  1.0732097E-02  3.1063328E-03  1.2171476E-02  3.2719596E-03  3.2719596E-03  1.2171476E-02  3.1063328E-03  1.0732097E-02  3.1082100E-03  1.1969316E-03
  3.1952832E-03  1.1099884E-02  3.2042360E-03  1.2541140E-02  3.3687076E-03  3.3687076E-03  1.2541140E-02  3.2042360E-03  1.1099884E-02  3.1952832E-03  1.2526700E-03
  3.2830784E-03  1.1470992E-02  3.3035832E-03  1.2916580E-02  3.4668996E-03  3.4668996E-03  1.2916580E-02  3.3035832E-03  1.1470992E-02  3.2830784E-03  1.3091304E-03
  3.3728952E-03  1.1842244E-02  3.4029304E-03  1.3287688E-02  3.5650916E-03  3.5650916E-03  1.3287688E-02  3.4029304E-03  1.1842244E-02  3.3728952E-03  1.3660240E-03
  3.4618456E-03  1.2214074E-02  3.5008336E-03  1.3661684E-02  3.6619840E-03  3.6619840E-03  1.3661684E-02  3.5008336E-03  1.2214074E-02  3.4618456E-03  1.4233508E-03
  0.0000000E+00  3.2350788E-03  1.0924038E-03  4.3750620E-03  1.2884886E-03  1.2884886E-03  4.3750620E-03  1.0924038E-03  3.2350788E-03  0.0000000E+00  2.3831350E-04
  0.0000000E+00  3.3915942E-03  1.1420658E-03  4.5817200E-03  1.3375098E-03  1.3375098E-03  4.5817200E-03  1.1420658E-03  3.3915942E-03  0.0000000E+00  2.5471800E-04
  0.0000000E+00  3.5546778E-03  1.1920482E-03  4.7883780E-03  1.3866912E-03  1.3866912E-03  4.7883780E-03  1.1920482E-03  3.5546778E-03  0.0000000E+00  2.7144290E-04
  0.0000000E+00  3.7220868E-03  1.2421908E-03  4.9918320E-03  1.4358726E-03  1.4358726E-03  4.9918320E-03  1.2421908E-03  3.7220868E-03  0.0000000E+00  2.8844330E-04
  0.0000000E+00  3.8994282E-03  1.2932946E-03  5.1984900E-03  1.4861754E-03  1.4861754E-03  5.1984900E-03  1.2932946E-03  3.8994282E-03  0.0000000E+00  3.0621220E-04
  0.0000000E+00  4.0860612E-03  1.3464810E-03  5.4131580E-03  1.5382404E-03  1.5382404E-03  5.4131580E-03  1.3464810E-03  4.0860612E-03  0.0000000E+00  3.2495610E-04
  0.0000000E+00  4.2699708E-03  1.3983858E-03  5.6214180E-03  1.5890238E-03  1.5890238E-03  5.6214180E-03  1.3983858E-03  4.2699708E-03  0.0000000E+00  3.4348480E-04
  0.0000000E+00  4.4642934E-03  1.4523732E-03  5.8376880E-03  1.6418898E-03  1.6418898E-03  5.8376880E-03  1.4523732E-03  4.4642934E-03  0.0000000E+00  3.6339770E-04
  0.0000000E+00  4.4648746E-03  1.4525331E-03  5.8383288E-03  1.6420465E-03  1.6420465E-03  5.8383288E-03  1.4525331E-03  4.4648746E-03  0.0000000E+00  3.6345800E-04
  1.7429760E-03  4.7587410E-03  1.5321528E-03  6.1580880E-03  1.7200674E-03  1.7200674E-03  6.1580880E-03  1.5321528E-03  4.7587410E-03  1.7429760E-03  3.9389980E-04
  1.7908758E-03  5.0717718E-03  1.6165782E-03  6.4945080E-03  1.8028908E-03  1.8028908E-03  6.4945080E-03  1.6165782E-03  5.0717718E-03  1.7908758E-03  4.2752570E-04
  1.8451836E-03  5.4003420E-03  1.7043678E-03  6.8437440E-03  1.8889182E-03  1.8889182E-03  6.8437440E-03  1.7043678E-03  5.4003420E-03  1.8451836E-03  4.6408340E-04
  1.9030158E-03  5.7292326E-03  1.7918370E-03  7.1881740E-03  1.9747854E-03  1.9747854E-03  7.1881740E-03  1.7918370E-03  5.7292326E-03  1.9030158E-03  5.0158620E-04
  1.9645326E-03  6.0613272E-03  1.8797868E-03  7.5342060E-03  2.0609730E-03  2.0609730E-03  7.5342060E-03  1.8797868E-03  6.0613272E-03  1.9645326E-03  5.4067500E-04
  2.0286126E-03  6.3945432E-03  1.9678968E-03  7.8770340E-03  2.1473208E-03  2.1473208E-03  7.8770340E-03  1.9678968E-03  6.3945432E-03  2.0286126E-03  5.8072500E-04
  2.0968578E-03  6.7365702E-03  2.0584098E-03  8.2294740E-03  2.2362318E-03  2.2362318E-03  8.2294740E-03  2.0584098E-03  6.7365702E-03  2.0968578E-03  6.2285760E-04
  2.1668652E-03  7.0781166E-03  2.1487626E-03  8.5787100E-03  2.3249826E-03  2.3249826E-03  8.5787100E-03  2.1487626E-03  7.0781166E-03  2.1668652E-03  6.6563100E-04
  2.2392756E-03  7.4236680E-03  2.2392756E-03  8.9295480E-03  2.4138936E-03  2.4138936E-03  8.9295480E-03  2.2392756E-03  7.4236680E-03  2.2392756E-03  7.0968600E-04
  2.3136084E-03  7.7698602E-03  2.3296284E-03  9.2819880E-03  2.5028046E-03  2.5028046E-03  9.2819880E-03  2.3296284E-03  7.7698602E-03  2.3136084E-03  7.5470220E-04
  2.3900238E-03  8.1184554E-03  2.4219036E-03  9.6344280E-03  2.5933176E-03  2.5933176E-03  9.6344280E-03  2.4219036E-03  8.1184554E-03  2.3900238E-03  8.0051940E-04
  2.4672402E-03  8.4708954E-03  2.5140186E-03  9.9892710E-03  2.6841510E-03  2.6841510E-03  9.9892710E-03  2.5140186E-03  8.4708954E-03  2.4672402E-03  8.4745800E-04
  2.5468596E-03  8.8223742E-03  2.6062938E-03  1.0343633E-02  2.7749844E-03  2.7749844E-03  1.0343633E-02  2.6062938E-03  8.8223742E-03  2.5468596E-03  8.9519760E-04
  2.6276004E-03  9.1773774E-03  2.7001710E-03  1.0699918E-02  2.8674198E-03  2.8674198E-03  1.0699918E-02  2.7001710E-03  9.1773774E-03  2.6276004E-03  9.4357800E-04
  2.7107442E-03  9.5330214E-03  2.7942084E-03  1.1056523E-02  2.9600154E-03  2.9600154E-03  1.1056523E-02  2.7942084E-03  9.5330214E-03  2.7107442E-03  9.9275940E-04
  2.7930870E-03  9.8905878E-03  2.8868040E-03  1.1414891E-02  3.0511692E-03  3.0511692E-03  1.1414891E-02  2.8868040E-03  9.8905878E-03  2.7930870E-03  1.0425816E-03
  2.8778328E-03  1.0248635E-02  2.9808414E-03  1.1773579E-02  3.1439250E-03  3.1439250E-03  1.1773579E-02  2.9808414E-03  1.0248635E-02  2.8778328E-03  1.0930446E-03
  2.9632194E-03  1.0607162E-02  3.0768012E-03  1.2131145E-02  3.2384430E-03  3.2384430E-03  1.2131145E-02  3.0768012E-03  1.0607162E-02  2.9632194E-03  1.1439882E-03
  3.0492468E-03  1.0969054E-02  3.1709988E-03  1.2491915E-02  3.3315192E-03  3.3315192E-03  1.2491915E-02  3.1709988E-03  1.0969054E-02  3.0492468E-03  1.1957328E-03
  3.1359150E-03  1.1331427E-02  3.2669586E-03  1.2853006E-02  3.4261974E-03  3.4261974E-03  1.2853006E-02  3.2669586E-03  1.1331427E-02  3.1359150E-03  1.2477978E-03
  3.2248260E-03  1.1693959E-02  3.3614766E-03  1.3214417E-02  3.5194338E-03  3.5194338E-03  1.3214417E-02  3.3614766E-03  1.1693959E-02  3.2248260E-03  1.3003434E-03
  0.0000000E+00  2.9209872E-03  1.0490832E-03  4.2624000E-03  1.2492384E-03  1.2492384E-03  4.2624000E-03  1.0490832E-03  2.9209872E-03  0.0000000E+00  2.2803480E-04
  0.0000000E+00  3.0731904E-03  1.0957920E-03  4.4559840E-03  1.2947040E-03  1.2947040E-03  4.4559840E-03  1.0957920E-03  3.0731904E-03  0.0000000E+00  2.4176690E-04
  0.0000000E+00  3.2324976E-03  1.1428560E-03  4.6495680E-03  1.3405248E-03  1.3405248E-03  4.6495680E-03  1.1428560E-03  3.2324976E-03  0.0000000E+00  2.5587720E-04
  0.0000000E+00  3.3964224E-03  1.1900976E-03  4.8431520E-03  1.3865232E-03  1.3865232E-03  4.8431520E-03  1.1900976E-03  3.3964224E-03  0.0000000E+00  2.7033210E-04
  0.0000000E+00  3.5694048E-03  1.2387600E-03  5.0420640E-03  1.4337648E-03  1.4337648E-03  5.0420640E-03  1.2387600E-03  3.5694048E-03  0.0000000E+00  2.8541210E-04
  0.0000000E+00  3.7523328E-03  1.2891984E-03  5.2445280E-03  1.4827824E-03  1.4827824E-03  5.2445280E-03  1.2891984E-03  3.7523328E-03  0.0000000E+00  3.0156480E-04
  0.0000000E+00  3.9322416E-03  1.3383936E-03  5.4434400E-03  1.5305568E-03  1.5305568E-03  5.4434400E-03  1.3383936E-03  3.9322416E-03  0.0000000E+00  3.1769090E-04
  0.0000000E+00  4.1235168E-03  1.3898976E-03  5.6503440E-03  1.5806400E-03  1.5806400E-03  5.6503440E-03  1.3898976E-03  4.1235168E-03  0.0000000E+00  3.3491810E-04
  0.0000000E+00  4.1240922E-03  1.3900510E-03  5.6509553E-03  1.5807893E-03  1.5807893E-03  5.6509553E-03  1.3900510E-03  4.1240922E-03  0.0000000E+00  3.3496990E-04
  1.5278928E-03  4.4106960E-03  1.4660880E-03  5.9558160E-03  1.6546992E-03  1.6546992E-03  5.9558160E-03  1.4660880E-03  4.4106960E-03  1.5278928E-03  3.6150480E-04
  1.5769104E-03  4.7184768E-03  1.5468960E-03  6.2785152E-03  1.7335536E-03  1.7335536E-03  6.2785152E-03  1.5468960E-03  4.7184768E-03  1.5769104E-03  3.9127060E-04
  1.6324992E-03  5.0397552E-03  1.6309008E-03  6.6132912E-03  1.8154272E-03  1.8154272E-03  6.6132912E-03  1.6309008E-03  5.0397552E-03  1.6324992E-03  4.2375360E-04
  1.6911072E-03  5.3613888E-03  1.7147280E-03  6.9434496E-03  1.8971232E-03  1.8971232E-03  6.9434496E-03  1.7147280E-03  5.3613888E-03  1.6911072E-03  4.5732000E-04
  1.7529120E-03  5.6842656E-03  1.7989104E-03  7.2757392E-03  1.9791744E-03  1.9791744E-03  7.2757392E-03  1.7989104E-03  5.6842656E-03  1.7529120E-03  4.9230720E-04
  1.8173808E-03  6.0101616E-03  1.8832704E-03  7.6051872E-03  2.0615808E-03  2.0615808E-03  7.6051872E-03  1.8832704E-03  6.0101616E-03  1.8173808E-03  5.2818240E-04
  1.8855792E-03  6.3440496E-03  1.9697616E-03  7.9436928E-03  2.1461184E-03  2.1461184E-03  7.9436928E-03  1.9697616E-03  6.3440496E-03  1.8855792E-03  5.6618880E-04
  1.9555536E-03  6.6770496E-03  2.0562528E-03  8.2791792E-03  2.2306560E-03  2.2306560E-03  8.2791792E-03  2.0562528E-03  6.6770496E-03  1.9555536E-03  6.0508320E-04
  2.0274816E-03  7.0128912E-03  2.1430992E-03  8.6167968E-03  2.3157264E-03  2.3157264E-03  8.6167968E-03  2.1430992E-03  7.0128912E-03  2.0274816E-03  6.4468800E-04
  2.1015408E-03  7.3528176E-03  2.2303008E-03  8.9567232E-03  2.4011520E-03  2.4011520E-03  8.9567232E-03  2.2303008E-03  7.3528176E-03  2.1015408E-03  6.8571360E-04
  2.1771984E-03  7.6916784E-03  2.3182128E-03  9.2971824E-03  2.4874656E-03  2.4874656E-03  9.2971824E-03  2.3182128E-03  7.6916784E-03  2.1771984E-03  7.2744960E-04
  2.2542768E-03  8.0348016E-03  2.4080784E-03  9.6379968E-03  2.5755552E-03  2.5755552E-03  9.6379968E-03  2.4080784E-03  8.0348016E-03  2.2542768E-03  7.7007360E-04
  2.3327760E-03  8.3784576E-03  2.4963456E-03  9.9809424E-03  2.6620464E-03  2.6620464E-03  9.9809424E-03  2.4963456E-03  8.3784576E-03  2.3327760E-03  8.1358560E-04
  2.4126960E-03  8.7242448E-03  2.5863888E-03  1.0324243E-02  2.7504912E-03  2.7504912E-03  1.0324243E-02  2.5863888E-03  8.7242448E-03  2.4126960E-03  8.5763040E-04
  2.4924384E-03  9.0705648E-03  2.6746560E-03  1.0668077E-02  2.8373376E-03  2.8373376E-03  1.0668077E-02  2.6746560E-03  9.0705648E-03  2.4924384E-03  9.0238560E-04
  2.5748448E-03  9.4191936E-03  2.7650544E-03  1.1012266E-02  2.9259600E-03  2.9259600E-03  1.1012266E-02  2.7650544E-03  9.4191936E-03  2.5748448E-03  9.4785120E-04
  2.6577840E-03  9.7680000E-03  2.8552752E-03  1.1358586E-02  3.0149376E-03  3.0149376E-03  1.1358586E-02  2.8552752E-03  9.7680000E-03  2.6577840E-03  9.9402720E-04
  2.7414336E-03  1.0117339E-02  2.9476272E-03  1.1703485E-02  3.1056912E-03  3.1056912E-03  1.1703485E-02  2.9476272E-03  1.0117339E-02  2.7414336E-03  1.0403808E-03
  2.8256160E-03  1.0468810E-02  3.0380256E-03  1.2052114E-02  3.1946688E-03  3.1946688E-03  1.2052114E-02  3.0380256E-03  1.0468810E-02  2.8256160E-03  1.0876224E-03
  2.9122848E-03  1.0820458E-02  3.1305552E-03  1.2401275E-02  3.2857776E-03  3.2857776E-03  1.2401275E-02  3.1305552E-03  1.0820458E-02  2.9122848E-03  1.1352192E-03
  2.9975328E-03  1.1174237E-02  3.2211312E-03  1.2748838E-02  3.3751104E-03  3.3751104E-03  1.2748838E-02  3.2211312E-03  1.1174237E-02  2.9975328E-03  1.1829936E-03
  0.0000000E+00  2.6082800E-03  1.0033210E-03  4.1395610E-03  1.2068220E-03  1.2068220E-03  4.1395610E-03  1.0033210E-03  2.6082800E-03  0.0000000E+00  2.1605580E-04
  0.0000000E+00  2.7581970E-03  1.0472520E-03  4.3213920E-03  1.2487830E-03  1.2487830E-03  4.3213920E-03  1.0472520E-03  2.7581970E-03  0.0000000E+00  2.2704250E-04
  0.0000000E+00  2.9130390E-03  1.0913800E-03  4.5049960E-03  1.2911380E-03  1.2911380E-03  4.5049960E-03  1.0913800E-03  2.9130390E-03  0.0000000E+00  2.3864380E-04
  0.0000000E+00  3.0747760E-03  1.1359020E-03  4.6868270E-03  1.3338870E-03  1.3338870E-03  4.6868270E-03  1.1359020E-03  3.0747760E-03  0.0000000E+00  2.5060960E-04
  0.0000000E+00  3.2439990E-03  1.1818030E-03  4.8725980E-03  1.3778180E-03  1.3778180E-03  4.8725980E-03  1.1818030E-03  3.2439990E-03  0.0000000E+00  2.6333190E-04
  0.0000000E+00  3.4226780E-03  1.2294770E-03  5.0658550E-03  1.4239160E-03  1.4239160E-03  5.0658550E-03  1.2294770E-03  3.4226780E-03  0.0000000E+00  2.7694260E-04
  0.0000000E+00  3.5974170E-03  1.2759690E-03  5.2543840E-03  1.4686350E-03  1.4686350E-03  5.2543840E-03  1.2759690E-03  3.5974170E-03  0.0000000E+00  2.9063410E-04
  0.0000000E+00  3.7847640E-03  1.3248250E-03  5.4502020E-03  1.5157180E-03  1.5157180E-03  5.4502020E-03  1.3248250E-03  3.7847640E-03  0.0000000E+00  3.0552730E-04
  0.0000000E+00  3.7853324E-03  1.3249710E-03  5.4507812E-03  1.5158591E-03  1.5158591E-03  5.4507812E-03  1.3249710E-03  3.7853324E-03  0.0000000E+00  3.0557260E-04
  1.3193090E-03  4.0656860E-03  1.3975180E-03  5.7415650E-03  1.5858500E-03  1.5858500E-03  5.7415650E-03  1.3975180E-03  4.0656860E-03  1.3193090E-03  3.2859600E-04
  1.3705290E-03  4.3653230E-03  1.4745450E-03  6.0482940E-03  1.6603160E-03  1.6603160E-03  6.0482940E-03  1.4745450E-03  4.3653230E-03  1.3705290E-03  3.5461970E-04
  1.4270680E-03  4.6799320E-03  1.5547240E-03  6.3668430E-03  1.7379340E-03  1.7379340E-03  6.3668430E-03  1.5547240E-03  4.6799320E-03  1.4270680E-03  3.8322410E-04
  1.4869560E-03  4.9925710E-03  1.6347060E-03  6.6846040E-03  1.8153550E-03  1.8153550E-03  6.6846040E-03  1.6347060E-03  4.9925710E-03  1.4869560E-03  4.1314840E-04
  1.5496020E-03  5.3083620E-03  1.7152790E-03  7.0009860E-03  1.8935640E-03  1.8935640E-03  7.0009860E-03  1.7152790E-03  5.3083620E-03  1.5496020E-03  4.4431380E-04
  1.6144150E-03  5.6255320E-03  1.7958520E-03  7.3183530E-03  1.9717730E-03  1.9717730E-03  7.3183530E-03  1.7958520E-03  5.6255320E-03  1.6144150E-03  4.7654300E-04
  1.6831680E-03  5.9511730E-03  1.8787890E-03  7.6418270E-03  2.0525430E-03  2.0525430E-03  7.6418270E-03  1.8787890E-03  5.9511730E-03  1.6831680E-03  5.1082100E-04
  1.7529060E-03  6.2760260E-03  1.9613320E-03  7.9643160E-03  2.1329190E-03  2.1329190E-03  7.9643160E-03  1.9613320E-03  6.2760260E-03  1.7529060E-03  5.4569000E-04
  1.8248110E-03  6.6036370E-03  2.0446630E-03  8.2873960E-03  2.2142800E-03  2.2142800E-03  8.2873960E-03  2.0446630E-03  6.6036370E-03  1.8248110E-03  5.8174100E-04
  1.8982920E-03  6.9338090E-03  2.1283880E-03  8.6130370E-03  2.2960350E-03  2.2960350E-03  8.6130370E-03  2.1283880E-03  6.9338090E-03  1.8982920E-03  6.1858000E-04
  1.9731520E-03  7.2647690E-03  2.2127040E-03  8.9394660E-03  2.3783810E-03  2.3783810E-03  8.9394660E-03  2.2127040E-03  7.2647690E-03  1.9731520E-03  6.5640400E-04
  2.0493910E-03  7.5980930E-03  2.2976110E-03  9.2682590E-03  2.4613180E-03  2.4613180E-03  9.2682590E-03  2.2976110E-03  7.5980930E-03  2.0493910E-03  6.9501600E-04
  2.1272060E-03  7.9320080E-03  2.3837000E-03  9.5976430E-03  2.5454370E-03  2.5454370E-03  9.5976430E-03  2.3837000E-03  7.9320080E-03  2.1272060E-03  7.3441600E-04
  2.2058090E-03  8.2682870E-03  2.4680160E-03  9.9274210E-03  2.6279800E-03  2.6279800E-03  9.9274210E-03  2.4680160E-03  8.2682870E-03  2.2058090E-03  7.7460400E-04
  2.2853970E-03  8.6051570E-03  2.5544990E-03  1.0257790E-02  2.7126900E-03  2.7126900E-03  1.0257790E-02  2.5544990E-03  8.6051570E-03  2.2853970E-03  8.1518600E-04
  2.3659700E-03  8.9424210E-03  2.6409820E-03  1.0590523E-02  2.7975970E-03  2.7975970E-03  1.0590523E-02  2.6409820E-03  8.9424210E-03  2.3659700E-03  8.5655600E-04
  2.4477250E-03  9.2818520E-03  2.7276620E-03  1.0921877E-02  2.8827010E-03  2.8827010E-03  1.0921877E-02  2.7276620E-03  9.2818520E-03  2.4477250E-03  8.9812300E-04
  2.5296770E-03  9.6218740E-03  2.8145390E-03  1.1255595E-02  2.9678050E-03  2.9678050E-03  1.1255595E-02  2.8145390E-03  9.6218740E-03  2.5296770E-03  9.4028100E-04
  2.6122200E-03  9.9638660E-03  2.9014160E-03  1.1591677E-02  3.0533030E-03  3.0533030E-03  1.1591677E-02  2.9014160E-03  9.9638660E-03  2.6122200E-03  9.8322700E-04
  2.6953540E-03  1.0306449E-02  2.9904600E-03  1.1926183E-02  3.1407710E-03  3.1407710E-03  1.1926183E-02  2.9904600E-03  1.0306449E-02  2.6953540E-03  1.0265670E-03
  2.7808520E-03  1.0647062E-02  3.0775340E-03  1.2261083E-02  3.2262690E-03  3.2262690E-03  1.2261083E-02  3.0775340E-03  1.0647062E-02  2.7808520E-03  1.0701040E-03
  0.0000000E+00  2.3008050E-03  9.5571900E-04  4.0090380E-03  1.1613275E-03  1.1613275E-03  4.0090380E-03  9.5571900E-04  2.3008050E-03  0.0000000E+00  2.0215180E-04
  0.0000000E+00  2.4467630E-03  9.9636000E-04  4.1770645E-03  1.1995650E-03  1.1995650E-03  4.1770645E-03  9.9636000E-04  2.4467630E-03  0.0000000E+00  2.1084160E-04
  0.0000000E+00  2.5994945E-03  1.0376565E-03  4.3490240E-03  1.2384580E-03  1.2384580E-03  4.3490240E-03  1.0376565E-03  2.5994945E-03  0.0000000E+00  2.2009130E-04
  0.0000000E+00  2.7563775E-03  1.0793900E-03  4.5172690E-03  1.2780065E-03  1.2780065E-03  4.5172690E-03  1.0793900E-03  2.7563775E-03  0.0000000E+00  2.2956920E-04
  0.0000000E+00  2.9213450E-03  1.1226530E-03  4.6925060E-03  1.3188660E-03  1.3188660E-03  4.6925060E-03  1.1226530E-03  2.9213450E-03  0.0000000E+00  2.4006590E-04
  0.0000000E+00  3.0965820E-03  1.1674455E-03  4.8742980E-03  1.3614735E-03  1.3614735E-03  4.8742980E-03  1.1674455E-03  3.0965820E-03  0.0000000E+00  2.5153720E-04
  0.0000000E+00  3.2694155E-03  1.2115825E-03  5.0530310E-03  1.4034255E-03  1.4034255E-03  5.0530310E-03  1.2115825E-03  3.2694155E-03  0.0000000E+00  2.6307400E-04
  0.0000000E+00  3.4516445E-03  1.2576860E-03  5.2361340E-03  1.4475625E-03  1.4475625E-03  5.2361340E-03  1.2576860E-03  3.4516445E-03  0.0000000E+00  2.7576880E-04
  0.0000000E+00  3.4521884E-03  1.2578226E-03  5.2366678E-03  1.4476941E-03  1.4476941E-03  5.2366678E-03  1.2578226E-03  3.4521884E-03  0.0000000E+00  2.7580780E-04
  1.1219975E-03  3.7256435E-03  1.3267320E-03  5.5138475E-03  1.5133310E-03  1.5133310E-03  5.5138475E-03  1.3267320E-03  3.7256435E-03  1.1219975E-03  2.9571790E-04
  1.1748745E-03  4.0179965E-03  1.3999295E-03  5.8066375E-03  1.5836880E-03  1.5836880E-03  5.8066375E-03  1.3999295E-03  4.0179965E-03  1.1748745E-03  3.1826710E-04
  1.2334325E-03  4.3225855E-03  1.4764045E-03  6.1086045E-03  1.6571040E-03  1.6571040E-03  6.1086045E-03  1.4764045E-03  4.3225855E-03  1.2334325E-03  3.4339460E-04
  1.2943940E-03  4.6289225E-03  1.5526610E-03  6.4099160E-03  1.7305200E-03  1.7305200E-03  6.4099160E-03  1.5526610E-03  4.6289225E-03  1.2943940E-03  3.6989870E-04
  1.3577590E-03  4.9365705E-03  1.6295730E-03  6.7123200E-03  1.8048100E-03  1.8048100E-03  6.7123200E-03  1.6295730E-03  4.9365705E-03  1.3577590E-03  3.9762630E-04
  1.4233090E-03  5.2453110E-03  1.7062665E-03  7.0136315E-03  1.8788815E-03  1.8788815E-03  7.0136315E-03  1.7062665E-03  5.2453110E-03  1.4233090E-03  4.2649010E-04
  1.4921365E-03  5.5634470E-03  1.7855820E-03  7.3243385E-03  1.9555750E-03  1.9555750E-03  7.3243385E-03  1.7855820E-03  5.5634470E-03  1.4921365E-03  4.5705830E-04
  1.5620565E-03  5.8783055E-03  1.8644605E-03  7.6317680E-03  2.0320500E-03  2.0320500E-03  7.6317680E-03  1.8644605E-03  5.8783055E-03  1.5620565E-03  4.8854410E-04
  1.6337245E-03  6.1960045E-03  1.9439945E-03  7.9420380E-03  2.1091805E-03  2.1091805E-03  7.9420380E-03  1.9439945E-03  6.1960045E-03  1.6337245E-03  5.2090400E-04
  1.7069220E-03  6.5165440E-03  2.0241840E-03  8.2531820E-03  2.1871850E-03  2.1871850E-03  8.2531820E-03  2.0241840E-03  6.5165440E-03  1.7069220E-03  5.5413780E-04
  1.7812120E-03  6.8397055E-03  2.1045920E-03  8.5673850E-03  2.2654080E-03  2.2654080E-03  8.5673850E-03  2.1045920E-03  6.8397055E-03  1.7812120E-03  5.8826760E-04
  1.8565945E-03  7.1613375E-03  2.1858740E-03  8.8798400E-03  2.3445050E-03  2.3445050E-03  8.8798400E-03  2.1858740E-03  7.1613375E-03  1.8565945E-03  6.2311830E-04
  1.9332880E-03  7.4879950E-03  2.2675930E-03  9.1953540E-03  2.4240390E-03  2.4240390E-03  9.1953540E-03  2.2675930E-03  7.4879950E-03  1.9332880E-03  6.5869010E-04
  2.0108555E-03  7.8126860E-03  2.3493120E-03  9.5115235E-03  2.5040100E-03  2.5040100E-03  9.5115235E-03  2.3493120E-03  7.8126860E-03  2.0108555E-03  6.9498290E-04
  2.0895155E-03  8.1399990E-03  2.4316865E-03  9.8305335E-03  2.5844180E-03  2.5844180E-03  9.8305335E-03  2.4316865E-03  8.1399990E-03  2.0895155E-03  7.3177830E-04
  2.1683940E-03  8.4677490E-03  2.5142795E-03  1.0147796E-02  2.6652630E-03  2.6652630E-03  1.0147796E-02  2.5142795E-03  8.4677490E-03  2.1683940E-03  7.6912000E-04
  2.2483650E-03  8.7979025E-03  2.5975280E-03  1.0467680E-02  2.7467635E-03  2.7467635E-03  1.0467680E-02  2.5975280E-03  8.7979025E-03  2.2483650E-03  8.0694240E-04
  2.3287730E-03  9.1263080E-03  2.6812135E-03  1.0786034E-02  2.8284825E-03  2.8284825E-03  1.0786034E-02  2.6812135E-03  9.1263080E-03  2.3287730E-03  8.4509250E-04
  2.4100550E-03  9.4571170E-03  2.7646805E-03  1.1109196E-02  2.9106385E-03  2.9106385E-03  1.1109196E-02  2.7646805E-03  9.4571170E-03  2.4100550E-03  8.8396360E-04
  2.4919925E-03  9.7903295E-03  2.8485845E-03  1.1430609E-02  2.9925760E-03  2.9925760E-03  1.1430609E-02  2.8485845E-03  9.7903295E-03  2.4919925E-03  9.2314070E-04
  2.5748040E-03  1.0121576E-02  2.9324885E-03  1.1752678E-02  3.0749505E-03  3.0749505E-03  1.1752678E-02  2.9324885E-03  1.0121576E-02  2.5748040E-03  9.6240510E-04
  0.0000000E+00  2.0011557E-03  9.0620200E-04  3.8688041E-03  1.1128839E-03  1.1128839E-03  3.8688041E-03  9.0620200E-04  2.0011557E-03  0.0000000E+00  1.8678180E-04
  0.0000000E+00  2.1441127E-03  9.4375850E-04  4.0238761E-03  1.1475328E-03  1.1475328E-03  4.0238761E-03  9.4375850E-04  2.1441127E-03  0.0000000E+00  1.9318820E-04
  0.0000000E+00  2.2936118E-03  9.8228420E-04  4.1808865E-03  1.1829086E-03  1.1829086E-03  4.1808865E-03  9.8228420E-04  2.2936118E-03  0.0000000E+00  2.0016570E-04
  0.0000000E+00  2.4477146E-03  1.0210522E-03  4.3391084E-03  1.2187690E-03  1.2187690E-03  4.3391084E-03  1.0210522E-03  2.4477146E-03  0.0000000E+00  2.0773350E-04
  0.0000000E+00  2.6093287E-03  1.0612740E-03  4.5021763E-03  1.2563255E-03  1.2563255E-03  4.5021763E-03  1.0612740E-03  2.6093287E-03  0.0000000E+00  2.1612190E-04
  0.0000000E+00  2.7799079E-03  1.1036765E-03  4.6729978E-03  1.2960627E-03  1.2960627E-03  4.6729978E-03  1.1036765E-03  2.7799079E-03  0.0000000E+00  2.2548440E-04
  0.0000000E+00  2.9490333E-03  1.1451098E-03  4.8384887E-03  1.3348307E-03  1.3348307E-03  4.8384887E-03  1.1451098E-03  2.9490333E-03  0.0000000E+00  2.3515210E-04
  0.0000000E+00  3.1249431E-03  1.1887238E-03  5.0112486E-03  1.3760217E-03  1.3760217E-03  5.0112486E-03  1.1887238E-03  3.1249431E-03  0.0000000E+00  2.4588600E-04
  0.0000000E+00  3.1254613E-03  1.1888542E-03  5.0117630E-03  1.3761459E-03  1.3761459E-03  5.0117630E-03  1.1888542E-03  3.1254613E-03  0.0000000E+00  2.4591900E-04
  9.3818560E-04  3.3941384E-03  1.2539025E-03  5.2722057E-03  1.4378082E-03  1.4378082E-03  5.2722057E-03  1.2539025E-03  3.3941384E-03  9.3818560E-04  2.6294400E-04
  9.9318770E-04  3.6785986E-03  1.3236849E-03  5.5477008E-03  1.5039561E-03  1.5039561E-03  5.5477008E-03  1.3236849E-03  3.6785986E-03  9.9318770E-04  2.8261870E-04
  1.0535204E-03  3.9763853E-03  1.3963749E-03  5.8357955E-03  1.5732539E-03  1.5732539E-03  5.8357955E-03  1.3963749E-03  3.9763853E-03  1.0535204E-03  3.0466800E-04
  1.1157915E-03  4.2734451E-03  1.4685803E-03  6.1212249E-03  1.6423094E-03  1.6423094E-03  6.1212249E-03  1.4685803E-03  4.2734451E-03  1.1157915E-03  3.2797730E-04
  1.1800010E-03  4.5717164E-03  1.5417549E-03  6.4081081E-03  1.7125764E-03  1.7125764E-03  6.4081081E-03  1.5417549E-03  4.5717164E-03  1.1800010E-03  3.5259500E-04
  1.2461489E-03  4.8733799E-03  1.6149295E-03  6.6964451E-03  1.7826011E-03  1.7826011E-03  6.6964451E-03  1.6149295E-03  4.8733799E-03  1.2461489E-03  3.7830300E-04
  1.3152044E-03  5.1803740E-03  1.6905271E-03  6.9901127E-03  1.8552911E-03  1.8552911E-03  6.9901127E-03  1.6905271E-03  5.1803740E-03  1.3152044E-03  4.0565870E-04
  1.3852291E-03  5.4859143E-03  1.7656401E-03  7.2854764E-03  1.9277388E-03  1.9277388E-03  7.2854764E-03  1.7656401E-03  5.4859143E-03  1.3852291E-03  4.3364430E-04
  1.4562230E-03  5.7946045E-03  1.8417223E-03  7.5793863E-03  2.0013980E-03  2.0013980E-03  7.5793863E-03  1.8417223E-03  5.7946045E-03  1.4562230E-03  4.6269610E-04
  1.5289130E-03  6.1064446E-03  1.9180468E-03  7.8764461E-03  2.0750572E-03  2.0750572E-03  7.8764461E-03  1.9180468E-03  6.1064446E-03  1.5289130E-03  4.9276550E-04
  1.6025722E-03  6.4185270E-03  1.9948559E-03  8.1747174E-03  2.1496856E-03  2.1496856E-03  8.1747174E-03  1.9948559E-03  6.4185270E-03  1.6025722E-03  5.2341650E-04
  1.6772006E-03  6.7313363E-03  2.0723919E-03  8.4758963E-03  2.2247986E-03  2.2247986E-03  8.4758963E-03  2.0723919E-03  6.7313363E-03  1.6772006E-03  5.5486700E-04
  1.7527982E-03  7.0468836E-03  2.1501702E-03  8.7780444E-03  2.3006385E-03  2.3006385E-03  8.7780444E-03  2.1501702E-03  7.0468836E-03  1.7527982E-03  5.8687480E-04
  1.8293650E-03  7.3604198E-03  2.2284331E-03  9.0787387E-03  2.3764784E-03  2.3764784E-03  9.0787387E-03  2.2284331E-03  7.3604198E-03  1.8293650E-03  6.1948840E-04
  1.9064164E-03  7.6791412E-03  2.3069383E-03  9.3823406E-03  2.4530452E-03  2.4530452E-03  9.3823406E-03  2.3069383E-03  7.6791412E-03  1.9064164E-03  6.5265930E-04
  1.9841947E-03  7.9957788E-03  2.3859281E-03  9.6888501E-03  2.5300966E-03  2.5300966E-03  9.6888501E-03  2.3859281E-03  7.9957788E-03  1.9841947E-03  6.8616940E-04
  2.0624576E-03  8.3151303E-03  2.4651602E-03  9.9939058E-03  2.6073903E-03  2.6073903E-03  9.9939058E-03  2.4651602E-03  8.3151303E-03  2.0624576E-03  7.2026100E-04
  2.1409628E-03  8.6323494E-03  2.5443923E-03  1.0299446E-02  2.6849263E-03  2.6849263E-03  1.0299446E-02  2.5443923E-03  8.6323494E-03  2.1409628E-03  7.5466760E-04
  2.2206795E-03  8.9546326E-03  2.6248359E-03  1.0607652E-02  2.7634315E-03  2.7634315E-03  1.0607652E-02  2.6248359E-03  8.9546326E-03  2.2206795E-03  7.8989800E-04
  2.3003962E-03  9.2747594E-03  2.7040680E-03  1.0916827E-02  2.8409675E-03  2.8409675E-03  1.0916827E-02  2.7040680E-03  9.2747594E-03  2.3003962E-03  8.2495880E-04
  2.3805975E-03  9.5950800E-03  2.7852385E-03  1.1223821E-02  2.9204419E-03  2.9204419E-03  1.1223821E-02  2.7852385E-03  9.5950800E-03  2.3805975E-03  8.6060110E-04
  0.0000000E+00  1.7110816E-03  8.5473470E-04  3.7171958E-03  1.0610963E-03  1.0610963E-03  3.7171958E-03  8.5473470E-04  1.7110816E-03  0.0000000E+00  1.7005240E-04
  0.0000000E+00  1.8513430E-03  8.8885960E-04  3.8582633E-03  1.0914594E-03  1.0914594E-03  3.8582633E-03  8.8885960E-04  1.8513430E-03  0.0000000E+00  1.7436910E-04
  0.0000000E+00  1.9977845E-03  9.2459670E-04  4.0017491E-03  1.1234347E-03  1.1234347E-03  4.0017491E-03  9.2459670E-04  1.9977845E-03  0.0000000E+00  1.7940020E-04
  0.0000000E+00  2.1485252E-03  9.6060250E-04  4.1471158E-03  1.1562161E-03  1.1562161E-03  4.1471158E-03  9.6060250E-04  2.1485252E-03  0.0000000E+00  1.8513970E-04
  0.0000000E+00  2.3062521E-03  9.9822050E-04  4.2978565E-03  1.1906097E-03  1.1906097E-03  4.2978565E-03  9.9822050E-04  2.3062521E-03  0.0000000E+00  1.9172280E-04
  0.0000000E+00  2.4728461E-03  1.0377194E-03  4.4563895E-03  1.2268842E-03  1.2268842E-03  4.4563895E-03  1.0377194E-03  2.4728461E-03  0.0000000E+00  1.9927870E-04
  0.0000000E+00  2.6364844E-03  1.0766809E-03  4.6095485E-03  1.2631587E-03  1.2631587E-03  4.6095485E-03  1.0766809E-03  2.6364844E-03  0.0000000E+00  2.0727520E-04
  0.0000000E+00  2.8092585E-03  1.1177920E-03  4.7737242E-03  1.3010454E-03  1.3010454E-03  4.7737242E-03  1.1177920E-03  2.8092585E-03  0.0000000E+00  2.1624980E-04
  0.0000000E+00  2.8097755E-03  1.1179148E-03  4.7742241E-03  1.3011571E-03  1.3011571E-03  4.7742241E-03  1.1179148E-03  2.8097755E-03  0.0000000E+00  2.1627740E-04
  7.6982550E-04  3.0688227E-03  1.1793243E-03  5.0168977E-03  1.3588159E-03  1.3588159E-03  5.0168977E-03  1.1793243E-03  3.0688227E-03  7.6982550E-04  2.3081330E-04
  8.2678990E-04  3.3480020E-03  1.2451558E-03  5.2764619E-03  1.4206169E-03  1.4206169E-03  5.2764619E-03  1.2451558E-03  3.3480020E-03  8.2678990E-04  2.4784890E-04
  8.8885960E-04  3.6363171E-03  1.3142117E-03  5.5478489E-03  1.4859110E-03  1.4859110E-03  5.5478489E-03  1.3142117E-03  3.6363171E-03  8.8885960E-04  2.6711470E-04
  9.5227280E-04  3.9259488E-03  1.3827302E-03  5.8189672E-03  1.5506677E-03  1.5506677E-03  5.8189672E-03  1.3827302E-03  3.9259488E-03  9.5227280E-04  2.8764330E-04
  1.0172982E-03  4.2166554E-03  1.4523235E-03  6.0890107E-03  1.6170366E-03  1.6170366E-03  6.0890107E-03  1.4523235E-03  4.2166554E-03  1.0172982E-03  3.0943490E-04
  1.0839358E-03  4.5056153E-03  1.5216481E-03  6.3612038E-03  1.6831368E-03  1.6831368E-03  6.3612038E-03  1.5216481E-03  4.5056153E-03  1.0839358E-03  3.3224760E-04
  1.1529917E-03  4.8032006E-03  1.5936597E-03  6.6419953E-03  1.7519240E-03  1.7519240E-03  6.6419953E-03  1.5936597E-03  4.8032006E-03  1.1529917E-03  3.5664550E-04
  1.2226387E-03  5.1015919E-03  1.6651339E-03  6.9192937E-03  1.8204425E-03  1.8204425E-03  6.9192937E-03  1.6651339E-03  5.1015919E-03  1.2226387E-03  3.8168830E-04
  1.2934681E-03  5.4005476E-03  1.7374142E-03  7.2003539E-03  1.8900358E-03  1.8900358E-03  7.2003539E-03  1.7374142E-03  5.4005476E-03  1.2934681E-03  4.0767160E-04
  1.3656409E-03  5.7000406E-03  1.8100707E-03  7.4827576E-03  1.9601665E-03  1.9601665E-03  7.4827576E-03  1.8100707E-03  5.7000406E-03  1.3656409E-03  4.3435350E-04
  1.4385123E-03  6.0026774E-03  1.8833989E-03  7.7686544E-03  2.0308346E-03  2.0308346E-03  7.7686544E-03  1.8833989E-03  6.0026774E-03  1.4385123E-03  4.6192220E-04
  1.5120018E-03  6.3057173E-03  1.9569421E-03  8.0529390E-03  2.1020401E-03  2.1020401E-03  8.0529390E-03  1.9569421E-03  6.3057173E-03  1.5120018E-03  4.8989380E-04
  1.5862973E-03  6.6091333E-03  2.0309689E-03  8.3409854E-03  2.1735143E-03  2.1735143E-03  8.3409854E-03  2.0309689E-03  6.6091333E-03  1.5862973E-03  5.1877910E-04
  1.6613990E-03  6.9129255E-03  2.1057482E-03  8.6295692E-03  2.2460633E-03  2.2460633E-03  8.6295692E-03  2.1057482E-03  6.9129255E-03  1.6613990E-03  5.4801360E-04
  1.7369305E-03  7.2196734E-03  2.1804468E-03  8.9192278E-03  2.3186123E-03  2.3186123E-03  8.9192278E-03  2.1804468E-03  7.2196734E-03  1.7369305E-03  5.7762440E-04
  1.8131339E-03  7.5267169E-03  2.2558440E-03  9.2094238E-03  2.3919674E-03  2.3919674E-03  9.2094238E-03  2.2558440E-03  7.5267169E-03  1.8131339E-03  6.0788000E-04
  1.8894447E-03  7.8340291E-03  2.3311606E-03  9.5004259E-03  2.4653225E-03  2.4653225E-03  9.5004259E-03  2.3311606E-03  7.8340291E-03  1.8894447E-03  6.3848490E-04
  1.9663735E-03  8.1415831E-03  2.4068802E-03  9.7919654E-03  2.5389463E-03  2.5389463E-03  9.7919654E-03  2.4068802E-03  8.1415831E-03  1.9663735E-03  6.6919730E-04
  2.0438666E-03  8.4492984E-03  2.4832717E-03  1.0086998E-02  2.6136449E-03  2.6136449E-03  1.0086998E-02  2.4832717E-03  8.4492984E-03  2.0438666E-03  7.0076960E-04
  2.1216283E-03  8.7599424E-03  2.5595287E-03  1.0382299E-02  2.6880748E-03  2.6880748E-03  1.0382299E-02  2.5595287E-03  8.7599424E-03  2.1216283E-03  7.3218060E-04
  2.1994170E-03  9.0680876E-03  2.6359470E-03  1.0675720E-02  2.7627734E-03  2.7627734E-03  1.0675720E-02  2.6359470E-03  9.0680876E-03  2.1994170E-03  7.6420970E-04
  0.0000000E+00  1.4330820E-03  8.0072600E-04  3.5533520E-03  1.0051540E-03  1.0051540E-03  3.5533520E-03  8.0072600E-04  1.4330820E-03  0.0000000E+00  1.5216040E-04
  0.0000000E+00  1.5707580E-03  8.3231400E-04  3.6791080E-03  1.0319740E-03  1.0319740E-03  3.6791080E-03  8.3231400E-04  1.5707580E-03  0.0000000E+00  1.5470310E-04
  0.0000000E+00  1.7141258E-03  8.6479600E-04  3.8090360E-03  1.0605820E-03  1.0605820E-03  3.8090360E-03  8.6479600E-04  1.7141258E-03  0.0000000E+00  1.5808010E-04
  0.0000000E+00  1.8612484E-03  8.9817200E-04  3.9413480E-03  1.0897860E-03  1.0897860E-03  3.9413480E-03  8.9817200E-04  1.8612484E-03  0.0000000E+00  1.6221630E-04
  0.0000000E+00  2.0151356E-03  9.3303800E-04  4.0796200E-03  1.1210760E-03  1.1210760E-03  4.0796200E-03  9.3303800E-04  2.0151356E-03  0.0000000E+00  1.6724360E-04
  0.0000000E+00  2.1774562E-03  9.6999000E-04  4.2250440E-03  1.1544520E-03  1.1544520E-03  4.2250440E-03  9.6999000E-04  2.1774562E-03  0.0000000E+00  1.7325420E-04
  0.0000000E+00  2.3368564E-03  1.0063460E-03  4.3677860E-03  1.1875300E-03  1.1875300E-03  4.3677860E-03  1.0063460E-03  2.3368564E-03  0.0000000E+00  1.7978340E-04
  0.0000000E+00  2.5048986E-03  1.0450860E-03  4.5188720E-03  1.2226940E-03  1.2226940E-03  4.5188720E-03  1.0450860E-03  2.5048986E-03  0.0000000E+00  1.8726320E-04
  0.0000000E+00  2.5054008E-03  1.0452027E-03  4.5193251E-03  1.2227995E-03  1.2227995E-03  4.5193251E-03  1.0452027E-03  2.5054008E-03  0.0000000E+00  1.8728640E-04
  6.1882680E-04  2.7580496E-03  1.1031960E-03  4.7459480E-03  1.2763340E-03  1.2763340E-03  4.7459480E-03  1.1031960E-03  2.7580496E-03  6.1882680E-04  1.9966000E-04
  6.7795000E-04  3.0269648E-03  1.1652396E-03  4.9897120E-03  1.3341460E-03  1.3341460E-03  4.9897120E-03  1.1652396E-03  3.0269648E-03  6.7795000E-04  2.1438120E-04
  7.4118560E-04  3.3086940E-03  1.2301738E-03  5.2439060E-03  1.3949380E-03  1.3949380E-03  5.2439060E-03  1.2301738E-03  3.3086940E-03  7.4118560E-04  2.3118840E-04
  8.0528540E-04  3.5883670E-03  1.2951974E-03  5.4978020E-03  1.4560280E-03  1.4560280E-03  5.4978020E-03  1.2951974E-03  3.5883670E-03  8.0528540E-04  2.4921740E-04
  8.7105400E-04  3.8689638E-03  1.3610256E-03  5.7540820E-03  1.5180120E-03  1.5180120E-03  5.7540820E-03  1.3610256E-03  3.8689638E-03  8.7105400E-04  2.6843840E-04
  9.3765700E-04  4.1503652E-03  1.4270326E-03  6.0121500E-03  1.5805920E-03  1.5805920E-03  6.0121500E-03  1.4270326E-03  4.1503652E-03  9.3765700E-04  2.8864280E-04
  1.0065248E-03  4.4382332E-03  1.4951256E-03  6.2743900E-03  1.6455560E-03  1.6455560E-03  6.2743900E-03  1.4951256E-03  4.4382332E-03  1.0065248E-03  3.1027760E-04
  1.0760184E-03  4.7238066E-03  1.5627418E-03  6.5387160E-03  1.7099240E-03  1.7099240E-03  6.5387160E-03  1.5627418E-03  4.7238066E-03  1.0760184E-03  3.3256800E-04
  1.1461974E-03  5.0128368E-03  1.6312520E-03  6.8042340E-03  1.7754840E-03  1.7754840E-03  6.8042340E-03  1.6312520E-03  5.0128368E-03  1.1461974E-03  3.5566300E-04
  1.2170320E-03  5.3022842E-03  1.7003880E-03  7.0739240E-03  1.8416400E-03  1.8416400E-03  7.0739240E-03  1.7003880E-03  5.3022842E-03  1.2170320E-03  3.7950300E-04
  1.2889990E-03  5.5921786E-03  1.7700902E-03  7.3421240E-03  1.9086900E-03  1.9086900E-03  7.3421240E-03  1.7700902E-03  5.5921786E-03  1.2889990E-03  4.0396880E-04
  1.3611448E-03  5.8853808E-03  1.8400308E-03  7.6141980E-03  1.9760380E-03  1.9760380E-03  7.6141980E-03  1.8400308E-03  5.8853808E-03  1.3611448E-03  4.2909020E-04
  1.4340654E-03  6.1788810E-03  1.9105078E-03  7.8871660E-03  2.0442800E-03  2.0442800E-03  7.8871660E-03  1.9105078E-03  6.1788810E-03  1.4340654E-03  4.5456920E-04
  1.5073436E-03  6.4726792E-03  1.9811934E-03  8.1613260E-03  2.1125220E-03  2.1125220E-03  8.1613260E-03  1.9811934E-03  6.4726792E-03  1.5073436E-03  4.8076340E-04
  1.5812774E-03  6.7667456E-03  2.0523558E-03  8.4363800E-03  2.1813600E-03  2.1813600E-03  8.4363800E-03  2.0523558E-03  6.7667456E-03  1.5812774E-03  5.0707680E-04
  1.6555390E-03  7.0610504E-03  2.1240248E-03  8.7120300E-03  2.2507940E-03  2.2507940E-03  8.7120300E-03  2.1240248E-03  7.0610504E-03  1.6555390E-03  5.3404580E-04
  1.7300986E-03  7.3555340E-03  2.1955746E-03  8.9885740E-03  2.3202280E-03  2.3202280E-03  8.9885740E-03  2.1955746E-03  7.3555340E-03  1.7300986E-03  5.6143200E-04
  1.8046284E-03  7.6532360E-03  2.2675714E-03  9.2660120E-03  2.3902580E-03  2.3902580E-03  9.2660120E-03  2.2675714E-03  7.6532360E-03  1.8046284E-03  5.8890760E-04
  1.8799628E-03  7.9481070E-03  2.3400152E-03  9.5470260E-03  2.4608840E-03  2.4608840E-03  9.5470260E-03  2.3400152E-03  7.9481070E-03  1.8799628E-03  6.1674080E-04
  1.9552376E-03  8.2461368E-03  2.4125782E-03  9.8286360E-03  2.5315100E-03  2.5315100E-03  9.8286360E-03  2.4125782E-03  8.2461368E-03  1.9552376E-03  6.4496140E-04
  2.0310190E-03  8.5443156E-03  2.4853200E-03  1.0107862E-02  2.6024340E-03  2.6024340E-03  1.0107862E-02  2.4853200E-03  8.5443156E-03  2.0310190E-03  6.7327140E-04
  0.0000000E+00  1.1697717E-03  7.4527750E-04  3.3750660E-03  9.4589100E-04  9.4589100E-04  3.3750660E-03  7.4527750E-04  1.1697717E-03  0.0000000E+00  1.3345690E-04
  0.0000000E+00  1.3046487E-03  7.7343610E-04  3.4857835E-03  9.6869550E-04  9.6869550E-04  3.4857835E-03  7.7343610E-04  1.3046487E-03  0.0000000E+00  1.3454660E-04
  0.0000000E+00  1.4448138E-03  8.0328030E-04  3.6014585E-03  9.9381350E-04  9.9381350E-04  3.6014585E-03  8.0328030E-04  1.4448138E-03  0.0000000E+00  1.3652290E-04
  0.0000000E+00  1.5884822E-03  8.3404980E-04  3.7207690E-03  1.0199230E-03  1.0199230E-03  3.7207690E-03  8.3404980E-04  1.5884822E-03  0.0000000E+00  1.3937180E-04
  0.0000000E+00  1.7382647E-03  8.6633970E-04  3.8463590E-03  1.0480155E-03  1.0480155E-03  3.8463590E-03  8.6633970E-04  1.7382647E-03  0.0000000E+00  1.4313290E-04
  0.0000000E+00  1.8962438E-03  9.0067860E-04  3.9792200E-03  1.0784215E-03  1.0784215E-03  3.9792200E-03  9.0067860E-04  1.8962438E-03  0.0000000E+00  1.4785250E-04
  0.0000000E+00  2.0508516E-03  9.3452180E-04  4.1107590E-03  1.1084970E-03  1.1084970E-03  4.1107590E-03  9.3452180E-04  2.0508516E-03  0.0000000E+00  1.5314050E-04
  0.0000000E+00  2.2139204E-03  9.7057940E-04  4.2502300E-03  1.1408860E-03  1.1408860E-03  4.2502300E-03  9.7057940E-04  2.2139204E-03  0.0000000E+00  1.5933410E-04
  0.0000000E+00  2.2144084E-03  9.7068790E-04  4.2506477E-03  1.1409843E-03  1.1409843E-03  4.2506477E-03  9.7068790E-04  2.2144084E-03  0.0000000E+00  1.5935340E-04
  4.8676040E-04  2.4593827E-03  1.0251119E-03  4.4620805E-03  1.1904610E-03  1.1904610E-03  4.4620805E-03  1.0251119E-03  2.4593827E-03  4.8676040E-04  1.6991000E-04
  5.4714270E-04  2.7197837E-03  1.0835773E-03  4.6884730E-03  1.2443325E-03  1.2443325E-03  4.6884730E-03  1.0835773E-03  2.7197837E-03  5.4714270E-04  1.8263430E-04
  6.1132580E-04  2.9908928E-03  1.1448190E-03  4.9254415E-03  1.3008480E-03  1.3008480E-03  4.9254415E-03  1.1448190E-03  2.9908928E-03  6.1132580E-04  1.9727550E-04
  6.7623600E-04  3.2610435E-03  1.2064572E-03  5.1624100E-03  1.3583550E-03  1.3583550E-03  5.1624100E-03  1.2064572E-03  3.2610435E-03  6.7623600E-04  2.1307340E-04
  7.4180730E-04  3.5312603E-03  1.2683599E-03  5.4053275E-03  1.4161925E-03  1.4161925E-03  5.4053275E-03  1.2683599E-03  3.5312603E-03  7.4180730E-04  2.2999490E-04
  8.0830390E-04  3.8028322E-03  1.3307583E-03  5.6472535E-03  1.4750215E-03  1.4750215E-03  5.6472535E-03  1.3307583E-03  3.8028322E-03  8.0830390E-04  2.4780890E-04
  8.7668430E-04  4.0814436E-03  1.3951066E-03  5.8938065E-03  1.5358335E-03  1.5358335E-03  5.8938065E-03  1.3951066E-03  4.0814436E-03  8.7668430E-04  2.6694480E-04
  9.4513090E-04  4.3572790E-03  1.4592566E-03  6.1426730E-03  1.5966455E-03  1.5966455E-03  6.1426730E-03  1.4592566E-03  4.3572790E-03  9.4513090E-04  2.8664270E-04
  1.0141062E-03  4.6335439E-03  1.5241008E-03  6.3928615E-03  1.6584490E-03  1.6584490E-03  6.3928615E-03  1.5241008E-03  4.6335439E-03  1.0141062E-03  3.0710060E-04
  1.0838747E-03  4.9134444E-03  1.5895728E-03  6.6476770E-03  1.7209135E-03  1.7209135E-03  6.6476770E-03  1.5895728E-03  4.9134444E-03  1.0838747E-03  3.2821960E-04
  1.1544035E-03  5.1936753E-03  1.6556398E-03  6.9008400E-03  1.7840390E-03  1.7840390E-03  6.9008400E-03  1.6556398E-03  5.1936753E-03  1.1544035E-03  3.4986730E-04
  1.2249322E-03  5.4742037E-03  1.7220042E-03  7.1582995E-03  1.8478586E-03  1.8478586E-03  7.1582995E-03  1.7220042E-03  5.4742037E-03  1.2249322E-03  3.7207690E-04
  1.2961549E-03  5.7549635E-03  1.7885669E-03  7.4167505E-03  1.9118764E-03  1.9118764E-03  7.4167505E-03  1.7885669E-03  5.7549635E-03  1.2961549E-03  3.9474920E-04
  1.3676751E-03  6.0359546E-03  1.8557245E-03  7.6765235E-03  1.9765883E-03  1.9765883E-03  7.6765235E-03  1.8557245E-03  6.0359546E-03  1.3676751E-03  4.1771890E-04
  1.4394267E-03  6.3171770E-03  1.9230473E-03  7.9372880E-03  2.0416307E-03  2.0416307E-03  7.9372880E-03  1.9230473E-03  6.3171770E-03  1.4394267E-03  4.4118450E-04
  1.5114426E-03  6.6018697E-03  1.9909320E-03  8.1987135E-03  2.1072680E-03  2.1072680E-03  8.1987135E-03  1.9909320E-03  6.6018697E-03  1.5114426E-03  4.6507960E-04
  1.5836569E-03  6.8834227E-03  2.0589489E-03  8.4611305E-03  2.1731697E-03  2.1731697E-03  8.4611305E-03  2.0589489E-03  6.8834227E-03  1.5836569E-03  4.8937130E-04
  1.6557389E-03  7.1684789E-03  2.1271641E-03  8.7242085E-03  2.2393358E-03  2.2393358E-03  8.7242085E-03  2.1271641E-03  7.1684789E-03  1.6557389E-03  5.1346480E-04
  1.7286472E-03  7.4536343E-03  2.1958420E-03  8.9915830E-03  2.3060638E-03  2.3060638E-03  8.9915830E-03  2.1958420E-03  7.4536343E-03  1.7286472E-03  5.3825230E-04
  1.8017207E-03  7.7389219E-03  2.2646521E-03  9.2559830E-03  2.3729900E-03  2.3729900E-03  9.2559830E-03  2.2646521E-03  7.7389219E-03  1.8017207E-03  5.6310590E-04
  1.8742986E-03  8.0210367E-03  2.3335944E-03  9.5243490E-03  2.4401476E-03  2.4401476E-03  9.5243490E-03  2.3335944E-03  8.0210367E-03  1.8742986E-03  5.8838920E-04
  0.0000000E+00  9.2331880E-04  6.8770490E-04  3.1809882E-03  8.8203960E-04  8.8203960E-04  3.1809882E-03  6.8770490E-04  9.2331880E-04  0.0000000E+00  1.1429630E-04
  0.0000000E+00  1.0554414E-03  7.1322030E-04  3.2766708E-03  9.0146940E-04  9.0146940E-04  3.2766708E-03  7.1322030E-04  1.0554414E-03  0.0000000E+00  1.1424720E-04
  0.0000000E+00  1.1920366E-03  7.4031200E-04  3.3782190E-03  9.2309880E-04  9.2309880E-04  3.3782190E-03  7.4031200E-04  1.1920366E-03  0.0000000E+00  1.1517110E-04
  0.0000000E+00  1.3319678E-03  7.6843030E-04  3.4848996E-03  9.4619460E-04  9.4619460E-04  3.4848996E-03  7.6843030E-04  1.3319678E-03  0.0000000E+00  1.1702240E-04
  0.0000000E+00  1.4776913E-03  7.9830820E-04  3.5974458E-03  9.7149000E-04  9.7149000E-04  3.5974458E-03  7.9830820E-04  1.4776913E-03  0.0000000E+00  1.1976460E-04
  0.0000000E+00  1.6307101E-03  8.3005570E-04  3.7180572E-03  9.9861840E-04  9.9861840E-04  3.7180572E-03  8.3005570E-04  1.6307101E-03  0.0000000E+00  1.2344160E-04
  0.0000000E+00  1.7807595E-03  8.6165660E-04  3.8379354E-03  1.0261134E-03  1.0261134E-03  3.8379354E-03  8.6165660E-04  1.7807595E-03  0.0000000E+00  1.2773810E-04
  0.0000000E+00  1.9382142E-03  8.9494390E-04  3.9658788E-03  1.0558080E-03  1.0558080E-03  3.9658788E-03  8.9494390E-04  1.9382142E-03  0.0000000E+00  1.3289250E-04
  0.0000000E+00  1.9386832E-03  8.9504290E-04  3.9662636E-03  1.0558976E-03  1.0558976E-03  3.9662636E-03  8.9504290E-04  1.9386832E-03  0.0000000E+00  1.3290880E-04
  3.7378540E-04  2.1753677E-03  9.4612130E-04  4.1616432E-03  1.1016330E-03  1.1016330E-03  4.1616432E-03  9.4612130E-04  2.1753677E-03  3.7378540E-04  1.4191090E-04
  4.3515420E-04  2.4266720E-03  1.0009646E-03  4.3713384E-03  1.1511240E-03  1.1511240E-03  4.3713384E-03  1.0009646E-03  2.4266720E-03  4.3515420E-04  1.5290890E-04
  4.9974910E-04  2.6881678E-03  1.0584842E-03  4.5920316E-03  1.2039144E-03  1.2039144E-03  4.5920316E-03  1.0584842E-03  2.6881678E-03  4.9974910E-04  1.6570320E-04
  5.6427070E-04  2.9479039E-03  1.1164436E-03  4.8141912E-03  1.2575113E-03  1.2575113E-03  4.8141912E-03  1.1164436E-03  2.9479039E-03  5.6427070E-04  1.7952400E-04
  6.2952550E-04  3.2085932E-03  1.1750263E-03  5.0396502E-03  1.3119514E-03  1.3119514E-03  5.0396502E-03  1.1750263E-03  3.2085932E-03  6.2952550E-04  1.9433470E-04
  6.9507360E-04  3.4690991E-03  1.2337556E-03  5.2665756E-03  1.3668681E-03  1.3668681E-03  5.2665756E-03  1.2337556E-03  3.4690991E-03  6.9507360E-04  2.1002510E-04
  7.6252800E-04  3.7358006E-03  1.2942813E-03  5.4986334E-03  1.4237278E-03  1.4237278E-03  5.4986334E-03  1.2942813E-03  3.7358006E-03  7.6252800E-04  2.2681540E-04
  8.2972580E-04  3.9996060E-03  1.3549169E-03  5.7332574E-03  1.4809540E-03  1.4809540E-03  5.7332574E-03  1.3549169E-03  3.9996060E-03  8.2972580E-04  2.4415560E-04
  8.9729020E-04  4.2674073E-03  1.4162858E-03  5.9656818E-03  1.5390968E-03  1.5390968E-03  5.9656818E-03  1.4162858E-03  4.2674073E-03  8.9729020E-04  2.6215570E-04
  9.6558770E-04  4.5318359E-03  1.4779479E-03  6.2069046E-03  1.5977528E-03  1.5977528E-03  6.2069046E-03  1.4779479E-03  4.5318359E-03  9.6558770E-04  2.8070560E-04
  1.0341786E-03  4.8001871E-03  1.5402699E-03  6.4462944E-03  1.6572520E-03  1.6572520E-03  6.4462944E-03  1.5402699E-03  4.8001871E-03  1.0341786E-03  2.9976880E-04
  1.1026228E-03  5.0687216E-03  1.6028852E-03  6.6867840E-03  1.7171177E-03  1.7171177E-03  6.6867840E-03  1.6028852E-03  5.0687216E-03  1.1026228E-03  3.1930860E-04
  1.1716903E-03  5.3374760E-03  1.6657204E-03  6.9320394E-03  1.7773868E-03  1.7773868E-03  6.9320394E-03  1.6657204E-03  5.3374760E-03  1.1716903E-03  3.3921500E-04
  1.2409777E-03  5.6063771E-03  1.7291789E-03  7.1747286E-03  1.8383890E-03  1.8383890E-03  7.1747286E-03  1.7291789E-03  5.6063771E-03  1.2409777E-03  3.5948800E-04
  1.3104117E-03  5.8791275E-03  1.7931872E-03  7.4221836E-03  1.9000511E-03  1.9000511E-03  7.4221836E-03  1.7931872E-03  5.8791275E-03  1.3104117E-03  3.8009090E-04
  1.3796624E-03  6.1483586E-03  1.8570123E-03  7.6707384E-03  1.9616766E-03  1.9616766E-03  7.6707384E-03  1.8570123E-03  6.1483586E-03  1.3796624E-03  4.0102370E-04
  1.4494264E-03  6.4176996E-03  1.9213873E-03  7.9163604E-03  2.0239253E-03  2.0239253E-03  7.9163604E-03  1.9213873E-03  6.4176996E-03  1.4494264E-03  4.2199330E-04
  1.5189704E-03  6.6908533E-03  1.9855423E-03  8.1663816E-03  2.0860640E-03  2.0860640E-03  8.1663816E-03  1.9855423E-03  6.6908533E-03  1.5189704E-03  4.4332940E-04
  1.5889910E-03  6.9604142E-03  2.0505771E-03  8.4171360E-03  2.1491558E-03  2.1491558E-03  8.4171360E-03  2.0505771E-03  6.9604142E-03  1.5889910E-03  4.6506880E-04
  1.6591216E-03  7.2337512E-03  2.1157586E-03  8.6689902E-03  2.2124677E-03  2.2124677E-03  8.6689902E-03  2.1157586E-03  7.2337512E-03  1.6591216E-03  4.8688150E-04
  1.7289956E-03  7.5035321E-03  2.1807201E-03  8.9212110E-03  2.2756328E-03  2.2756328E-03  8.9212110E-03  2.1807201E-03  7.5035321E-03  1.7289956E-03  5.0913410E-04
  0.0000000E+00  6.9743210E-04  6.2881480E-04  2.9702955E-03  8.1458530E-04  8.1458530E-04  2.9702955E-03  6.2881480E-04  6.9743210E-04  0.0000000E+00  9.5210800E-05
  0.0000000E+00  8.2596730E-04  6.5157880E-04  3.0511890E-03  8.3056080E-04  8.3056080E-04  3.0511890E-03  6.5157880E-04  8.2596730E-04  0.0000000E+00  9.4405600E-05
  0.0000000E+00  9.5929940E-04  6.7588750E-04  3.1393995E-03  8.4877200E-04  8.4877200E-04  3.1393995E-03  6.7588750E-04  9.5929940E-04  0.0000000E+00  9.4596600E-05
  0.0000000E+00  1.0949890E-03  7.0182220E-04  3.2328945E-03  8.6909700E-04  8.6909700E-04  3.2328945E-03  7.0182220E-04  1.0949890E-03  0.0000000E+00  9.5726700E-05
  0.0000000E+00  1.2360039E-03  7.2930170E-04  3.3337065E-03  8.9165770E-04  8.9165770E-04  3.3337065E-03  7.2930170E-04  1.2360039E-03  0.0000000E+00  9.7759200E-05
  0.0000000E+00  1.3840512E-03  7.5848830E-04  3.4418355E-03  9.1600710E-04  9.1600710E-04  3.4418355E-03  7.5848830E-04  1.3840512E-03  0.0000000E+00  1.0063310E-04
  0.0000000E+00  1.5288465E-03  7.8779700E-04  3.5507775E-03  9.4096620E-04  9.4096620E-04  3.5507775E-03  7.8779700E-04  1.5288465E-03  0.0000000E+00  1.0412090E-04
  0.0000000E+00  1.6808775E-03  8.1901620E-04  3.6674430E-03  9.6803910E-04  9.6803910E-04  3.6674430E-03  8.1901620E-04  1.6808775E-03  0.0000000E+00  1.0841760E-04
  0.0000000E+00  1.6813309E-03  8.1910970E-04  3.6677934E-03  9.6812080E-04  9.6812080E-04  3.6677934E-03  8.1910970E-04  1.6813309E-03  0.0000000E+00  1.0843130E-04
  2.7995650E-04  1.9093711E-03  8.6673930E-04  3.8471160E-03  1.0101931E-03  1.0101931E-03  3.8471160E-03  8.6673930E-04  1.9093711E-03  2.7995650E-04  1.1621840E-04
  3.4146000E-04  2.1509541E-03  9.1816150E-04  4.0406100E-03  1.0562902E-03  1.0562902E-03  4.0406100E-03  9.1816150E-04  2.1509541E-03  3.4146000E-04  1.2577110E-04
  4.0560570E-04  2.4019272E-03  9.7214470E-04  4.2454860E-03  1.1052329E-03  1.1052329E-03  4.2454860E-03  9.7214470E-04  2.4019272E-03  4.0560570E-04  1.3686860E-04
  4.6950750E-04  2.6511117E-03  1.0265344E-03  4.4519880E-03  1.1550291E-03  1.1550291E-03  4.4519880E-03  1.0265344E-03  2.6511117E-03  4.6950750E-04  1.4894160E-04
  5.3401900E-04  2.9011498E-03  1.0811274E-03  4.6613355E-03  1.2053944E-03  1.2053944E-03  4.6613355E-03  1.0811274E-03  2.9011498E-03  5.3401900E-04  1.6190890E-04
  5.9816480E-04  3.1503343E-03  1.1366553E-03  4.8723090E-03  1.2570606E-03  1.2570606E-03  4.8723090E-03  1.1366553E-03  3.1503343E-03  5.9816480E-04  1.7560800E-04
  6.6422100E-04  3.4050879E-03  1.1938092E-03  5.0910060E-03  1.3104340E-03  1.3104340E-03  5.0910060E-03  1.1938092E-03  3.4050879E-03  6.6422100E-04  1.9028270E-04
  7.2938290E-04  3.6580935E-03  1.2505566E-03  5.3092965E-03  1.3638075E-03  1.3638075E-03  5.3092965E-03  1.2505566E-03  3.6580935E-03  7.2938290E-04  2.0544510E-04
  7.9519530E-04  3.9125625E-03  1.3085235E-03  5.5296195E-03  1.4185224E-03  1.4185224E-03  5.5296195E-03  1.3085235E-03  3.9125625E-03  7.9519530E-04  2.2113600E-04
  8.6125160E-04  4.1656087E-03  1.3663684E-03  5.7515685E-03  1.4733592E-03  1.4733592E-03  5.7515685E-03  1.3663684E-03  4.1656087E-03  8.6125160E-04  2.3731470E-04
  9.2747040E-04  4.4236956E-03  1.4249451E-03  5.9792085E-03  1.5290498E-03  1.5290498E-03  5.9792085E-03  1.4249451E-03  4.4236956E-03  9.2747040E-04  2.5394060E-04
  9.9389250E-04  4.6779207E-03  1.4841722E-03  6.2044095E-03  1.5855939E-03  1.5855939E-03  6.2044095E-03  1.4841722E-03  4.6779207E-03  9.9389250E-04  2.7097290E-04
  1.0604487E-03  4.9363327E-03  1.5436431E-03  6.4344885E-03  1.6425446E-03  1.6425446E-03  6.4344885E-03  1.5436431E-03  4.9363327E-03  1.0604487E-03  2.8828980E-04
  1.1267286E-03  5.1907855E-03  1.6033579E-03  6.6657870E-03  1.6998204E-03  1.6998204E-03  6.6657870E-03  1.6033579E-03  5.1907855E-03  1.1267286E-03  3.0597250E-04
  1.1935328E-03  5.4494333E-03  1.6632354E-03  6.8983050E-03  1.7574214E-03  1.7574214E-03  6.8983050E-03  1.6632354E-03  5.4494333E-03  1.1935328E-03  3.2385850E-04
  1.2604427E-03  5.7041178E-03  1.7233161E-03  7.1279775E-03  1.8153070E-03  1.8153070E-03  7.1279775E-03  1.7233161E-03  5.7041178E-03  1.2604427E-03  3.4206980E-04
  1.3270436E-03  5.9629607E-03  1.7840065E-03  7.3621215E-03  1.8738837E-03  1.8738837E-03  7.3621215E-03  1.7840065E-03  5.9629607E-03  1.3270436E-03  3.6043140E-04
  1.3937300E-03  6.2178240E-03  1.8448189E-03  7.5974850E-03  1.9327449E-03  1.9327449E-03  7.5974850E-03  1.8448189E-03  6.2178240E-03  1.3937300E-03  3.7894740E-04
  1.4608960E-03  6.4768214E-03  1.9057533E-03  7.8373200E-03  1.9918093E-03  1.9918093E-03  7.8373200E-03  1.9057533E-03  6.4768214E-03  1.4608960E-03  3.9775620E-04
  1.5277286E-03  6.7358920E-03  1.9672567E-03  8.0739030E-03  2.0514836E-03  2.0514836E-03  8.0739030E-03  1.9672567E-03  6.7358920E-03  1.5277286E-03  4.1665840E-04
  1.5946263E-03  6.9950276E-03  2.0284756E-03  8.3112990E-03  2.1109951E-03  2.1109951E-03  8.3112990E-03  2.0284756E-03  6.9950276E-03  1.5946263E-03  4.3569890E-04
  0.0000000E+00  4.9164250E-04  5.6872930E-04  2.7417656E-03  7.4273810E-04  7.4273810E-04  2.7417656E-03  5.6872930E-04  4.9164250E-04  0.0000000E+00  7.6629200E-05
  0.0000000E+00  6.1691980E-04  5.8892510E-04  2.8084840E-03  7.5567600E-04  7.5567600E-04  2.8084840E-03  5.8892510E-04  6.1691980E-04  0.0000000E+00  7.5454900E-05
  0.0000000E+00  7.4593880E-04  6.1101430E-04  2.8837676E-03  7.7127370E-04  7.7127370E-04  2.8837676E-03  6.1101430E-04  7.4593880E-04  0.0000000E+00  7.5238500E-05
  0.0000000E+00  8.7721170E-04  6.3441080E-04  2.9649116E-03  7.8885490E-04  7.8885490E-04  2.9649116E-03  6.3441080E-04  8.7721170E-04  0.0000000E+00  7.5928200E-05
  0.0000000E+00  1.0130828E-03  6.5952040E-04  3.0541700E-03  8.0855490E-04  8.0855490E-04  3.0541700E-03  6.5952040E-04  1.0130828E-03  0.0000000E+00  7.7406900E-05
  0.0000000E+00  1.1557160E-03  6.8683890E-04  3.1510920E-03  8.3077930E-04  8.3077930E-04  3.1510920E-03  6.8683890E-04  1.1557160E-03  0.0000000E+00  7.9746500E-05
  0.0000000E+00  1.2953287E-03  7.1357130E-04  3.2489156E-03  8.5300380E-04  8.5300380E-04  3.2489156E-03  7.1357130E-04  1.2953287E-03  0.0000000E+00  8.2654200E-05
  0.0000000E+00  1.4414781E-03  7.4242250E-04  3.3548536E-03  8.7752730E-04  8.7752730E-04  3.3548536E-03  7.4242250E-04  1.4414781E-03  0.0000000E+00  8.6269600E-05
  0.0000000E+00  1.4419128E-03  7.4251050E-04  3.3551745E-03  8.7760290E-04  8.7760290E-04  3.3551745E-03  7.4251050E-04  1.4419128E-03  0.0000000E+00  8.6281200E-05
  2.0331080E-04  1.6603415E-03  7.8723200E-04  3.5193956E-03  9.1661160E-04  9.1661160E-04  3.5193956E-03  7.8723200E-04  1.6603415E-03  2.0331080E-04  9.3040600E-05
  2.6417780E-04  1.8921428E-03  8.3519720E-04  3.6974616E-03  9.5912210E-04  9.5912210E-04  3.6974616E-03  8.3519720E-04  1.8921428E-03  2.6417780E-04  1.0138490E-04
  3.2729880E-04  2.1319955E-03  8.8559660E-04  3.8863468E-03  1.0043824E-03  1.0043824E-03  3.8863468E-03  8.8559660E-04  2.1319955E-03  3.2729880E-04  1.1103200E-04
  3.8997360E-04  2.3699999E-03  9.3631160E-04  4.0774860E-03  1.0504992E-03  1.0504992E-03  4.0774860E-03  9.3631160E-04  2.3699999E-03  3.8997360E-04  1.2149060E-04
  4.5263930E-04  2.6083198E-03  9.8765770E-04  4.2717808E-03  1.0976078E-03  1.0976078E-03  4.2717808E-03  9.8765770E-04  2.6083198E-03  4.5263930E-04  1.3276960E-04
  5.1516070E-04  2.8460041E-03  1.0395448E-03  4.4683296E-03  1.1456180E-03  1.1456180E-03  4.4683296E-03  1.0395448E-03  2.8460041E-03  5.1516070E-04  1.4465270E-04
  5.7875960E-04  3.0888320E-03  1.0931449E-03  4.6720912E-03  1.1955216E-03  1.1955216E-03  4.6720912E-03  1.0931449E-03  3.0888320E-03  5.7875960E-04  1.5736080E-04
  6.4210600E-04  3.3296178E-03  1.1467450E-03  4.8758528E-03  1.2457407E-03  1.2457407E-03  4.8758528E-03  1.1467450E-03  3.3296178E-03  6.4210600E-04  1.7044300E-04
  7.0560120E-04  3.5714630E-03  1.2007058E-03  5.0823192E-03  1.2965459E-03  1.2965459E-03  5.0823192E-03  1.2007058E-03  3.5714630E-03  7.0560120E-04  1.8399400E-04
  7.6923160E-04  3.8134479E-03  1.2554329E-03  5.2892364E-03  1.3482977E-03  1.3482977E-03  5.2892364E-03  1.2554329E-03  3.8134479E-03  7.6923160E-04  1.9796430E-04
  8.3252390E-04  4.0560054E-03  1.3104305E-03  5.5002108E-03  1.4005454E-03  1.4005454E-03  5.5002108E-03  1.3104305E-03  4.0560054E-03  8.3252390E-04  2.1229520E-04
  8.9636620E-04  4.2986710E-03  1.3656986E-03  5.7170456E-03  1.4531989E-03  1.4531989E-03  5.7170456E-03  1.3656986E-03  4.2986710E-03  8.9636620E-04  2.2693720E-04
  9.5984790E-04  4.5418866E-03  1.4216429E-03  5.9307248E-03  1.5066638E-03  1.5066638E-03  5.9307248E-03  1.4216429E-03  4.5418866E-03  9.5984790E-04  2.4183620E-04
  1.0234062E-03  4.7842818E-03  1.4773167E-03  6.1457564E-03  1.5600836E-03  1.5600836E-03  6.1457564E-03  1.4773167E-03  4.7842818E-03  1.0234062E-03  2.5702810E-04
  1.0870366E-03  5.0267536E-03  1.5336667E-03  6.3616896E-03  1.6142246E-03  1.6142246E-03  6.3616896E-03  1.5336667E-03  5.0267536E-03  1.0870366E-03  2.7237340E-04
  1.1507256E-03  5.2738010E-03  1.5901970E-03  6.5830324E-03  1.6686813E-03  1.6686813E-03  6.5830324E-03  1.5901970E-03  5.2738010E-03  1.1507256E-03  2.8795750E-04
  1.2144732E-03  5.5163990E-03  1.6473134E-03  6.8007688E-03  1.7238141E-03  1.7238141E-03  6.8007688E-03  1.6473134E-03  5.5163990E-03  1.2144732E-03  3.0368590E-04
  1.2778196E-03  5.7590602E-03  1.7041592E-03  7.0194068E-03  1.7788117E-03  1.7788117E-03  7.0194068E-03  1.7041592E-03  5.7590602E-03  1.2778196E-03  3.1955860E-04
  1.3416574E-03  6.0017619E-03  1.7615912E-03  7.2434544E-03  1.8344404E-03  1.8344404E-03  7.2434544E-03  1.7615912E-03  6.0017619E-03  1.3416574E-03  3.3564760E-04
  1.4050895E-03  6.2490212E-03  1.8191132E-03  7.4679528E-03  1.8902946E-03  1.8902946E-03  7.4679528E-03  1.8191132E-03  6.2490212E-03  1.4050895E-03  3.5178630E-04
  1.4685576E-03  6.4918130E-03  1.8763198E-03  7.6888448E-03  1.9458782E-03  1.9458782E-03  7.6888448E-03  1.8763198E-03  6.4918130E-03  1.4685576E-03  3.6805120E-04
  0.0000000E+00  3.0745000E-04  5.0785000E-04  2.4945000E-03  6.6705000E-04  6.6705000E-04  2.4945000E-03  5.0785000E-04  3.0745000E-04  0.0000000E+00  5.9173000E-05
  0.0000000E+00  4.2862500E-04  5.2575000E-04  2.5475000E-03  6.7725000E-04  6.7725000E-04  2.5475000E-03  5.2575000E-04  4.2862500E-04  0.0000000E+00  5.7930000E-05
  0.0000000E+00  5.5305500E-04  5.4565000E-04  2.6105000E-03  6.9030000E-04  6.9030000E-04  2.6105000E-03  5.4565000E-04  5.5305500E-04  0.0000000E+00  5.7585000E-05
  0.0000000E+00  6.7942500E-04  5.6690000E-04  2.6810000E-03  7.0555000E-04  7.0555000E-04  2.6810000E-03  5.6690000E-04  6.7942500E-04  0.0000000E+00  5.8060000E-05
  0.0000000E+00  8.1068500E-04  5.8995000E-04  2.7590000E-03  7.2300000E-04  7.2300000E-04  2.7590000E-03  5.8995000E-04  8.1068500E-04  0.0000000E+00  5.9285000E-05
  0.0000000E+00  9.4723500E-04  6.1485000E-04  2.8455000E-03  7.4275000E-04  7.4275000E-04  2.8455000E-03  6.1485000E-04  9.4723500E-04  0.0000000E+00  6.1235000E-05
  0.0000000E+00  1.0806600E-03  6.3985000E-04  2.9335000E-03  7.6315000E-04  7.6315000E-04  2.9335000E-03  6.3985000E-04  1.0806600E-03  0.0000000E+00  6.3695000E-05
  0.0000000E+00  1.2207550E-03  6.6690000E-04  3.0295000E-03  7.8580000E-04  7.8580000E-04  3.0295000E-03  6.6690000E-04  1.2207550E-03  0.0000000E+00  6.6790000E-05
  0.0000000E+00  1.2211730E-03  6.6698200E-04  3.0297919E-03  7.8586950E-04  7.8586950E-04  3.0297919E-03  6.6698200E-04  1.2211730E-03  0.0000000E+00  6.6799900E-05
  1.4164500E-04  1.4298700E-03  7.0815000E-04  3.1795000E-03  8.2130000E-04  8.2130000E-04  3.1795000E-03  7.0815000E-04  1.4298700E-03  1.4164500E-04  7.2720000E-05
  2.0112000E-04  1.6507150E-03  7.5290000E-04  3.3435000E-03  8.6065000E-04  8.6065000E-04  3.3435000E-03  7.5290000E-04  1.6507150E-03  2.0112000E-04  7.9935000E-05
  2.6259500E-04  1.8792950E-03  7.9970000E-04  3.5175000E-03  9.0245000E-04  9.0245000E-04  3.5175000E-03  7.9970000E-04  1.8792950E-03  2.6259500E-04  8.8290000E-05
  3.2329000E-04  2.1061400E-03  8.4735000E-04  3.6945000E-03  9.4555000E-04  9.4555000E-04  3.6945000E-03  8.4735000E-04  2.1061400E-03  3.2329000E-04  9.7360000E-05
  3.8385000E-04  2.3321900E-03  8.9555000E-04  3.8740000E-03  9.8965000E-04  9.8965000E-04  3.8740000E-03  8.9555000E-04  2.3321900E-03  3.8385000E-04  1.0698000E-04
  4.4400500E-04  2.5579100E-03  9.4380000E-04  4.0565000E-03  1.0341500E-03  1.0341500E-03  4.0565000E-03  9.4380000E-04  2.5579100E-03  4.4400500E-04  1.1714500E-04
  5.0535000E-04  2.7877400E-03  9.9390000E-04  4.2455000E-03  1.0807000E-03  1.0807000E-03  4.2455000E-03  9.9390000E-04  2.7877400E-03  5.0535000E-04  1.2805000E-04
  5.6600500E-04  3.0157050E-03  1.0439000E-03  4.4355000E-03  1.1275000E-03  1.1275000E-03  4.4355000E-03  1.0439000E-03  3.0157050E-03  5.6600500E-04  1.3917500E-04
  6.2678500E-04  3.2442700E-03  1.0942500E-03  4.6280000E-03  1.1748500E-03  1.1748500E-03  4.6280000E-03  1.0942500E-03  3.2442700E-03  6.2678500E-04  1.5074000E-04
  6.8714000E-04  3.4734200E-03  1.1454500E-03  4.8230000E-03  1.2232500E-03  1.2232500E-03  4.8230000E-03  1.1454500E-03  3.4734200E-03  6.8714000E-04  1.6259000E-04
  7.4805000E-04  3.7021450E-03  1.1968500E-03  5.0200000E-03  1.2720500E-03  1.2720500E-03  5.0200000E-03  1.1968500E-03  3.7021450E-03  7.4805000E-04  1.7476000E-04
  8.0851500E-04  3.9314400E-03  1.2485000E-03  5.2185000E-03  1.3213000E-03  1.3213000E-03  5.2185000E-03  1.2485000E-03  3.9314400E-03  8.0851500E-04  1.8715000E-04
  8.6902500E-04  4.1607900E-03  1.3004000E-03  5.4190000E-03  1.3709000E-03  1.3709000E-03  5.4190000E-03  1.3004000E-03  4.1607900E-03  8.6902500E-04  1.9974500E-04
  9.2907500E-04  4.3901900E-03  1.3530000E-03  5.6215000E-03  1.4213000E-03  1.4213000E-03  5.6215000E-03  1.3530000E-03  4.3901900E-03  9.2907500E-04  2.1255000E-04
  9.8966000E-04  4.6196400E-03  1.4052500E-03  5.8245000E-03  1.4715500E-03  1.4715500E-03  5.8245000E-03  1.4052500E-03  4.6196400E-03  9.8966000E-04  2.2550500E-04
  1.0497800E-03  4.8491250E-03  1.4581500E-03  6.0285000E-03  1.5225500E-03  1.5225500E-03  6.0285000E-03  1.4581500E-03  4.8491250E-03  1.0497800E-03  2.3860000E-04
  1.1099250E-03  5.0761500E-03  1.5112000E-03  6.2335000E-03  1.5738000E-03  1.5738000E-03  6.2335000E-03  1.5112000E-03  5.0761500E-03  1.1099250E-03  2.5184000E-04
  1.1701000E-03  5.3057100E-03  1.5644000E-03  6.4390000E-03  1.6253000E-03  1.6253000E-03  6.4390000E-03  1.5644000E-03  5.3057100E-03  1.1701000E-03  2.6517000E-04
  1.2302950E-03  5.5353000E-03  1.6182500E-03  6.6456500E-03  1.6775000E-03  1.6775000E-03  6.6456500E-03  1.6182500E-03  5.5353000E-03  1.2302950E-03  2.7868500E-04
  1.2905100E-03  5.7649150E-03  1.6717000E-03  6.8578500E-03  1.7294000E-03  1.7294000E-03  6.8578500E-03  1.6717000E-03  5.7649150E-03  1.2905100E-03  2.9223000E-04
  1.3502450E-03  5.9945550E-03  1.7257000E-03  7.0656500E-03  1.7820000E-03  1.7820000E-03  7.0656500E-03  1.7257000E-03  5.9945550E-03  1.3502450E-03  3.0585500E-04
  0.0000000E+00  2.0715720E-04  4.7128100E-04  2.3364511E-03  6.1994970E-04  6.1994970E-04  2.3364511E-03  4.7128100E-04  2.0715720E-04  0.0000000E+00  4.9478400E-05
  0.0000000E+00  3.2571970E-04  4.8793570E-04  2.3827438E-03  6.2872940E-04  6.2872940E-04  2.3827438E-03  4.8793570E-04  3.2571970E-04  0.0000000E+00  4.8336000E-05
  0.0000000E+00  4.4746420E-04  5.0661240E-04  2.4391464E-03  6.4054200E-04  6.4054200E-04  2.4391464E-03  5.0661240E-04  4.4746420E-04  0.0000000E+00  4.8032700E-05
  0.0000000E+00  5.7076770E-04  5.2672580E-04  2.5035305E-03  6.5453620E-04  6.5453620E-04  2.5035305E-03  5.2672580E-04  5.7076770E-04  0.0000000E+00  4.8479600E-05
  0.0000000E+00  6.9808860E-04  5.4854190E-04  2.5753640E-03  6.7081850E-04  6.7081850E-04  2.5753640E-03  5.4854190E-04  6.9808860E-04  0.0000000E+00  4.9613000E-05
  0.0000000E+00  8.3148070E-04  5.7222030E-04  2.6562432E-03  6.8922910E-04  6.8922910E-04  2.6562432E-03  5.7222030E-04  8.3148070E-04  0.0000000E+00  5.1406200E-05
  0.0000000E+00  9.6143020E-04  5.9605840E-04  2.7392508E-03  7.0854440E-04  7.0854440E-04  2.7392508E-03  5.9605840E-04  9.6143020E-04  0.0000000E+00  5.3667600E-05
  0.0000000E+00  1.0973552E-03  6.2159920E-04  2.8291757E-03  7.2977520E-04  7.2977520E-04  2.8291757E-03  6.2159920E-04  1.0973552E-03  0.0000000E+00  5.6498400E-05
  0.0000000E+00  1.0977598E-03  6.2167600E-04  2.8294469E-03  7.2983950E-04  7.2983950E-04  2.8294469E-03  6.2167600E-04  1.0977598E-03  0.0000000E+00  5.6507400E-05
  1.1066620E-04  1.3005163E-03  6.6129390E-04  2.9712464E-03  7.6377630E-04  7.6377630E-04  2.9712464E-03  6.6129390E-04  1.3005163E-03  1.1066620E-04  6.1973700E-05
  1.6906950E-04  1.5150324E-03  7.0396830E-04  3.1271517E-03  8.0118300E-04  8.0118300E-04  3.1271517E-03  7.0396830E-04  1.5150324E-03  1.6906950E-04  6.8593000E-05
  2.2919680E-04  1.7366307E-03  7.4887750E-04  3.2926348E-03  8.4119690E-04  8.4119690E-04  3.2926348E-03  7.4887750E-04  1.7366307E-03  2.2919680E-04  7.6223300E-05
  2.8856320E-04  1.9557655E-03  7.9453170E-04  3.4613105E-03  8.8243460E-04  8.8243460E-04  3.4613105E-03  7.9453170E-04  1.9557655E-03  2.8856320E-04  8.4438900E-05
  3.4761030E-04  2.1745118E-03  8.4077120E-04  3.6331788E-03  9.2473660E-04  9.2473660E-04  3.6331788E-03  8.4077120E-04  2.1745118E-03  3.4761030E-04  9.3181400E-05
  4.0621050E-04  2.3923163E-03  8.8701070E-04  3.8071755E-03  9.6735780E-04  9.6735780E-04  3.8071755E-03  8.8701070E-04  2.3923163E-03  4.0621050E-04  1.0237070E-04
  4.6583760E-04  2.6149948E-03  9.3458040E-04  3.9880895E-03  1.0116285E-03  1.0116285E-03  3.9880895E-03  9.3458040E-04  2.6149948E-03  4.6583760E-04  1.1217200E-04
  5.2472510E-04  2.8351033E-03  9.8262910E-04  4.1695356E-03  1.0565910E-03  1.0565910E-03  4.1695356E-03  9.8262910E-04  2.8351033E-03  5.2472510E-04  1.2222870E-04
  5.8377220E-04  3.0552810E-03  1.0309970E-03  4.3541743E-03  1.1020855E-03  1.1020855E-03  4.3541743E-03  1.0309970E-03  3.0552810E-03  5.8377220E-04  1.3258340E-04
  6.4244160E-04  3.2760546E-03  1.0801630E-03  4.5404093E-03  1.1485911E-03  1.1485911E-03  4.5404093E-03  1.0801630E-03  3.2760546E-03  6.4244160E-04  1.4326790E-04
  7.0114280E-04  3.4968814E-03  1.1290630E-03  4.7293048E-03  1.1950434E-03  1.1950434E-03  4.7293048E-03  1.1290630E-03  3.4968814E-03  7.0114280E-04  1.5412810E-04
  7.5934930E-04  3.7177508E-03  1.1787079E-03  4.9193177E-03  1.2424003E-03  1.2424003E-03  4.9193177E-03  1.1787079E-03  3.7177508E-03  7.5934930E-04  1.6524900E-04
  8.1811440E-04  3.9386627E-03  1.2285657E-03  5.1110866E-03  1.2901297E-03  1.2901297E-03  5.1110866E-03  1.2285657E-03  3.9386627E-03  8.1811440E-04  1.7653480E-04
  8.7636870E-04  4.1590798E-03  1.2786363E-03  5.3045581E-03  1.3381251E-03  1.3381251E-03  5.3045581E-03  1.2786363E-03  4.1590798E-03  8.7636870E-04  1.8796960E-04
  9.3465010E-04  4.3800610E-03  1.3293454E-03  5.4990939E-03  1.3870251E-03  1.3870251E-03  5.4990939E-03  1.3293454E-03  4.3800610E-03  9.3465010E-04  1.9955350E-04
  9.9295020E-04  4.6005366E-03  1.3797353E-03  5.6950131E-03  1.4356058E-03  1.4356058E-03  5.6950131E-03  1.3797353E-03  4.6005366E-03  9.9295020E-04  2.1122770E-04
  1.0507352E-03  4.8210442E-03  1.4307637E-03  5.8902406E-03  1.4849315E-03  1.4849315E-03  5.8902406E-03  1.4307637E-03  4.8210442E-03  1.0507352E-03  2.2304040E-04
  1.1085372E-03  5.0410356E-03  1.4813664E-03  6.0899909E-03  1.5339911E-03  1.5339911E-03  6.0899909E-03  1.4813664E-03  5.0410356E-03  1.1085372E-03  2.3489020E-04
  1.1668836E-03  5.2626446E-03  1.5326076E-03  6.2903266E-03  1.5837424E-03  1.5837424E-03  6.2903266E-03  1.5326076E-03  5.2626446E-03  1.1668836E-03  2.4687310E-04
  1.2241796E-03  5.4816144E-03  1.5840085E-03  6.4860862E-03  1.6337066E-03  1.6337066E-03  6.4860862E-03  1.5840085E-03  5.4816144E-03  1.2241796E-03  2.5893580E-04
  1.2820194E-03  5.7048569E-03  1.6354626E-03  6.6878053E-03  1.6838305E-03  1.6838305E-03  6.6878053E-03  1.6354626E-03  5.7048569E-03  1.2820194E-03  2.7107300E-04
  0.0000000E+00  1.1939460E-04  4.3693750E-04  2.1821481E-03  5.7451380E-04  5.7451380E-04  2.1821481E-03  4.3693750E-04  1.1939460E-04  0.0000000E+00  4.1013900E-05
  0.0000000E+00  2.3538080E-04  4.5256860E-04  2.2222134E-03  5.8218830E-04  5.8218830E-04  2.2222134E-03  4.5256860E-04  2.3538080E-04  0.0000000E+00  4.0054000E-05
  0.0000000E+00  3.5432960E-04  4.7011830E-04  2.2730004E-03  5.9285360E-04  5.9285360E-04  2.2730004E-03  4.7011830E-04  3.5432960E-04  0.0000000E+00  3.9850900E-05
  0.0000000E+00  4.7473430E-04  4.8919170E-04  2.3322519E-03  6.0588890E-04  6.0588890E-04  2.3322519E-03  4.8919170E-04  4.7473430E-04  0.0000000E+00  4.0319200E-05
  0.0000000E+00  5.9890290E-04  5.0995790E-04  2.3988393E-03  6.2112500E-04  6.2112500E-04  2.3988393E-03  5.0995790E-04  5.9890290E-04  0.0000000E+00  4.1408300E-05
  0.0000000E+00  7.2859590E-04  5.3252990E-04  2.4744555E-03  6.3861830E-04  6.3861830E-04  2.4744555E-03  5.3252990E-04  7.2859590E-04  0.0000000E+00  4.3095600E-05
  0.0000000E+00  8.5509510E-04  5.5532760E-04  2.5523289E-03  6.5690160E-04  6.5690160E-04  2.5523289E-03  5.5532760E-04  8.5509510E-04  0.0000000E+00  4.5194800E-05
  0.0000000E+00  9.8733310E-04  5.7976180E-04  2.6381025E-03  6.7716000E-04  6.7716000E-04  2.6381025E-03  5.7976180E-04  9.8733310E-04  0.0000000E+00  4.7801900E-05
  0.0000000E+00  9.8772640E-04  5.7983520E-04  2.6383643E-03  6.7722190E-04  6.7722190E-04  2.6383643E-03  5.7983520E-04  9.8772640E-04  0.0000000E+00  4.7810200E-05
  8.4865100E-05  1.1847986E-03  6.1773920E-04  2.7729702E-03  7.0966370E-04  7.0966370E-04  2.7729702E-03  6.1773920E-04  1.1847986E-03  8.4865100E-05  5.2869300E-05
  1.4204560E-04  1.3925513E-03  6.5870740E-04  2.9213811E-03  7.4549670E-04  7.4549670E-04  2.9213811E-03  6.5870740E-04  1.3925513E-03  1.4204560E-04  5.8941100E-05
  2.0089080E-04  1.6077584E-03  7.0210210E-04  3.0793851E-03  7.8415130E-04  7.8415130E-04  3.0793851E-03  7.0210210E-04  1.6077584E-03  2.0089080E-04  6.5904600E-05
  2.5875410E-04  1.8197151E-03  7.4566600E-04  3.2407749E-03  8.2359580E-04  8.2359580E-04  3.2407749E-03  7.4566600E-04  1.8197151E-03  2.5875410E-04  7.3353400E-05
  3.1628220E-04  2.0317734E-03  7.8985070E-04  3.4049862E-03  8.6394330E-04  8.6394330E-04  3.4049862E-03  7.8985070E-04  2.0317734E-03  3.1628220E-04  8.1298700E-05
  3.7330310E-04  2.2422235E-03  8.3392250E-04  3.5720190E-03  9.0462930E-04  9.0462930E-04  3.5720190E-03  8.3392250E-04  2.2422235E-03  3.7330310E-04  8.9588300E-05
  4.3126350E-04  2.4572443E-03  8.8002590E-04  3.7452027E-03  9.4757260E-04  9.4757260E-04  3.7452027E-03  8.8002590E-04  2.4572443E-03  4.3126350E-04  9.8391300E-05
  4.8841800E-04  2.6695114E-03  9.2595990E-04  3.9193456E-03  9.9057220E-04  9.9057220E-04  3.9193456E-03  9.2595990E-04  2.6695114E-03  4.8841800E-04  1.0739190E-04
  5.4549080E-04  2.8823880E-03  9.7217600E-04  4.0958587E-03  1.0341362E-03  1.0341362E-03  4.0958587E-03  9.7217600E-04  2.8823880E-03  5.4549080E-04  1.1674240E-04
  6.0247660E-04  3.0953096E-03  1.0192387E-03  4.2746289E-03  1.0787159E-03  1.0787159E-03  4.2746289E-03  1.0192387E-03  3.0953096E-03  6.0247660E-04  1.2626780E-04
  6.5925930E-04  3.3082652E-03  1.0665834E-03  4.4554306E-03  1.1237470E-03  1.1237470E-03  4.4554306E-03  1.0665834E-03  3.3082652E-03  6.5925930E-04  1.3600760E-04
  7.1606170E-04  3.5206903E-03  1.1140411E-03  4.6381510E-03  1.1691167E-03  1.1691167E-03  4.6381510E-03  1.1140411E-03  3.5206903E-03  7.1606170E-04  1.4591110E-04
  7.7231730E-04  3.7331396E-03  1.1617808E-03  4.8220564E-03  1.2148250E-03  1.2148250E-03  4.8220564E-03  1.1617808E-03  3.7331396E-03  7.7231730E-04  1.5591610E-04
  8.2858760E-04  3.9461792E-03  1.2096335E-03  5.0070339E-03  1.2608719E-03  1.2608719E-03  5.0070339E-03  1.2096335E-03  3.9461792E-03  8.2858760E-04  1.6612430E-04
  8.8487150E-04  4.1581123E-03  1.2582197E-03  5.1941558E-03  1.3077088E-03  1.3077088E-03  5.1941558E-03  1.2582197E-03  4.1581123E-03  8.8487150E-04  1.7642280E-04
  9.4116660E-04  4.3706282E-03  1.3063545E-03  5.3815598E-03  1.3542636E-03  1.3542636E-03  5.3815598E-03  1.3063545E-03  4.3706282E-03  9.4116660E-04  1.8681150E-04
  9.9690820E-04  4.5825973E-03  1.3552285E-03  5.5703746E-03  1.4015519E-03  1.4015519E-03  5.5703746E-03  1.3552285E-03  4.5825973E-03  9.9690820E-04  1.9728490E-04
  1.0526593E-03  4.7940180E-03  1.4036398E-03  5.7599230E-03  1.4485017E-03  1.4485017E-03  5.7599230E-03  1.4036398E-03  4.7940180E-03  1.0526593E-03  2.0778650E-04
  1.1084184E-03  5.0065796E-03  1.4532700E-03  5.9511642E-03  1.4968057E-03  1.4968057E-03  5.9511642E-03  1.4532700E-03  5.0065796E-03  1.1084184E-03  2.1847440E-04
  1.1641853E-03  5.2185900E-03  1.5024375E-03  6.1420105E-03  1.5446584E-03  1.5446584E-03  6.1420105E-03  1.5024375E-03  5.2185900E-03  1.1641853E-03  2.2912840E-04
  1.2193942E-03  5.4294830E-03  1.5517009E-03  6.3351140E-03  1.5926803E-03  1.5926803E-03  6.3351140E-03  1.5517009E-03  5.4294830E-03  1.2193942E-03  2.3986140E-04
  0.0000000E+00  4.2594900E-05  4.0501520E-04  2.0313384E-03  5.3115380E-04  5.3115380E-04  2.0313384E-03  4.0501520E-04  4.2594900E-05  0.0000000E+00  3.3765800E-05
  0.0000000E+00  1.5611960E-04  4.1968670E-04  2.0671224E-03  5.3789320E-04  5.3789320E-04  2.0671224E-03  4.1968670E-04  1.5611960E-04  0.0000000E+00  3.3022700E-05
  0.0000000E+00  2.7241170E-04  4.3632620E-04  2.1136416E-03  5.4773380E-04  5.4773380E-04  2.1136416E-03  4.3632620E-04  2.7241170E-04  0.0000000E+00  3.2957100E-05
  0.0000000E+00  3.8999790E-04  4.5445680E-04  2.1679140E-03  5.5990030E-04  5.5990030E-04  2.1679140E-03  4.5445680E-04  3.8999790E-04  0.0000000E+00  3.3475900E-05
  0.0000000E+00  5.1131760E-04  4.7431690E-04  2.2311324E-03  5.7433320E-04  5.7433320E-04  2.2311324E-03  4.7431690E-04  5.1131760E-04  0.0000000E+00  3.4549500E-05
  0.0000000E+00  6.3782000E-04  4.9590660E-04  2.3015076E-03  5.9097280E-04  5.9097280E-04  2.3015076E-03  4.9590660E-04  6.3782000E-04  0.0000000E+00  3.6147800E-05
  0.0000000E+00  7.6117940E-04  5.1767520E-04  2.3754612E-03  6.0844730E-04  6.0844730E-04  2.3754612E-03  5.1767520E-04  7.6117940E-04  0.0000000E+00  3.8115900E-05
  0.0000000E+00  8.8936960E-04  5.4111370E-04  2.4571680E-03  6.2777060E-04  6.2777060E-04  2.4571680E-03  5.4111370E-04  8.8936960E-04  0.0000000E+00  4.0537300E-05
  0.0000000E+00  8.8974900E-04  5.4118440E-04  2.4574166E-03  6.2782950E-04  6.2782950E-04  2.4574166E-03  5.4118440E-04  8.8974900E-04  0.0000000E+00  4.0545000E-05
  6.3142100E-05  1.0812315E-03  5.7749410E-04  2.5859904E-03  6.5896240E-04  6.5896240E-04  2.5859904E-03  5.7749410E-04  1.0812315E-03  6.3142100E-05  4.5219000E-05
  1.1910940E-04  1.2833156E-03  6.1685650E-04  2.7273372E-03  6.9343430E-04  6.9343430E-04  2.7273372E-03  6.1685650E-04  1.2833156E-03  1.1910940E-04  5.0789400E-05
  1.7656840E-04  1.4914473E-03  6.5830630E-04  2.8790017E-03  7.3047070E-04  7.3047070E-04  2.8790017E-03  6.5830630E-04  1.4914473E-03  1.7656840E-04  5.7123200E-05
  2.3306480E-04  1.6972870E-03  7.0035250E-04  3.0336482E-03  7.6858070E-04  7.6858070E-04  3.0336482E-03  7.0035250E-04  1.6972870E-03  2.3306480E-04  6.3874400E-05
  2.8906370E-04  1.9025989E-03  7.4239870E-04  3.1910382E-03  8.0704850E-04  8.0704850E-04  3.1910382E-03  7.4239870E-04  1.9025989E-03  2.8906370E-04  7.1025300E-05
  3.4449730E-04  2.1061783E-03  7.8492200E-04  3.3512909E-03  8.4635120E-04  8.4635120E-04  3.3512909E-03  7.8492200E-04  2.1061783E-03  3.4449730E-04  7.8462400E-05
  4.0084760E-04  2.3139712E-03  8.2953280E-04  3.5176865E-03  8.8798000E-04  8.8798000E-04  3.5176865E-03  8.2953280E-04  2.3139712E-03  4.0084760E-04  8.6388500E-05
  4.5626690E-04  2.5194214E-03  8.7330850E-04  3.6846188E-03  9.2907190E-04  9.2907190E-04  3.6846188E-03  8.7330850E-04  2.5194214E-03  4.5626690E-04  9.4505500E-05
  5.1158420E-04  2.7243069E-03  9.1791920E-04  3.8539964E-03  9.7123740E-04  9.7123740E-04  3.8539964E-03  9.1791920E-04  2.7243069E-03  5.1158420E-04  1.0279550E-04
  5.6673800E-04  2.9298174E-03  9.6282820E-04  4.0261175E-03  1.0138800E-03  1.0138800E-03  4.0261175E-03  9.6282820E-04  2.9298174E-03  5.6673800E-04  1.1131210E-04
  6.2160680E-04  3.1347547E-03  1.0079220E-03  4.1996699E-03  1.0568804E-03  1.0568804E-03  4.1996699E-03  1.0079220E-03  3.1347547E-03  6.2160680E-04  1.1998970E-04
  6.7636770E-04  3.3397136E-03  1.0538269E-03  4.3744747E-03  1.1008351E-03  1.1008351E-03  4.3744747E-03  1.0538269E-03  3.3397136E-03  6.7636770E-04  1.2876870E-04
  7.3113870E-04  3.5446903E-03  1.0993024E-03  4.5510091E-03  1.1444916E-03  1.1444916E-03  4.5510091E-03  1.0993024E-03  3.5446903E-03  7.3113870E-04  1.3769680E-04
  7.8532160E-04  3.7490867E-03  1.1455353E-03  4.7291538E-03  1.1890427E-03  1.1890427E-03  4.7291538E-03  1.1455353E-03  3.7490867E-03  7.8532160E-04  1.4672040E-04
  8.3951170E-04  3.9534974E-03  1.1919054E-03  4.9081931E-03  1.2338323E-03  1.2338323E-03  4.9081931E-03  1.1919054E-03  3.9534974E-03  8.3951170E-04  1.5582740E-04
  8.9370900E-04  4.1579201E-03  1.2384067E-03  5.0887234E-03  1.2788605E-03  1.2788605E-03  5.0887234E-03  1.2384067E-03  4.1579201E-03  8.9370900E-04  1.6501790E-04
  9.4791220E-04  4.3617577E-03  1.2850213E-03  5.2699693E-03  1.3241273E-03  1.3241273E-03  5.2699693E-03  1.2850213E-03  4.3617577E-03  9.4791220E-04  1.7429790E-04
  1.0015238E-03  4.5650096E-03  1.3317433E-03  5.4513346E-03  1.3695133E-03  1.3695133E-03  5.4513346E-03  1.3317433E-03  4.5650096E-03  1.0015238E-03  1.8359580E-04
  1.0551407E-03  4.7694615E-03  1.3785488E-03  5.6350854E-03  1.4150783E-03  1.4150783E-03  5.6350854E-03  1.3785488E-03  4.7694615E-03  1.0551407E-03  1.9296520E-04
  1.1087613E-03  4.9727295E-03  1.4260461E-03  5.8188362E-03  1.4614186E-03  1.4614186E-03  5.8188362E-03  1.4260461E-03  4.9727295E-03  1.1087613E-03  2.0241820E-04
  1.1617896E-03  5.1754089E-03  1.4730305E-03  6.0025274E-03  1.5073414E-03  1.5073414E-03  6.0025274E-03  1.4730305E-03  5.1754089E-03  1.1617896E-03  2.1182940E-04
  0.0000000E+00 -2.5527400E-05  3.7527420E-04  1.8858000E-03  4.8961650E-04  4.8961650E-04  1.8858000E-03  3.7527420E-04 -2.5527400E-05  0.0000000E+00  2.7591800E-05
  0.0000000E+00  8.5747300E-05  3.8916630E-04  1.9172300E-03  4.9571400E-04  4.9571400E-04  1.9172300E-03  3.8916630E-04  8.5747300E-05  0.0000000E+00  2.7097700E-05
  0.0000000E+00  1.9952390E-04  4.0494410E-04  1.9593462E-03  5.0482870E-04  5.0482870E-04  1.9593462E-03  4.0494410E-04  1.9952390E-04  0.0000000E+00  2.7168100E-05
  0.0000000E+00  3.1453260E-04  4.2223060E-04  2.0102628E-03  5.1639490E-04  5.1639490E-04  2.0102628E-03  4.2223060E-04  3.1453260E-04  0.0000000E+00  2.7759000E-05
  0.0000000E+00  4.3303630E-04  4.4115150E-04  2.0693512E-03  5.3009840E-04  5.3009840E-04  2.0693512E-03  4.4115150E-04  4.3303630E-04  0.0000000E+00  2.8827600E-05
  0.0000000E+00  5.5645310E-04  4.6189530E-04  2.1366114E-03  5.4606480E-04  5.4606480E-04  2.1366114E-03  4.6189530E-04  5.5645310E-04  0.0000000E+00  3.0361400E-05
  0.0000000E+00  6.7631770E-04  4.8270190E-04  2.2070146E-03  5.6278560E-04  5.6278560E-04  2.2070146E-03  4.8270190E-04  6.7631770E-04  0.0000000E+00  3.2209500E-05
  0.0000000E+00  8.0163100E-04  5.0526870E-04  2.2846467E-03  5.8145500E-04  5.8145500E-04  2.2846467E-03  5.0526870E-04  8.0163100E-04  0.0000000E+00  3.4453600E-05
  0.0000000E+00  8.0200420E-04  5.0533730E-04  2.2848828E-03  5.8151230E-04  5.8151230E-04  2.2848828E-03  5.0533730E-04  8.0200420E-04  0.0000000E+00  3.4460700E-05
  4.4401200E-05  9.8845530E-04  5.4021880E-04  2.4085438E-03  6.1150210E-04  6.1150210E-04  2.4085438E-03  5.4021880E-04  9.8845530E-04  4.4401200E-05  3.8772000E-05
  9.9189300E-05  1.1847664E-03  5.7793480E-04  2.5443214E-03  6.4462930E-04  6.4462930E-04  2.5443214E-03  5.7793480E-04  1.1847664E-03  9.9189300E-05  4.3851100E-05
  1.5526800E-04  1.3867903E-03  6.1778810E-04  2.6897165E-03  6.8033380E-04  6.8033380E-04  2.6897165E-03  6.1778810E-04  1.3867903E-03  1.5526800E-04  4.9590300E-05
  2.1036920E-04  1.5863595E-03  6.5801850E-04  2.8380661E-03  7.1685540E-04  7.1685540E-04  2.8380661E-03  6.5801850E-04  1.5863595E-03  2.1036920E-04  5.5681400E-05
  2.6492600E-04  1.7847161E-03  6.9850030E-04  2.9896216E-03  7.5406860E-04  7.5406860E-04  2.9896216E-03  6.9850030E-04  1.7847161E-03  2.6492600E-04  6.2112000E-05
  3.1887180E-04  1.9818526E-03  7.3953530E-04  3.1433772E-03  7.9216170E-04  7.9216170E-04  3.1433772E-03  7.3953530E-04  1.9818526E-03  3.1887180E-04  6.8787700E-05
  3.7358450E-04  2.1827858E-03  7.8211670E-04  3.3032930E-03  8.3201500E-04  8.3201500E-04  3.3032930E-03  7.8211670E-04  2.1827858E-03  3.7358450E-04  7.5878300E-05
  4.2736630E-04  2.3806037E-03  8.2440890E-04  3.4636489E-03  8.7186820E-04  8.7186820E-04  3.4636489E-03  8.2440890E-04  2.3806037E-03  4.2736630E-04  8.3038100E-05
  4.8103240E-04  2.5790704E-03  8.6695250E-04  3.6262677E-03  9.1216150E-04  9.1216150E-04  3.6262677E-03  8.6695250E-04  2.5790704E-03  4.8103240E-04  9.0430400E-05
  5.3445520E-04  2.7769260E-03  9.1035740E-04  3.7916523E-03  9.5352330E-04  9.5352330E-04  3.7916523E-03  9.1035740E-04  2.7769260E-03  5.3445520E-04  9.7986200E-05
  5.8757060E-04  2.9747973E-03  9.5333480E-04  3.9584199E-03  9.9457090E-04  9.9457090E-04  3.9584199E-03  9.5333480E-04  2.9747973E-03  5.8757060E-04  1.0563620E-04
  6.4025240E-04  3.1720533E-03  9.9711680E-04  4.1263190E-03  1.0366243E-03  1.0366243E-03  4.1263190E-03  9.9711680E-04  3.1720533E-03  6.4025240E-04  1.1344970E-04
  6.9300260E-04  3.3693205E-03  1.0410559E-03  4.2959153E-03  1.0789290E-03  1.0789290E-03  4.2959153E-03  1.0410559E-03  3.3693205E-03  6.9300260E-04  1.2128840E-04
  7.4575720E-04  3.5659692E-03  1.0851333E-03  4.4670830E-03  1.1215481E-03  1.1215481E-03  4.4670830E-03  1.0851333E-03  3.5659692E-03  7.4575720E-04  1.2927160E-04
  7.9788760E-04  3.7626267E-03  1.1293428E-03  4.6391309E-03  1.1642929E-03  1.1642929E-03  4.6391309E-03  1.1293428E-03  3.7626267E-03  7.9788760E-04  1.3728310E-04
  8.5002120E-04  3.9592918E-03  1.1742939E-03  4.8119330E-03  1.2079806E-03  1.2079806E-03  4.8119330E-03  1.1742939E-03  3.9592918E-03  8.5002120E-04  1.4537570E-04
  9.0215790E-04  4.1553358E-03  1.2187171E-03  4.9860552E-03  1.2511654E-03  1.2511654E-03  4.9860552E-03  1.2187171E-03  4.1553358E-03  9.0215790E-04  1.5348650E-04
  9.5366920E-04  4.3501289E-03  1.2632408E-03  5.1602403E-03  1.2945388E-03  1.2945388E-03  5.1602403E-03  1.2632408E-03  4.3501289E-03  9.5366920E-04  1.6167780E-04
  1.0058115E-03  4.5468128E-03  1.3084686E-03  5.3367511E-03  1.3386666E-03  1.3386666E-03  5.3367511E-03  1.3084686E-03  4.5468128E-03  1.0058115E-03  1.6988230E-04
  1.0573272E-03  4.7422445E-03  1.3537781E-03  5.5126334E-03  1.3829829E-03  1.3829829E-03  5.5126334E-03  1.3537781E-03  4.7422445E-03  1.0573272E-03  1.7816410E-04
  1.1082168E-03  4.9370521E-03  1.3985344E-03  5.6895843E-03  1.4267649E-03  1.4267649E-03  5.6895843E-03  1.3985344E-03  4.9370521E-03  1.1082168E-03  1.8639620E-04
  0.0000000E+00 -8.6022500E-05  3.4792460E-04  1.7449087E-03  4.5026700E-04  4.5026700E-04  1.7449087E-03  3.4792460E-04 -8.6022500E-05  0.0000000E+00  2.2453200E-05
  0.0000000E+00  2.3164800E-05  3.6100650E-04  1.7733188E-03  4.5588300E-04  4.5588300E-04  1.7733188E-03  3.6100650E-04  2.3164800E-05  0.0000000E+00  2.2189600E-05
  0.0000000E+00  1.3478810E-04  3.7607040E-04  1.8123001E-03  4.6453820E-04  4.6453820E-04  1.8123001E-03  3.7607040E-04  1.3478810E-04  0.0000000E+00  2.2404300E-05
  0.0000000E+00  2.4737860E-04  3.9265400E-04  1.8611919E-03  4.7557190E-04  4.7557190E-04  1.8611919E-03  3.9265400E-04  2.4737860E-04  0.0000000E+00  2.3058400E-05
  0.0000000E+00  3.6334070E-04  4.1075720E-04  1.9168889E-03  4.8878590E-04  4.8878590E-04  1.9168889E-03  4.1075720E-04  3.6334070E-04  0.0000000E+00  2.4128800E-05
  0.0000000E+00  4.8391060E-04  4.3057820E-04  1.9817036E-03  5.0411410E-04  5.0411410E-04  1.9817036E-03  4.3057820E-04  4.8391060E-04  0.0000000E+00  2.5595500E-05
  0.0000000E+00  6.0097070E-04  4.5066350E-04  2.0483021E-03  5.2030130E-04  5.2030130E-04  2.0483021E-03  4.5066350E-04  6.0097070E-04  0.0000000E+00  2.7326600E-05
  0.0000000E+00  7.2321350E-04  4.7220230E-04  2.1230934E-03  5.3827230E-04  5.3827230E-04  2.1230934E-03  4.7220230E-04  7.2321350E-04  0.0000000E+00  2.9407800E-05
  0.0000000E+00  7.2357730E-04  4.7226690E-04  2.1233253E-03  5.3832710E-04  5.3832710E-04  2.1233253E-03  4.7226690E-04  7.2357730E-04  0.0000000E+00  2.9414300E-05
  2.8065900E-05  9.0525940E-04  5.0583190E-04  2.2418212E-03  5.6727700E-04  5.6727700E-04  2.2418212E-03  5.0583190E-04  9.0525940E-04  2.8065900E-05  3.3365400E-05
  8.1687000E-05  1.0959328E-03  5.4210430E-04  2.3723094E-03  5.9932100E-04  5.9932100E-04  2.3723094E-03  5.4210430E-04  1.0959328E-03  8.1687000E-05  3.7977000E-05
  1.3656400E-04  1.2919262E-03  5.8047780E-04  2.5126421E-03  6.3387560E-04  6.3387560E-04  2.5126421E-03  5.8047780E-04  1.2919262E-03  1.3656400E-04  4.3150300E-05
  1.9033310E-04  1.4853144E-03  6.1902300E-04  2.6549569E-03  6.6902480E-04  6.6902480E-04  2.6549569E-03  6.1902300E-04  1.4853144E-03  1.9033310E-04  4.8614300E-05
  2.4351880E-04  1.6780696E-03  6.5809020E-04  2.8009716E-03  7.0509900E-04  7.0509900E-04  2.8009716E-03  6.5809020E-04  1.6780696E-03  2.4351880E-04  5.4349200E-05
  2.9598630E-04  1.8688653E-03  6.9748120E-04  2.9489684E-03  7.4183400E-04  7.4183400E-04  2.9489684E-03  6.9748120E-04  1.8688653E-03  2.9598630E-04  6.0288900E-05
  3.4918720E-04  2.0629809E-03  7.3792260E-04  3.1027133E-03  7.7982420E-04  7.7982420E-04  3.1027133E-03  7.3792260E-04  2.0629809E-03  3.4918720E-04  6.6552300E-05
  4.0140360E-04  2.2544696E-03  7.7893890E-04  3.2571849E-03  8.1867340E-04  8.1867340E-04  3.2571849E-03  7.7893890E-04  2.2544696E-03  4.0140360E-04  7.2908900E-05
  4.5342650E-04  2.4453108E-03  8.1951910E-04  3.4139030E-03  8.5725820E-04  8.5725820E-04  3.4139030E-03  8.1951910E-04  2.4453108E-03  4.5342650E-04  7.9423400E-05
  5.0512340E-04  2.6368233E-03  8.6097140E-04  3.5720085E-03  8.9683420E-04  8.9683420E-04  3.5720085E-03  8.6097140E-04  2.6368233E-03  5.0512340E-04  8.6099800E-05
  5.5655950E-04  2.8270236E-03  9.0260210E-04  3.7326247E-03  9.3680650E-04  9.3680650E-04  3.7326247E-03  9.0260210E-04  2.8270236E-03  5.5655950E-04  9.2803900E-05
  6.0780070E-04  3.0172319E-03  9.4439140E-04  3.8944301E-03  9.7704320E-04  9.7704320E-04  3.8944301E-03  9.4439140E-04  3.0172319E-03  6.0780070E-04  9.9664600E-05
  6.5871410E-04  3.2067867E-03  9.8632600E-04  4.0571605E-03  1.0175441E-03  1.0175441E-03  4.0571605E-03  9.8632600E-04  3.2067867E-03  6.5871410E-04  1.0654650E-04
  7.0936560E-04  3.3963475E-03  1.0290469E-03  4.2214105E-03  1.0589435E-03  1.0589435E-03  4.2214105E-03  1.0290469E-03  3.3963475E-03  7.0936560E-04  1.1351420E-04
  7.6021750E-04  3.5852522E-03  1.0712193E-03  4.3863873E-03  1.0998805E-03  1.0998805E-03  4.3863873E-03  1.0712193E-03  3.5852522E-03  7.6021750E-04  1.2049910E-04
  8.1041050E-04  3.7741622E-03  1.1141516E-03  4.5528176E-03  1.1416698E-03  1.1416698E-03  4.5528176E-03  1.1141516E-03  3.7741622E-03  8.1041050E-04  1.2756600E-04
  8.5994430E-04  3.9624161E-03  1.1565157E-03  4.7198426E-03  1.1829635E-03  1.1829635E-03  4.7198426E-03  1.1565157E-03  3.9624161E-03  8.5994430E-04  1.3464670E-04
  9.1014040E-04  4.1500126E-03  1.1996264E-03  4.8867354E-03  1.2250765E-03  1.2250765E-03  4.8867354E-03  1.1996264E-03  4.1500126E-03  9.1014040E-04  1.4174060E-04
  9.5967700E-04  4.3382725E-03  1.2428031E-03  5.0561389E-03  1.2673151E-03  1.2673151E-03  5.0561389E-03  1.2428031E-03  4.3382725E-03  9.5967700E-04  1.4897790E-04
  1.0092147E-03  4.5258749E-03  1.2860525E-03  5.2254102E-03  1.3096858E-03  1.3096858E-03  5.2254102E-03  1.2860525E-03  4.5258749E-03  1.0092147E-03  1.5609370E-04
  1.0587535E-03  4.7128200E-03  1.3293614E-03  5.3944173E-03  1.3521754E-03  1.3521754E-03  5.3944173E-03  1.3293614E-03  4.7128200E-03  1.0587535E-03  1.6328610E-04
  0.0000000E+00 -1.4064900E-04  3.2275280E-04  1.6109925E-03  4.1296840E-04  4.1296840E-04  1.6109925E-03  3.2275280E-04 -1.4064900E-04  0.0000000E+00  1.8213600E-05
  0.0000000E+00 -3.3118500E-05  3.3522500E-04  1.6362141E-03  4.1837300E-04  4.1837300E-04  1.6362141E-03  3.3522500E-04 -3.3118500E-05  0.0000000E+00  1.8163700E-05
  0.0000000E+00  7.6646500E-05  3.4956800E-04  1.6732842E-03  4.2668780E-04  4.2668780E-04  1.6732842E-03  3.4956800E-04  7.6646500E-05  0.0000000E+00  1.8514300E-05
  0.0000000E+00  1.8716820E-04  3.6543550E-04  1.7188770E-03  4.3735850E-04  4.3735850E-04  1.7188770E-03  3.6543550E-04  1.8716820E-04  0.0000000E+00  1.9214100E-05
  0.0000000E+00  3.0085030E-04  3.8282730E-04  1.7726461E-03  4.5010780E-04  4.5010780E-04  1.7726461E-03  3.8282730E-04  3.0085030E-04  0.0000000E+00  2.0274300E-05
  0.0000000E+00  4.1885800E-04  4.0188200E-04  1.8347992E-03  4.6500520E-04  4.6500520E-04  1.8347992E-03  4.0188200E-04  4.1885800E-04  0.0000000E+00  2.1680800E-05
  0.0000000E+00  5.3329950E-04  4.2106150E-04  1.8991003E-03  4.8059540E-04  4.8059540E-04  1.8991003E-03  4.2106150E-04  5.3329950E-04  0.0000000E+00  2.3288400E-05
  0.0000000E+00  6.5246930E-04  4.4182080E-04  1.9703997E-03  4.9805650E-04  4.9805650E-04  1.9703997E-03  4.4182080E-04  6.5246930E-04  0.0000000E+00  2.5200800E-05
  0.0000000E+00  6.5282320E-04  4.4188370E-04  1.9706183E-03  4.9811030E-04  4.9811030E-04  1.9706183E-03  4.4188370E-04  6.5282320E-04  0.0000000E+00  2.5206800E-05
  1.3522900E-05  8.3022720E-04  4.7415840E-04  2.0849361E-03  5.2618830E-04  5.2618830E-04  2.0849361E-03  4.7415840E-04  8.3022720E-04  1.3522900E-05  2.8790000E-05
  6.6104800E-05  1.0157685E-03  5.0902510E-04  2.2108360E-03  5.5723020E-04  5.5723020E-04  2.2108360E-03  5.0902510E-04  1.0157685E-03  6.6104800E-05  3.2939100E-05
  1.1982310E-04  1.2061809E-03  5.4579730E-04  2.3460901E-03  5.9048940E-04  5.9048940E-04  2.3460901E-03  5.4579730E-04  1.2061809E-03  1.1982310E-04  3.7564200E-05
  1.7230810E-04  1.3938439E-03  5.8283980E-04  2.4836308E-03  6.2458010E-04  6.2458010E-04  2.4836308E-03  5.8283980E-04  1.3938439E-03  1.7230810E-04  4.2424200E-05
  2.2424400E-04  1.5808306E-03  6.2035340E-04  2.6240816E-03  6.5943290E-04  6.5943290E-04  2.6240816E-03  6.2035340E-04  1.5808306E-03  2.2424400E-04  4.7498300E-05
  2.7535280E-04  1.7650588E-03  6.5808870E-04  2.7661954E-03  6.9477080E-04  6.9477080E-04  2.7661954E-03  6.5808870E-04  1.7650588E-03  2.7535280E-04  5.2740800E-05
  3.2701880E-04  1.9527606E-03  6.9702280E-04  2.9141295E-03  7.3156380E-04  7.3156380E-04  2.9141295E-03  6.9702280E-04  1.9527606E-03  3.2701880E-04  5.8246600E-05
  3.7778710E-04  2.1377011E-03  7.3574890E-04  3.0626180E-03  7.6832910E-04  7.6832910E-04  3.0626180E-03  7.3574890E-04  2.1377011E-03  3.7778710E-04  6.3822300E-05
  4.2821130E-04  2.3219557E-03  7.7530660E-04  3.2131852E-03  8.0612680E-04  8.0612680E-04  3.2131852E-03  7.7530660E-04  2.3219557E-03  4.2821130E-04  6.9521400E-05
  4.7829100E-04  2.5062163E-03  8.1504440E-04  3.3657617E-03  8.4426400E-04  8.4426400E-04  3.3657617E-03  8.1504440E-04  2.5062163E-03  4.7829100E-04  7.5285700E-05
  5.2809530E-04  2.6897896E-03  8.5494160E-04  3.5201399E-03  8.8269920E-04  8.8269920E-04  3.5201399E-03  8.5494160E-04  2.6897896E-03  5.2809530E-04  8.1160800E-05
  5.7762380E-04  2.8726745E-03  8.9497740E-04  3.6754881E-03  9.2139070E-04  9.2139070E-04  3.6754881E-03  8.9497740E-04  2.8726745E-03  5.7762380E-04  8.7124600E-05
  6.2680720E-04  3.0555634E-03  9.3514480E-04  3.8317370E-03  9.6031780E-04  9.6031780E-04  3.8317370E-03  9.3514480E-04  3.0555634E-03  6.2680720E-04  9.3104300E-05
  6.7571460E-04  3.2377628E-03  9.7541610E-04  3.9893717E-03  9.9945280E-04  9.9945280E-04  3.9893717E-03  9.7541610E-04  3.2377628E-03  6.7571460E-04  9.9098600E-05
  7.2427650E-04  3.4192723E-03  1.0164774E-03  4.1477687E-03  1.0394609E-03  1.0394609E-03  4.1477687E-03  1.0164774E-03  3.4192723E-03  7.2427650E-04  1.0517600E-04
  7.7276990E-04  3.6000917E-03  1.0569427E-03  4.3074821E-03  1.0789354E-03  1.0789354E-03  4.3074821E-03  1.0569427E-03  3.6000917E-03  7.7276990E-04  1.1126520E-04
  8.2126410E-04  3.7809133E-03  1.0981703E-03  4.4677499E-03  1.1192552E-03  1.1192552E-03  4.4677499E-03  1.0981703E-03  3.7809133E-03  8.2126410E-04  1.1736550E-04
  8.6906610E-04  3.9610441E-03  1.1387812E-03  4.6278791E-03  1.1590208E-03  1.1590208E-03  4.6278791E-03  1.1387812E-03  3.9610441E-03  8.6906610E-04  1.2354480E-04
  9.1686860E-04  4.1418696E-03  1.1801473E-03  4.7897405E-03  1.1995901E-03  1.1995901E-03  4.7897405E-03  1.1801473E-03  4.1418696E-03  9.1686860E-04  1.2966310E-04
  9.6467170E-04  4.3213110E-03  1.2215758E-03  4.9520870E-03  1.2402771E-03  1.2402771E-03  4.9520870E-03  1.2215758E-03  4.3213110E-03  9.6467170E-04  1.3585830E-04
  1.0117825E-03  4.5007539E-03  1.2630528E-03  5.1147799E-03  1.2810612E-03  1.2810612E-03  5.1147799E-03  1.2630528E-03  4.5007539E-03  1.0117825E-03  1.4199250E-04
  0.0000000E+00 -1.9001520E-04  3.0015000E-04  1.4830600E-03  3.7830500E-04  3.7830500E-04  1.4830600E-03  3.0015000E-04 -1.9001520E-04  0.0000000E+00  1.4803800E-05
  0.0000000E+00 -8.3756300E-05  3.1189500E-04  1.5076375E-03  3.8345250E-04  3.8345250E-04  1.5076375E-03  3.1189500E-04 -8.3756300E-05  0.0000000E+00  1.4938600E-05
  0.0000000E+00  2.4584800E-05  3.2567000E-04  1.5430175E-03  3.9157250E-04  3.9157250E-04  1.5430175E-03  3.2567000E-04  2.4584800E-05  0.0000000E+00  1.5377300E-05
  0.0000000E+00  1.3346960E-04  3.4083700E-04  1.5866625E-03  4.0201250E-04  4.0201250E-04  1.5866625E-03  3.4083700E-04  1.3346960E-04  0.0000000E+00  1.6116800E-05
  0.0000000E+00  2.4520730E-04  3.5749750E-04  1.6385725E-03  4.1448250E-04  4.1448250E-04  1.6385725E-03  3.5749750E-04  2.4520730E-04  0.0000000E+00  1.7155700E-05
  0.0000000E+00  3.6109570E-04  3.7573120E-04  1.6974425E-03  4.2891000E-04  4.2891000E-04  1.6974425E-03  3.7573120E-04  3.6109570E-04  0.0000000E+00  1.8478100E-05
  0.0000000E+00  4.7316180E-04  3.9418970E-04  1.7602275E-03  4.4413500E-04  4.4413500E-04  1.7602275E-03  3.9418970E-04  4.7316180E-04  0.0000000E+00  1.9968700E-05
  0.0000000E+00  5.8973310E-04  4.1410550E-04  1.8293925E-03  4.6102750E-04  4.6102750E-04  1.8293925E-03  4.1410550E-04  5.8973310E-04  0.0000000E+00  2.1715200E-05
  0.0000000E+00  5.9007940E-04  4.1416560E-04  1.8296016E-03  4.6107900E-04  4.6107900E-04  1.8296016E-03  4.1416560E-04  5.9007940E-04  0.0000000E+00  2.1720700E-05
  4.9700000E-07  7.6276530E-04  4.4510650E-04  1.9393750E-03  4.8828750E-04  4.8828750E-04  1.9393750E-03  4.4510650E-04  7.6276530E-04  4.9700000E-07  2.4933500E-05
  5.2171400E-05  9.4393020E-04  4.7861600E-04  2.0608850E-03  5.1837500E-04  5.1837500E-04  2.0608850E-03  4.7861600E-04  9.4393020E-04  5.2171400E-05  2.8617900E-05
  1.0480930E-04  1.1294573E-03  5.1393070E-04  2.1910950E-03  5.5056500E-04  5.5056500E-04  2.1910950E-03  5.1393070E-04  1.1294573E-03  1.0480930E-04  3.2707600E-05
  1.5626860E-04  1.3120967E-03  5.4942680E-04  2.3239875E-03  5.8345100E-04  5.8345100E-04  2.3239875E-03  5.4942680E-04  1.3120967E-03  1.5626860E-04  3.6981500E-05
  2.0693250E-04  1.4925700E-03  5.8536500E-04  2.4587650E-03  6.1706200E-04  6.1706200E-04  2.4587650E-03  5.8536500E-04  1.4925700E-03  2.0693250E-04  4.1430100E-05
  2.5672840E-04  1.6708758E-03  6.2154250E-04  2.5965150E-03  6.5118050E-04  6.5118050E-04  2.5965150E-03  6.2154250E-04  1.6708758E-03  2.5672840E-04  4.5996900E-05
  3.0703290E-04  1.8528117E-03  6.5887280E-04  2.7386150E-03  6.8664020E-04  6.8664020E-04  2.7386150E-03  6.5887280E-04  1.8528117E-03  3.0703290E-04  5.0781200E-05
  3.5632370E-04  2.0311277E-03  6.9615220E-04  2.8816575E-03  7.2225220E-04  7.2225220E-04  2.8816575E-03  6.9615220E-04  2.0311277E-03  3.5632370E-04  5.5621300E-05
  4.0532550E-04  2.2087228E-03  7.3375800E-04  3.0267300E-03  7.5835000E-04  7.5835000E-04  3.0267300E-03  7.3375800E-04  2.2087228E-03  4.0532550E-04  6.0546200E-05
  4.5389310E-04  2.3863213E-03  7.7158850E-04  3.1729625E-03  7.9481750E-04  7.9481750E-04  3.1729625E-03  7.7158850E-04  2.3863213E-03  4.5389310E-04  6.5539300E-05
  5.0202650E-04  2.5631976E-03  8.1007150E-04  3.3209350E-03  8.3206070E-04  8.3206070E-04  3.3209350E-03  8.1007150E-04  2.5631976E-03  5.0202650E-04  7.0584600E-05
  5.4987050E-04  2.7386264E-03  8.4795280E-04  3.4697775E-03  8.6879650E-04  8.6879650E-04  3.4697775E-03  8.4795280E-04  2.7386264E-03  5.4987050E-04  7.5695100E-05
  5.9742510E-04  2.9140573E-03  8.8666050E-04  3.6200700E-03  9.0646750E-04  9.0646750E-04  3.6200700E-03  8.8666050E-04  2.9140573E-03  5.9742510E-04  8.0780900E-05
  6.4461760E-04  3.0894901E-03  9.2546970E-04  3.7710875E-03  9.4431250E-04  9.4431250E-04  3.7710875E-03  9.2546970E-04  3.0894901E-03  6.4461760E-04  8.5950900E-05
  6.9152050E-04  3.2634745E-03  9.6435870E-04  3.9234100E-03  9.8231700E-04  9.8231700E-04  3.9234100E-03  9.6435870E-04  3.2634745E-03  6.9152050E-04  9.1130300E-05
  7.3813380E-04  3.4374602E-03  1.0033275E-03  4.0762400E-03  1.0204665E-03  1.0204665E-03  4.0762400E-03  1.0033275E-03  3.4374602E-03  7.3813380E-04  9.6319100E-05
  7.8452990E-04  3.6107222E-03  1.0423542E-03  4.2295775E-03  1.0587392E-03  1.0587392E-03  4.2295775E-03  1.0423542E-03  3.6107222E-03  7.8452990E-04  1.0151520E-04
  8.3092630E-04  3.7832604E-03  1.0814535E-03  4.3834225E-03  1.0971352E-03  1.0971352E-03  4.3834225E-03  1.0814535E-03  3.7832604E-03  8.3092630E-04  1.0671930E-04
  8.7659800E-04  3.9565244E-03  1.1213212E-03  4.5382825E-03  1.1363433E-03  1.1363433E-03  4.5382825E-03  1.1213212E-03  3.9565244E-03  8.7659800E-04  1.1200160E-04
  9.2226990E-04  4.1283393E-03  1.1605148E-03  4.6935775E-03  1.1749278E-03  1.1749278E-03  4.6935775E-03  1.1605148E-03  4.1283393E-03  9.2226990E-04  1.1721730E-04
  9.6794200E-04  4.2994301E-03  1.1997590E-03  4.8491625E-03  1.2135992E-03  1.2135992E-03  4.8491625E-03  1.1997590E-03  4.2994301E-03  9.6794200E-04  1.2243870E-04
  0.0000000E+00 -2.3533470E-04  2.7997560E-04  1.3642185E-03  3.4637330E-04  3.4637330E-04  1.3642185E-03  2.7997560E-04 -2.3533470E-04  0.0000000E+00  1.2117400E-05
  0.0000000E+00 -1.2954740E-04  2.9118070E-04  1.3870829E-03  3.5144580E-04  3.5144580E-04  1.3870829E-03  2.9118070E-04 -1.2954740E-04  0.0000000E+00  1.2375600E-05
  0.0000000E+00 -2.2125500E-05  3.0424820E-04  1.4213038E-03  3.5939540E-04  3.5939540E-04  1.4213038E-03  3.0424820E-04 -2.2125500E-05  0.0000000E+00  1.2884300E-05
  0.0000000E+00  8.5589300E-05  3.1876180E-04  1.4634743E-03  3.6961620E-04  3.6961620E-04  1.4634743E-03  3.1876180E-04  8.5589300E-05  0.0000000E+00  1.3636900E-05
  0.0000000E+00  1.9590690E-04  3.3463820E-04  1.5137457E-03  3.8165410E-04  3.8165410E-04  1.5137457E-03  3.3463820E-04  1.9590690E-04  0.0000000E+00  1.4621900E-05
  0.0000000E+00  3.0994400E-04  3.5210450E-04  1.5710582E-03  3.9573620E-04  3.9573620E-04  1.5710582E-03  3.5210450E-04  3.0994400E-04  0.0000000E+00  1.5860500E-05
  0.0000000E+00  4.2005510E-04  3.6978280E-04  1.6317776E-03  4.1057530E-04  4.1057530E-04  1.6317776E-03  3.6978280E-04  4.2005510E-04  0.0000000E+00  1.7224000E-05
  0.0000000E+00  5.3426000E-04  3.8886930E-04  1.6982510E-03  4.2700440E-04  4.2700440E-04  1.6982510E-03  3.8886930E-04  5.3426000E-04  0.0000000E+00  1.8794300E-05
  0.0000000E+00  5.3459860E-04  3.8892690E-04  1.6984513E-03  4.2705440E-04  4.2705440E-04  1.6984513E-03  3.8892690E-04  5.3459860E-04  0.0000000E+00  1.8799100E-05
 -1.1309800E-05  7.0387670E-04  4.1865360E-04  1.8054564E-03  4.5351800E-04  4.5351800E-04  1.8054564E-03  4.1865360E-04  7.0387670E-04 -1.1309800E-05  2.1620500E-05
  3.9627400E-05  8.8008700E-04  4.5070920E-04  1.9229583E-03  4.8260580E-04  4.8260580E-04  1.9229583E-03  4.5070920E-04  8.8008700E-04  3.9627400E-05  2.4854800E-05
  9.1383300E-05  1.0609976E-03  4.8457430E-04  2.0484098E-03  5.1382860E-04  5.1382860E-04  2.0484098E-03  4.8457430E-04  1.0609976E-03  9.1383300E-05  2.8410200E-05
  1.4180020E-04  1.2381289E-03  5.1855290E-04  2.1762082E-03  5.4554350E-04  5.4554350E-04  2.1762082E-03  5.1855290E-04  1.2381289E-03  1.4180020E-04  3.2112400E-05
  1.9138520E-04  1.4129936E-03  5.5300860E-04  2.3062780E-03  5.7801560E-04  5.7801560E-04  2.3062780E-03  5.5300860E-04  1.4129936E-03  1.9138520E-04  3.5953900E-05
  2.3998650E-04  1.5863478E-03  5.8757770E-04  2.4382405E-03  6.1085100E-04  6.1085100E-04  2.4382405E-03  5.8757770E-04  1.5863478E-03  2.3998650E-04  3.9880200E-05
  2.8904260E-04  1.7612187E-03  6.2331290E-04  2.5746700E-03  6.4500380E-04  6.4500380E-04  2.5746700E-03  6.2331290E-04  1.7612187E-03  2.8904260E-04  4.3981500E-05
  3.3696350E-04  1.9330639E-03  6.5888140E-04  2.7124622E-03  6.7917930E-04  6.7917930E-04  2.7124622E-03  6.5888140E-04  1.9330639E-03  3.3696350E-04  4.8109200E-05
  3.8443050E-04  2.1049111E-03  6.9489670E-04  2.8514657E-03  7.1394530E-04  7.1394530E-04  2.8514657E-03  6.9489670E-04  2.1049111E-03  3.8443050E-04  5.2304300E-05
  4.3151930E-04  2.2752458E-03  7.3105580E-04  2.9914535E-03  7.4896870E-04  7.4896870E-04  2.9914535E-03  7.3105580E-04  2.2752458E-03  4.3151930E-04  5.6542500E-05
  4.7815400E-04  2.4448247E-03  7.6747980E-04  3.1337883E-03  7.8436320E-04  7.8436320E-04  3.1337883E-03  7.6747980E-04  2.4448247E-03  4.7815400E-04  6.0807200E-05
  5.2441040E-04  2.6144050E-03  8.0385850E-04  3.2761231E-03  8.1981060E-04  8.1981060E-04  3.2761231E-03  8.0385850E-04  2.6144050E-03  5.2441040E-04  6.5112900E-05
  5.7021280E-04  2.7824720E-03  8.4078230E-04  3.4206535E-03  8.5587130E-04  8.5587130E-04  3.4206535E-03  8.4078230E-04  2.7824720E-03  5.7021280E-04  6.9427600E-05
  6.1571250E-04  2.9505401E-03  8.7778170E-04  3.5649568E-03  8.9209090E-04  8.9209090E-04  3.5649568E-03  8.7778170E-04  2.9505401E-03  6.1571250E-04  7.3765000E-05
  6.6090960E-04  3.1170946E-03  9.1484940E-04  3.7105471E-03  9.2844690E-04  9.2844690E-04  3.7105471E-03  9.1484940E-04  3.1170946E-03  6.6090960E-04  7.8139500E-05
  7.0580390E-04  3.2836498E-03  9.5198510E-04  3.8566674E-03  9.6491640E-04  9.6491640E-04  3.8566674E-03  9.5198510E-04  3.2836498E-03  7.0580390E-04  8.2459500E-05
  7.5039550E-04  3.4494486E-03  9.8917390E-04  4.0038476E-03  1.0014919E-03  1.0014919E-03  4.0038476E-03  9.8917390E-04  3.4494486E-03  7.5039550E-04  8.6785600E-05
  7.9423020E-04  3.6144908E-03  1.0271651E-03  4.1507250E-03  1.0389229E-03  1.0389229E-03  4.1507250E-03  1.0271651E-03  3.6144908E-03  7.9423020E-04  9.1192700E-05
  8.3889770E-04  3.7795334E-03  1.0644447E-03  4.2986624E-03  1.0756725E-03  1.0756725E-03  4.2986624E-03  1.0644447E-03  3.7795334E-03  8.3889770E-04  9.5528600E-05
  8.8280820E-04  3.9445765E-03  1.1017698E-03  4.4475840E-03  1.1125130E-03  1.1125130E-03  4.4475840E-03  1.1017698E-03  3.9445765E-03  8.8280820E-04  9.9944000E-05
  9.2596170E-04  4.1081058E-03  1.1398898E-03  4.5961270E-03  1.1501712E-03  1.1501712E-03  4.5961270E-03  1.1398898E-03  4.1081058E-03  9.2596170E-04  1.0428750E-04
  0.0000000E+00 -2.7739650E-04  2.6250540E-04  1.2549870E-03  3.1721970E-04  3.1721970E-04  1.2549870E-03  2.6250540E-04 -2.7739650E-04  0.0000000E+00  1.0034400E-05
  0.0000000E+00 -1.7129930E-04  2.7308990E-04  1.2777188E-03  3.2235010E-04  3.2235010E-04  1.2777188E-03  2.7308990E-04 -1.7129930E-04  0.0000000E+00  1.0367500E-05
  0.0000000E+00 -6.3932400E-05  2.8545820E-04  1.3105537E-03  3.3024310E-04  3.3024310E-04  1.3105537E-03  2.8545820E-04 -6.3932400E-05  0.0000000E+00  1.0902600E-05
  0.0000000E+00  4.3279100E-05  2.9927100E-04  1.3516763E-03  3.4026720E-04  3.4026720E-04  1.3516763E-03  2.9927100E-04  4.3279100E-05  0.0000000E+00  1.1634300E-05
  0.0000000E+00  1.5266790E-04  3.1443340E-04  1.3999814E-03  3.5210670E-04  3.5210670E-04  1.3999814E-03  3.1443340E-04  1.5266790E-04  0.0000000E+00  1.2558600E-05
  0.0000000E+00  2.6535300E-04  3.3102450E-04  1.4559428E-03  3.6576160E-04  3.6576160E-04  1.4559428E-03  3.3102450E-04  2.6535300E-04  0.0000000E+00  1.3680100E-05
  0.0000000E+00  3.7393890E-04  3.4789980E-04  1.5141142E-03  3.8016630E-04  3.8016630E-04  1.5141142E-03  3.4789980E-04  3.7393890E-04  0.0000000E+00  1.4900400E-05
  0.0000000E+00  4.8615830E-04  3.6611680E-04  1.5787579E-03  3.9613390E-04  3.9613390E-04  1.5787579E-03  3.6611680E-04  4.8615830E-04  0.0000000E+00  1.6288800E-05
  0.0000000E+00  4.8649020E-04  3.6617170E-04  1.5789561E-03  3.9618250E-04  3.9618250E-04  1.5789561E-03  3.6617170E-04  4.8649020E-04  0.0000000E+00  1.6293100E-05
 -2.2099800E-05  6.5244140E-04  3.9455530E-04  1.6816037E-03  4.2177820E-04  4.2177820E-04  1.6816037E-03  3.9455530E-04  6.5244140E-04 -2.2099800E-05  1.8726100E-05
  2.8318300E-05  8.2496320E-04  4.2521960E-04  1.7947893E-03  4.4994840E-04  4.4994840E-04  1.7947893E-03  4.2521960E-04  8.2496320E-04  2.8318300E-05  2.1493400E-05
  7.9352300E-05  1.0009607E-03  4.5755720E-04  1.9159468E-03  4.8007590E-04  4.8007590E-04  1.9159468E-03  4.5755720E-04  1.0009607E-03  7.9352300E-05  2.4530700E-05
  1.2891850E-04  1.1730148E-03  4.9001320E-04  2.0388408E-03  5.1065340E-04  5.1065340E-04  2.0388408E-03  4.9001320E-04  1.1730148E-03  1.2891850E-04  2.7678400E-05
  1.7753780E-04  1.3427030E-03  5.2289550E-04  2.1637870E-03  5.4190970E-04  5.4190970E-04  2.1637870E-03  5.2289550E-04  1.3427030E-03  1.7753780E-04  3.0931100E-05
  2.2505220E-04  1.5092358E-03  5.5592770E-04  2.2904697E-03  5.7352120E-04  5.7352120E-04  2.2904697E-03  5.5592770E-04  1.5092358E-03  2.2505220E-04  3.4239000E-05
  2.7280350E-04  1.6781375E-03  5.8989910E-04  2.4221249E-03  6.0620610E-04  6.0620610E-04  2.4221249E-03  5.8989910E-04  1.6781375E-03  2.7280350E-04  3.7685900E-05
  3.1945000E-04  1.8438833E-03  6.2388640E-04  2.5535434E-03  6.3907250E-04  6.3907250E-04  2.5535434E-03  6.2388640E-04  1.8438833E-03  3.1945000E-04  4.1136700E-05
  3.6554410E-04  2.0088407E-03  6.5815780E-04  2.6866983E-03  6.7233360E-04  6.7233360E-04  2.6866983E-03  6.5815780E-04  2.0088407E-03  3.6554410E-04  4.4622300E-05
  4.1116460E-04  2.1730096E-03  6.9261860E-04  2.8214318E-03  7.0589470E-04  7.0589470E-04  2.8214318E-03  6.9261860E-04  2.1730096E-03  4.1116460E-04  4.8148100E-05
  4.5623270E-04  2.3356004E-03  7.2734000E-04  2.9568757E-03  7.3979510E-04  7.3979510E-04  2.9568757E-03  7.2734000E-04  2.3356004E-03  4.5623270E-04  5.1682600E-05
  5.0082740E-04  2.4974026E-03  7.6214020E-04  3.0930299E-03  7.7385340E-04  7.7385340E-04  3.0930299E-03  7.6214020E-04  2.4974026E-03  5.0082740E-04  5.5231300E-05
  5.4502740E-04  2.6584158E-03  7.9716930E-04  3.2304470E-03  8.0821160E-04  8.0821160E-04  3.2304470E-03  7.9716930E-04  2.6584158E-03  5.4502740E-04  5.8794200E-05
  5.8891180E-04  2.8194295E-03  8.3274310E-04  3.3691270E-03  8.4316970E-04  8.4316970E-04  3.3691270E-03  8.3274310E-04  2.8194295E-03  5.8891180E-04  6.2353900E-05
  6.3232260E-04  2.9788649E-03  8.6766170E-04  3.5074124E-03  8.7752010E-04  8.7752010E-04  3.5074124E-03  8.6766170E-04  2.9788649E-03  6.3232260E-04  6.5919300E-05
  6.7541780E-04  3.1375114E-03  9.0341700E-04  3.6469449E-03  9.1276230E-04  9.1276230E-04  3.6469449E-03  9.0341700E-04  3.1375114E-03  6.7541780E-04  6.9488700E-05
  7.1819720E-04  3.2961580E-03  9.3842240E-04  3.7875587E-03  9.4729420E-04  9.4729420E-04  3.7875587E-03  9.3842240E-04  3.2961580E-03  7.1819720E-04  7.3046200E-05
  7.6050320E-04  3.4532264E-03  9.7426460E-04  3.9276910E-03  9.8270220E-04  9.8270220E-04  3.9276910E-03  9.7426460E-04  3.4532264E-03  7.6050320E-04  7.6599200E-05
  8.0273020E-04  3.6102949E-03  1.0093489E-03  4.0688494E-03  1.0173761E-03  1.0173761E-03  4.0688494E-03  1.0093489E-03  3.6102949E-03  8.0273020E-04  8.0178800E-05
  8.4456260E-04  3.7673636E-03  1.0452542E-03  4.2102683E-03  1.0529104E-03  1.0529104E-03  4.2102683E-03  1.0452542E-03  3.7673636E-03  8.4456260E-04  8.3698000E-05
  8.8639510E-04  3.9228539E-03  1.0811910E-03  4.3519082E-03  1.0885000E-03  1.0885000E-03  4.3519082E-03  1.0811910E-03  3.9228539E-03  8.8639510E-04  8.7298800E-05
  0.0000000E+00 -3.1663790E-04  2.4822710E-04  1.1589133E-03  2.9184340E-04  2.9184340E-04  1.1589133E-03  2.4822710E-04 -3.1663790E-04  0.0000000E+00  8.4604000E-06
  0.0000000E+00 -2.0889780E-04  2.5804280E-04  1.1808446E-03  2.9689500E-04  2.9689500E-04  1.1808446E-03  2.5804280E-04 -2.0889780E-04  0.0000000E+00  8.8079000E-06
  0.0000000E+00 -1.0057610E-04  2.6970670E-04  1.2127150E-03  3.0469010E-04  3.0469010E-04  1.2127150E-03  2.6970670E-04 -1.0057610E-04  0.0000000E+00  9.3245000E-06
  0.0000000E+00  7.0497000E-06  2.8266840E-04  1.2524707E-03  3.1443190E-04  3.1443190E-04  1.2524707E-03  2.8266840E-04  7.0497000E-06  0.0000000E+00  1.0002200E-05
  0.0000000E+00  1.1624410E-04  2.9701000E-04  1.2990441E-03  3.2599720E-04  3.2599720E-04  1.2990441E-03  2.9701000E-04  1.1624410E-04  0.0000000E+00  1.0840000E-05
  0.0000000E+00  2.2827210E-04  3.1285480E-04  1.3531744E-03  3.3939430E-04  3.3939430E-04  1.3531744E-03  3.1285480E-04  2.2827210E-04  0.0000000E+00  1.1838800E-05
  0.0000000E+00  3.3570230E-04  3.2881460E-04  1.4089474E-03  3.5330880E-04  3.5330880E-04  1.4089474E-03  3.2881460E-04  3.3570230E-04  0.0000000E+00  1.2902600E-05
  0.0000000E+00  4.4650150E-04  3.4613800E-04  1.4712095E-03  3.6877570E-04  3.6877570E-04  1.4712095E-03  3.4613800E-04  4.4650150E-04  0.0000000E+00  1.4104300E-05
  0.0000000E+00  4.4682910E-04  3.4619060E-04  1.4714016E-03  3.6882320E-04  3.6882320E-04  1.4714016E-03  3.4619060E-04  4.4682910E-04  0.0000000E+00  1.4108000E-05
 -3.1893600E-05  6.0986910E-04  3.7317840E-04  1.5710918E-03  3.9354100E-04  3.9354100E-04  1.5710918E-03  3.7317840E-04  6.0986910E-04 -3.1893600E-05  1.6126500E-05
  1.8285300E-05  7.7865920E-04  4.0240390E-04  1.6805023E-03  4.2073750E-04  4.2073750E-04  1.6805023E-03  4.0240390E-04  7.7865920E-04  1.8285300E-05  1.8436300E-05
  6.8883100E-05  9.5040760E-04  4.3312420E-04  1.7959911E-03  4.4970010E-04  4.4970010E-04  1.7959911E-03  4.3312420E-04  9.5040760E-04  6.8883100E-05  2.0963800E-05
  1.1771490E-04  1.1171466E-03  4.6398420E-04  1.9137799E-03  4.7906510E-04  4.7906510E-04  1.9137799E-03  4.6398420E-04  1.1171466E-03  1.1771490E-04  2.3571700E-05
  1.6543790E-04  1.2814223E-03  4.9513990E-04  2.0340328E-03  5.0893120E-04  5.0893120E-04  2.0340328E-03  4.9513990E-04  1.2814223E-03  1.6543790E-04  2.6257700E-05
  2.1201090E-04  1.4424130E-03  5.2656670E-04  2.1547786E-03  5.3924910E-04  5.3924910E-04  2.1547786E-03  5.2656670E-04  1.4424130E-03  2.1201090E-04  2.8979000E-05
  2.5866610E-04  1.6050470E-03  5.5885590E-04  2.2806171E-03  5.7053620E-04  5.7053620E-04  2.2806171E-03  5.5885590E-04  1.6050470E-03  2.5866610E-04  3.1790100E-05
  3.0400700E-04  1.7643959E-03  5.9103020E-04  2.4058806E-03  6.0184800E-04  6.0184800E-04  2.4058806E-03  5.9103020E-04  1.7643959E-03  3.0400700E-04  3.4601900E-05
  3.4877300E-04  1.9229237E-03  6.2355760E-04  2.5326801E-03  6.3359510E-04  6.3359510E-04  2.5326801E-03  6.2355760E-04  1.9229237E-03  3.4877300E-04  3.7428600E-05
  3.9288190E-04  2.0798090E-03  6.5625750E-04  2.6609910E-03  6.6560510E-04  6.6560510E-04  2.6609910E-03  6.5625750E-04  2.0798090E-03  3.9288190E-04  4.0277700E-05
  4.3641590E-04  2.2350518E-03  6.8919570E-04  2.7907065E-03  6.9791890E-04  6.9791890E-04  2.7907065E-03  6.8919570E-04  2.2350518E-03  4.3641590E-04  4.3123800E-05
  4.7945700E-04  2.3894733E-03  7.2219950E-04  2.9200852E-03  7.3036420E-04  7.3036420E-04  2.9200852E-03  7.2219950E-04  2.3894733E-03  4.7945700E-04  4.5974400E-05
  5.2200530E-04  2.5430736E-03  7.5542680E-04  3.0507207E-03  7.6308880E-04  7.6308880E-04  3.0507207E-03  7.5542680E-04  2.5430736E-03  5.2200530E-04  4.8820800E-05
  5.6406070E-04  2.6958527E-03  7.8870090E-04  3.1825554E-03  7.9590370E-04  7.9590370E-04  3.1825554E-03  7.8870090E-04  2.6958527E-03  5.6406070E-04  5.1662500E-05
  6.0578760E-04  2.8478105E-03  8.2218360E-04  3.3147186E-03  8.2896510E-04  8.2896510E-04  3.3147186E-03  8.2218360E-04  2.8478105E-03  6.0578760E-04  5.4499100E-05
  6.4702170E-04  2.9989471E-03  8.5603350E-04  3.4471776E-03  8.6243710E-04  8.6243710E-04  3.4471776E-03  8.5603350E-04  2.9989471E-03  6.4702170E-04  5.7330100E-05
  6.8792720E-04  3.1492623E-03  8.8934210E-04  3.5798912E-03  8.9539170E-04  8.9539170E-04  3.5798912E-03  8.8934210E-04  3.1492623E-03  6.8792720E-04  6.0163600E-05
  7.2842210E-04  3.2987562E-03  9.2268190E-04  3.7128430E-03  9.2841200E-04  9.2841200E-04  3.7128430E-03  9.2268190E-04  3.2987562E-03  7.2842210E-04  6.2974700E-05
  7.6883480E-04  3.4482502E-03  9.5686780E-04  3.8476265E-03  9.6230300E-04  9.6230300E-04  3.8476265E-03  9.5686780E-04  3.4482502E-03  7.6883480E-04  6.5795700E-05
  8.0883680E-04  3.5969229E-03  9.9025770E-04  3.9817776E-03  9.9542180E-04  9.9542180E-04  3.9817776E-03  9.9025770E-04  3.5969229E-03  8.0883680E-04  6.8602200E-05
  8.4851020E-04  3.7447742E-03  1.0244911E-03  4.1152797E-03  1.0293949E-03  1.0293949E-03  4.1152797E-03  1.0244911E-03  3.7447742E-03  8.4851020E-04  7.1393700E-05
  0.0000000E+00 -3.5375820E-04  2.3764220E-04  1.0779261E-03  2.7061680E-04  2.7061680E-04  1.0779261E-03  2.3764220E-04 -3.5375820E-04  0.0000000E+00  7.2590000E-06
  0.0000000E+00 -2.4237360E-04  2.4662210E-04  1.0985832E-03  2.7568720E-04  2.7568720E-04  1.0985832E-03  2.4662210E-04 -2.4237360E-04  0.0000000E+00  7.5586000E-06
  0.0000000E+00 -1.3149840E-04  2.5735190E-04  1.1293982E-03  2.8324160E-04  2.8324160E-04  1.1293982E-03  2.5735190E-04 -1.3149840E-04  0.0000000E+00  8.0162000E-06
  0.0000000E+00 -2.2311600E-05  2.6936200E-04  1.1681516E-03  2.9264820E-04  2.9264820E-04  1.1681516E-03  2.6936200E-04 -2.2311600E-05  0.0000000E+00  8.6120000E-06
  0.0000000E+00  8.7781200E-05  2.8280620E-04  1.2125388E-03  3.0387310E-04  3.0387310E-04  1.2125388E-03  2.8280620E-04  8.7781200E-05  0.0000000E+00  9.3384000E-06
  0.0000000E+00  1.9994050E-04  2.9757350E-04  1.2643523E-03  3.1669410E-04  3.1669410E-04  1.2643523E-03  2.9757350E-04  1.9994050E-04  0.0000000E+00  1.0188600E-05
  0.0000000E+00  3.0689360E-04  3.1261390E-04  1.3188120E-03  3.3012130E-04  3.3012130E-04  1.3188120E-03  3.1261390E-04  3.0689360E-04  0.0000000E+00  1.1091700E-05
  0.0000000E+00  4.1657870E-04  3.2884090E-04  1.3780518E-03  3.4490560E-04  3.4490560E-04  1.3780518E-03  3.2884090E-04  4.1657870E-04  0.0000000E+00  1.2083000E-05
  0.0000000E+00  4.1690210E-04  3.2888970E-04  1.3782298E-03  3.4495050E-04  3.4495050E-04  1.3782298E-03  3.2888970E-04  4.1690210E-04  0.0000000E+00  1.2086000E-05
 -4.0740000E-05  5.7773550E-04  3.5447450E-04  1.4739965E-03  3.6878080E-04  3.6878080E-04  1.4739965E-03  3.5447450E-04  5.7773550E-04 -4.0740000E-05  1.3690600E-05
  9.5968000E-06  7.4307540E-04  3.8204580E-04  1.5776235E-03  3.9480710E-04  3.9480710E-04  1.5776235E-03  3.8204580E-04  7.4307540E-04  9.5968000E-06  1.5542500E-05
  6.0018900E-05  9.0995220E-04  4.1103400E-04  1.6889330E-03  4.2245520E-04  4.2245520E-04  1.6889330E-03  4.1103400E-04  9.0995220E-04  6.0018900E-05  1.7572100E-05
  1.0840950E-04  1.0721345E-03  4.4025270E-04  1.8011387E-03  4.5055570E-04  4.5055570E-04  1.8011387E-03  4.4025270E-04  1.0721345E-03  1.0840950E-04  1.9662300E-05
  1.5552820E-04  1.2309028E-03  4.6964220E-04  1.9155125E-03  4.7898910E-04  4.7898910E-04  1.9155125E-03  4.6964220E-04  1.2309028E-03  1.5552820E-04  2.1794500E-05
  2.0119570E-04  1.3862568E-03  4.9925360E-04  2.0301254E-03  5.0778100E-04  5.0778100E-04  2.0301254E-03  4.9925360E-04  1.3862568E-03  2.0119570E-04  2.3941800E-05
  2.4669250E-04  1.5416110E-03  5.2973480E-04  2.1497404E-03  5.3752900E-04  5.3752900E-04  2.1497404E-03  5.2973480E-04  1.5416110E-03  2.4669250E-04  2.6153600E-05
  2.9082360E-04  1.6944046E-03  5.6014680E-04  2.2684335E-03  5.6731110E-04  5.6731110E-04  2.2684335E-03  5.6014680E-04  1.6944046E-03  2.9082360E-04  2.8353800E-05
  3.3427180E-04  1.8454911E-03  5.9072110E-04  2.3885691E-03  5.9733220E-04  5.9733220E-04  2.3885691E-03  5.9072110E-04  1.8454911E-03  3.3427180E-04  3.0558100E-05
  3.7686630E-04  1.9948704E-03  6.2161710E-04  2.5100706E-03  6.2772890E-04  6.2772890E-04  2.5100706E-03  6.2161710E-04  1.9948704E-03  3.7686630E-04  3.2757400E-05
  4.1886340E-04  2.1425426E-03  6.5257040E-04  2.6328609E-03  6.5824510E-04  6.5824510E-04  2.6328609E-03  6.5257040E-04  2.1425426E-03  4.1886340E-04  3.4959900E-05
  4.6026290E-04  2.2893613E-03  6.8374210E-04  2.7551647E-03  6.8901740E-04  6.8901740E-04  2.7551647E-03  6.8374210E-04  2.2893613E-03  4.6026290E-04  3.7148100E-05
  5.0097960E-04  2.4353265E-03  7.1495570E-04  2.8795001E-03  7.1988360E-04  7.1988360E-04  2.8795001E-03  7.1495570E-04  2.4353265E-03  5.0097960E-04  3.9330000E-05
  5.4126940E-04  2.5795845E-03  7.4637670E-04  3.0032550E-03  7.5098020E-04  7.5098020E-04  3.0032550E-03  7.4637670E-04  2.5795845E-03  5.4126940E-04  4.1496900E-05
  5.8104710E-04  2.7238425E-03  7.7782930E-04  3.1281111E-03  7.8214510E-04  7.8214510E-04  3.1281111E-03  7.7782930E-04  2.7238425E-03  5.8104710E-04  4.3665700E-05
  6.2039800E-04  2.8663934E-03  8.0939460E-04  3.2531806E-03  8.1344580E-04  8.1344580E-04  3.2531806E-03  8.0939460E-04  2.8663934E-03  6.2039800E-04  4.5818900E-05
  6.5940750E-04  3.0080907E-03  8.4098460E-04  3.3784378E-03  8.4479510E-04  8.4479510E-04  3.3784378E-03  8.4098460E-04  3.0080907E-03  6.5940750E-04  4.7956500E-05
  6.9781940E-04  3.1489344E-03  8.7268140E-04  3.5038658E-03  8.7627420E-04  8.7627420E-04  3.5038658E-03  8.7268140E-04  3.1489344E-03  6.9781940E-04  5.0086900E-05
  7.3623140E-04  3.2897782E-03  9.0405540E-04  3.6302925E-03  9.0744590E-04  9.0744590E-04  3.6302925E-03  9.0405540E-04  3.2897782E-03  7.3623140E-04  5.2218100E-05
  7.7413120E-04  3.4297684E-03  9.3630020E-04  3.7568472E-03  9.3950630E-04  9.3950630E-04  3.7568472E-03  9.3630020E-04  3.4297684E-03  7.7413120E-04  5.4333400E-05
  8.1168950E-04  3.5689050E-03  9.6770670E-04  3.8835215E-03  9.7074380E-04  9.7074380E-04  3.8835215E-03  9.6770670E-04  3.5689050E-03  8.1168950E-04  5.6441100E-05
  0.0000000E+00 -3.8898430E-04  2.3186740E-04  1.0179350E-03  2.5504620E-04  2.5504620E-04  1.0179350E-03  2.3186740E-04 -3.8898430E-04  0.0000000E+00  6.2952000E-06
  0.0000000E+00 -2.7092350E-04  2.3959070E-04  1.0372433E-03  2.5973150E-04  2.5973150E-04  1.0372433E-03  2.3959070E-04 -2.7092350E-04  0.0000000E+00  6.4900000E-06
  0.0000000E+00 -1.5498740E-04  2.4920060E-04  1.0660285E-03  2.6691460E-04  2.6691460E-04  1.0660285E-03  2.4920060E-04 -1.5498740E-04  0.0000000E+00  6.8495000E-06
  0.0000000E+00 -4.2248200E-05  2.6018320E-04  1.1025194E-03  2.7592210E-04  2.7592210E-04  1.1025194E-03  2.6018320E-04 -4.2248200E-05  0.0000000E+00  7.3337000E-06
  0.0000000E+00  7.0172500E-05  2.7245020E-04  1.1449444E-03  2.8653280E-04  2.8653280E-04  1.1449444E-03  2.7245020E-04  7.0172500E-05  0.0000000E+00  7.9254000E-06
  0.0000000E+00  1.8370050E-04  2.8601910E-04  1.1936579E-03  2.9867580E-04  2.9867580E-04  1.1936579E-03  2.8601910E-04  1.8370050E-04  0.0000000E+00  8.6135000E-06
  0.0000000E+00  2.9104660E-04  2.9995120E-04  1.2453828E-03  3.1142980E-04  3.1142980E-04  1.2453828E-03  2.9995120E-04  2.9104660E-04  0.0000000E+00  9.3284000E-06
  0.0000000E+00  4.0034140E-04  3.1507890E-04  1.3016336E-03  3.2551250E-04  3.2551250E-04  1.3016336E-03  3.1507890E-04  4.0034140E-04  0.0000000E+00  1.0116500E-05
  0.0000000E+00  4.0066260E-04  3.1512460E-04  1.3018021E-03  3.2555530E-04  3.2555530E-04  1.3018021E-03  3.1512460E-04  4.0066260E-04  0.0000000E+00  1.0118900E-05
 -4.8429700E-05  5.5976670E-04  3.3901940E-04  1.3924887E-03  3.4819520E-04  3.4819520E-04  1.3924887E-03  3.3901940E-04  5.5976670E-04 -4.8429700E-05  1.1312200E-05
  2.6549000E-06  7.2211500E-04  3.6472860E-04  1.4909165E-03  3.7281770E-04  3.7281770E-04  1.4909165E-03  3.6472860E-04  7.2211500E-04  2.6549000E-06  1.2714800E-05
  5.3372800E-05  8.8481760E-04  3.9193290E-04  1.5959251E-03  3.9908760E-04  3.9908760E-04  1.5959251E-03  3.9193290E-04  8.8481760E-04  5.3372800E-05  1.4262900E-05
  1.0167890E-04  1.0415861E-03  4.1912650E-04  1.7013500E-03  4.2551690E-04  4.2551690E-04  1.7013500E-03  4.1912650E-04  1.0415861E-03  1.0167890E-04  1.5843000E-05
  1.4826670E-04  1.1939262E-03  4.4670990E-04  1.8095028E-03  4.5245100E-04  4.5245100E-04  1.8095028E-03  4.4670990E-04  1.1939262E-03  1.4826670E-04  1.7445000E-05
  1.9317170E-04  1.3427235E-03  4.7430470E-04  1.9175405E-03  4.7949140E-04  4.7949140E-04  1.9175405E-03  4.7430470E-04  1.3427235E-03  1.9317170E-04  1.9059700E-05
  2.3772240E-04  1.4915209E-03  5.0285530E-04  2.0296701E-03  5.0755920E-04  5.0755920E-04  2.0296701E-03  5.0285530E-04  1.4915209E-03  2.3772240E-04  2.0703700E-05
  2.8067880E-04  1.6367755E-03  5.3121010E-04  2.1414543E-03  5.3549330E-04  5.3549330E-04  2.1414543E-03  5.3121010E-04  1.6367755E-03  2.8067880E-04  2.2323900E-05
  3.2266100E-04  1.7793731E-03  5.5979610E-04  2.2545494E-03  5.6371440E-04  5.6371440E-04  2.2545494E-03  5.5979610E-04  1.7793731E-03  3.2266100E-04  2.3937500E-05
  3.6375750E-04  1.9210849E-03  5.8860520E-04  2.3688844E-03  5.9220120E-04  5.9220120E-04  2.3688844E-03  5.8860520E-04  1.9210849E-03  3.6375750E-04  2.5544300E-05
  4.0405680E-04  2.0601397E-03  6.1754100E-04  2.4835117E-03  6.2085360E-04  6.2085360E-04  2.4835117E-03  6.1754100E-04  2.0601397E-03  4.0405680E-04  2.7135000E-05
  4.4364760E-04  2.1983088E-03  6.4659820E-04  2.5984047E-03  6.4965830E-04  6.4965830E-04  2.5984047E-03  6.4659820E-04  2.1983088E-03  4.4364760E-04  2.8709400E-05
  4.8252980E-04  2.3355922E-03  6.7577140E-04  2.7143871E-03  6.7860650E-04  6.7860650E-04  2.7143871E-03  6.7577140E-04  2.3355922E-03  4.8252980E-04  3.0276200E-05
  5.2088060E-04  2.4711042E-03  7.0505790E-04  2.8305732E-03  7.0769110E-04  7.0769110E-04  2.8305732E-03  7.0505790E-04  2.4711042E-03  5.2088060E-04  3.1835200E-05
  5.5861140E-04  2.6057305E-03  7.3436580E-04  2.9469099E-03  7.3681740E-04  7.3681740E-04  2.9469099E-03  7.3436580E-04  2.6057305E-03  5.5861140E-04  3.3377400E-05
  5.9589940E-04  2.7394711E-03  7.6386840E-04  3.0642829E-03  7.6615620E-04  7.6615620E-04  3.0642829E-03  7.6386840E-04  2.7394711E-03  5.9589940E-04  3.4911500E-05
  6.3265590E-04  2.8723261E-03  7.9329850E-04  3.1817710E-03  7.9543740E-04  7.9543740E-04  3.1817710E-03  7.9329850E-04  2.8723261E-03  6.3265590E-04  3.6428700E-05
  6.6896960E-04  3.0034096E-03  8.2274270E-04  3.2984974E-03  8.2474790E-04  8.2474790E-04  3.2984974E-03  8.2274270E-04  3.0034096E-03  6.6896960E-04  3.7937600E-05
  7.0510610E-04  3.1353788E-03  8.5246410E-04  3.4170749E-03  8.5434620E-04  8.5434620E-04  3.4170749E-03  8.5246410E-04  3.1353788E-03  7.0510610E-04  3.9447000E-05
  7.4071130E-04  3.2655767E-03  8.8210850E-04  3.5348553E-03  8.8387900E-04  8.8387900E-04  3.5348553E-03  8.8210850E-04  3.2655767E-03  7.4071130E-04  4.0939200E-05
  7.7596210E-04  3.3957745E-03  9.1131980E-04  3.6536099E-03  9.1298750E-04  9.1298750E-04  3.6536099E-03  9.1131980E-04  3.3957745E-03  7.7596210E-04  4.2414100E-05
  0.0000000E+00 -4.0418280E-04  2.3126400E-04  1.0001700E-03  2.5038900E-04  2.5038900E-04  1.0001700E-03  2.3126400E-04 -4.0418280E-04  0.0000000E+00  5.8945000E-06
  0.0000000E+00 -2.8151430E-04  2.3834700E-04  1.0183500E-03  2.5483500E-04  2.5483500E-04  1.0183500E-03  2.3834700E-04 -2.8151430E-04  0.0000000E+00  6.0283000E-06
  0.0000000E+00 -1.6217530E-04  2.4735600E-04  1.0461600E-03  2.6175600E-04  2.6175600E-04  1.0461600E-03  2.4735600E-04 -1.6217530E-04  0.0000000E+00  6.3331000E-06
  0.0000000E+00 -4.6877100E-05  2.5767900E-04  1.0804500E-03  2.7040500E-04  2.7040500E-04  1.0804500E-03  2.5767900E-04 -4.6877100E-05  0.0000000E+00  6.7596000E-06
  0.0000000E+00  6.7314300E-05  2.6937000E-04  1.1222100E-03  2.8069200E-04  2.8069200E-04  1.1222100E-03  2.6937000E-04  6.7314300E-05  0.0000000E+00  7.2851000E-06
  0.0000000E+00  1.8198290E-04  2.8234800E-04  1.1692170E-03  2.9245500E-04  2.9245500E-04  1.1692170E-03  2.8234800E-04  1.8198290E-04  0.0000000E+00  7.8952000E-06
  0.0000000E+00  2.8980250E-04  2.9573100E-04  1.2189240E-03  3.0485700E-04  3.0485700E-04  1.2189240E-03  2.9573100E-04  2.8980250E-04  0.0000000E+00  8.5284000E-06
  0.0000000E+00  3.9924220E-04  3.1022820E-04  1.2731310E-03  3.1848300E-04  3.1848300E-04  1.2731310E-03  3.1022820E-04  3.9924220E-04  0.0000000E+00  9.2193000E-06
  0.0000000E+00  3.9956360E-04  3.1027190E-04  1.2732939E-03  3.1852420E-04  3.1852420E-04  1.2732939E-03  3.1027190E-04  3.9956360E-04  0.0000000E+00  9.2214000E-06
 -5.1389800E-05  5.5818190E-04  3.3336540E-04  1.3619610E-03  3.4057800E-04  3.4057800E-04  1.3619610E-03  3.3336540E-04  5.5818190E-04 -5.1389800E-05  1.0236100E-05
  3.1780000E-07  7.1919170E-04  3.5818560E-04  1.4582700E-03  3.6450000E-04  3.6450000E-04  1.4582700E-03  3.5818560E-04  7.1919170E-04  3.1780000E-07  1.1439500E-05
  5.1381200E-05  8.7993150E-04  3.8440440E-04  1.5592680E-03  3.8996100E-04  3.8996100E-04  1.5592680E-03  3.8440440E-04  8.7993150E-04  5.1381200E-05  1.2772000E-05
  9.9810200E-05  1.0341013E-03  4.1076270E-04  1.6622550E-03  4.1569200E-04  4.1569200E-04  1.6622550E-03  4.1076270E-04  1.0341013E-03  9.9810200E-05  1.4135400E-05
  1.4625030E-04  1.1835012E-03  4.3731450E-04  1.7669340E-03  4.4171910E-04  4.4171910E-04  1.7669340E-03  4.3731450E-04  1.1835012E-03  1.4625030E-04  1.5511000E-05
  1.9089030E-04  1.3293010E-03  4.6403910E-04  1.8722700E-03  4.6799910E-04  4.6799910E-04  1.8722700E-03  4.6403910E-04  1.3293010E-03  1.9089030E-04  1.6889300E-05
  2.3499030E-04  1.4742009E-03  4.9154040E-04  1.9807560E-03  4.9511250E-04  4.9511250E-04  1.9807560E-03  4.9154040E-04  1.4742009E-03  2.3499030E-04  1.8287600E-05
  2.7738030E-04  1.6155009E-03  5.1901020E-04  2.0887920E-03  5.2225020E-04  5.2225020E-04  2.0887920E-03  5.1901020E-04  1.6155009E-03  2.7738030E-04  1.9670000E-05
  3.1878030E-04  1.7550008E-03  5.4661410E-04  2.1980700E-03  5.4956520E-04  5.4956520E-04  2.1980700E-03  5.4661410E-04  1.7550008E-03  3.1878030E-04  2.1035900E-05
  3.5910020E-04  1.8918007E-03  5.7443490E-04  2.3085360E-03  5.7713220E-04  5.7713220E-04  2.3085360E-03  5.7443490E-04  1.8918007E-03  3.5910020E-04  2.2385300E-05
  3.9861020E-04  2.0277007E-03  6.0237630E-04  2.4192540E-03  6.0485130E-04  6.0485130E-04  2.4192540E-03  6.0237630E-04  2.0277007E-03  3.9861020E-04  2.3726800E-05
  4.3731020E-04  2.1618006E-03  6.3043470E-04  2.5310700E-03  6.3271170E-04  6.3271170E-04  2.5310700E-03  6.3043470E-04  2.1618006E-03  4.3731020E-04  2.5051400E-05
  4.7538020E-04  2.2941006E-03  6.5860560E-04  2.6430570E-03  6.6070710E-04  6.6070710E-04  2.6430570E-03  6.5860560E-04  2.2941006E-03  4.7538020E-04  2.6358800E-05
  5.1273020E-04  2.4255005E-03  6.8688540E-04  2.7552060E-03  6.8883120E-04  6.8883120E-04  2.7552060E-03  6.8688540E-04  2.4255005E-03  5.1273020E-04  2.7658000E-05
  5.4945020E-04  2.5551005E-03  7.1518140E-04  2.8674810E-03  7.1698680E-04  7.1698680E-04  2.8674810E-03  7.1518140E-04  2.5551005E-03  5.4945020E-04  2.8939800E-05
  5.8572020E-04  2.6847005E-03  7.4358270E-04  2.9807640E-03  7.4526210E-04  7.4526210E-04  2.9807640E-03  7.4358270E-04  2.6847005E-03  5.8572020E-04  3.0213200E-05
  6.2145020E-04  2.8125004E-03  7.7199660E-04  3.0941550E-03  7.7356170E-04  7.7356170E-04  3.0941550E-03  7.7199660E-04  2.8125004E-03  6.2145020E-04  3.1478000E-05
  6.5664020E-04  2.9394004E-03  8.0042130E-04  3.2076270E-03  8.0188380E-04  8.0188380E-04  3.2076270E-03  8.0042130E-04  2.9394004E-03  6.5664020E-04  3.2734300E-05
  6.9165020E-04  3.0672004E-03  8.2912500E-04  3.3220800E-03  8.3049390E-04  8.3049390E-04  3.3220800E-03  8.2912500E-04  3.0672004E-03  6.9165020E-04  3.3982000E-05
  7.2621020E-04  3.1923004E-03  8.5765860E-04  3.4356960E-03  8.5894200E-04  8.5894200E-04  3.4356960E-03  8.5765860E-04  3.1923004E-03  7.2621020E-04  3.5220900E-05
  7.6032020E-04  3.3174003E-03  8.8628850E-04  3.5493660E-03  8.8749450E-04  8.8749450E-04  3.5493660E-03  8.8628850E-04  3.3174003E-03  7.6032020E-04  3.6442200E-05
  0.0000000E+00 -4.2278230E-04  2.3286210E-04  9.8821110E-04  2.4722720E-04  2.4722720E-04  9.8821110E-04  2.3286210E-04 -4.2278230E-04  0.0000000E+00  5.3757000E-06
  0.0000000E+00 -2.9216570E-04  2.3895690E-04  1.0041826E-03  2.5120170E-04  2.5120170E-04  1.0041826E-03  2.3895690E-04 -2.9216570E-04  0.0000000E+00  5.4246000E-06
  0.0000000E+00 -1.6687280E-04  2.4698850E-04  1.0294891E-03  2.5758110E-04  2.5758110E-04  1.0294891E-03  2.4698850E-04 -1.6687280E-04  0.0000000E+00  5.6553000E-06
  0.0000000E+00 -4.7243100E-05  2.5647040E-04  1.0620378E-03  2.6574120E-04  2.6574120E-04  1.0620378E-03  2.5647040E-04 -4.7243100E-05  0.0000000E+00  6.0042000E-06
  0.0000000E+00  7.0064300E-05  2.6727780E-04  1.1018931E-03  2.7545260E-04  2.7545260E-04  1.1018931E-03  2.6727780E-04  7.0064300E-05  0.0000000E+00  6.4411000E-06
  0.0000000E+00  1.8679350E-04  2.7945010E-04  1.1467233E-03  2.8669690E-04  2.8669690E-04  1.1467233E-03  2.7945010E-04  1.8679350E-04  0.0000000E+00  6.9478000E-06
  0.0000000E+00  2.9583990E-04  2.9198950E-04  1.1939217E-03  2.9848270E-04  2.9848270E-04  1.1939217E-03  2.9198950E-04  2.9583990E-04  0.0000000E+00  7.4712000E-06
  0.0000000E+00  4.0562070E-04  3.0572400E-04  1.2455260E-03  3.1155360E-04  3.1155360E-04  1.2455260E-03  3.0572400E-04  4.0562070E-04  0.0000000E+00  8.0384000E-06
  0.0000000E+00  4.0594150E-04  3.0576580E-04  1.2456817E-03  3.1159350E-04  3.1159350E-04  1.2456817E-03  3.0576580E-04  4.0594150E-04  0.0000000E+00  8.0401000E-06
 -5.4541600E-05  5.6423370E-04  3.2768660E-04  1.3310193E-03  3.3272960E-04  3.3272960E-04  1.3310193E-03  3.2768660E-04  5.6423370E-04 -5.4541600E-05  8.8385000E-06
 -1.6641000E-06  7.2358110E-04  3.5132990E-04  1.4229561E-03  3.5570640E-04  3.5570640E-04  1.4229561E-03  3.5132990E-04  7.2358110E-04 -1.6641000E-06  9.8024000E-06
  5.0099100E-05  8.8164340E-04  3.7627470E-04  1.5203453E-03  3.8008950E-04  3.8008950E-04  1.5203453E-03  3.7627470E-04  8.8164340E-04  5.0099100E-05  1.0878600E-05
  9.8766100E-05  1.0326379E-03  4.0132610E-04  1.6185606E-03  4.0468380E-04  4.0468380E-04  1.6185606E-03  4.0132610E-04  1.0326379E-03  9.8766100E-05  1.1975700E-05
  1.4521190E-04  1.1776660E-03  4.2663900E-04  1.7183088E-03  4.2961580E-04  4.2961580E-04  1.7183088E-03  4.2663900E-04  1.1776660E-03  1.4521190E-04  1.3074700E-05
  1.8954640E-04  1.3190226E-03  4.5210520E-04  1.8185527E-03  4.5476350E-04  4.5476350E-04  1.8185527E-03  4.5210520E-04  1.3190226E-03  1.8954640E-04  1.4166400E-05
  2.3314670E-04  1.4594613E-03  4.7825800E-04  1.9227986E-03  4.8063810E-04  4.8063810E-04  1.9227986E-03  4.7825800E-04  1.4594613E-03  2.3314670E-04  1.5268400E-05
  2.7491110E-04  1.5953105E-03  5.0436220E-04  2.0264754E-03  5.0650640E-04  5.0650640E-04  2.0264754E-03  5.0436220E-04  1.5953105E-03  2.7491110E-04  1.6353400E-05
  3.1539050E-04  1.7293238E-03  5.3068200E-04  2.1304000E-03  5.3262250E-04  5.3262250E-04  2.1304000E-03  5.3068200E-04  1.7293238E-03  3.1539050E-04  1.7411800E-05
  3.5476840E-04  1.8605835E-03  5.5712030E-04  2.2354537E-03  5.5888360E-04  5.5888360E-04  2.2354537E-03  5.5712030E-04  1.8605835E-03  3.5476840E-04  1.8461900E-05
  3.9322840E-04  1.9909253E-03  5.8376510E-04  2.3415996E-03  5.8537420E-04  5.8537420E-04  2.3415996E-03  5.8376510E-04  1.9909253E-03  3.9322840E-04  1.9494400E-05
  4.3077060E-04  2.1185134E-03  6.1042920E-04  2.4479016E-03  6.1190150E-04  6.1190150E-04  2.4479016E-03  6.1042920E-04  2.1185134E-03  4.3077060E-04  2.0518200E-05
  4.6748660E-04  2.2451836E-03  6.3729340E-04  2.5543321E-03  6.3864450E-04  6.3864450E-04  2.5543321E-03  6.3729340E-04  2.2451836E-03  4.6748660E-04  2.1524300E-05
  5.0356000E-04  2.3700180E-03  6.6417040E-04  2.6617815E-03  6.6541420E-04  6.6541420E-04  2.6617815E-03  6.6417040E-04  2.3700180E-03  5.0356000E-04  2.2521500E-05
  5.3889920E-04  2.4948523E-03  6.9105940E-04  2.7693318E-03  6.9220860E-04  6.9220860E-04  2.7693318E-03  6.9105940E-04  2.4948523E-03  5.3889920E-04  2.3500800E-05
  5.7377940E-04  2.6169330E-03  7.1814290E-04  2.8769602E-03  7.1920590E-04  7.1920590E-04  2.8769602E-03  7.1814290E-04  2.6169330E-03  5.7377940E-04  2.4471300E-05
  6.0801700E-04  2.7390137E-03  7.4514300E-04  2.9846574E-03  7.4612970E-04  7.4612970E-04  2.9846574E-03  7.4514300E-04  2.7390137E-03  6.0801700E-04  2.5432800E-05
  6.4170400E-04  2.8601765E-03  7.7215030E-04  3.0924170E-03  7.7306820E-04  7.7306820E-04  3.0924170E-03  7.7215030E-04  2.8601765E-03  6.4170400E-04  2.6385400E-05
  6.7529910E-04  2.9804214E-03  7.9944040E-04  3.2011450E-03  8.0029590E-04  8.0029590E-04  3.2011450E-03  7.9944040E-04  2.9804214E-03  6.7529910E-04  2.7338200E-05
  7.0825170E-04  3.1006663E-03  8.2664450E-04  3.3099208E-03  8.2744280E-04  8.2744280E-04  3.3099208E-03  8.2664450E-04  3.1006663E-03  7.0825170E-04  2.8272900E-05
  7.4083710E-04  3.2190754E-03  8.5376210E-04  3.4178208E-03  8.5450890E-04  8.5450890E-04  3.4178208E-03  8.5376210E-04  3.2190754E-03  7.4083710E-04  2.9198500E-05
  0.0000000E+00 -4.3505300E-04  2.3589450E-04  9.8855280E-04  2.4728700E-04  2.4728700E-04  9.8855280E-04  2.3589450E-04 -4.3505300E-04  0.0000000E+00  4.9908000E-06
  0.0000000E+00 -2.9704130E-04  2.4107460E-04  1.0025865E-03  2.5070010E-04  2.5070010E-04  1.0025865E-03  2.4107460E-04 -2.9704130E-04  0.0000000E+00  4.9793000E-06
  0.0000000E+00 -1.6628340E-04  2.4842160E-04  1.0259295E-03  2.5668000E-04  2.5668000E-04  1.0259295E-03  2.4842160E-04 -1.6628340E-04  0.0000000E+00  5.1572000E-06
  0.0000000E+00 -4.2686600E-05  2.5717850E-04  1.0572519E-03  2.6435250E-04  2.6435250E-04  1.0572519E-03  2.5717850E-04 -4.2686600E-05  0.0000000E+00  5.4511000E-06
  0.0000000E+00  7.7515900E-05  2.6733780E-04  1.0938102E-03  2.7361530E-04  2.7361530E-04  1.0938102E-03  2.6733780E-04  7.7515900E-05  0.0000000E+00  5.8253000E-06
  0.0000000E+00  1.9623030E-04  2.7884650E-04  1.1370645E-03  2.8437540E-04  2.8437540E-04  1.1370645E-03  2.7884650E-04  1.9623030E-04  0.0000000E+00  6.2599000E-06
  0.0000000E+00  3.0643530E-04  2.9078680E-04  1.1824392E-03  2.9571210E-04  2.9571210E-04  1.1824392E-03  2.9078680E-04  3.0643530E-04  0.0000000E+00  6.7074000E-06
  0.0000000E+00  4.1673320E-04  3.0382820E-04  1.2330777E-03  3.0822530E-04  3.0822530E-04  1.2330777E-03  3.0382820E-04  4.1673320E-04  0.0000000E+00  7.1887000E-06
  0.0000000E+00  4.1705470E-04  3.0386770E-04  1.2332331E-03  3.0826330E-04  3.0826330E-04  1.2332331E-03  3.0386770E-04  4.1705470E-04  0.0000000E+00  7.1902000E-06
 -5.6181300E-05  5.7520520E-04  3.2495870E-04  1.3145922E-03  3.2873450E-04  3.2873450E-04  1.3145922E-03  3.2495870E-04  5.7520520E-04 -5.6181300E-05  7.8485000E-06
 -2.1752000E-06  7.3349120E-04  3.4767680E-04  1.4033886E-03  3.5092810E-04  3.5092810E-04  1.4033886E-03  3.4767680E-04  7.3349120E-04 -2.1752000E-06  8.6612000E-06
  5.0313000E-05  8.8954520E-04  3.7169120E-04  1.4984625E-03  3.7450450E-04  3.7450450E-04  1.4984625E-03  3.7169120E-04  8.8954520E-04  5.0313000E-05  9.5655000E-06
  9.9324000E-05  1.0378801E-03  3.9579030E-04  1.5932760E-03  3.9825110E-04  3.9825110E-04  1.5932760E-03  3.9579030E-04  1.0378801E-03  9.9324000E-05  1.0477200E-05
  1.4591700E-04  1.1801701E-03  4.2023170E-04  1.6895124E-03  4.2239950E-04  4.2239950E-04  1.6895124E-03  4.2023170E-04  1.1801701E-03  1.4591700E-04  1.1399500E-05
  1.9009200E-04  1.3178101E-03  4.4472140E-04  1.7861301E-03  4.4664460E-04  4.4664460E-04  1.7861301E-03  4.4472140E-04  1.3178101E-03  1.9009200E-04  1.2304500E-05
  2.3333700E-04  1.4545201E-03  4.6989650E-04  1.8867468E-03  4.7160950E-04  4.7160950E-04  1.8867468E-03  4.6989650E-04  1.4545201E-03  2.3333700E-04  1.3210300E-05
  2.7453600E-04  1.5865801E-03  4.9501300E-04  1.9866939E-03  4.9654750E-04  4.9654750E-04  1.9866939E-03  4.9501300E-04  1.5865801E-03  2.7453600E-04  1.4098400E-05
  3.1443300E-04  1.7167801E-03  5.2043260E-04  2.0868363E-03  5.2181460E-04  5.2181460E-04  2.0868363E-03  5.2043260E-04  1.7167801E-03  3.1443300E-04  1.4968600E-05
  3.5312100E-04  1.8441901E-03  5.4587280E-04  2.1880761E-03  5.4712270E-04  5.4712270E-04  2.1880761E-03  5.4587280E-04  1.8441901E-03  3.5312100E-04  1.5820700E-05
  3.9069300E-04  1.9688101E-03  5.7151760E-04  2.2903789E-03  5.7265220E-04  5.7265220E-04  2.2903789E-03  5.7151760E-04  1.9688101E-03  3.9069300E-04  1.6664000E-05
  4.2733500E-04  2.0925001E-03  5.9717630E-04  2.3928007E-03  5.9820950E-04  5.9820950E-04  2.3928007E-03  5.9717630E-04  2.0925001E-03  4.2733500E-04  1.7489000E-05
  4.6314000E-04  2.2143301E-03  6.2294000E-04  2.4953193E-03  6.2388490E-04  6.2388490E-04  2.4953193E-03  6.2294000E-04  2.2143301E-03  4.6314000E-04  1.8305200E-05
  4.9820100E-04  2.3352301E-03  6.4880760E-04  2.5988506E-03  6.4967380E-04  6.4967380E-04  2.5988506E-03  6.4880760E-04  2.3352301E-03  4.9820100E-04  1.9103000E-05
  5.3261100E-04  2.4552001E-03  6.7477710E-04  2.7024526E-03  6.7557340E-04  6.7557340E-04  2.7024526E-03  6.7477710E-04  2.4552001E-03  5.3261100E-04  1.9891700E-05
  5.6637000E-04  2.5733101E-03  7.0075420E-04  2.8061150E-03  7.0148880E-04  7.0148880E-04  2.8061150E-03  7.0075420E-04  2.5733101E-03  5.6637000E-04  2.0671400E-05
  5.9947800E-04  2.6904900E-03  7.2683100E-04  2.9098305E-03  7.2751020E-04  7.2751020E-04  2.9098305E-03  7.2683100E-04  2.6904900E-03  5.9947800E-04  2.1441900E-05
  6.3212100E-04  2.8067400E-03  7.5282060E-04  3.0135925E-03  7.5344970E-04  7.5344970E-04  3.0135925E-03  7.5282060E-04  2.8067400E-03  6.3212100E-04  2.2203300E-05
  6.6448500E-04  2.9220600E-03  7.7900100E-04  3.1183207E-03  7.7958550E-04  7.7958550E-04  3.1183207E-03  7.7900100E-04  2.9220600E-03  6.6448500E-04  2.2964800E-05
  6.9629100E-04  3.0373800E-03  8.0518590E-04  3.2230861E-03  8.0572970E-04  8.0572970E-04  3.2230861E-03  8.0518590E-04  3.0373800E-03  6.9629100E-04  2.3717100E-05
  7.2772500E-04  3.1508400E-03  8.3128180E-04  3.3269522E-03  8.3178920E-04  8.3178920E-04  3.3269522E-03  8.3128180E-04  3.1508400E-03  7.2772500E-04  2.4460200E-05
  0.0000000E+00 -4.4508960E-04  2.3988610E-04  9.9551640E-04  2.4896840E-04  2.4896840E-04  9.9551640E-04  2.3988610E-04 -4.4508960E-04  0.0000000E+00  4.6344000E-06
  0.0000000E+00 -2.9920170E-04  2.4431160E-04  1.0075766E-03  2.5192000E-04  2.5192000E-04  1.0075766E-03  2.4431160E-04 -2.9920170E-04  0.0000000E+00  4.5757000E-06
  0.0000000E+00 -1.6252580E-04  2.5086910E-04  1.0285762E-03  2.5735320E-04  2.5735320E-04  1.0285762E-03  2.5086910E-04 -1.6252580E-04  0.0000000E+00  4.7098000E-06
  0.0000000E+00 -3.4723400E-05  2.5889860E-04  1.0581204E-03  2.6448780E-04  2.6448780E-04  1.0581204E-03  2.5889860E-04 -3.4723400E-05  0.0000000E+00  4.9565000E-06
  0.0000000E+00  8.8548100E-05  2.6850070E-04  1.0936524E-03  2.7336140E-04  2.7336140E-04  1.0936524E-03  2.6850070E-04  8.8548100E-05  0.0000000E+00  5.2773000E-06
  0.0000000E+00  2.0943210E-04  2.7944320E-04  1.1348150E-03  2.8369670E-04  2.8369670E-04  1.1348150E-03  2.7944320E-04  2.0943210E-04  0.0000000E+00  5.6508000E-06
  0.0000000E+00  3.2082210E-04  2.9079370E-04  1.1779234E-03  2.9456120E-04  2.9456120E-04  1.1779234E-03  2.9079370E-04  3.2082210E-04  0.0000000E+00  6.0333000E-06
  0.0000000E+00  4.3183610E-04  3.0333800E-04  1.2262394E-03  3.0668250E-04  3.0668250E-04  1.2262394E-03  3.0333800E-04  4.3183610E-04  0.0000000E+00  6.4433000E-06
  0.0000000E+00  4.3215930E-04  3.0337630E-04  1.2263882E-03  3.0671970E-04  3.0671970E-04  1.2263882E-03  3.0337630E-04  4.3215930E-04  0.0000000E+00  6.4445000E-06
 -5.7114400E-05  5.9032010E-04  3.2361190E-04  1.3059420E-03  3.2646290E-04  3.2646290E-04  1.3059420E-03  3.2361190E-04  5.9032010E-04 -5.7114400E-05  6.9942000E-06
 -1.8753000E-06  7.4758210E-04  3.4556470E-04  1.3919238E-03  3.4800210E-04  3.4800210E-04  1.3919238E-03  3.4556470E-04  7.4758210E-04 -1.8753000E-06  7.6804000E-06
  5.1418000E-05  9.0183610E-04  3.6871780E-04  1.4831790E-03  3.7081310E-04  3.7081310E-04  1.4831790E-03  3.6871780E-04  9.0183610E-04  5.1418000E-05  8.4439000E-06
  1.0086200E-04  1.0471600E-03  3.9203360E-04  1.5749794E-03  3.9385340E-04  3.9385340E-04  1.5749794E-03  3.9203360E-04  1.0471600E-03  1.0086200E-04  9.2161000E-06
  1.4758000E-04  1.1872200E-03  4.1558720E-04  1.6681052E-03  4.1718050E-04  4.1718050E-04  1.6681052E-03  4.1558720E-04  1.1872200E-03  1.4758000E-04  9.9884000E-06
  1.9166600E-04  1.3216400E-03  4.3917930E-04  1.7624812E-03  4.4058550E-04  4.4058550E-04  1.7624812E-03  4.3917930E-04  1.3216400E-03  1.9166600E-04  1.0736100E-05
  2.3462400E-04  1.4551200E-03  4.6355070E-04  1.8589534E-03  4.6479520E-04  4.6479520E-04  1.8589534E-03  4.6355070E-04  1.4551200E-03  2.3462400E-04  1.1493800E-05
  2.7542000E-04  1.5839000E-03  4.8785340E-04  1.9556343E-03  4.8896450E-04  4.8896450E-04  1.9556343E-03  4.8785340E-04  1.5839000E-03  2.7542000E-04  1.2224000E-05
  3.1471200E-04  1.7098600E-03  5.1227090E-04  2.0534093E-03  5.1326540E-04  5.1326540E-04  2.0534093E-03  5.1227090E-04  1.7098600E-03  3.1471200E-04  1.2945100E-05
  3.5278200E-04  1.8330000E-03  5.3689230E-04  2.1513113E-03  5.3778720E-04  5.3778720E-04  2.1513113E-03  5.3689230E-04  1.8330000E-03  3.5278200E-04  1.3638500E-05
  3.8963000E-04  1.9542600E-03  5.6162110E-04  2.2493213E-03  5.6243020E-04  5.6243020E-04  2.2493213E-03  5.6162110E-04  1.9542600E-03  3.8963000E-04  1.4322800E-05
  4.2544400E-04  2.0736400E-03  5.8636110E-04  2.3483588E-03  5.8709490E-04  5.8709490E-04  2.3483588E-03  5.8636110E-04  2.0736400E-03  4.2544400E-04  1.4997900E-05
  4.6041200E-04  2.1911400E-03  6.1129860E-04  2.4474714E-03  6.1196630E-04  6.1196630E-04  2.4474714E-03  6.1129860E-04  2.1911400E-03  4.6041200E-04  1.5654500E-05
  4.9453400E-04  2.3077000E-03  6.3624410E-04  2.5475880E-03  6.3685470E-04  6.3685470E-04  2.5475880E-03  6.3624410E-04  2.3077000E-03  4.9453400E-04  1.6311200E-05
  5.2799800E-04  2.4233200E-03  6.6129030E-04  2.6477572E-03  6.6184930E-04  6.6184930E-04  2.6477572E-03  6.6129030E-04  2.4233200E-03  5.2799800E-04  1.6949300E-05
  5.6080400E-04  2.5370600E-03  6.8634240E-04  2.7470334E-03  6.8685610E-04  6.8685610E-04  2.7470334E-03  6.8634240E-04  2.5370600E-03  5.6080400E-04  1.7578100E-05
  5.9295200E-04  2.6498600E-03  7.1149340E-04  2.8472891E-03  7.1196630E-04  7.1196630E-04  2.8472891E-03  7.1149340E-04  2.6498600E-03  5.9295200E-04  1.8197700E-05
  6.2453600E-04  2.7617200E-03  7.3655500E-04  2.9475787E-03  7.3699180E-04  7.3699180E-04  2.9475787E-03  7.3655500E-04  2.7617200E-03  6.2453600E-04  1.8817300E-05
  6.5583800E-04  2.8735800E-03  7.6180800E-04  3.0488374E-03  7.6221220E-04  7.6221220E-04  3.0488374E-03  7.6180800E-04  2.8735800E-03  6.5583800E-04  1.9427600E-05
  6.8667000E-04  2.9845000E-03  7.8706430E-04  3.1491833E-03  7.8743930E-04  7.8743930E-04  3.1491833E-03  7.8706430E-04  2.9845000E-03  6.8667000E-04  2.0028700E-05
  7.1703200E-04  3.0944800E-03  8.1222970E-04  3.2504918E-03  8.1257820E-04  8.1257820E-04  3.2504918E-03  8.1222970E-04  3.0944800E-03  7.1703200E-04  2.0629700E-05
  0.0000000E+00 -4.5476480E-04  2.4566240E-04  1.0104200E-03  2.5261450E-04  2.5261450E-04  1.0104200E-03  2.4566240E-04 -4.5476480E-04  0.0000000E+00  4.2275000E-06
  0.0000000E+00 -2.9867990E-04  2.4911760E-04  1.0199200E-03  2.5488500E-04  2.5488500E-04  1.0199200E-03  2.4911760E-04 -2.9867990E-04  0.0000000E+00  4.1259000E-06
  0.0000000E+00 -1.5456490E-04  2.5485460E-04  1.0383405E-03  2.5971100E-04  2.5971100E-04  1.0383405E-03  2.5485460E-04 -1.5456490E-04  0.0000000E+00  4.2179000E-06
  0.0000000E+00 -2.1356000E-05  2.6222090E-04  1.0650260E-03  2.6638090E-04  2.6638090E-04  1.0650260E-03  2.6222090E-04 -2.1356000E-05  0.0000000E+00  4.4172000E-06
  0.0000000E+00  1.0583000E-04  2.7105020E-04  1.0984565E-03  2.7464120E-04  2.7464120E-04  1.0984565E-03  2.7105020E-04  1.0583000E-04  0.0000000E+00  4.6823000E-06
  0.0000000E+00  2.2942500E-04  2.8130540E-04  1.1374160E-03  2.8442240E-04  2.8442240E-04  1.1374160E-03  2.8130540E-04  2.2942500E-04  0.0000000E+00  4.9925000E-06
  0.0000000E+00  3.4247500E-04  2.9213640E-04  1.1790545E-03  2.9487810E-04  2.9487810E-04  1.1790545E-03  2.9213640E-04  3.4247500E-04  0.0000000E+00  5.3106000E-06
  0.0000000E+00  4.5429000E-04  3.0406560E-04  1.2258705E-03  3.0648330E-04  3.0648330E-04  1.2258705E-03  3.0406560E-04  4.5429000E-04  0.0000000E+00  5.6478000E-06
  0.0000000E+00  4.5461430E-04  3.0410170E-04  1.2260143E-03  3.0651860E-04  3.0651860E-04  1.2260143E-03  3.0410170E-04  4.5461430E-04  0.0000000E+00  5.6488000E-06
 -5.7503500E-05  6.1294000E-04  3.2344650E-04  1.3017185E-03  3.2548990E-04  3.2548990E-04  1.3017185E-03  3.2344650E-04  6.1294000E-04 -5.7503500E-05  6.0948000E-06
 -6.4170000E-07  7.6902500E-04  3.4450700E-04  1.3847200E-03  3.4623980E-04  3.4623980E-04  1.3847200E-03  3.4450700E-04  7.6902500E-04 -6.4170000E-07  6.6604000E-06
  5.3732000E-05  9.2131000E-04  3.6676460E-04  1.4729275E-03  3.6824090E-04  3.6824090E-04  1.4729275E-03  3.6676460E-04  9.2131000E-04  5.3732000E-05  7.2875000E-06
  1.0383500E-04  1.0640000E-03  3.8907350E-04  1.5615435E-03  3.9034740E-04  3.9034740E-04  1.5615435E-03  3.8907350E-04  1.0640000E-03  1.0383500E-04  7.9182000E-06
  1.5076500E-04  1.2008000E-03  4.1170620E-04  1.6514154E-03  4.1281300E-04  4.1281300E-04  1.6514154E-03  4.1170620E-04  1.2008000E-03  1.5076500E-04  8.5421000E-06
  1.9475000E-04  1.3319000E-03  4.3446350E-04  1.7415210E-03  4.3543340E-04  4.3543340E-04  1.7415210E-03  4.3446350E-04  1.3319000E-03  1.9475000E-04  9.1494000E-06
  2.3750000E-04  1.4611000E-03  4.5781060E-04  1.8346371E-03  4.5866470E-04  4.5866470E-04  1.8346371E-03  4.5781060E-04  1.4611000E-03  2.3750000E-04  9.7523000E-06
  2.7778000E-04  1.5855500E-03  4.8117770E-04  1.9279100E-03  4.8193400E-04  4.8193400E-04  1.9279100E-03  4.8117770E-04  1.5855500E-03  2.7778000E-04  1.0329900E-05
  3.1654000E-04  1.7071500E-03  5.0465420E-04  2.0212979E-03  5.0532880E-04  5.0532880E-04  2.0212979E-03  5.0465420E-04  1.7071500E-03  3.1654000E-04  1.0898400E-05
  3.5378000E-04  1.8259000E-03  5.2833290E-04  2.1157308E-03  5.2893630E-04  5.2893630E-04  2.1157308E-03  5.2833290E-04  1.8259000E-03  3.5378000E-04  1.1448000E-05
  3.8988000E-04  1.9427500E-03  5.5202140E-04  2.2102424E-03  5.5256370E-04  5.5256370E-04  2.2102424E-03  5.5202140E-04  1.9427500E-03  3.8988000E-04  1.1988400E-05
  4.2474500E-04  2.0577000E-03  5.7590810E-04  2.3057687E-03  5.7639730E-04  5.7639730E-04  2.3057687E-03  5.7590810E-04  2.0577000E-03  4.2474500E-04  1.2519400E-05
  4.5875500E-04  2.1707500E-03  5.9980170E-04  2.4013502E-03  6.0024510E-04  6.0024510E-04  2.4013502E-03  5.9980170E-04  2.1707500E-03  4.5875500E-04  1.3031600E-05
  4.9191000E-04  2.2828500E-03  6.2379600E-04  2.4969771E-03  6.2419900E-04  6.2419900E-04  2.4969771E-03  6.2379600E-04  2.2828500E-03  4.9191000E-04  1.3534300E-05
  5.2421000E-04  2.3930500E-03  6.4779520E-04  2.5926431E-03  6.4816280E-04  6.4816280E-04  2.5926431E-03  6.4779520E-04  2.3930500E-03  5.2421000E-04  1.4037200E-05
  5.5594000E-04  2.5023000E-03  6.7189360E-04  2.6883413E-03  6.7222980E-04  6.7222980E-04  2.6883413E-03  6.7189360E-04  2.5023000E-03  5.5594000E-04  1.4521200E-05
  5.8700500E-04  2.6106000E-03  6.9599560E-04  2.7850190E-03  6.9630390E-04  6.9630390E-04  2.7850190E-03  6.9599560E-04  2.6106000E-03  5.8700500E-04  1.5005200E-05
  6.1740500E-04  2.7179500E-03  7.2000570E-04  2.8817214E-03  7.2028920E-04  7.2028920E-04  2.8817214E-03  7.2000570E-04  2.7179500E-03  6.1740500E-04  1.5489200E-05
  6.4752000E-04  2.8253000E-03  7.4430320E-04  2.9784429E-03  7.4456460E-04  7.4456460E-04  2.9784429E-03  7.4430320E-04  2.8253000E-03  6.4752000E-04  1.5963900E-05
  6.7716000E-04  2.9307500E-03  7.6850820E-04  3.0751842E-03  7.6874970E-04  7.6874970E-04  3.0751842E-03  7.6850820E-04  2.9307500E-03  6.7716000E-04  1.6429000E-05
  7.0632500E-04  3.0362000E-03  7.9262020E-04  3.1719407E-03  7.9284390E-04  7.9284390E-04  3.1719407E-03  7.9262020E-04  3.0362000E-03  7.0632500E-04  1.6894200E-05
  0.0000000E+00 -4.6425600E-04  2.5406110E-04  1.0365120E-03  2.5905600E-04  2.5905600E-04  1.0365120E-03  2.5406110E-04 -4.6425600E-04  0.0000000E+00  3.7501000E-06
  0.0000000E+00 -2.9443200E-04  2.5631810E-04  1.0417536E-03  2.6041340E-04  2.6041340E-04  1.0417536E-03  2.5631810E-04 -2.9443200E-04  0.0000000E+00  3.6126000E-06
  0.0000000E+00 -1.4035200E-04  2.6100860E-04  1.0574304E-03  2.6442430E-04  2.6442430E-04  1.0574304E-03  2.6100860E-04 -1.4035200E-04  0.0000000E+00  3.6655000E-06
  0.0000000E+00  6.6200000E-08  2.6749060E-04  1.0820544E-03  2.7038400E-04  2.7038400E-04  1.0820544E-03  2.6749060E-04  6.6200000E-08  0.0000000E+00  3.8175000E-06
  0.0000000E+00  1.3238400E-04  2.7561120E-04  1.1122944E-03  2.7808510E-04  2.7808510E-04  1.1122944E-03  2.7561120E-04  1.3238400E-04  0.0000000E+00  4.0279000E-06
  0.0000000E+00  2.5958400E-04  2.8505470E-04  1.1488800E-03  2.8718210E-04  2.8718210E-04  1.1488800E-03  2.8505470E-04  2.5958400E-04  0.0000000E+00  4.2734000E-06
  0.0000000E+00  3.7468800E-04  2.9514910E-04  1.1879808E-03  2.9700580E-04  2.9700580E-04  1.1879808E-03  2.9514910E-04  3.7468800E-04  0.0000000E+00  4.5239000E-06
  0.0000000E+00  4.8768000E-04  3.0643490E-04  1.2322080E-03  3.0805920E-04  3.0805920E-04  1.2322080E-03  3.0643490E-04  4.8768000E-04  0.0000000E+00  4.7889000E-06
  0.0000000E+00  4.8800680E-04  3.0646940E-04  1.2323445E-03  3.0809310E-04  3.0809310E-04  1.2323445E-03  3.0646940E-04  4.8800680E-04  0.0000000E+00  4.7897000E-06
 -5.7081600E-05  6.4646400E-04  3.2498300E-04  1.3049568E-03  3.2634140E-04  3.2634140E-04  1.3049568E-03  3.2498300E-04  6.4646400E-04 -5.7081600E-05  5.1415000E-06
  1.9882000E-06  8.0140800E-04  3.4501820E-04  1.3848038E-03  3.4615780E-04  3.4615780E-04  1.3848038E-03  3.4501820E-04  8.0140800E-04  1.9882000E-06  5.5905000E-06
  5.7849600E-05  9.5116800E-04  3.6624770E-04  1.4688202E-03  3.6720960E-04  3.6720960E-04  1.4688202E-03  3.6624770E-04  9.5116800E-04  5.7849600E-05  6.0841000E-06
  1.0876800E-04  1.0905600E-03  3.8751460E-04  1.5531379E-03  3.8833630E-04  3.8833630E-04  1.5531379E-03  3.8751460E-04  1.0905600E-03  1.0876800E-04  6.5754000E-06
  1.5609600E-04  1.2240000E-03  4.0909650E-04  1.6395907E-03  4.0980480E-04  4.0980480E-04  1.6395907E-03  4.0909650E-04  1.2240000E-03  1.5609600E-04  7.0556000E-06
  2.0016000E-04  1.3507200E-03  4.3079540E-04  1.7262096E-03  4.3141150E-04  4.3141150E-04  1.7262096E-03  4.3079540E-04  1.3507200E-03  2.0016000E-04  7.5197000E-06
  2.4259200E-04  1.4755200E-03  4.5318070E-04  1.8148637E-03  4.5371810E-04  4.5371810E-04  1.8148637E-03  4.5318070E-04  1.4755200E-03  2.4259200E-04  7.9774000E-06
  2.8233600E-04  1.5945600E-03  4.7538770E-04  1.9036262E-03  4.7586060E-04  4.7586060E-04  1.9036262E-03  4.7538770E-04  1.5945600E-03  2.8233600E-04  8.4142000E-06
  3.2035200E-04  1.7116800E-03  4.9789270E-04  1.9934294E-03  4.9831100E-04  4.9831100E-04  1.9934294E-03  4.9789270E-04  1.7116800E-03  3.2035200E-04  8.8376000E-06
  3.5683200E-04  1.8249600E-03  5.2040590E-04  2.0832970E-03  5.2077780E-04  5.2077780E-04  2.0832970E-03  5.2040590E-04  1.8249600E-03  3.5683200E-04  9.2488000E-06
  3.9187200E-04  1.9363200E-03  5.4302200E-04  2.1732192E-03  5.4335410E-04  5.4335410E-04  2.1732192E-03  5.4302200E-04  1.9363200E-03  3.9187200E-04  9.6523000E-06
  4.2576000E-04  2.0467200E-03  5.6583550E-04  2.2641446E-03  5.6613350E-04  5.6613350E-04  2.2641446E-03  5.6583550E-04  2.0467200E-03  4.2576000E-04  1.0035800E-05
  4.5859200E-04  2.1542400E-03  5.8865380E-04  2.3551075E-03  5.8892200E-04  5.8892200E-04  2.3551075E-03  5.8865380E-04  2.1542400E-03  4.5859200E-04  1.0419400E-05
  4.9056000E-04  2.2608000E-03  6.1147570E-04  2.4470611E-03  6.1171820E-04  6.1171820E-04  2.4470611E-03  6.1147570E-04  2.2608000E-03  4.9056000E-04  1.0793400E-05
  5.2166400E-04  2.3654400E-03  6.3439710E-04  2.5380806E-03  6.3461690E-04  6.3461690E-04  2.5380806E-03  6.3439710E-04  2.3654400E-03  5.2166400E-04  1.1157900E-05
  5.5209600E-04  2.4700800E-03  6.5732110E-04  2.6300813E-03  6.5752120E-04  6.5752120E-04  2.6300813E-03  6.5732110E-04  2.4700800E-03  5.5209600E-04  1.1512800E-05
  5.8185600E-04  2.5728000E-03  6.8034350E-04  2.7221011E-03  6.8052600E-04  6.8052600E-04  2.7221011E-03  6.8034350E-04  2.5728000E-03  5.8185600E-04  1.1867800E-05
  6.1104000E-04  2.6745600E-03  7.0327190E-04  2.8141373E-03  7.0343900E-04  7.0343900E-04  2.8141373E-03  7.0327190E-04  2.6745600E-03  6.1104000E-04  1.2222800E-05
  6.3984000E-04  2.7763200E-03  7.2639400E-04  2.9061869E-03  7.2654730E-04  7.2654730E-04  2.9061869E-03  7.2639400E-04  2.7763200E-03  6.3984000E-04  1.2568200E-05
  6.6806400E-04  2.8761600E-03  7.4942160E-04  2.9982480E-03  7.4956250E-04  7.4956250E-04  2.9982480E-03  7.4942160E-04  2.8761600E-03  6.6806400E-04  1.2913600E-05
  6.9590400E-04  2.9760000E-03  7.7245060E-04  3.0903197E-03  7.7258040E-04  7.7258040E-04  3.0903197E-03  7.7245060E-04  2.9760000E-03  6.9590400E-04  1.3249500E-05
  0.0000000E+00 -4.7326300E-04  2.6634450E-04  1.0785818E-03  2.6960960E-04  2.6960960E-04  1.0785818E-03  2.6634450E-04 -4.7326300E-04  0.0000000E+00  3.1722000E-06
  0.0000000E+00 -2.8382200E-04  2.6706720E-04  1.0783684E-03  2.6969980E-04  2.6969980E-04  1.0783684E-03  2.6706720E-04 -2.8382200E-04  0.0000000E+00  3.0150000E-06
  0.0000000E+00 -1.1562400E-04  2.7057370E-04  1.0911142E-03  2.7273780E-04  2.7273780E-04  1.0911142E-03  2.7057370E-04 -1.1562400E-04  0.0000000E+00  3.0333000E-06
  0.0000000E+00  3.4648400E-05  2.7603770E-04  1.1115618E-03  2.7784780E-04  2.7784780E-04  1.1115618E-03  2.7603770E-04  3.4648400E-05  0.0000000E+00  3.1393000E-06
  0.0000000E+00  1.7401800E-04  2.8312650E-04  1.1384017E-03  2.8465520E-04  2.8465520E-04  1.1384017E-03  2.8312650E-04  1.7401800E-04  0.0000000E+00  3.2931000E-06
  0.0000000E+00  3.0593800E-04  2.9182060E-04  1.1724584E-03  2.9311940E-04  2.9311940E-04  1.1724584E-03  2.9182060E-04  3.0593800E-04  0.0000000E+00  3.4729000E-06
  0.0000000E+00  4.2398700E-04  3.0114720E-04  1.2088683E-03  3.0226950E-04  3.0226950E-04  1.2088683E-03  3.0114720E-04  4.2398700E-04  0.0000000E+00  3.6557000E-06
  0.0000000E+00  5.3854400E-04  3.1166680E-04  1.2503455E-03  3.1263780E-04  3.1263780E-04  1.2503455E-03  3.1166680E-04  5.3854400E-04  0.0000000E+00  3.8473000E-06
  0.0000000E+00  5.3887340E-04  3.1169920E-04  1.2504742E-03  3.1266970E-04  3.1266970E-04  1.2504742E-03  3.1169920E-04  5.3887340E-04  0.0000000E+00  3.8478000E-06
 -5.5319100E-05  6.9752700E-04  3.2905260E-04  1.3197927E-03  3.2985330E-04  3.2985330E-04  1.3197927E-03  3.2905260E-04  6.9752700E-04 -5.5319100E-05  4.1160000E-06
  6.9161000E-06  8.5078700E-04  3.4802310E-04  1.3943498E-03  3.4868690E-04  3.4868690E-04  1.3943498E-03  3.4802310E-04  8.5078700E-04  6.9161000E-06  4.4530000E-06
  6.4902700E-05  9.9716000E-04  3.6799100E-04  1.4739742E-03  3.6854370E-04  3.6854370E-04  1.4739742E-03  3.6799100E-04  9.9716000E-04  6.4902700E-05  4.8154000E-06
  1.1707900E-04  1.1329600E-03  3.8817750E-04  1.5547655E-03  3.8864420E-04  3.8864420E-04  1.5547655E-03  3.8817750E-04  1.1329600E-03  1.1707900E-04  5.1704000E-06
  1.6490000E-04  1.2610000E-03  4.0857540E-04  1.6356945E-03  4.0897320E-04  4.0897320E-04  1.6356945E-03  4.0857540E-04  1.2610000E-03  1.6490000E-04  5.5120000E-06
  2.0913200E-04  1.3822500E-03  4.2908370E-04  1.7176993E-03  4.2942590E-04  4.2942590E-04  1.7176993E-03  4.2908370E-04  1.3822500E-03  2.0913200E-04  5.8373000E-06
  2.5123000E-04  1.5015600E-03  4.5018290E-04  1.8017178E-03  4.5047880E-04  4.5047880E-04  1.8017178E-03  4.5018290E-04  1.5015600E-03  2.5123000E-04  6.1549000E-06
  2.9041800E-04  1.6150500E-03  4.7129080E-04  1.8858032E-03  4.7154860E-04  4.7154860E-04  1.8858032E-03  4.7129080E-04  1.6150500E-03  2.9041800E-04  6.4561000E-06
  3.2756900E-04  1.7256300E-03  4.9240480E-04  1.9709091E-03  4.9263080E-04  4.9263080E-04  1.9709091E-03  4.9240480E-04  1.7256300E-03  3.2756900E-04  6.7448000E-06
  3.6297400E-04  1.8333000E-03  5.1371790E-04  2.0560537E-03  5.1391710E-04  5.1391710E-04  2.0560537E-03  5.1371790E-04  1.8333000E-03  3.6297400E-04  7.0238000E-06
  3.9692400E-04  1.9390300E-03  5.3513200E-04  2.1412323E-03  5.3530850E-04  5.3530850E-04  2.1412323E-03  5.3513200E-04  1.9390300E-03  3.9692400E-04  7.2942000E-06
  4.2951600E-04  2.0418500E-03  5.5664650E-04  2.2274062E-03  5.5680360E-04  5.5680360E-04  2.2274062E-03  5.5664650E-04  2.0418500E-03  4.2951600E-04  7.5569000E-06
  4.6104100E-04  2.1437000E-03  5.7816370E-04  2.3136033E-03  5.7830410E-04  5.7830410E-04  2.3136033E-03  5.7816370E-04  2.1437000E-03  4.6104100E-04  7.8127000E-06
  4.9149900E-04  2.2436100E-03  5.9978030E-04  2.3998169E-03  5.9990620E-04  5.9990620E-04  2.3998169E-03  5.9978030E-04  2.2436100E-03  4.9149900E-04  8.0629000E-06
  5.2118100E-04  2.3425500E-03  6.2139870E-04  2.4860470E-03  6.2151210E-04  6.2151210E-04  2.4860470E-03  6.2139870E-04  2.3425500E-03  5.2118100E-04  8.3081000E-06
  5.5008700E-04  2.4405200E-03  6.4301870E-04  2.5722896E-03  6.4312120E-04  6.4312120E-04  2.5722896E-03  6.4301870E-04  2.4405200E-03  5.5008700E-04  8.5495000E-06
  5.7821700E-04  2.5365500E-03  6.6464010E-04  2.6595129E-03  6.6473290E-04  6.6473290E-04  2.6595129E-03  6.6464010E-04  2.5365500E-03  5.7821700E-04  8.7871000E-06
  6.0576500E-04  2.6316100E-03  6.8635970E-04  2.7457756E-03  6.8644420E-04  6.8644420E-04  2.7457756E-03  6.8635970E-04  2.6316100E-03  6.0576500E-04  9.0217000E-06
  6.3302200E-04  2.7276400E-03  7.0808020E-04  2.8330158E-03  7.0815710E-04  7.0815710E-04  2.8330158E-03  7.0808020E-04  2.7276400E-03  6.3302200E-04  9.2545000E-06
  6.5960000E-04  2.8217300E-03  7.2980160E-04  2.9192929E-03  7.2987190E-04  7.2987190E-04  2.9192929E-03  7.2980160E-04  2.8217300E-03  6.5960000E-04  9.4843000E-06
  6.8579000E-04  2.9148500E-03  7.5152370E-04  3.0065459E-03  7.5158810E-04  7.5158810E-04  3.0065459E-03  7.5152370E-04  2.9148500E-03  6.8579000E-04  9.7102000E-06
  0.0000000E+00 -4.8137600E-04  2.8530540E-04  1.1481582E-03  2.8709200E-04  2.8709200E-04  1.1481582E-03  2.8530540E-04 -4.8137600E-04  0.0000000E+00  2.4476000E-06
  0.0000000E+00 -2.6087600E-04  2.8404520E-04  1.1421998E-03  2.8545340E-04  2.8545340E-04  1.1421998E-03  2.8404520E-04 -2.6087600E-04  0.0000000E+00  2.2942000E-06
  0.0000000E+00 -7.1079400E-05  2.8602480E-04  1.1488266E-03  2.8715960E-04  2.8715960E-04  1.1488266E-03  2.8602480E-04 -7.1079400E-05  0.0000000E+00  2.2888000E-06
  0.0000000E+00  9.4227000E-05  2.9023070E-04  1.1648407E-03  2.9116290E-04  2.9116290E-04  1.1648407E-03  2.9023070E-04  9.4227000E-05  0.0000000E+00  2.3512000E-06
  0.0000000E+00  2.4402000E-04  2.9624600E-04  1.1880736E-03  2.9702040E-04  2.9702040E-04  1.1880736E-03  2.9624600E-04  2.4402000E-04  0.0000000E+00  2.4477000E-06
  0.0000000E+00  3.8298400E-04  3.0386080E-04  1.2184183E-03  3.0450760E-04  3.0450760E-04  1.2184183E-03  3.0386080E-04  3.8298400E-04  0.0000000E+00  2.5607000E-06
  0.0000000E+00  5.0509200E-04  3.1228970E-04  1.2519451E-03  3.1284050E-04  3.1284050E-04  1.2519451E-03  3.1228970E-04  5.0509200E-04  0.0000000E+00  2.6758000E-06
  0.0000000E+00  6.2171200E-04  3.2191100E-04  1.2895193E-03  3.2238080E-04  3.2238080E-04  1.2895193E-03  3.2191100E-04  6.2171200E-04  0.0000000E+00  2.7938000E-06
  0.0000000E+00  6.2204490E-04  3.2194060E-04  1.2896334E-03  3.2241020E-04  3.2241020E-04  1.2896334E-03  3.2194060E-04  6.2204490E-04  0.0000000E+00  2.7941000E-06
 -5.0960000E-05  7.8086400E-04  3.3808900E-04  1.3534819E-03  3.3846920E-04  3.3846920E-04  1.3534819E-03  3.3808900E-04  7.8086400E-04 -5.0960000E-05  2.9920000E-06
  1.6268000E-05  9.3158800E-04  3.5565770E-04  1.4234725E-03  3.5596660E-04  3.5596660E-04  1.4234725E-03  3.5565770E-04  9.3158800E-04  1.6268000E-05  3.2207000E-06
  7.7576800E-05  1.0740800E-03  3.7422140E-04  1.4984837E-03  3.7447430E-04  3.7447430E-04  1.4984837E-03  3.7422140E-04  1.0740800E-03  7.7576800E-05  3.4565000E-06
  1.3171200E-04  1.2034400E-03  3.9299440E-04  1.5726197E-03  3.9320440E-04  3.9320440E-04  1.5726197E-03  3.9299440E-04  1.2034400E-03  1.3171200E-04  3.6776000E-06
  1.8051600E-04  1.3249600E-03  4.1197260E-04  1.6487902E-03  4.1214890E-04  4.1214890E-04  1.6487902E-03  4.1197260E-04  1.3249600E-03  1.8051600E-04  3.8851000E-06
  2.2491000E-04  1.4396200E-03  4.3105570E-04  1.7250156E-03  4.3120520E-04  4.3120520E-04  1.7250156E-03  4.3105570E-04  1.4396200E-03  2.2491000E-04  4.0789000E-06
  2.6665800E-04  1.5513400E-03  4.5073160E-04  1.8032392E-03  4.5085890E-04  4.5085890E-04  1.8032392E-03  4.5073160E-04  1.5513400E-03  2.6665800E-04  4.2639000E-06
  3.0507400E-04  1.6571800E-03  4.7021580E-04  1.8814962E-03  4.7032520E-04  4.7032520E-04  1.8814962E-03  4.7021580E-04  1.6571800E-03  3.0507400E-04  4.4382000E-06
  3.4113800E-04  1.7600800E-03  4.8999700E-04  1.9597783E-03  4.9009170E-04  4.9009170E-04  1.9597783E-03  4.8999700E-04  1.7600800E-03  3.4113800E-04  4.6047000E-06
  3.7524200E-04  1.8590600E-03  5.0978070E-04  2.0390602E-03  5.0986320E-04  5.0986320E-04  2.0390602E-03  5.0978070E-04  1.8590600E-03  3.7524200E-04  4.7643000E-06
  4.0758200E-04  1.9570600E-03  5.2956640E-04  2.1183581E-03  5.2963860E-04  5.2963860E-04  2.1183581E-03  5.2956640E-04  1.9570600E-03  4.0758200E-04  4.9181000E-06
  4.3855000E-04  2.0521200E-03  5.4954970E-04  2.1986487E-03  5.4961330E-04  5.4961330E-04  2.1986487E-03  5.4954970E-04  2.0521200E-03  4.3855000E-04  5.0670000E-06
  4.6814600E-04  2.1452200E-03  5.6943630E-04  2.2779697E-03  5.6949250E-04  5.6949250E-04  2.2779697E-03  5.6943630E-04  2.1452200E-03  4.6814600E-04  5.2130000E-06
  4.9686000E-04  2.2373400E-03  5.8952000E-04  2.3582794E-03  5.8956990E-04  5.8956990E-04  2.3582794E-03  5.8952000E-04  2.2373400E-03  4.9686000E-04  5.3550000E-06
  5.2449600E-04  2.3284800E-03  6.0950660E-04  2.4385960E-03  6.0955110E-04  6.0955110E-04  2.4385960E-03  6.0950660E-04  2.3284800E-03  5.2449600E-04  5.4942000E-06
  5.5144600E-04  2.4176600E-03  6.2959190E-04  2.5179386E-03  6.2963170E-04  6.2963170E-04  2.5179386E-03  6.2959190E-04  2.4176600E-03  5.5144600E-04  5.6313000E-06
  5.7761200E-04  2.5058600E-03  6.4957980E-04  2.5982662E-03  6.4961560E-04  6.4961560E-04  2.5982662E-03  6.4957980E-04  2.5058600E-03  5.7761200E-04  5.7656000E-06
  6.0309200E-04  2.5940600E-03  6.6956830E-04  2.6785979E-03  6.6960050E-04  6.6960050E-04  2.6785979E-03  6.6956830E-04  2.5940600E-03  6.0309200E-04  5.8988000E-06
  6.2827800E-04  2.6812800E-03  6.8975320E-04  2.7589330E-03  6.8978230E-04  6.8978230E-04  2.7589330E-03  6.8975320E-04  2.6812800E-03  6.2827800E-04  6.0311000E-06
  6.5277800E-04  2.7675200E-03  7.0984040E-04  2.8392712E-03  7.0986680E-04  7.0986680E-04  2.8392712E-03  7.0984040E-04  2.7675200E-03  6.5277800E-04  6.1624000E-06
  6.7698400E-04  2.8527800E-03  7.2992800E-04  2.9196120E-03  7.2995200E-04  7.2995200E-04  2.9196120E-03  7.2992800E-04  2.8527800E-03  6.7698400E-04  6.2917000E-06
  0.0000000E+00 -4.8723420E-04  3.1965270E-04  1.2813750E-03  3.2029770E-04  3.2029770E-04  1.2813750E-03  3.1965270E-04 -4.8723420E-04  0.0000000E+00  1.4994000E-06
  0.0000000E+00 -2.0620560E-04  3.1547670E-04  1.2644663E-03  3.1596660E-04  3.1596660E-04  1.2644663E-03  3.1547670E-04 -2.0620560E-04  0.0000000E+00  1.3934000E-06
  0.0000000E+00  2.4194300E-05  3.1529700E-04  1.2627165E-03  3.1567880E-04  3.1567880E-04  1.2627165E-03  3.1529700E-04  2.4194300E-05  0.0000000E+00  1.3786000E-06
  0.0000000E+00  2.1660740E-04  3.1791150E-04  1.2730600E-03  3.1821550E-04  3.1821550E-04  1.2730600E-03  3.1791150E-04  2.1660740E-04  0.0000000E+00  1.4017000E-06
  0.0000000E+00  3.8456990E-04  3.2262060E-04  1.2914653E-03  3.2286570E-04  3.2286570E-04  1.2914653E-03  3.2262060E-04  3.8456990E-04  0.0000000E+00  1.4427000E-06
  0.0000000E+00  5.3519720E-04  3.2902280E-04  1.3169001E-03  3.2922220E-04  3.2922220E-04  1.3169001E-03  3.2902280E-04  5.3519720E-04  0.0000000E+00  1.4907000E-06
  0.0000000E+00  6.6371700E-04  3.3642550E-04  1.3463830E-03  3.3659080E-04  3.3659080E-04  1.3463830E-03  3.3642550E-04  6.6371700E-04  0.0000000E+00  1.5388000E-06
  0.0000000E+00  7.8337070E-04  3.4492510E-04  1.3798647E-03  3.4506290E-04  3.4506290E-04  1.3798647E-03  3.4492510E-04  7.8337070E-04  0.0000000E+00  1.5889000E-06
  0.0000000E+00  7.8370840E-04  3.4495110E-04  1.3799662E-03  3.4508880E-04  3.4508880E-04  1.3799662E-03  3.4495110E-04  7.8370840E-04  0.0000000E+00  1.5890000E-06
 -3.9840300E-05  9.4149400E-04  3.5937150E-04  1.4380937E-03  3.5947960E-04  3.5947960E-04  1.4380937E-03  3.5937150E-04  9.4149400E-04 -3.9840300E-05  1.7279000E-06
  3.6953200E-05  1.0869005E-03  3.7520830E-04  1.5013622E-03  3.7529330E-04  3.7529330E-04  1.5013622E-03  3.7520830E-04  1.0869005E-03  3.6953200E-05  1.8535000E-06
  1.0446710E-04  1.2216500E-03  3.9194380E-04  1.5676765E-03  3.9201130E-04  3.9201130E-04  1.5676765E-03  3.9194380E-04  1.2216500E-03  1.0446710E-04  1.9636000E-06
  1.6213730E-04  1.3425241E-03  4.0878390E-04  1.6359276E-03  4.0883850E-04  4.0883850E-04  1.6359276E-03  4.0878390E-04  1.3425241E-03  1.6213730E-04  2.0579000E-06
  2.1270350E-04  1.4535406E-03  4.2592260E-04  1.7032953E-03  4.2596720E-04  4.2596720E-04  1.7032953E-03  4.2592260E-04  1.4535406E-03  2.1270350E-04  2.1402000E-06
  2.5754350E-04  1.5566558E-03  4.4306530E-04  1.7726108E-03  4.4310220E-04  4.4310220E-04  1.7726108E-03  4.4306530E-04  1.5566558E-03  2.5754350E-04  2.2146000E-06
  2.9873490E-04  1.6558182E-03  4.6060940E-04  1.8429462E-03  4.6064010E-04  4.6064010E-04  1.8429462E-03  4.6060940E-04  1.6558182E-03  2.9873490E-04  2.2839000E-06
  3.3587630E-04  1.7500131E-03  4.7814840E-04  1.9123200E-03  4.7817420E-04  4.7817420E-04  1.9123200E-03  4.7814840E-04  1.7500131E-03  3.3587630E-04  2.3483000E-06
  3.7015360E-04  1.8412415E-03  4.9579510E-04  1.9836342E-03  4.9581700E-04  4.9581700E-04  1.9836342E-03  4.9579510E-04  1.8412415E-03  3.7015360E-04  2.4096000E-06
  4.0206070E-04  1.9284961E-03  5.1343980E-04  2.0540113E-03  5.1345840E-04  5.1345840E-04  2.0540113E-03  5.1343980E-04  1.9284961E-03  4.0206070E-04  2.4689000E-06
  4.3208550E-04  2.0147719E-03  5.3118100E-04  2.1243930E-03  5.3119710E-04  5.3119710E-04  2.1243930E-03  5.3118100E-04  2.0147719E-03  4.3208550E-04  2.5262000E-06
  4.6033620E-04  2.0980842E-03  5.4892780E-04  2.1957682E-03  5.4894160E-04  5.4894160E-04  2.1957682E-03  5.4892780E-04  2.0980842E-03  4.6033620E-04  2.5824000E-06
  4.8729490E-04  2.1793994E-03  5.6676920E-04  2.2671173E-03  5.6678120E-04  5.6678120E-04  2.2671173E-03  5.6676920E-04  2.1793994E-03  4.8729490E-04  2.6367000E-06
  5.1307400E-04  2.2597389E-03  5.8451810E-04  2.3385009E-03  5.8452860E-04  5.8452860E-04  2.3385009E-03  5.8451810E-04  2.2597389E-03  5.1307400E-04  2.6900000E-06
  5.3776050E-04  2.3390854E-03  6.0236180E-04  2.4089112E-03  6.0237100E-04  6.0237100E-04  2.4089112E-03  6.0236180E-04  2.3390854E-03  5.3776050E-04  2.7432000E-06
  5.6175550E-04  2.4174160E-03  6.2011150E-04  2.4802692E-03  6.2011960E-04  6.2011960E-04  2.4802692E-03  6.2011150E-04  2.4174160E-03  5.6175550E-04  2.7964000E-06
  5.8495890E-04  2.4947679E-03  6.3795590E-04  2.5516433E-03  6.3796300E-04  6.3796300E-04  2.5516433E-03  6.3795590E-04  2.4947679E-03  5.8495890E-04  2.8476000E-06
  6.0746820E-04  2.5711589E-03  6.5570150E-04  2.6230327E-03  6.5570780E-04  6.5570780E-04  2.6230327E-03  6.5570150E-04  2.5711589E-03  6.0746820E-04  2.8998000E-06
  6.2958310E-04  2.6475067E-03  6.7355080E-04  2.6944087E-03  6.7355650E-04  6.7355650E-04  2.6944087E-03  6.7355080E-04  2.6475067E-03  6.2958310E-04  2.9510000E-06
  6.5110260E-04  2.7228757E-03  6.9139700E-04  2.7657997E-03  6.9140210E-04  6.9140210E-04  2.7657997E-03  6.9139700E-04  2.7228757E-03  6.5110260E-04  3.0022000E-06
  6.7222900E-04  2.7972579E-03  7.0914610E-04  2.8362051E-03  7.0915060E-04  7.0915060E-04  2.8362051E-03  7.0914610E-04  2.7972579E-03  6.7222900E-04  3.0524000E-06
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
 ---


==> anc/GDRG_LO_FF_photon/GDRG_LO_FF_photon.info <==
SetDesc: "Photon Fragmentation Function set GDRG LO"
SetIndex: 2090020
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 1
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 1.0000000e+00
QMax: 1.0000000e+03
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239


==> anc/GDRG_LO_FF_photon/GDRG_LO_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 1.0000000E-04 1.3111000E-04 1.7191000E-04 2.2539000E-04 2.9552000E-04 3.8747000E-04 5.0802000E-04 6.6608000E-04 8.7333000E-04 1.1450500E-03 1.5013100E-03 1.9684200E-03 2.5808600E-03 3.3838600E-03 4.4366900E-03 5.8170900E-03 7.6269900E-03 1.0000000E-02 1.2500000E-02 1.5000000E-02 1.7500000E-02 2.0000000E-02 2.5000000E-02 3.0000000E-02 4.0000000E-02 5.0000000E-02 6.0000000E-02 8.0000000E-02 1.0000000E-01 1.2000000E-01 1.4000000E-01 1.6000000E-01 1.8000000E-01 2.0000000E-01 2.5000000E-01 3.0000000E-01 3.5000000E-01 4.0000000E-01 4.5000000E-01 5.0000000E-01 5.5000000E-01 6.0000000E-01 6.5000000E-01 7.0000000E-01 7.5000000E-01 8.0000000E-01 8.5000000E-01 9.0000000E-01 9.2000000E-01 9.4000000E-01 9.5000000E-01 9.6000000E-01 9.7000000E-01 9.8000000E-01 9.9000000E-01 9.9200000E-01 9.9400000E-01 9.9600000E-01 9.9700000E-01 9.9800000E-01 9.9900000E-01 9.9920000E-01 9.9940000E-01 9.9960000E-01 9.9980000E-01 9.9990000E-01 9.9995000E-01 9.9999000E-01 9.9999500E-01 9.9999900E-01 9.9999990E-01 1.0000000E+00 
1.0000000E+00 1.1937766E+00 1.4251027E+00 1.7012543E+00 2.0313385E+00 2.4253563E+00 2.8950921E+00 3.4551073E+00 4.1225407E+00 4.9182880E+00 5.8673474E+00 6.9995183E+00 8.3504115E+00 9.9627399E+00 1.1887954E+01 1.4186015E+01 1.6929069E+01 2.0203978E+01 2.4114638E+01 2.8786756E+01 3.4373884E+01 4.1064667E+01 4.9091057E+01 5.8739679E+01 7.0366566E+01 8.4417106E+01 1.0144928E+02 1.2216178E+02 1.4742747E+02 1.7833399E+02 2.1622760E+02 2.6278481E+02 3.2008348E+02 3.9069399E+02 4.7780097E+02 5.8527240E+02 7.1794836E+02 8.8021315E+02 1.0000000E+03 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  1.0778586E-03  4.3114342E-03  1.0778586E-03  4.3114342E-03  1.0778586E-03  1.0778586E-03  4.3114342E-03  1.0778586E-03  4.3114342E-03  1.0778586E-03  0.0000000E+00
  1.1749714E-03  4.6998857E-03  1.1749714E-03  4.6998857E-03  1.1749714E-03  1.1749714E-03  4.6998857E-03  1.1749714E-03  4.6998857E-03  1.1749714E-03  0.0000000E+00
  1.2720843E-03  5.0883372E-03  1.2720843E-03  5.0883372E-03  1.2720843E-03  1.2720843E-03  5.0883372E-03  1.2720843E-03  5.0883372E-03  1.2720843E-03  0.0000000E+00
  1.3691972E-03  5.4767887E-03  1.3691972E-03  5.4767887E-03  1.3691972E-03  1.3691972E-03  5.4767887E-03  1.3691972E-03  5.4767887E-03  1.3691972E-03  0.0000000E+00
  1.4664237E-03  5.8656947E-03  1.4664237E-03  5.8656947E-03  1.4664237E-03  1.4664237E-03  5.8656947E-03  1.4664237E-03  5.8656947E-03  1.4664237E-03  0.0000000E+00
  1.5636251E-03  6.2545005E-03  1.5636251E-03  6.2545005E-03  1.5636251E-03  1.5636251E-03  6.2545005E-03  1.5636251E-03  6.2545005E-03  1.5636251E-03  0.0000000E+00
  1.6606923E-03  6.6427690E-03  1.6606923E-03  6.6427690E-03  1.6606923E-03  1.6606923E-03  6.6427690E-03  1.6606923E-03  6.6427690E-03  1.6606923E-03  0.0000000E+00
  1.7576487E-03  7.0305947E-03  1.7576487E-03  7.0305947E-03  1.7576487E-03  1.7576487E-03  7.0305947E-03  1.7576487E-03  7.0305947E-03  1.7576487E-03  0.0000000E+00
  1.8544842E-03  7.4179369E-03  1.8544842E-03  7.4179369E-03  1.8544842E-03  1.8544842E-03  7.4179369E-03  1.8544842E-03  7.4179369E-03  1.8544842E-03  0.0000000E+00
  1.9512511E-03  7.8050044E-03  1.9512511E-03  7.8050044E-03  1.9512511E-03  1.9512511E-03  7.8050044E-03  1.9512511E-03  7.8050044E-03  1.9512511E-03  0.0000000E+00
  2.0479913E-03  8.1919650E-03  2.0479913E-03  8.1919650E-03  2.0479913E-03  2.0479913E-03  8.1919650E-03  2.0479913E-03  8.1919650E-03  2.0479913E-03  0.0000000E+00
  2.1447295E-03  8.5789181E-03  2.1447295E-03  8.5789181E-03  2.1447295E-03  2.1447295E-03  8.5789181E-03  2.1447295E-03  8.5789181E-03  2.1447295E-03  0.0000000E+00
  2.2414847E-03  8.9659387E-03  2.2414847E-03  8.9659387E-03  2.2414847E-03  2.2414847E-03  8.9659387E-03  2.2414847E-03  8.9659387E-03  2.2414847E-03  0.0000000E+00
  2.3382792E-03  9.3531168E-03  2.3382792E-03  9.3531168E-03  2.3382792E-03  2.3382792E-03  9.3531168E-03  2.3382792E-03  9.3531168E-03  2.3382792E-03  0.0000000E+00
  2.4351462E-03  9.7405849E-03  2.4351462E-03  9.7405849E-03  2.4351462E-03  2.4351462E-03  9.7405849E-03  2.4351462E-03  9.7405849E-03  2.4351462E-03  0.0000000E+00
  2.5320447E-03  1.0128179E-02  2.5320447E-03  1.0128179E-02  2.5320447E-03  2.5320447E-03  1.0128179E-02  2.5320447E-03  1.0128179E-02  2.5320447E-03  0.0000000E+00
  2.6289677E-03  1.0515871E-02  2.6289677E-03  1.0515871E-02  2.6289677E-03  2.6289677E-03  1.0515871E-02  2.6289677E-03  1.0515871E-02  2.6289677E-03  0.0000000E+00
  2.7259300E-03  1.0903720E-02  2.7259300E-03  1.0903720E-02  2.7259300E-03  2.7259300E-03  1.0903720E-02  2.7259300E-03  1.0903720E-02  2.7259300E-03  0.0000000E+00
  2.8229429E-03  1.1291772E-02  2.8229429E-03  1.1291772E-02  2.8229429E-03  2.8229429E-03  1.1291772E-02  2.8229429E-03  1.1291772E-02  2.8229429E-03  0.0000000E+00
  2.9200418E-03  1.1680167E-02  2.9200418E-03  1.1680167E-02  2.9200418E-03  2.9200418E-03  1.1680167E-02  2.9200418E-03  1.1680167E-02  2.9200418E-03  0.0000000E+00
  3.0172970E-03  1.2069188E-02  3.0172970E-03  1.2069188E-02  3.0172970E-03  3.0172970E-03  1.2069188E-02  3.0172970E-03  1.2069188E-02  3.0172970E-03  0.0000000E+00
  3.1148096E-03  1.2459239E-02  3.1148096E-03  1.2459239E-02  3.1148096E-03  3.1148096E-03  1.2459239E-02  3.1148096E-03  1.2459239E-02  3.1148096E-03  0.0000000E+00
  3.2126939E-03  1.2850775E-02  3.2126939E-03  1.2850775E-02  3.2126939E-03  3.2126939E-03  1.2850775E-02  3.2126939E-03  1.2850775E-02  3.2126939E-03  0.0000000E+00
  3.3110769E-03  1.3244308E-02  3.3110769E-03  1.3244308E-02  3.3110769E-03  3.3110769E-03  1.3244308E-02  3.3110769E-03  1.3244308E-02  3.3110769E-03  0.0000000E+00
  3.4100983E-03  1.3640393E-02  3.4100983E-03  1.3640393E-02  3.4100983E-03  3.4100983E-03  1.3640393E-02  3.4100983E-03  1.3640393E-02  3.4100983E-03  0.0000000E+00
  3.5099142E-03  1.4039657E-02  3.5099142E-03  1.4039657E-02  3.5099142E-03  3.5099142E-03  1.4039657E-02  3.5099142E-03  1.4039657E-02  3.5099142E-03  0.0000000E+00
  3.6106824E-03  1.4442730E-02  3.6106824E-03  1.4442730E-02  3.6106824E-03  3.6106824E-03  1.4442730E-02  3.6106824E-03  1.4442730E-02  3.6106824E-03  0.0000000E+00
  3.7125463E-03  1.4850185E-02  3.7125463E-03  1.4850185E-02  3.7125463E-03  3.7125463E-03  1.4850185E-02  3.7125463E-03  1.4850185E-02  3.7125463E-03  0.0000000E+00
  3.8156180E-03  1.5262472E-02  3.8156180E-03  1.5262472E-02  3.8156180E-03  3.8156180E-03  1.5262472E-02  3.8156180E-03  1.5262472E-02  3.8156180E-03  0.0000000E+00
  3.9199682E-03  1.5679873E-02  3.9199682E-03  1.5679873E-02  3.9199682E-03  3.9199682E-03  1.5679873E-02  3.9199682E-03  1.5679873E-02  3.9199682E-03  0.0000000E+00
  4.0256077E-03  1.6102431E-02  4.0256077E-03  1.6102431E-02  4.0256077E-03  4.0256077E-03  1.6102431E-02  4.0256077E-03  1.6102431E-02  4.0256077E-03  0.0000000E+00
  4.1325249E-03  1.6530100E-02  4.1325249E-03  1.6530100E-02  4.1325249E-03  4.1325249E-03  1.6530100E-02  4.1325249E-03  1.6530100E-02  4.1325249E-03  0.0000000E+00
  4.2406717E-03  1.6962687E-02  4.2406717E-03  1.6962687E-02  4.2406717E-03  4.2406717E-03  1.6962687E-02  4.2406717E-03  1.6962687E-02  4.2406717E-03  0.0000000E+00
  4.3499679E-03  1.7399871E-02  4.3499679E-03  1.7399871E-02  4.3499679E-03  4.3499679E-03  1.7399871E-02  4.3499679E-03  1.7399871E-02  4.3499679E-03  0.0000000E+00
  4.4603205E-03  1.7841282E-02  4.4603205E-03  1.7841282E-02  4.4603205E-03  4.4603205E-03  1.7841282E-02  4.4603205E-03  1.7841282E-02  4.4603205E-03  0.0000000E+00
  4.5715578E-03  1.8286231E-02  4.5715578E-03  1.8286231E-02  4.5715578E-03  4.5715578E-03  1.8286231E-02  4.5715578E-03  1.8286231E-02  4.5715578E-03  0.0000000E+00
  4.6835830E-03  1.8734332E-02  4.6835830E-03  1.8734332E-02  4.6835830E-03  4.6835830E-03  1.8734332E-02  4.6835830E-03  1.8734332E-02  4.6835830E-03  0.0000000E+00
  4.7953046E-03  1.9181218E-02  4.7953046E-03  1.9181218E-02  4.7953046E-03  4.7953046E-03  1.9181218E-02  4.7953046E-03  1.9181218E-02  4.7953046E-03  0.0000000E+00
  4.8652607E-03  1.9461043E-02  4.8652607E-03  1.9461043E-02  4.8652607E-03  4.8652607E-03  1.9461043E-02  4.8652607E-03  1.9461043E-02  4.8652607E-03  0.0000000E+00
  1.0777855E-03  4.3111421E-03  1.0777855E-03  4.3111421E-03  1.0777855E-03  1.0777855E-03  4.3111421E-03  1.0777855E-03  4.3111421E-03  1.0777855E-03  0.0000000E+00
  1.1748954E-03  4.6995815E-03  1.1748954E-03  4.6995815E-03  1.1748954E-03  1.1748954E-03  4.6995815E-03  1.1748954E-03  4.6995815E-03  1.1748954E-03  0.0000000E+00
  1.2720052E-03  5.0880209E-03  1.2720052E-03  5.0880209E-03  1.2720052E-03  1.2720052E-03  5.0880209E-03  1.2720052E-03  5.0880209E-03  1.2720052E-03  0.0000000E+00
  1.3691151E-03  5.4764603E-03  1.3691151E-03  5.4764603E-03  1.3691151E-03  1.3691151E-03  5.4764603E-03  1.3691151E-03  5.4764603E-03  1.3691151E-03  0.0000000E+00
  1.4663386E-03  5.8653542E-03  1.4663386E-03  5.8653542E-03  1.4663386E-03  1.4663386E-03  5.8653542E-03  1.4663386E-03  5.8653542E-03  1.4663386E-03  0.0000000E+00
  1.5635370E-03  6.2541479E-03  1.5635370E-03  6.2541479E-03  1.5635370E-03  1.5635370E-03  6.2541479E-03  1.5635370E-03  6.2541479E-03  1.5635370E-03  0.0000000E+00
  1.6606011E-03  6.6424044E-03  1.6606011E-03  6.6424044E-03  1.6606011E-03  1.6606011E-03  6.6424044E-03  1.6606011E-03  6.6424044E-03  1.6606011E-03  0.0000000E+00
  1.7575545E-03  7.0302180E-03  1.7575545E-03  7.0302180E-03  1.7575545E-03  1.7575545E-03  7.0302180E-03  1.7575545E-03  7.0302180E-03  1.7575545E-03  0.0000000E+00
  1.8543870E-03  7.4175482E-03  1.8543870E-03  7.4175482E-03  1.8543870E-03  1.8543870E-03  7.4175482E-03  1.8543870E-03  7.4175482E-03  1.8543870E-03  0.0000000E+00
  1.9511509E-03  7.8046036E-03  1.9511509E-03  7.8046036E-03  1.9511509E-03  1.9511509E-03  7.8046036E-03  1.9511509E-03  7.8046036E-03  1.9511509E-03  0.0000000E+00
  2.0478880E-03  8.1915522E-03  2.0478880E-03  8.1915522E-03  2.0478880E-03  2.0478880E-03  8.1915522E-03  2.0478880E-03  8.1915522E-03  2.0478880E-03  0.0000000E+00
  2.1446233E-03  8.5784932E-03  2.1446233E-03  8.5784932E-03  2.1446233E-03  2.1446233E-03  8.5784932E-03  2.1446233E-03  8.5784932E-03  2.1446233E-03  0.0000000E+00
  2.2413754E-03  8.9655018E-03  2.2413754E-03  8.9655018E-03  2.2413754E-03  2.2413754E-03  8.9655018E-03  2.2413754E-03  8.9655018E-03  2.2413754E-03  0.0000000E+00
  2.3381670E-03  9.3526679E-03  2.3381670E-03  9.3526679E-03  2.3381670E-03  2.3381670E-03  9.3526679E-03  2.3381670E-03  9.3526679E-03  2.3381670E-03  0.0000000E+00
  2.4350310E-03  9.7401239E-03  2.4350310E-03  9.7401239E-03  2.4350310E-03  2.4350310E-03  9.7401239E-03  2.4350310E-03  9.7401239E-03  2.4350310E-03  0.0000000E+00
  2.5319265E-03  1.0127706E-02  2.5319265E-03  1.0127706E-02  2.5319265E-03  2.5319265E-03  1.0127706E-02  2.5319265E-03  1.0127706E-02  2.5319265E-03  0.0000000E+00
  2.6288464E-03  1.0515386E-02  2.6288464E-03  1.0515386E-02  2.6288464E-03  2.6288464E-03  1.0515386E-02  2.6288464E-03  1.0515386E-02  2.6288464E-03  0.0000000E+00
  2.7258057E-03  1.0903223E-02  2.7258057E-03  1.0903223E-02  2.7258057E-03  2.7258057E-03  1.0903223E-02  2.7258057E-03  1.0903223E-02  2.7258057E-03  0.0000000E+00
  2.8228156E-03  1.1291262E-02  2.8228156E-03  1.1291262E-02  2.8228156E-03  2.8228156E-03  1.1291262E-02  2.8228156E-03  1.1291262E-02  2.8228156E-03  0.0000000E+00
  2.9199114E-03  1.1679646E-02  2.9199114E-03  1.1679646E-02  2.9199114E-03  2.9199114E-03  1.1679646E-02  2.9199114E-03  1.1679646E-02  2.9199114E-03  0.0000000E+00
  3.0171637E-03  1.2068655E-02  3.0171637E-03  1.2068655E-02  3.0171637E-03  3.0171637E-03  1.2068655E-02  3.0171637E-03  1.2068655E-02  3.0171637E-03  0.0000000E+00
  3.1146732E-03  1.2458693E-02  3.1146732E-03  1.2458693E-02  3.1146732E-03  3.1146732E-03  1.2458693E-02  3.1146732E-03  1.2458693E-02  3.1146732E-03  0.0000000E+00
  3.2125544E-03  1.2850218E-02  3.2125544E-03  1.2850218E-02  3.2125544E-03  3.2125544E-03  1.2850218E-02  3.2125544E-03  1.2850218E-02  3.2125544E-03  0.0000000E+00
  3.3109344E-03  1.3243738E-02  3.3109344E-03  1.3243738E-02  3.3109344E-03  3.3109344E-03  1.3243738E-02  3.3109344E-03  1.3243738E-02  3.3109344E-03  0.0000000E+00
  3.4099527E-03  1.3639811E-02  3.4099527E-03  1.3639811E-02  3.4099527E-03  3.4099527E-03  1.3639811E-02  3.4099527E-03  1.3639811E-02  3.4099527E-03  0.0000000E+00
  3.5097655E-03  1.4039062E-02  3.5097655E-03  1.4039062E-02  3.5097655E-03  3.5097655E-03  1.4039062E-02  3.5097655E-03  1.4039062E-02  3.5097655E-03  0.0000000E+00
  3.6105306E-03  1.4442122E-02  3.6105306E-03  1.4442122E-02  3.6105306E-03  3.6105306E-03  1.4442122E-02  3.6105306E-03  1.4442122E-02  3.6105306E-03  0.0000000E+00
  3.7123913E-03  1.4849565E-02  3.7123913E-03  1.4849565E-02  3.7123913E-03  3.7123913E-03  1.4849565E-02  3.7123913E-03  1.4849565E-02  3.7123913E-03  0.0000000E+00
  3.8154598E-03  1.5261839E-02  3.8154598E-03  1.5261839E-02  3.8154598E-03  3.8154598E-03  1.5261839E-02  3.8154598E-03  1.5261839E-02  3.8154598E-03  0.0000000E+00
  3.9198067E-03  1.5679227E-02  3.9198067E-03  1.5679227E-02  3.9198067E-03  3.9198067E-03  1.5679227E-02  3.9198067E-03  1.5679227E-02  3.9198067E-03  0.0000000E+00
  4.0254429E-03  1.6101772E-02  4.0254429E-03  1.6101772E-02  4.0254429E-03  4.0254429E-03  1.6101772E-02  4.0254429E-03  1.6101772E-02  4.0254429E-03  0.0000000E+00
  4.1323569E-03  1.6529427E-02  4.1323569E-03  1.6529427E-02  4.1323569E-03  4.1323569E-03  1.6529427E-02  4.1323569E-03  1.6529427E-02  4.1323569E-03  0.0000000E+00
  4.2405002E-03  1.6962001E-02  4.2405002E-03  1.6962001E-02  4.2405002E-03  4.2405002E-03  1.6962001E-02  4.2405002E-03  1.6962001E-02  4.2405002E-03  0.0000000E+00
  4.3497930E-03  1.7399172E-02  4.3497930E-03  1.7399172E-02  4.3497930E-03  4.3497930E-03  1.7399172E-02  4.3497930E-03  1.7399172E-02  4.3497930E-03  0.0000000E+00
  4.4601423E-03  1.7840569E-02  4.4601423E-03  1.7840569E-02  4.4601423E-03  4.4601423E-03  1.7840569E-02  4.4601423E-03  1.7840569E-02  4.4601423E-03  0.0000000E+00
  4.5713761E-03  1.8285504E-02  4.5713761E-03  1.8285504E-02  4.5713761E-03  4.5713761E-03  1.8285504E-02  4.5713761E-03  1.8285504E-02  4.5713761E-03  0.0000000E+00
  4.6833978E-03  1.8733591E-02  4.6833978E-03  1.8733591E-02  4.6833978E-03  4.6833978E-03  1.8733591E-02  4.6833978E-03  1.8733591E-02  4.6833978E-03  0.0000000E+00
  4.7951160E-03  1.9180464E-02  4.7951160E-03  1.9180464E-02  4.7951160E-03  4.7951160E-03  1.9180464E-02  4.7951160E-03  1.9180464E-02  4.7951160E-03  0.0000000E+00
  4.8650698E-03  1.9460279E-02  4.8650698E-03  1.9460279E-02  4.8650698E-03  4.8650698E-03  1.9460279E-02  4.8650698E-03  1.9460279E-02  4.8650698E-03  0.0000000E+00
  1.0776897E-03  4.3107590E-03  1.0776897E-03  4.3107590E-03  1.0776897E-03  1.0776897E-03  4.3107590E-03  1.0776897E-03  4.3107590E-03  1.0776897E-03  0.0000000E+00
  1.1747956E-03  4.6991826E-03  1.1747956E-03  4.6991826E-03  1.1747956E-03  1.1747956E-03  4.6991826E-03  1.1747956E-03  4.6991826E-03  1.1747956E-03  0.0000000E+00
  1.2719015E-03  5.0876061E-03  1.2719015E-03  5.0876061E-03  1.2719015E-03  1.2719015E-03  5.0876061E-03  1.2719015E-03  5.0876061E-03  1.2719015E-03  0.0000000E+00
  1.3690074E-03  5.4760297E-03  1.3690074E-03  5.4760297E-03  1.3690074E-03  1.3690074E-03  5.4760297E-03  1.3690074E-03  5.4760297E-03  1.3690074E-03  0.0000000E+00
  1.4662269E-03  5.8649077E-03  1.4662269E-03  5.8649077E-03  1.4662269E-03  1.4662269E-03  5.8649077E-03  1.4662269E-03  5.8649077E-03  1.4662269E-03  0.0000000E+00
  1.5634214E-03  6.2536855E-03  1.5634214E-03  6.2536855E-03  1.5634214E-03  1.5634214E-03  6.2536855E-03  1.5634214E-03  6.2536855E-03  1.5634214E-03  0.0000000E+00
  1.6604815E-03  6.6419262E-03  1.6604815E-03  6.6419262E-03  1.6604815E-03  1.6604815E-03  6.6419262E-03  1.6604815E-03  6.6419262E-03  1.6604815E-03  0.0000000E+00
  1.7574310E-03  7.0297240E-03  1.7574310E-03  7.0297240E-03  1.7574310E-03  1.7574310E-03  7.0297240E-03  1.7574310E-03  7.0297240E-03  1.7574310E-03  0.0000000E+00
  1.8542596E-03  7.4170383E-03  1.8542596E-03  7.4170383E-03  1.8542596E-03  1.8542596E-03  7.4170383E-03  1.8542596E-03  7.4170383E-03  1.8542596E-03  0.0000000E+00
  1.9510195E-03  7.8040780E-03  1.9510195E-03  7.8040780E-03  1.9510195E-03  1.9510195E-03  7.8040780E-03  1.9510195E-03  7.8040780E-03  1.9510195E-03  0.0000000E+00
  2.0477527E-03  8.1910108E-03  2.0477527E-03  8.1910108E-03  2.0477527E-03  2.0477527E-03  8.1910108E-03  2.0477527E-03  8.1910108E-03  2.0477527E-03  0.0000000E+00
  2.1444840E-03  8.5779360E-03  2.1444840E-03  8.5779360E-03  2.1444840E-03  2.1444840E-03  8.5779360E-03  2.1444840E-03  8.5779360E-03  2.1444840E-03  0.0000000E+00
  2.2412322E-03  8.9649288E-03  2.2412322E-03  8.9649288E-03  2.2412322E-03  2.2412322E-03  8.9649288E-03  2.2412322E-03  8.9649288E-03  2.2412322E-03  0.0000000E+00
  2.3380198E-03  9.3520791E-03  2.3380198E-03  9.3520791E-03  2.3380198E-03  2.3380198E-03  9.3520791E-03  2.3380198E-03  9.3520791E-03  2.3380198E-03  0.0000000E+00
  2.4348798E-03  9.7395193E-03  2.4348798E-03  9.7395193E-03  2.4348798E-03  2.4348798E-03  9.7395193E-03  2.4348798E-03  9.7395193E-03  2.4348798E-03  0.0000000E+00
  2.5317714E-03  1.0127086E-02  2.5317714E-03  1.0127086E-02  2.5317714E-03  2.5317714E-03  1.0127086E-02  2.5317714E-03  1.0127086E-02  2.5317714E-03  0.0000000E+00
  2.6286874E-03  1.0514750E-02  2.6286874E-03  1.0514750E-02  2.6286874E-03  2.6286874E-03  1.0514750E-02  2.6286874E-03  1.0514750E-02  2.6286874E-03  0.0000000E+00
  2.7256427E-03  1.0902571E-02  2.7256427E-03  1.0902571E-02  2.7256427E-03  2.7256427E-03  1.0902571E-02  2.7256427E-03  1.0902571E-02  2.7256427E-03  0.0000000E+00
  2.8226486E-03  1.1290594E-02  2.8226486E-03  1.1290594E-02  2.8226486E-03  2.8226486E-03  1.1290594E-02  2.8226486E-03  1.1290594E-02  2.8226486E-03  0.0000000E+00
  2.9197405E-03  1.1678962E-02  2.9197405E-03  1.1678962E-02  2.9197405E-03  2.9197405E-03  1.1678962E-02  2.9197405E-03  1.1678962E-02  2.9197405E-03  0.0000000E+00
  3.0169888E-03  1.2067955E-02  3.0169888E-03  1.2067955E-02  3.0169888E-03  3.0169888E-03  1.2067955E-02  3.0169888E-03  1.2067955E-02  3.0169888E-03  0.0000000E+00
  3.1144944E-03  1.2457978E-02  3.1144944E-03  1.2457978E-02  3.1144944E-03  3.1144944E-03  1.2457978E-02  3.1144944E-03  1.2457978E-02  3.1144944E-03  0.0000000E+00
  3.2123716E-03  1.2849486E-02  3.2123716E-03  1.2849486E-02  3.2123716E-03  3.2123716E-03  1.2849486E-02  3.2123716E-03  1.2849486E-02  3.2123716E-03  0.0000000E+00
  3.3107475E-03  1.3242990E-02  3.3107475E-03  1.3242990E-02  3.3107475E-03  3.3107475E-03  1.3242990E-02  3.3107475E-03  1.3242990E-02  3.3107475E-03  0.0000000E+00
  3.4097618E-03  1.3639047E-02  3.4097618E-03  1.3639047E-02  3.4097618E-03  3.4097618E-03  1.3639047E-02  3.4097618E-03  1.3639047E-02  3.4097618E-03  0.0000000E+00
  3.5095705E-03  1.4038282E-02  3.5095705E-03  1.4038282E-02  3.5095705E-03  3.5095705E-03  1.4038282E-02  3.5095705E-03  1.4038282E-02  3.5095705E-03  0.0000000E+00
  3.6103315E-03  1.4441326E-02  3.6103315E-03  1.4441326E-02  3.6103315E-03  3.6103315E-03  1.4441326E-02  3.6103315E-03  1.4441326E-02  3.6103315E-03  0.0000000E+00
  3.7121881E-03  1.4848752E-02  3.7121881E-03  1.4848752E-02  3.7121881E-03  3.7121881E-03  1.4848752E-02  3.7121881E-03  1.4848752E-02  3.7121881E-03  0.0000000E+00
  3.8152524E-03  1.5261009E-02  3.8152524E-03  1.5261009E-02  3.8152524E-03  3.8152524E-03  1.5261009E-02  3.8152524E-03  1.5261009E-02  3.8152524E-03  0.0000000E+00
  3.9195950E-03  1.5678380E-02  3.9195950E-03  1.5678380E-02  3.9195950E-03  3.9195950E-03  1.5678380E-02  3.9195950E-03  1.5678380E-02  3.9195950E-03  0.0000000E+00
  4.0252269E-03  1.6100908E-02  4.0252269E-03  1.6100908E-02  4.0252269E-03  4.0252269E-03  1.6100908E-02  4.0252269E-03  1.6100908E-02  4.0252269E-03  0.0000000E+00
  4.1321365E-03  1.6528546E-02  4.1321365E-03  1.6528546E-02  4.1321365E-03  4.1321365E-03  1.6528546E-02  4.1321365E-03  1.6528546E-02  4.1321365E-03  0.0000000E+00
  4.2402754E-03  1.6961102E-02  4.2402754E-03  1.6961102E-02  4.2402754E-03  4.2402754E-03  1.6961102E-02  4.2402754E-03  1.6961102E-02  4.2402754E-03  0.0000000E+00
  4.3495638E-03  1.7398255E-02  4.3495638E-03  1.7398255E-02  4.3495638E-03  4.3495638E-03  1.7398255E-02  4.3495638E-03  1.7398255E-02  4.3495638E-03  0.0000000E+00
  4.4599085E-03  1.7839634E-02  4.4599085E-03  1.7839634E-02  4.4599085E-03  4.4599085E-03  1.7839634E-02  4.4599085E-03  1.7839634E-02  4.4599085E-03  0.0000000E+00
  4.5711378E-03  1.8284551E-02  4.5711378E-03  1.8284551E-02  4.5711378E-03  4.5711378E-03  1.8284551E-02  4.5711378E-03  1.8284551E-02  4.5711378E-03  0.0000000E+00
  4.6831550E-03  1.8732620E-02  4.6831550E-03  1.8732620E-02  4.6831550E-03  4.6831550E-03  1.8732620E-02  4.6831550E-03  1.8732620E-02  4.6831550E-03  0.0000000E+00
  4.7948685E-03  1.9179474E-02  4.7948685E-03  1.9179474E-02  4.7948685E-03  4.7948685E-03  1.9179474E-02  4.7948685E-03  1.9179474E-02  4.7948685E-03  0.0000000E+00
  4.8648195E-03  1.9459278E-02  4.8648195E-03  1.9459278E-02  4.8648195E-03  4.8648195E-03  1.9459278E-02  4.8648195E-03  1.9459278E-02  4.8648195E-03  0.0000000E+00
  1.0775642E-03  4.3102568E-03  1.0775642E-03  4.3102568E-03  1.0775642E-03  1.0775642E-03  4.3102568E-03  1.0775642E-03  4.3102568E-03  1.0775642E-03  0.0000000E+00
  1.1746649E-03  4.6986596E-03  1.1746649E-03  4.6986596E-03  1.1746649E-03  1.1746649E-03  4.6986596E-03  1.1746649E-03  4.6986596E-03  1.1746649E-03  0.0000000E+00
  1.2717656E-03  5.0870624E-03  1.2717656E-03  5.0870624E-03  1.2717656E-03  1.2717656E-03  5.0870624E-03  1.2717656E-03  5.0870624E-03  1.2717656E-03  0.0000000E+00
  1.3688663E-03  5.4754652E-03  1.3688663E-03  5.4754652E-03  1.3688663E-03  1.3688663E-03  5.4754652E-03  1.3688663E-03  5.4754652E-03  1.3688663E-03  0.0000000E+00
  1.4660806E-03  5.8643225E-03  1.4660806E-03  5.8643225E-03  1.4660806E-03  1.4660806E-03  5.8643225E-03  1.4660806E-03  5.8643225E-03  1.4660806E-03  0.0000000E+00
  1.5632699E-03  6.2530795E-03  1.5632699E-03  6.2530795E-03  1.5632699E-03  1.5632699E-03  6.2530795E-03  1.5632699E-03  6.2530795E-03  1.5632699E-03  0.0000000E+00
  1.6603248E-03  6.6412993E-03  1.6603248E-03  6.6412993E-03  1.6603248E-03  1.6603248E-03  6.6412993E-03  1.6603248E-03  6.6412993E-03  1.6603248E-03  0.0000000E+00
  1.7572691E-03  7.0290764E-03  1.7572691E-03  7.0290764E-03  1.7572691E-03  1.7572691E-03  7.0290764E-03  1.7572691E-03  7.0290764E-03  1.7572691E-03  0.0000000E+00
  1.8540925E-03  7.4163700E-03  1.8540925E-03  7.4163700E-03  1.8540925E-03  1.8540925E-03  7.4163700E-03  1.8540925E-03  7.4163700E-03  1.8540925E-03  0.0000000E+00
  1.9508472E-03  7.8033890E-03  1.9508472E-03  7.8033890E-03  1.9508472E-03  1.9508472E-03  7.8033890E-03  1.9508472E-03  7.8033890E-03  1.9508472E-03  0.0000000E+00
  2.0475753E-03  8.1903011E-03  2.0475753E-03  8.1903011E-03  2.0475753E-03  2.0475753E-03  8.1903011E-03  2.0475753E-03  8.1903011E-03  2.0475753E-03  0.0000000E+00
  2.1443014E-03  8.5772057E-03  2.1443014E-03  8.5772057E-03  2.1443014E-03  2.1443014E-03  8.5772057E-03  2.1443014E-03  8.5772057E-03  2.1443014E-03  0.0000000E+00
  2.2410444E-03  8.9641777E-03  2.2410444E-03  8.9641777E-03  2.2410444E-03  2.2410444E-03  8.9641777E-03  2.2410444E-03  8.9641777E-03  2.2410444E-03  0.0000000E+00
  2.3378268E-03  9.3513073E-03  2.3378268E-03  9.3513073E-03  2.3378268E-03  2.3378268E-03  9.3513073E-03  2.3378268E-03  9.3513073E-03  2.3378268E-03  0.0000000E+00
  2.4346817E-03  9.7387268E-03  2.4346817E-03  9.7387268E-03  2.4346817E-03  2.4346817E-03  9.7387268E-03  2.4346817E-03  9.7387268E-03  2.4346817E-03  0.0000000E+00
  2.5315681E-03  1.0126272E-02  2.5315681E-03  1.0126272E-02  2.5315681E-03  2.5315681E-03  1.0126272E-02  2.5315681E-03  1.0126272E-02  2.5315681E-03  0.0000000E+00
  2.6284789E-03  1.0513916E-02  2.6284789E-03  1.0513916E-02  2.6284789E-03  2.6284789E-03  1.0513916E-02  2.6284789E-03  1.0513916E-02  2.6284789E-03  0.0000000E+00
  2.7254291E-03  1.0901716E-02  2.7254291E-03  1.0901716E-02  2.7254291E-03  2.7254291E-03  1.0901716E-02  2.7254291E-03  1.0901716E-02  2.7254291E-03  0.0000000E+00
  2.8224298E-03  1.1289719E-02  2.8224298E-03  1.1289719E-02  2.8224298E-03  2.8224298E-03  1.1289719E-02  2.8224298E-03  1.1289719E-02  2.8224298E-03  0.0000000E+00
  2.9195164E-03  1.1678066E-02  2.9195164E-03  1.1678066E-02  2.9195164E-03  2.9195164E-03  1.1678066E-02  2.9195164E-03  1.1678066E-02  2.9195164E-03  0.0000000E+00
  3.0167595E-03  1.2067038E-02  3.0167595E-03  1.2067038E-02  3.0167595E-03  3.0167595E-03  1.2067038E-02  3.0167595E-03  1.2067038E-02  3.0167595E-03  0.0000000E+00
  3.1142599E-03  1.2457040E-02  3.1142599E-03  1.2457040E-02  3.1142599E-03  3.1142599E-03  1.2457040E-02  3.1142599E-03  1.2457040E-02  3.1142599E-03  0.0000000E+00
  3.2121319E-03  1.2848527E-02  3.2121319E-03  1.2848527E-02  3.2121319E-03  3.2121319E-03  1.2848527E-02  3.2121319E-03  1.2848527E-02  3.2121319E-03  0.0000000E+00
  3.3105026E-03  1.3242010E-02  3.3105026E-03  1.3242010E-02  3.3105026E-03  3.3105026E-03  1.3242010E-02  3.3105026E-03  1.3242010E-02  3.3105026E-03  0.0000000E+00
  3.4095115E-03  1.3638046E-02  3.4095115E-03  1.3638046E-02  3.4095115E-03  3.4095115E-03  1.3638046E-02  3.4095115E-03  1.3638046E-02  3.4095115E-03  0.0000000E+00
  3.5093149E-03  1.4037259E-02  3.5093149E-03  1.4037259E-02  3.5093149E-03  3.5093149E-03  1.4037259E-02  3.5093149E-03  1.4037259E-02  3.5093149E-03  0.0000000E+00
  3.6100705E-03  1.4440282E-02  3.6100705E-03  1.4440282E-02  3.6100705E-03  3.6100705E-03  1.4440282E-02  3.6100705E-03  1.4440282E-02  3.6100705E-03  0.0000000E+00
  3.7119216E-03  1.4847687E-02  3.7119216E-03  1.4847687E-02  3.7119216E-03  3.7119216E-03  1.4847687E-02  3.7119216E-03  1.4847687E-02  3.7119216E-03  0.0000000E+00
  3.8149804E-03  1.5259922E-02  3.8149804E-03  1.5259922E-02  3.8149804E-03  3.8149804E-03  1.5259922E-02  3.8149804E-03  1.5259922E-02  3.8149804E-03  0.0000000E+00
  3.9193175E-03  1.5677270E-02  3.9193175E-03  1.5677270E-02  3.9193175E-03  3.9193175E-03  1.5677270E-02  3.9193175E-03  1.5677270E-02  3.9193175E-03  0.0000000E+00
  4.0249437E-03  1.6099775E-02  4.0249437E-03  1.6099775E-02  4.0249437E-03  4.0249437E-03  1.6099775E-02  4.0249437E-03  1.6099775E-02  4.0249437E-03  0.0000000E+00
  4.1318476E-03  1.6527390E-02  4.1318476E-03  1.6527390E-02  4.1318476E-03  4.1318476E-03  1.6527390E-02  4.1318476E-03  1.6527390E-02  4.1318476E-03  0.0000000E+00
  4.2399808E-03  1.6959923E-02  4.2399808E-03  1.6959923E-02  4.2399808E-03  4.2399808E-03  1.6959923E-02  4.2399808E-03  1.6959923E-02  4.2399808E-03  0.0000000E+00
  4.3492633E-03  1.7397053E-02  4.3492633E-03  1.7397053E-02  4.3492633E-03  4.3492633E-03  1.7397053E-02  4.3492633E-03  1.7397053E-02  4.3492633E-03  0.0000000E+00
  4.4596021E-03  1.7838408E-02  4.4596021E-03  1.7838408E-02  4.4596021E-03  4.4596021E-03  1.7838408E-02  4.4596021E-03  1.7838408E-02  4.4596021E-03  0.0000000E+00
  4.5708254E-03  1.8283302E-02  4.5708254E-03  1.8283302E-02  4.5708254E-03  4.5708254E-03  1.8283302E-02  4.5708254E-03  1.8283302E-02  4.5708254E-03  0.0000000E+00
  4.6828366E-03  1.8731346E-02  4.6828366E-03  1.8731346E-02  4.6828366E-03  4.6828366E-03  1.8731346E-02  4.6828366E-03  1.8731346E-02  4.6828366E-03  0.0000000E+00
  4.7945442E-03  1.9178177E-02  4.7945442E-03  1.9178177E-02  4.7945442E-03  4.7945442E-03  1.9178177E-02  4.7945442E-03  1.9178177E-02  4.7945442E-03  0.0000000E+00
  4.8644915E-03  1.9457966E-02  4.8644915E-03  1.9457966E-02  4.8644915E-03  4.8644915E-03  1.9457966E-02  4.8644915E-03  1.9457966E-02  4.8644915E-03  0.0000000E+00
  1.0773996E-03  4.3095984E-03  1.0773996E-03  4.3095984E-03  1.0773996E-03  1.0773996E-03  4.3095984E-03  1.0773996E-03  4.3095984E-03  1.0773996E-03  0.0000000E+00
  1.1744935E-03  4.6979739E-03  1.1744935E-03  4.6979739E-03  1.1744935E-03  1.1744935E-03  4.6979739E-03  1.1744935E-03  4.6979739E-03  1.1744935E-03  0.0000000E+00
  1.2715874E-03  5.0863495E-03  1.2715874E-03  5.0863495E-03  1.2715874E-03  1.2715874E-03  5.0863495E-03  1.2715874E-03  5.0863495E-03  1.2715874E-03  0.0000000E+00
  1.3686813E-03  5.4747250E-03  1.3686813E-03  5.4747250E-03  1.3686813E-03  1.3686813E-03  5.4747250E-03  1.3686813E-03  5.4747250E-03  1.3686813E-03  0.0000000E+00
  1.4658887E-03  5.8635550E-03  1.4658887E-03  5.8635550E-03  1.4658887E-03  1.4658887E-03  5.8635550E-03  1.4658887E-03  5.8635550E-03  1.4658887E-03  0.0000000E+00
  1.5630712E-03  6.2522847E-03  1.5630712E-03  6.2522847E-03  1.5630712E-03  1.5630712E-03  6.2522847E-03  1.5630712E-03  6.2522847E-03  1.5630712E-03  0.0000000E+00
  1.6601193E-03  6.6404774E-03  1.6601193E-03  6.6404774E-03  1.6601193E-03  1.6601193E-03  6.6404774E-03  1.6601193E-03  6.6404774E-03  1.6601193E-03  0.0000000E+00
  1.7570568E-03  7.0282273E-03  1.7570568E-03  7.0282273E-03  1.7570568E-03  1.7570568E-03  7.0282273E-03  1.7570568E-03  7.0282273E-03  1.7570568E-03  0.0000000E+00
  1.8538734E-03  7.4154937E-03  1.8538734E-03  7.4154937E-03  1.8538734E-03  1.8538734E-03  7.4154937E-03  1.8538734E-03  7.4154937E-03  1.8538734E-03  0.0000000E+00
  1.9506214E-03  7.8024856E-03  1.9506214E-03  7.8024856E-03  1.9506214E-03  1.9506214E-03  7.8024856E-03  1.9506214E-03  7.8024856E-03  1.9506214E-03  0.0000000E+00
  2.0473426E-03  8.1893705E-03  2.0473426E-03  8.1893705E-03  2.0473426E-03  2.0473426E-03  8.1893705E-03  2.0473426E-03  8.1893705E-03  2.0473426E-03  0.0000000E+00
  2.1440620E-03  8.5762480E-03  2.1440620E-03  8.5762480E-03  2.1440620E-03  2.1440620E-03  8.5762480E-03  2.1440620E-03  8.5762480E-03  2.1440620E-03  0.0000000E+00
  2.2407982E-03  8.9631929E-03  2.2407982E-03  8.9631929E-03  2.2407982E-03  2.2407982E-03  8.9631929E-03  2.2407982E-03  8.9631929E-03  2.2407982E-03  0.0000000E+00
  2.3375738E-03  9.3502953E-03  2.3375738E-03  9.3502953E-03  2.3375738E-03  2.3375738E-03  9.3502953E-03  2.3375738E-03  9.3502953E-03  2.3375738E-03  0.0000000E+00
  2.4344219E-03  9.7376876E-03  2.4344219E-03  9.7376876E-03  2.4344219E-03  2.4344219E-03  9.7376876E-03  2.4344219E-03  9.7376876E-03  2.4344219E-03  0.0000000E+00
  2.5313015E-03  1.0125206E-02  2.5313015E-03  1.0125206E-02  2.5313015E-03  2.5313015E-03  1.0125206E-02  2.5313015E-03  1.0125206E-02  2.5313015E-03  0.0000000E+00
  2.6282055E-03  1.0512822E-02  2.6282055E-03  1.0512822E-02  2.6282055E-03  2.6282055E-03  1.0512822E-02  2.6282055E-03  1.0512822E-02  2.6282055E-03  0.0000000E+00
  2.7251489E-03  1.0900596E-02  2.7251489E-03  1.0900596E-02  2.7251489E-03  2.7251489E-03  1.0900596E-02  2.7251489E-03  1.0900596E-02  2.7251489E-03  0.0000000E+00
  2.8221428E-03  1.1288571E-02  2.8221428E-03  1.1288571E-02  2.8221428E-03  2.8221428E-03  1.1288571E-02  2.8221428E-03  1.1288571E-02  2.8221428E-03  0.0000000E+00
  2.9192226E-03  1.1676891E-02  2.9192226E-03  1.1676891E-02  2.9192226E-03  2.9192226E-03  1.1676891E-02  2.9192226E-03  1.1676891E-02  2.9192226E-03  0.0000000E+00
  3.0164589E-03  1.2065836E-02  3.0164589E-03  1.2065836E-02  3.0164589E-03  3.0164589E-03  1.2065836E-02  3.0164589E-03  1.2065836E-02  3.0164589E-03  0.0000000E+00
  3.1139525E-03  1.2455810E-02  3.1139525E-03  1.2455810E-02  3.1139525E-03  3.1139525E-03  1.2455810E-02  3.1139525E-03  1.2455810E-02  3.1139525E-03  0.0000000E+00
  3.2118176E-03  1.2847270E-02  3.2118176E-03  1.2847270E-02  3.2118176E-03  3.2118176E-03  1.2847270E-02  3.2118176E-03  1.2847270E-02  3.2118176E-03  0.0000000E+00
  3.3101814E-03  1.3240725E-02  3.3101814E-03  1.3240725E-02  3.3101814E-03  3.3101814E-03  1.3240725E-02  3.3101814E-03  1.3240725E-02  3.3101814E-03  0.0000000E+00
  3.4091834E-03  1.3636733E-02  3.4091834E-03  1.3636733E-02  3.4091834E-03  3.4091834E-03  1.3636733E-02  3.4091834E-03  1.3636733E-02  3.4091834E-03  0.0000000E+00
  3.5089797E-03  1.4035919E-02  3.5089797E-03  1.4035919E-02  3.5089797E-03  3.5089797E-03  1.4035919E-02  3.5089797E-03  1.4035919E-02  3.5089797E-03  0.0000000E+00
  3.6097283E-03  1.4438913E-02  3.6097283E-03  1.4438913E-02  3.6097283E-03  3.6097283E-03  1.4438913E-02  3.6097283E-03  1.4438913E-02  3.6097283E-03  0.0000000E+00
  3.7115723E-03  1.4846289E-02  3.7115723E-03  1.4846289E-02  3.7115723E-03  3.7115723E-03  1.4846289E-02  3.7115723E-03  1.4846289E-02  3.7115723E-03  0.0000000E+00
  3.8146238E-03  1.5258495E-02  3.8146238E-03  1.5258495E-02  3.8146238E-03  3.8146238E-03  1.5258495E-02  3.8146238E-03  1.5258495E-02  3.8146238E-03  0.0000000E+00
  3.9189536E-03  1.5675814E-02  3.9189536E-03  1.5675814E-02  3.9189536E-03  3.9189536E-03  1.5675814E-02  3.9189536E-03  1.5675814E-02  3.9189536E-03  0.0000000E+00
  4.0245724E-03  1.6098290E-02  4.0245724E-03  1.6098290E-02  4.0245724E-03  4.0245724E-03  1.6098290E-02  4.0245724E-03  1.6098290E-02  4.0245724E-03  0.0000000E+00
  4.1314688E-03  1.6525875E-02  4.1314688E-03  1.6525875E-02  4.1314688E-03  4.1314688E-03  1.6525875E-02  4.1314688E-03  1.6525875E-02  4.1314688E-03  0.0000000E+00
  4.2395944E-03  1.6958377E-02  4.2395944E-03  1.6958377E-02  4.2395944E-03  4.2395944E-03  1.6958377E-02  4.2395944E-03  1.6958377E-02  4.2395944E-03  0.0000000E+00
  4.3488692E-03  1.7395477E-02  4.3488692E-03  1.7395477E-02  4.3488692E-03  4.3488692E-03  1.7395477E-02  4.3488692E-03  1.7395477E-02  4.3488692E-03  0.0000000E+00
  4.4592003E-03  1.7836801E-02  4.4592003E-03  1.7836801E-02  4.4592003E-03  4.4592003E-03  1.7836801E-02  4.4592003E-03  1.7836801E-02  4.4592003E-03  0.0000000E+00
  4.5704158E-03  1.8281663E-02  4.5704158E-03  1.8281663E-02  4.5704158E-03  4.5704158E-03  1.8281663E-02  4.5704158E-03  1.8281663E-02  4.5704158E-03  0.0000000E+00
  4.6824192E-03  1.8729677E-02  4.6824192E-03  1.8729677E-02  4.6824192E-03  4.6824192E-03  1.8729677E-02  4.6824192E-03  1.8729677E-02  4.6824192E-03  0.0000000E+00
  4.7941189E-03  1.9176476E-02  4.7941189E-03  1.9176476E-02  4.7941189E-03  4.7941189E-03  1.9176476E-02  4.7941189E-03  1.9176476E-02  4.7941189E-03  0.0000000E+00
  4.8640613E-03  1.9456245E-02  4.8640613E-03  1.9456245E-02  4.8640613E-03  4.8640613E-03  1.9456245E-02  4.8640613E-03  1.9456245E-02  4.8640613E-03  0.0000000E+00
  1.0771838E-03  4.3087350E-03  1.0771838E-03  4.3087350E-03  1.0771838E-03  1.0771838E-03  4.3087350E-03  1.0771838E-03  4.3087350E-03  1.0771838E-03  0.0000000E+00
  1.1742687E-03  4.6970749E-03  1.1742687E-03  4.6970749E-03  1.1742687E-03  1.1742687E-03  4.6970749E-03  1.1742687E-03  4.6970749E-03  1.1742687E-03  0.0000000E+00
  1.2713537E-03  5.0854147E-03  1.2713537E-03  5.0854147E-03  1.2713537E-03  1.2713537E-03  5.0854147E-03  1.2713537E-03  5.0854147E-03  1.2713537E-03  0.0000000E+00
  1.3684386E-03  5.4737546E-03  1.3684386E-03  5.4737546E-03  1.3684386E-03  1.3684386E-03  5.4737546E-03  1.3684386E-03  5.4737546E-03  1.3684386E-03  0.0000000E+00
  1.4656372E-03  5.8625488E-03  1.4656372E-03  5.8625488E-03  1.4656372E-03  1.4656372E-03  5.8625488E-03  1.4656372E-03  5.8625488E-03  1.4656372E-03  0.0000000E+00
  1.5628107E-03  6.2512428E-03  1.5628107E-03  6.2512428E-03  1.5628107E-03  1.5628107E-03  6.2512428E-03  1.5628107E-03  6.2512428E-03  1.5628107E-03  0.0000000E+00
  1.6598499E-03  6.6393997E-03  1.6598499E-03  6.6393997E-03  1.6598499E-03  1.6598499E-03  6.6393997E-03  1.6598499E-03  6.6393997E-03  1.6598499E-03  0.0000000E+00
  1.7567785E-03  7.0271139E-03  1.7567785E-03  7.0271139E-03  1.7567785E-03  1.7567785E-03  7.0271139E-03  1.7567785E-03  7.0271139E-03  1.7567785E-03  0.0000000E+00
  1.8535862E-03  7.4143448E-03  1.8535862E-03  7.4143448E-03  1.8535862E-03  1.8535862E-03  7.4143448E-03  1.8535862E-03  7.4143448E-03  1.8535862E-03  0.0000000E+00
  1.9503253E-03  7.8013011E-03  1.9503253E-03  7.8013011E-03  1.9503253E-03  1.9503253E-03  7.8013011E-03  1.9503253E-03  7.8013011E-03  1.9503253E-03  0.0000000E+00
  2.0470376E-03  8.1881504E-03  2.0470376E-03  8.1881504E-03  2.0470376E-03  2.0470376E-03  8.1881504E-03  2.0470376E-03  8.1881504E-03  2.0470376E-03  0.0000000E+00
  2.1437481E-03  8.5749923E-03  2.1437481E-03  8.5749923E-03  2.1437481E-03  2.1437481E-03  8.5749923E-03  2.1437481E-03  8.5749923E-03  2.1437481E-03  0.0000000E+00
  2.2404754E-03  8.9619017E-03  2.2404754E-03  8.9619017E-03  2.2404754E-03  2.2404754E-03  8.9619017E-03  2.2404754E-03  8.9619017E-03  2.2404754E-03  0.0000000E+00
  2.3372421E-03  9.3489685E-03  2.3372421E-03  9.3489685E-03  2.3372421E-03  2.3372421E-03  9.3489685E-03  2.3372421E-03  9.3489685E-03  2.3372421E-03  0.0000000E+00
  2.4340813E-03  9.7363252E-03  2.4340813E-03  9.7363252E-03  2.4340813E-03  2.4340813E-03  9.7363252E-03  2.4340813E-03  9.7363252E-03  2.4340813E-03  0.0000000E+00
  2.5309520E-03  1.0123808E-02  2.5309520E-03  1.0123808E-02  2.5309520E-03  2.5309520E-03  1.0123808E-02  2.5309520E-03  1.0123808E-02  2.5309520E-03  0.0000000E+00
  2.6278471E-03  1.0511388E-02  2.6278471E-03  1.0511388E-02  2.6278471E-03  2.6278471E-03  1.0511388E-02  2.6278471E-03  1.0511388E-02  2.6278471E-03  0.0000000E+00
  2.7247815E-03  1.0899126E-02  2.7247815E-03  1.0899126E-02  2.7247815E-03  2.7247815E-03  1.0899126E-02  2.7247815E-03  1.0899126E-02  2.7247815E-03  0.0000000E+00
  2.8217665E-03  1.1287066E-02  2.8217665E-03  1.1287066E-02  2.8217665E-03  2.8217665E-03  1.1287066E-02  2.8217665E-03  1.1287066E-02  2.8217665E-03  0.0000000E+00
  2.9188375E-03  1.1675350E-02  2.9188375E-03  1.1675350E-02  2.9188375E-03  2.9188375E-03  1.1675350E-02  2.9188375E-03  1.1675350E-02  2.9188375E-03  0.0000000E+00
  3.0160648E-03  1.2064259E-02  3.0160648E-03  1.2064259E-02  3.0160648E-03  3.0160648E-03  1.2064259E-02  3.0160648E-03  1.2064259E-02  3.0160648E-03  0.0000000E+00
  3.1135494E-03  1.2454197E-02  3.1135494E-03  1.2454197E-02  3.1135494E-03  3.1135494E-03  1.2454197E-02  3.1135494E-03  1.2454197E-02  3.1135494E-03  0.0000000E+00
  3.2114055E-03  1.2845622E-02  3.2114055E-03  1.2845622E-02  3.2114055E-03  3.2114055E-03  1.2845622E-02  3.2114055E-03  1.2845622E-02  3.2114055E-03  0.0000000E+00
  3.3097602E-03  1.3239041E-02  3.3097602E-03  1.3239041E-02  3.3097602E-03  3.3097602E-03  1.3239041E-02  3.3097602E-03  1.3239041E-02  3.3097602E-03  0.0000000E+00
  3.4087532E-03  1.3635013E-02  3.4087532E-03  1.3635013E-02  3.4087532E-03  3.4087532E-03  1.3635013E-02  3.4087532E-03  1.3635013E-02  3.4087532E-03  0.0000000E+00
  3.5085403E-03  1.4034161E-02  3.5085403E-03  1.4034161E-02  3.5085403E-03  3.5085403E-03  1.4034161E-02  3.5085403E-03  1.4034161E-02  3.5085403E-03  0.0000000E+00
  3.6092796E-03  1.4437118E-02  3.6092796E-03  1.4437118E-02  3.6092796E-03  3.6092796E-03  1.4437118E-02  3.6092796E-03  1.4437118E-02  3.6092796E-03  0.0000000E+00
  3.7111142E-03  1.4844457E-02  3.7111142E-03  1.4844457E-02  3.7111142E-03  3.7111142E-03  1.4844457E-02  3.7111142E-03  1.4844457E-02  3.7111142E-03  0.0000000E+00
  3.8141563E-03  1.5256625E-02  3.8141563E-03  1.5256625E-02  3.8141563E-03  3.8141563E-03  1.5256625E-02  3.8141563E-03  1.5256625E-02  3.8141563E-03  0.0000000E+00
  3.9184765E-03  1.5673906E-02  3.9184765E-03  1.5673906E-02  3.9184765E-03  3.9184765E-03  1.5673906E-02  3.9184765E-03  1.5673906E-02  3.9184765E-03  0.0000000E+00
  4.0240856E-03  1.6096342E-02  4.0240856E-03  1.6096342E-02  4.0240856E-03  4.0240856E-03  1.6096342E-02  4.0240856E-03  1.6096342E-02  4.0240856E-03  0.0000000E+00
  4.1309721E-03  1.6523889E-02  4.1309721E-03  1.6523889E-02  4.1309721E-03  4.1309721E-03  1.6523889E-02  4.1309721E-03  1.6523889E-02  4.1309721E-03  0.0000000E+00
  4.2390878E-03  1.6956351E-02  4.2390878E-03  1.6956351E-02  4.2390878E-03  4.2390878E-03  1.6956351E-02  4.2390878E-03  1.6956351E-02  4.2390878E-03  0.0000000E+00
  4.3483526E-03  1.7393410E-02  4.3483526E-03  1.7393410E-02  4.3483526E-03  4.3483526E-03  1.7393410E-02  4.3483526E-03  1.7393410E-02  4.3483526E-03  0.0000000E+00
  4.4586735E-03  1.7834694E-02  4.4586735E-03  1.7834694E-02  4.4586735E-03  4.4586735E-03  1.7834694E-02  4.4586735E-03  1.7834694E-02  4.4586735E-03  0.0000000E+00
  4.5698788E-03  1.8279515E-02  4.5698788E-03  1.8279515E-02  4.5698788E-03  4.5698788E-03  1.8279515E-02  4.5698788E-03  1.8279515E-02  4.5698788E-03  0.0000000E+00
  4.6818718E-03  1.8727487E-02  4.6818718E-03  1.8727487E-02  4.6818718E-03  4.6818718E-03  1.8727487E-02  4.6818718E-03  1.8727487E-02  4.6818718E-03  0.0000000E+00
  4.7935613E-03  1.9174245E-02  4.7935613E-03  1.9174245E-02  4.7935613E-03  4.7935613E-03  1.9174245E-02  4.7935613E-03  1.9174245E-02  4.7935613E-03  0.0000000E+00
  4.8634973E-03  1.9453989E-02  4.8634973E-03  1.9453989E-02  4.8634973E-03  4.8634973E-03  1.9453989E-02  4.8634973E-03  1.9453989E-02  4.8634973E-03  0.0000000E+00
  1.0769008E-03  4.3076032E-03  1.0769008E-03  4.3076032E-03  1.0769008E-03  1.0769008E-03  4.3076032E-03  1.0769008E-03  4.3076032E-03  1.0769008E-03  0.0000000E+00
  1.1739741E-03  4.6958962E-03  1.1739741E-03  4.6958962E-03  1.1739741E-03  1.1739741E-03  4.6958962E-03  1.1739741E-03  4.6958962E-03  1.1739741E-03  0.0000000E+00
  1.2710473E-03  5.0841892E-03  1.2710473E-03  5.0841892E-03  1.2710473E-03  1.2710473E-03  5.0841892E-03  1.2710473E-03  5.0841892E-03  1.2710473E-03  0.0000000E+00
  1.3681206E-03  5.4724823E-03  1.3681206E-03  5.4724823E-03  1.3681206E-03  1.3681206E-03  5.4724823E-03  1.3681206E-03  5.4724823E-03  1.3681206E-03  0.0000000E+00
  1.4653074E-03  5.8612296E-03  1.4653074E-03  5.8612296E-03  1.4653074E-03  1.4653074E-03  5.8612296E-03  1.4653074E-03  5.8612296E-03  1.4653074E-03  0.0000000E+00
  1.5624692E-03  6.2498768E-03  1.5624692E-03  6.2498768E-03  1.5624692E-03  1.5624692E-03  6.2498768E-03  1.5624692E-03  6.2498768E-03  1.5624692E-03  0.0000000E+00
  1.6594967E-03  6.6379869E-03  1.6594967E-03  6.6379869E-03  1.6594967E-03  1.6594967E-03  6.6379869E-03  1.6594967E-03  6.6379869E-03  1.6594967E-03  0.0000000E+00
  1.7564136E-03  7.0256544E-03  1.7564136E-03  7.0256544E-03  1.7564136E-03  1.7564136E-03  7.0256544E-03  1.7564136E-03  7.0256544E-03  1.7564136E-03  0.0000000E+00
  1.8532097E-03  7.4128386E-03  1.8532097E-03  7.4128386E-03  1.8532097E-03  1.8532097E-03  7.4128386E-03  1.8532097E-03  7.4128386E-03  1.8532097E-03  0.0000000E+00
  1.9499371E-03  7.7997482E-03  1.9499371E-03  7.7997482E-03  1.9499371E-03  1.9499371E-03  7.7997482E-03  1.9499371E-03  7.7997482E-03  1.9499371E-03  0.0000000E+00
  2.0466377E-03  8.1865510E-03  2.0466377E-03  8.1865510E-03  2.0466377E-03  2.0466377E-03  8.1865510E-03  2.0466377E-03  8.1865510E-03  2.0466377E-03  0.0000000E+00
  2.1433365E-03  8.5733462E-03  2.1433365E-03  8.5733462E-03  2.1433365E-03  2.1433365E-03  8.5733462E-03  2.1433365E-03  8.5733462E-03  2.1433365E-03  0.0000000E+00
  2.2400522E-03  8.9602089E-03  2.2400522E-03  8.9602089E-03  2.2400522E-03  2.2400522E-03  8.9602089E-03  2.2400522E-03  8.9602089E-03  2.2400522E-03  0.0000000E+00
  2.3368073E-03  9.3472291E-03  2.3368073E-03  9.3472291E-03  2.3368073E-03  2.3368073E-03  9.3472291E-03  2.3368073E-03  9.3472291E-03  2.3368073E-03  0.0000000E+00
  2.4336348E-03  9.7345391E-03  2.4336348E-03  9.7345391E-03  2.4336348E-03  2.4336348E-03  9.7345391E-03  2.4336348E-03  9.7345391E-03  2.4336348E-03  0.0000000E+00
  2.5304938E-03  1.0121975E-02  2.5304938E-03  1.0121975E-02  2.5304938E-03  2.5304938E-03  1.0121975E-02  2.5304938E-03  1.0121975E-02  2.5304938E-03  0.0000000E+00
  2.6273772E-03  1.0509509E-02  2.6273772E-03  1.0509509E-02  2.6273772E-03  2.6273772E-03  1.0509509E-02  2.6273772E-03  1.0509509E-02  2.6273772E-03  0.0000000E+00
  2.7243000E-03  1.0897200E-02  2.7243000E-03  1.0897200E-02  2.7243000E-03  2.7243000E-03  1.0897200E-02  2.7243000E-03  1.0897200E-02  2.7243000E-03  0.0000000E+00
  2.8212733E-03  1.1285093E-02  2.8212733E-03  1.1285093E-02  2.8212733E-03  2.8212733E-03  1.1285093E-02  2.8212733E-03  1.1285093E-02  2.8212733E-03  0.0000000E+00
  2.9183325E-03  1.1673330E-02  2.9183325E-03  1.1673330E-02  2.9183325E-03  2.9183325E-03  1.1673330E-02  2.9183325E-03  1.1673330E-02  2.9183325E-03  0.0000000E+00
  3.0155481E-03  1.2062193E-02  3.0155481E-03  1.2062193E-02  3.0155481E-03  3.0155481E-03  1.2062193E-02  3.0155481E-03  1.2062193E-02  3.0155481E-03  0.0000000E+00
  3.1130209E-03  1.2452084E-02  3.1130209E-03  1.2452084E-02  3.1130209E-03  3.1130209E-03  1.2452084E-02  3.1130209E-03  1.2452084E-02  3.1130209E-03  0.0000000E+00
  3.2108652E-03  1.2843461E-02  3.2108652E-03  1.2843461E-02  3.2108652E-03  3.2108652E-03  1.2843461E-02  3.2108652E-03  1.2843461E-02  3.2108652E-03  0.0000000E+00
  3.3092082E-03  1.3236833E-02  3.3092082E-03  1.3236833E-02  3.3092082E-03  3.3092082E-03  1.3236833E-02  3.3092082E-03  1.3236833E-02  3.3092082E-03  0.0000000E+00
  3.4081891E-03  1.3632757E-02  3.4081891E-03  1.3632757E-02  3.4081891E-03  3.4081891E-03  1.3632757E-02  3.4081891E-03  1.3632757E-02  3.4081891E-03  0.0000000E+00
  3.5079643E-03  1.4031857E-02  3.5079643E-03  1.4031857E-02  3.5079643E-03  3.5079643E-03  1.4031857E-02  3.5079643E-03  1.4031857E-02  3.5079643E-03  0.0000000E+00
  3.6086914E-03  1.4434766E-02  3.6086914E-03  1.4434766E-02  3.6086914E-03  3.6086914E-03  1.4434766E-02  3.6086914E-03  1.4434766E-02  3.6086914E-03  0.0000000E+00
  3.7105138E-03  1.4842055E-02  3.7105138E-03  1.4842055E-02  3.7105138E-03  3.7105138E-03  1.4842055E-02  3.7105138E-03  1.4842055E-02  3.7105138E-03  0.0000000E+00
  3.8135434E-03  1.5254174E-02  3.8135434E-03  1.5254174E-02  3.8135434E-03  3.8135434E-03  1.5254174E-02  3.8135434E-03  1.5254174E-02  3.8135434E-03  0.0000000E+00
  3.9178510E-03  1.5671404E-02  3.9178510E-03  1.5671404E-02  3.9178510E-03  3.9178510E-03  1.5671404E-02  3.9178510E-03  1.5671404E-02  3.9178510E-03  0.0000000E+00
  4.0234474E-03  1.6093790E-02  4.0234474E-03  1.6093790E-02  4.0234474E-03  4.0234474E-03  1.6093790E-02  4.0234474E-03  1.6093790E-02  4.0234474E-03  0.0000000E+00
  4.1303211E-03  1.6521284E-02  4.1303211E-03  1.6521284E-02  4.1303211E-03  4.1303211E-03  1.6521284E-02  4.1303211E-03  1.6521284E-02  4.1303211E-03  0.0000000E+00
  4.2384237E-03  1.6953695E-02  4.2384237E-03  1.6953695E-02  4.2384237E-03  4.2384237E-03  1.6953695E-02  4.2384237E-03  1.6953695E-02  4.2384237E-03  0.0000000E+00
  4.3476753E-03  1.7390701E-02  4.3476753E-03  1.7390701E-02  4.3476753E-03  4.3476753E-03  1.7390701E-02  4.3476753E-03  1.7390701E-02  4.3476753E-03  0.0000000E+00
  4.4579829E-03  1.7831932E-02  4.4579829E-03  1.7831932E-02  4.4579829E-03  4.4579829E-03  1.7831932E-02  4.4579829E-03  1.7831932E-02  4.4579829E-03  0.0000000E+00
  4.5691748E-03  1.8276699E-02  4.5691748E-03  1.8276699E-02  4.5691748E-03  4.5691748E-03  1.8276699E-02  4.5691748E-03  1.8276699E-02  4.5691748E-03  0.0000000E+00
  4.6811544E-03  1.8724617E-02  4.6811544E-03  1.8724617E-02  4.6811544E-03  4.6811544E-03  1.8724617E-02  4.6811544E-03  1.8724617E-02  4.6811544E-03  0.0000000E+00
  4.7928304E-03  1.9171322E-02  4.7928304E-03  1.9171322E-02  4.7928304E-03  4.7928304E-03  1.9171322E-02  4.7928304E-03  1.9171322E-02  4.7928304E-03  0.0000000E+00
  4.8627579E-03  1.9451032E-02  4.8627579E-03  1.9451032E-02  4.8627579E-03  4.8627579E-03  1.9451032E-02  4.8627579E-03  1.9451032E-02  4.8627579E-03  0.0000000E+00
  1.0765298E-03  4.3061192E-03  1.0765298E-03  4.3061192E-03  1.0765298E-03  1.0765298E-03  4.3061192E-03  1.0765298E-03  4.3061192E-03  1.0765298E-03  0.0000000E+00
  1.1735877E-03  4.6943509E-03  1.1735877E-03  4.6943509E-03  1.1735877E-03  1.1735877E-03  4.6943509E-03  1.1735877E-03  4.6943509E-03  1.1735877E-03  0.0000000E+00
  1.2706456E-03  5.0825825E-03  1.2706456E-03  5.0825825E-03  1.2706456E-03  1.2706456E-03  5.0825825E-03  1.2706456E-03  5.0825825E-03  1.2706456E-03  0.0000000E+00
  1.3677035E-03  5.4708142E-03  1.3677035E-03  5.4708142E-03  1.3677035E-03  1.3677035E-03  5.4708142E-03  1.3677035E-03  5.4708142E-03  1.3677035E-03  0.0000000E+00
  1.4648750E-03  5.8595001E-03  1.4648750E-03  5.8595001E-03  1.4648750E-03  1.4648750E-03  5.8595001E-03  1.4648750E-03  5.8595001E-03  1.4648750E-03  0.0000000E+00
  1.5620215E-03  6.2480858E-03  1.5620215E-03  6.2480858E-03  1.5620215E-03  1.5620215E-03  6.2480858E-03  1.5620215E-03  6.2480858E-03  1.5620215E-03  0.0000000E+00
  1.6590337E-03  6.6361347E-03  1.6590337E-03  6.6361347E-03  1.6590337E-03  1.6590337E-03  6.6361347E-03  1.6590337E-03  6.6361347E-03  1.6590337E-03  0.0000000E+00
  1.7559352E-03  7.0237408E-03  1.7559352E-03  7.0237408E-03  1.7559352E-03  1.7559352E-03  7.0237408E-03  1.7559352E-03  7.0237408E-03  1.7559352E-03  0.0000000E+00
  1.8527160E-03  7.4108639E-03  1.8527160E-03  7.4108639E-03  1.8527160E-03  1.8527160E-03  7.4108639E-03  1.8527160E-03  7.4108639E-03  1.8527160E-03  0.0000000E+00
  1.9494281E-03  7.7977123E-03  1.9494281E-03  7.7977123E-03  1.9494281E-03  1.9494281E-03  7.7977123E-03  1.9494281E-03  7.7977123E-03  1.9494281E-03  0.0000000E+00
  2.0461135E-03  8.1844539E-03  2.0461135E-03  8.1844539E-03  2.0461135E-03  2.0461135E-03  8.1844539E-03  2.0461135E-03  8.1844539E-03  2.0461135E-03  0.0000000E+00
  2.1427970E-03  8.5711880E-03  2.1427970E-03  8.5711880E-03  2.1427970E-03  2.1427970E-03  8.5711880E-03  2.1427970E-03  8.5711880E-03  2.1427970E-03  0.0000000E+00
  2.2394974E-03  8.9579896E-03  2.2394974E-03  8.9579896E-03  2.2394974E-03  2.2394974E-03  8.9579896E-03  2.2394974E-03  8.9579896E-03  2.2394974E-03  0.0000000E+00
  2.3362372E-03  9.3449486E-03  2.3362372E-03  9.3449486E-03  2.3362372E-03  2.3362372E-03  9.3449486E-03  2.3362372E-03  9.3449486E-03  2.3362372E-03  0.0000000E+00
  2.4330493E-03  9.7321974E-03  2.4330493E-03  9.7321974E-03  2.4330493E-03  2.4330493E-03  9.7321974E-03  2.4330493E-03  9.7321974E-03  2.4330493E-03  0.0000000E+00
  2.5298930E-03  1.0119572E-02  2.5298930E-03  1.0119572E-02  2.5298930E-03  2.5298930E-03  1.0119572E-02  2.5298930E-03  1.0119572E-02  2.5298930E-03  0.0000000E+00
  2.6267612E-03  1.0507045E-02  2.6267612E-03  1.0507045E-02  2.6267612E-03  2.6267612E-03  1.0507045E-02  2.6267612E-03  1.0507045E-02  2.6267612E-03  0.0000000E+00
  2.7236686E-03  1.0894674E-02  2.7236686E-03  1.0894674E-02  2.7236686E-03  2.7236686E-03  1.0894674E-02  2.7236686E-03  1.0894674E-02  2.7236686E-03  0.0000000E+00
  2.8206266E-03  1.1282506E-02  2.8206266E-03  1.1282506E-02  2.8206266E-03  2.8206266E-03  1.1282506E-02  2.8206266E-03  1.1282506E-02  2.8206266E-03  0.0000000E+00
  2.9176705E-03  1.1670682E-02  2.9176705E-03  1.1670682E-02  2.9176705E-03  2.9176705E-03  1.1670682E-02  2.9176705E-03  1.1670682E-02  2.9176705E-03  0.0000000E+00
  3.0148707E-03  1.2059483E-02  3.0148707E-03  1.2059483E-02  3.0148707E-03  3.0148707E-03  1.2059483E-02  3.0148707E-03  1.2059483E-02  3.0148707E-03  0.0000000E+00
  3.1123281E-03  1.2449313E-02  3.1123281E-03  1.2449313E-02  3.1123281E-03  3.1123281E-03  1.2449313E-02  3.1123281E-03  1.2449313E-02  3.1123281E-03  0.0000000E+00
  3.2101570E-03  1.2840628E-02  3.2101570E-03  1.2840628E-02  3.2101570E-03  3.2101570E-03  1.2840628E-02  3.2101570E-03  1.2840628E-02  3.2101570E-03  0.0000000E+00
  3.3084844E-03  1.3233937E-02  3.3084844E-03  1.3233937E-02  3.3084844E-03  3.3084844E-03  1.3233937E-02  3.3084844E-03  1.3233937E-02  3.3084844E-03  0.0000000E+00
  3.4074497E-03  1.3629799E-02  3.4074497E-03  1.3629799E-02  3.4074497E-03  3.4074497E-03  1.3629799E-02  3.4074497E-03  1.3629799E-02  3.4074497E-03  0.0000000E+00
  3.5072090E-03  1.4028836E-02  3.5072090E-03  1.4028836E-02  3.5072090E-03  3.5072090E-03  1.4028836E-02  3.5072090E-03  1.4028836E-02  3.5072090E-03  0.0000000E+00
  3.6079203E-03  1.4431681E-02  3.6079203E-03  1.4431681E-02  3.6079203E-03  3.6079203E-03  1.4431681E-02  3.6079203E-03  1.4431681E-02  3.6079203E-03  0.0000000E+00
  3.7097265E-03  1.4838906E-02  3.7097265E-03  1.4838906E-02  3.7097265E-03  3.7097265E-03  1.4838906E-02  3.7097265E-03  1.4838906E-02  3.7097265E-03  0.0000000E+00
  3.8127399E-03  1.5250960E-02  3.8127399E-03  1.5250960E-02  3.8127399E-03  3.8127399E-03  1.5250960E-02  3.8127399E-03  1.5250960E-02  3.8127399E-03  0.0000000E+00
  3.9170310E-03  1.5668124E-02  3.9170310E-03  1.5668124E-02  3.9170310E-03  3.9170310E-03  1.5668124E-02  3.9170310E-03  1.5668124E-02  3.9170310E-03  0.0000000E+00
  4.0226107E-03  1.6090443E-02  4.0226107E-03  1.6090443E-02  4.0226107E-03  4.0226107E-03  1.6090443E-02  4.0226107E-03  1.6090443E-02  4.0226107E-03  0.0000000E+00
  4.1294675E-03  1.6517870E-02  4.1294675E-03  1.6517870E-02  4.1294675E-03  4.1294675E-03  1.6517870E-02  4.1294675E-03  1.6517870E-02  4.1294675E-03  0.0000000E+00
  4.2375530E-03  1.6950212E-02  4.2375530E-03  1.6950212E-02  4.2375530E-03  4.2375530E-03  1.6950212E-02  4.2375530E-03  1.6950212E-02  4.2375530E-03  0.0000000E+00
  4.3467874E-03  1.7387149E-02  4.3467874E-03  1.7387149E-02  4.3467874E-03  4.3467874E-03  1.7387149E-02  4.3467874E-03  1.7387149E-02  4.3467874E-03  0.0000000E+00
  4.4570776E-03  1.7828310E-02  4.4570776E-03  1.7828310E-02  4.4570776E-03  4.4570776E-03  1.7828310E-02  4.4570776E-03  1.7828310E-02  4.4570776E-03  0.0000000E+00
  4.5682519E-03  1.8273008E-02  4.5682519E-03  1.8273008E-02  4.5682519E-03  4.5682519E-03  1.8273008E-02  4.5682519E-03  1.8273008E-02  4.5682519E-03  0.0000000E+00
  4.6802137E-03  1.8720855E-02  4.6802137E-03  1.8720855E-02  4.6802137E-03  4.6802137E-03  1.8720855E-02  4.6802137E-03  1.8720855E-02  4.6802137E-03  0.0000000E+00
  4.7918721E-03  1.9167488E-02  4.7918721E-03  1.9167488E-02  4.7918721E-03  4.7918721E-03  1.9167488E-02  4.7918721E-03  1.9167488E-02  4.7918721E-03  0.0000000E+00
  4.8617885E-03  1.9447154E-02  4.8617885E-03  1.9447154E-02  4.8617885E-03  4.8617885E-03  1.9447154E-02  4.8617885E-03  1.9447154E-02  4.8617885E-03  0.0000000E+00
  1.0760434E-03  4.3041735E-03  1.0760434E-03  4.3041735E-03  1.0760434E-03  1.0760434E-03  4.3041735E-03  1.0760434E-03  4.3041735E-03  1.0760434E-03  0.0000000E+00
  1.1730812E-03  4.6923247E-03  1.1730812E-03  4.6923247E-03  1.1730812E-03  1.1730812E-03  4.6923247E-03  1.1730812E-03  4.6923247E-03  1.1730812E-03  0.0000000E+00
  1.2701190E-03  5.0804759E-03  1.2701190E-03  5.0804759E-03  1.2701190E-03  1.2701190E-03  5.0804759E-03  1.2701190E-03  5.0804759E-03  1.2701190E-03  0.0000000E+00
  1.3671568E-03  5.4686271E-03  1.3671568E-03  5.4686271E-03  1.3671568E-03  1.3671568E-03  5.4686271E-03  1.3671568E-03  5.4686271E-03  1.3671568E-03  0.0000000E+00
  1.4643081E-03  5.8572325E-03  1.4643081E-03  5.8572325E-03  1.4643081E-03  1.4643081E-03  5.8572325E-03  1.4643081E-03  5.8572325E-03  1.4643081E-03  0.0000000E+00
  1.5614344E-03  6.2457377E-03  1.5614344E-03  6.2457377E-03  1.5614344E-03  1.5614344E-03  6.2457377E-03  1.5614344E-03  6.2457377E-03  1.5614344E-03  0.0000000E+00
  1.6584265E-03  6.6337061E-03  1.6584265E-03  6.6337061E-03  1.6584265E-03  1.6584265E-03  6.6337061E-03  1.6584265E-03  6.6337061E-03  1.6584265E-03  0.0000000E+00
  1.7553080E-03  7.0212319E-03  1.7553080E-03  7.0212319E-03  1.7553080E-03  1.7553080E-03  7.0212319E-03  1.7553080E-03  7.0212319E-03  1.7553080E-03  0.0000000E+00
  1.8520687E-03  7.4082747E-03  1.8520687E-03  7.4082747E-03  1.8520687E-03  1.8520687E-03  7.4082747E-03  1.8520687E-03  7.4082747E-03  1.8520687E-03  0.0000000E+00
  1.9487608E-03  7.7950430E-03  1.9487608E-03  7.7950430E-03  1.9487608E-03  1.9487608E-03  7.7950430E-03  1.9487608E-03  7.7950430E-03  1.9487608E-03  0.0000000E+00
  2.0454261E-03  8.1817045E-03  2.0454261E-03  8.1817045E-03  2.0454261E-03  2.0454261E-03  8.1817045E-03  2.0454261E-03  8.1817045E-03  2.0454261E-03  0.0000000E+00
  2.1420896E-03  8.5683584E-03  2.1420896E-03  8.5683584E-03  2.1420896E-03  2.1420896E-03  8.5683584E-03  2.1420896E-03  8.5683584E-03  2.1420896E-03  0.0000000E+00
  2.2387700E-03  8.9550799E-03  2.2387700E-03  8.9550799E-03  2.2387700E-03  2.2387700E-03  8.9550799E-03  2.2387700E-03  8.9550799E-03  2.2387700E-03  0.0000000E+00
  2.3354897E-03  9.3419587E-03  2.3354897E-03  9.3419587E-03  2.3354897E-03  2.3354897E-03  9.3419587E-03  2.3354897E-03  9.3419587E-03  2.3354897E-03  0.0000000E+00
  2.4322818E-03  9.7291272E-03  2.4322818E-03  9.7291272E-03  2.4322818E-03  2.4322818E-03  9.7291272E-03  2.4322818E-03  9.7291272E-03  2.4322818E-03  0.0000000E+00
  2.5291054E-03  1.0116422E-02  2.5291054E-03  1.0116422E-02  2.5291054E-03  2.5291054E-03  1.0116422E-02  2.5291054E-03  1.0116422E-02  2.5291054E-03  0.0000000E+00
  2.6259535E-03  1.0503814E-02  2.6259535E-03  1.0503814E-02  2.6259535E-03  2.6259535E-03  1.0503814E-02  2.6259535E-03  1.0503814E-02  2.6259535E-03  0.0000000E+00
  2.7228408E-03  1.0891363E-02  2.7228408E-03  1.0891363E-02  2.7228408E-03  2.7228408E-03  1.0891363E-02  2.7228408E-03  1.0891363E-02  2.7228408E-03  0.0000000E+00
  2.8197787E-03  1.1279115E-02  2.8197787E-03  1.1279115E-02  2.8197787E-03  2.8197787E-03  1.1279115E-02  2.8197787E-03  1.1279115E-02  2.8197787E-03  0.0000000E+00
  2.9168025E-03  1.1667210E-02  2.9168025E-03  1.1667210E-02  2.9168025E-03  2.9168025E-03  1.1667210E-02  2.9168025E-03  1.1667210E-02  2.9168025E-03  0.0000000E+00
  3.0139826E-03  1.2055930E-02  3.0139826E-03  1.2055930E-02  3.0139826E-03  3.0139826E-03  1.2055930E-02  3.0139826E-03  1.2055930E-02  3.0139826E-03  0.0000000E+00
  3.1114198E-03  1.2445679E-02  3.1114198E-03  1.2445679E-02  3.1114198E-03  3.1114198E-03  1.2445679E-02  3.1114198E-03  1.2445679E-02  3.1114198E-03  0.0000000E+00
  3.2092284E-03  1.2836914E-02  3.2092284E-03  1.2836914E-02  3.2092284E-03  3.2092284E-03  1.2836914E-02  3.2092284E-03  1.2836914E-02  3.2092284E-03  0.0000000E+00
  3.3075354E-03  1.3230142E-02  3.3075354E-03  1.3230142E-02  3.3075354E-03  3.3075354E-03  1.3230142E-02  3.3075354E-03  1.3230142E-02  3.3075354E-03  0.0000000E+00
  3.4064802E-03  1.3625921E-02  3.4064802E-03  1.3625921E-02  3.4064802E-03  3.4064802E-03  1.3625921E-02  3.4064802E-03  1.3625921E-02  3.4064802E-03  0.0000000E+00
  3.5062189E-03  1.4024876E-02  3.5062189E-03  1.4024876E-02  3.5062189E-03  3.5062189E-03  1.4024876E-02  3.5062189E-03  1.4024876E-02  3.5062189E-03  0.0000000E+00
  3.6069092E-03  1.4427637E-02  3.6069092E-03  1.4427637E-02  3.6069092E-03  3.6069092E-03  1.4427637E-02  3.6069092E-03  1.4427637E-02  3.6069092E-03  0.0000000E+00
  3.7086944E-03  1.4834778E-02  3.7086944E-03  1.4834778E-02  3.7086944E-03  3.7086944E-03  1.4834778E-02  3.7086944E-03  1.4834778E-02  3.7086944E-03  0.0000000E+00
  3.8116865E-03  1.5246746E-02  3.8116865E-03  1.5246746E-02  3.8116865E-03  3.8116865E-03  1.5246746E-02  3.8116865E-03  1.5246746E-02  3.8116865E-03  0.0000000E+00
  3.9159560E-03  1.5663824E-02  3.9159560E-03  1.5663824E-02  3.9159560E-03  3.9159560E-03  1.5663824E-02  3.9159560E-03  1.5663824E-02  3.9159560E-03  0.0000000E+00
  4.0215138E-03  1.6086055E-02  4.0215138E-03  1.6086055E-02  4.0215138E-03  4.0215138E-03  1.6086055E-02  4.0215138E-03  1.6086055E-02  4.0215138E-03  0.0000000E+00
  4.1283484E-03  1.6513394E-02  4.1283484E-03  1.6513394E-02  4.1283484E-03  4.1283484E-03  1.6513394E-02  4.1283484E-03  1.6513394E-02  4.1283484E-03  0.0000000E+00
  4.2364115E-03  1.6945646E-02  4.2364115E-03  1.6945646E-02  4.2364115E-03  4.2364115E-03  1.6945646E-02  4.2364115E-03  1.6945646E-02  4.2364115E-03  0.0000000E+00
  4.3456232E-03  1.7382493E-02  4.3456232E-03  1.7382493E-02  4.3456232E-03  4.3456232E-03  1.7382493E-02  4.3456232E-03  1.7382493E-02  4.3456232E-03  0.0000000E+00
  4.4558906E-03  1.7823562E-02  4.4558906E-03  1.7823562E-02  4.4558906E-03  4.4558906E-03  1.7823562E-02  4.4558906E-03  1.7823562E-02  4.4558906E-03  0.0000000E+00
  4.5670419E-03  1.8268167E-02  4.5670419E-03  1.8268167E-02  4.5670419E-03  4.5670419E-03  1.8268167E-02  4.5670419E-03  1.8268167E-02  4.5670419E-03  0.0000000E+00
  4.6789805E-03  1.8715922E-02  4.6789805E-03  1.8715922E-02  4.6789805E-03  4.6789805E-03  1.8715922E-02  4.6789805E-03  1.8715922E-02  4.6789805E-03  0.0000000E+00
  4.7906157E-03  1.9162463E-02  4.7906157E-03  1.9162463E-02  4.7906157E-03  4.7906157E-03  1.9162463E-02  4.7906157E-03  1.9162463E-02  4.7906157E-03  0.0000000E+00
  4.8605177E-03  1.9442071E-02  4.8605177E-03  1.9442071E-02  4.8605177E-03  4.8605177E-03  1.9442071E-02  4.8605177E-03  1.9442071E-02  4.8605177E-03  0.0000000E+00
  1.0754056E-03  4.3016226E-03  1.0754056E-03  4.3016226E-03  1.0754056E-03  1.0754056E-03  4.3016226E-03  1.0754056E-03  4.3016226E-03  1.0754056E-03  0.0000000E+00
  1.1724171E-03  4.6896683E-03  1.1724171E-03  4.6896683E-03  1.1724171E-03  1.1724171E-03  4.6896683E-03  1.1724171E-03  4.6896683E-03  1.1724171E-03  0.0000000E+00
  1.2694285E-03  5.0777141E-03  1.2694285E-03  5.0777141E-03  1.2694285E-03  1.2694285E-03  5.0777141E-03  1.2694285E-03  5.0777141E-03  1.2694285E-03  0.0000000E+00
  1.3664400E-03  5.4657599E-03  1.3664400E-03  5.4657599E-03  1.3664400E-03  1.3664400E-03  5.4657599E-03  1.3664400E-03  5.4657599E-03  1.3664400E-03  0.0000000E+00
  1.4635649E-03  5.8542597E-03  1.4635649E-03  5.8542597E-03  1.4635649E-03  1.4635649E-03  5.8542597E-03  1.4635649E-03  5.8542597E-03  1.4635649E-03  0.0000000E+00
  1.5606648E-03  6.2426593E-03  1.5606648E-03  6.2426593E-03  1.5606648E-03  1.5606648E-03  6.2426593E-03  1.5606648E-03  6.2426593E-03  1.5606648E-03  0.0000000E+00
  1.6576306E-03  6.6305223E-03  1.6576306E-03  6.6305223E-03  1.6576306E-03  1.6576306E-03  6.6305223E-03  1.6576306E-03  6.6305223E-03  1.6576306E-03  0.0000000E+00
  1.7544857E-03  7.0179429E-03  1.7544857E-03  7.0179429E-03  1.7544857E-03  1.7544857E-03  7.0179429E-03  1.7544857E-03  7.0179429E-03  1.7544857E-03  0.0000000E+00
  1.8512201E-03  7.4048805E-03  1.8512201E-03  7.4048805E-03  1.8512201E-03  1.8512201E-03  7.4048805E-03  1.8512201E-03  7.4048805E-03  1.8512201E-03  0.0000000E+00
  1.9478859E-03  7.7915437E-03  1.9478859E-03  7.7915437E-03  1.9478859E-03  1.9478859E-03  7.7915437E-03  1.9478859E-03  7.7915437E-03  1.9478859E-03  0.0000000E+00
  2.0445250E-03  8.1781002E-03  2.0445250E-03  8.1781002E-03  2.0445250E-03  2.0445250E-03  8.1781002E-03  2.0445250E-03  8.1781002E-03  2.0445250E-03  0.0000000E+00
  2.1411623E-03  8.5646491E-03  2.1411623E-03  8.5646491E-03  2.1411623E-03  2.1411623E-03  8.5646491E-03  2.1411623E-03  8.5646491E-03  2.1411623E-03  0.0000000E+00
  2.2378164E-03  8.9512654E-03  2.2378164E-03  8.9512654E-03  2.2378164E-03  2.2378164E-03  8.9512654E-03  2.2378164E-03  8.9512654E-03  2.2378164E-03  0.0000000E+00
  2.3345098E-03  9.3380391E-03  2.3345098E-03  9.3380391E-03  2.3345098E-03  2.3345098E-03  9.3380391E-03  2.3345098E-03  9.3380391E-03  2.3345098E-03  0.0000000E+00
  2.4312756E-03  9.7251025E-03  2.4312756E-03  9.7251025E-03  2.4312756E-03  2.4312756E-03  9.7251025E-03  2.4312756E-03  9.7251025E-03  2.4312756E-03  0.0000000E+00
  2.5280729E-03  1.0112292E-02  2.5280729E-03  1.0112292E-02  2.5280729E-03  2.5280729E-03  1.0112292E-02  2.5280729E-03  1.0112292E-02  2.5280729E-03  0.0000000E+00
  2.6248947E-03  1.0499579E-02  2.6248947E-03  1.0499579E-02  2.6248947E-03  2.6248947E-03  1.0499579E-02  2.6248947E-03  1.0499579E-02  2.6248947E-03  0.0000000E+00
  2.7217557E-03  1.0887023E-02  2.7217557E-03  1.0887023E-02  2.7217557E-03  2.7217557E-03  1.0887023E-02  2.7217557E-03  1.0887023E-02  2.7217557E-03  0.0000000E+00
  2.8186672E-03  1.1274669E-02  2.8186672E-03  1.1274669E-02  2.8186672E-03  2.8186672E-03  1.1274669E-02  2.8186672E-03  1.1274669E-02  2.8186672E-03  0.0000000E+00
  2.9156647E-03  1.1662659E-02  2.9156647E-03  1.1662659E-02  2.9156647E-03  2.9156647E-03  1.1662659E-02  2.9156647E-03  1.1662659E-02  2.9156647E-03  0.0000000E+00
  3.0128184E-03  1.2051274E-02  3.0128184E-03  1.2051274E-02  3.0128184E-03  3.0128184E-03  1.2051274E-02  3.0128184E-03  1.2051274E-02  3.0128184E-03  0.0000000E+00
  3.1102291E-03  1.2440917E-02  3.1102291E-03  1.2440917E-02  3.1102291E-03  3.1102291E-03  1.2440917E-02  3.1102291E-03  1.2440917E-02  3.1102291E-03  0.0000000E+00
  3.2080111E-03  1.2832045E-02  3.2080111E-03  1.2832045E-02  3.2080111E-03  3.2080111E-03  1.2832045E-02  3.2080111E-03  1.2832045E-02  3.2080111E-03  0.0000000E+00
  3.3062914E-03  1.3225166E-02  3.3062914E-03  1.3225166E-02  3.3062914E-03  3.3062914E-03  1.3225166E-02  3.3062914E-03  1.3225166E-02  3.3062914E-03  0.0000000E+00
  3.4052094E-03  1.3620837E-02  3.4052094E-03  1.3620837E-02  3.4052094E-03  3.4052094E-03  1.3620837E-02  3.4052094E-03  1.3620837E-02  3.4052094E-03  0.0000000E+00
  3.5049210E-03  1.4019684E-02  3.5049210E-03  1.4019684E-02  3.5049210E-03  3.5049210E-03  1.4019684E-02  3.5049210E-03  1.4019684E-02  3.5049210E-03  0.0000000E+00
  3.6055839E-03  1.4422336E-02  3.6055839E-03  1.4422336E-02  3.6055839E-03  3.6055839E-03  1.4422336E-02  3.6055839E-03  1.4422336E-02  3.6055839E-03  0.0000000E+00
  3.7073415E-03  1.4829366E-02  3.7073415E-03  1.4829366E-02  3.7073415E-03  3.7073415E-03  1.4829366E-02  3.7073415E-03  1.4829366E-02  3.7073415E-03  0.0000000E+00
  3.8103055E-03  1.5241222E-02  3.8103055E-03  1.5241222E-02  3.8103055E-03  3.8103055E-03  1.5241222E-02  3.8103055E-03  1.5241222E-02  3.8103055E-03  0.0000000E+00
  3.9145467E-03  1.5658187E-02  3.9145467E-03  1.5658187E-02  3.9145467E-03  3.9145467E-03  1.5658187E-02  3.9145467E-03  1.5658187E-02  3.9145467E-03  0.0000000E+00
  4.0200758E-03  1.6080303E-02  4.0200758E-03  1.6080303E-02  4.0200758E-03  4.0200758E-03  1.6080303E-02  4.0200758E-03  1.6080303E-02  4.0200758E-03  0.0000000E+00
  4.1268814E-03  1.6507526E-02  4.1268814E-03  1.6507526E-02  4.1268814E-03  4.1268814E-03  1.6507526E-02  4.1268814E-03  1.6507526E-02  4.1268814E-03  0.0000000E+00
  4.2349152E-03  1.6939661E-02  4.2349152E-03  1.6939661E-02  4.2349152E-03  4.2349152E-03  1.6939661E-02  4.2349152E-03  1.6939661E-02  4.2349152E-03  0.0000000E+00
  4.3440972E-03  1.7376389E-02  4.3440972E-03  1.7376389E-02  4.3440972E-03  4.3440972E-03  1.7376389E-02  4.3440972E-03  1.7376389E-02  4.3440972E-03  0.0000000E+00
  4.4543346E-03  1.7817338E-02  4.4543346E-03  1.7817338E-02  4.4543346E-03  4.4543346E-03  1.7817338E-02  4.4543346E-03  1.7817338E-02  4.4543346E-03  0.0000000E+00
  4.5654557E-03  1.8261823E-02  4.5654557E-03  1.8261823E-02  4.5654557E-03  4.5654557E-03  1.8261823E-02  4.5654557E-03  1.8261823E-02  4.5654557E-03  0.0000000E+00
  4.6773639E-03  1.8709456E-02  4.6773639E-03  1.8709456E-02  4.6773639E-03  4.6773639E-03  1.8709456E-02  4.6773639E-03  1.8709456E-02  4.6773639E-03  0.0000000E+00
  4.7889688E-03  1.9155875E-02  4.7889688E-03  1.9155875E-02  4.7889688E-03  4.7889688E-03  1.9155875E-02  4.7889688E-03  1.9155875E-02  4.7889688E-03  0.0000000E+00
  4.8588518E-03  1.9435407E-02  4.8588518E-03  1.9435407E-02  4.8588518E-03  4.8588518E-03  1.9435407E-02  4.8588518E-03  1.9435407E-02  4.8588518E-03  0.0000000E+00
  1.0745696E-03  4.2982783E-03  1.0745696E-03  4.2982783E-03  1.0745696E-03  1.0745696E-03  4.2982783E-03  1.0745696E-03  4.2982783E-03  1.0745696E-03  0.0000000E+00
  1.1715465E-03  4.6861859E-03  1.1715465E-03  4.6861859E-03  1.1715465E-03  1.1715465E-03  4.6861859E-03  1.1715465E-03  4.6861859E-03  1.1715465E-03  0.0000000E+00
  1.2685233E-03  5.0740934E-03  1.2685233E-03  5.0740934E-03  1.2685233E-03  1.2685233E-03  5.0740934E-03  1.2685233E-03  5.0740934E-03  1.2685233E-03  0.0000000E+00
  1.3655002E-03  5.4620009E-03  1.3655002E-03  5.4620009E-03  1.3655002E-03  1.3655002E-03  5.4620009E-03  1.3655002E-03  5.4620009E-03  1.3655002E-03  0.0000000E+00
  1.4625906E-03  5.8503623E-03  1.4625906E-03  5.8503623E-03  1.4625906E-03  1.4625906E-03  5.8503623E-03  1.4625906E-03  5.8503623E-03  1.4625906E-03  0.0000000E+00
  1.5596559E-03  6.2386236E-03  1.5596559E-03  6.2386236E-03  1.5596559E-03  1.5596559E-03  6.2386236E-03  1.5596559E-03  6.2386236E-03  1.5596559E-03  0.0000000E+00
  1.6565871E-03  6.6263485E-03  1.6565871E-03  6.6263485E-03  1.6565871E-03  1.6565871E-03  6.6263485E-03  1.6565871E-03  6.6263485E-03  1.6565871E-03  0.0000000E+00
  1.7534078E-03  7.0136311E-03  1.7534078E-03  7.0136311E-03  1.7534078E-03  1.7534078E-03  7.0136311E-03  1.7534078E-03  7.0136311E-03  1.7534078E-03  0.0000000E+00
  1.8501077E-03  7.4004309E-03  1.8501077E-03  7.4004309E-03  1.8501077E-03  1.8501077E-03  7.4004309E-03  1.8501077E-03  7.4004309E-03  1.8501077E-03  0.0000000E+00
  1.9467391E-03  7.7869564E-03  1.9467391E-03  7.7869564E-03  1.9467391E-03  1.9467391E-03  7.7869564E-03  1.9467391E-03  7.7869564E-03  1.9467391E-03  0.0000000E+00
  2.0433438E-03  8.1733751E-03  2.0433438E-03  8.1733751E-03  2.0433438E-03  2.0433438E-03  8.1733751E-03  2.0433438E-03  8.1733751E-03  2.0433438E-03  0.0000000E+00
  2.1399466E-03  8.5597863E-03  2.1399466E-03  8.5597863E-03  2.1399466E-03  2.1399466E-03  8.5597863E-03  2.1399466E-03  8.5597863E-03  2.1399466E-03  0.0000000E+00
  2.2365662E-03  8.9462650E-03  2.2365662E-03  8.9462650E-03  2.2365662E-03  2.2365662E-03  8.9462650E-03  2.2365662E-03  8.9462650E-03  2.2365662E-03  0.0000000E+00
  2.3332252E-03  9.3329009E-03  2.3332252E-03  9.3329009E-03  2.3332252E-03  2.3332252E-03  9.3329009E-03  2.3332252E-03  9.3329009E-03  2.3332252E-03  0.0000000E+00
  2.4299566E-03  9.7198264E-03  2.4299566E-03  9.7198264E-03  2.4299566E-03  2.4299566E-03  9.7198264E-03  2.4299566E-03  9.7198264E-03  2.4299566E-03  0.0000000E+00
  2.5267194E-03  1.0106878E-02  2.5267194E-03  1.0106878E-02  2.5267194E-03  2.5267194E-03  1.0106878E-02  2.5267194E-03  1.0106878E-02  2.5267194E-03  0.0000000E+00
  2.6235067E-03  1.0494027E-02  2.6235067E-03  1.0494027E-02  2.6235067E-03  2.6235067E-03  1.0494027E-02  2.6235067E-03  1.0494027E-02  2.6235067E-03  0.0000000E+00
  2.7203332E-03  1.0881333E-02  2.7203332E-03  1.0881333E-02  2.7203332E-03  2.7203332E-03  1.0881333E-02  2.7203332E-03  1.0881333E-02  2.7203332E-03  0.0000000E+00
  2.8172102E-03  1.1268841E-02  2.8172102E-03  1.1268841E-02  2.8172102E-03  2.8172102E-03  1.1268841E-02  2.8172102E-03  1.1268841E-02  2.8172102E-03  0.0000000E+00
  2.9141731E-03  1.1656692E-02  2.9141731E-03  1.1656692E-02  2.9141731E-03  2.9141731E-03  1.1656692E-02  2.9141731E-03  1.1656692E-02  2.9141731E-03  0.0000000E+00
  3.0112922E-03  1.2045169E-02  3.0112922E-03  1.2045169E-02  3.0112922E-03  3.0112922E-03  1.2045169E-02  3.0112922E-03  1.2045169E-02  3.0112922E-03  0.0000000E+00
  3.1086683E-03  1.2434673E-02  3.1086683E-03  1.2434673E-02  3.1086683E-03  3.1086683E-03  1.2434673E-02  3.1086683E-03  1.2434673E-02  3.1086683E-03  0.0000000E+00
  3.2064154E-03  1.2825662E-02  3.2064154E-03  1.2825662E-02  3.2064154E-03  3.2064154E-03  1.2825662E-02  3.2064154E-03  1.2825662E-02  3.2064154E-03  0.0000000E+00
  3.3046607E-03  1.3218643E-02  3.3046607E-03  1.3218643E-02  3.3046607E-03  3.3046607E-03  1.3218643E-02  3.3046607E-03  1.3218643E-02  3.3046607E-03  0.0000000E+00
  3.4035434E-03  1.3614174E-02  3.4035434E-03  1.3614174E-02  3.4035434E-03  3.4035434E-03  1.3614174E-02  3.4035434E-03  1.3614174E-02  3.4035434E-03  0.0000000E+00
  3.5032195E-03  1.4012878E-02  3.5032195E-03  1.4012878E-02  3.5032195E-03  3.5032195E-03  1.4012878E-02  3.5032195E-03  1.4012878E-02  3.5032195E-03  0.0000000E+00
  3.6038466E-03  1.4415387E-02  3.6038466E-03  1.4415387E-02  3.6038466E-03  3.6038466E-03  1.4415387E-02  3.6038466E-03  1.4415387E-02  3.6038466E-03  0.0000000E+00
  3.7055679E-03  1.4822272E-02  3.7055679E-03  1.4822272E-02  3.7055679E-03  3.7055679E-03  1.4822272E-02  3.7055679E-03  1.4822272E-02  3.7055679E-03  0.0000000E+00
  3.8084953E-03  1.5233981E-02  3.8084953E-03  1.5233981E-02  3.8084953E-03  3.8084953E-03  1.5233981E-02  3.8084953E-03  1.5233981E-02  3.8084953E-03  0.0000000E+00
  3.9126993E-03  1.5650797E-02  3.9126993E-03  1.5650797E-02  3.9126993E-03  3.9126993E-03  1.5650797E-02  3.9126993E-03  1.5650797E-02  3.9126993E-03  0.0000000E+00
  4.0181909E-03  1.6072764E-02  4.0181909E-03  1.6072764E-02  4.0181909E-03  4.0181909E-03  1.6072764E-02  4.0181909E-03  1.6072764E-02  4.0181909E-03  0.0000000E+00
  4.1249584E-03  1.6499834E-02  4.1249584E-03  1.6499834E-02  4.1249584E-03  4.1249584E-03  1.6499834E-02  4.1249584E-03  1.6499834E-02  4.1249584E-03  0.0000000E+00
  4.2329537E-03  1.6931815E-02  4.2329537E-03  1.6931815E-02  4.2329537E-03  4.2329537E-03  1.6931815E-02  4.2329537E-03  1.6931815E-02  4.2329537E-03  0.0000000E+00
  4.3420969E-03  1.7368387E-02  4.3420969E-03  1.7368387E-02  4.3420969E-03  4.3420969E-03  1.7368387E-02  4.3420969E-03  1.7368387E-02  4.3420969E-03  0.0000000E+00
  4.4522950E-03  1.7809180E-02  4.4522950E-03  1.7809180E-02  4.4522950E-03  4.4522950E-03  1.7809180E-02  4.4522950E-03  1.7809180E-02  4.4522950E-03  0.0000000E+00
  4.5633765E-03  1.8253506E-02  4.5633765E-03  1.8253506E-02  4.5633765E-03  4.5633765E-03  1.8253506E-02  4.5633765E-03  1.8253506E-02  4.5633765E-03  0.0000000E+00
  4.6752449E-03  1.8700979E-02  4.6752449E-03  1.8700979E-02  4.6752449E-03  4.6752449E-03  1.8700979E-02  4.6752449E-03  1.8700979E-02  4.6752449E-03  0.0000000E+00
  4.7868100E-03  1.9147240E-02  4.7868100E-03  1.9147240E-02  4.7868100E-03  4.7868100E-03  1.9147240E-02  4.7868100E-03  1.9147240E-02  4.7868100E-03  0.0000000E+00
  4.8566681E-03  1.9426672E-02  4.8566681E-03  1.9426672E-02  4.8566681E-03  4.8566681E-03  1.9426672E-02  4.8566681E-03  1.9426672E-02  4.8566681E-03  0.0000000E+00
  1.0734735E-03  4.2938939E-03  1.0734735E-03  4.2938939E-03  1.0734735E-03  1.0734735E-03  4.2938939E-03  1.0734735E-03  4.2938939E-03  1.0734735E-03  0.0000000E+00
  1.1704051E-03  4.6816203E-03  1.1704051E-03  4.6816203E-03  1.1704051E-03  1.1704051E-03  4.6816203E-03  1.1704051E-03  4.6816203E-03  1.1704051E-03  0.0000000E+00
  1.2673367E-03  5.0693467E-03  1.2673367E-03  5.0693467E-03  1.2673367E-03  1.2673367E-03  5.0693467E-03  1.2673367E-03  5.0693467E-03  1.2673367E-03  0.0000000E+00
  1.3642683E-03  5.4570730E-03  1.3642683E-03  5.4570730E-03  1.3642683E-03  1.3642683E-03  5.4570730E-03  1.3642683E-03  5.4570730E-03  1.3642683E-03  0.0000000E+00
  1.4613133E-03  5.8452531E-03  1.4613133E-03  5.8452531E-03  1.4613133E-03  1.4613133E-03  5.8452531E-03  1.4613133E-03  5.8452531E-03  1.4613133E-03  0.0000000E+00
  1.5583333E-03  6.2333331E-03  1.5583333E-03  6.2333331E-03  1.5583333E-03  1.5583333E-03  6.2333331E-03  1.5583333E-03  6.2333331E-03  1.5583333E-03  0.0000000E+00
  1.6552192E-03  6.6208769E-03  1.6552192E-03  6.6208769E-03  1.6552192E-03  1.6552192E-03  6.6208769E-03  1.6552192E-03  6.6208769E-03  1.6552192E-03  0.0000000E+00
  1.7519946E-03  7.0079786E-03  1.7519946E-03  7.0079786E-03  1.7519946E-03  1.7519946E-03  7.0079786E-03  1.7519946E-03  7.0079786E-03  1.7519946E-03  0.0000000E+00
  1.8486494E-03  7.3945978E-03  1.8486494E-03  7.3945978E-03  1.8486494E-03  1.8486494E-03  7.3945978E-03  1.8486494E-03  7.3945978E-03  1.8486494E-03  0.0000000E+00
  1.9452357E-03  7.7809427E-03  1.9452357E-03  7.7809427E-03  1.9452357E-03  1.9452357E-03  7.7809427E-03  1.9452357E-03  7.7809427E-03  1.9452357E-03  0.0000000E+00
  2.0417953E-03  8.1671810E-03  2.0417953E-03  8.1671810E-03  2.0417953E-03  2.0417953E-03  8.1671810E-03  2.0417953E-03  8.1671810E-03  2.0417953E-03  0.0000000E+00
  2.1383529E-03  8.5534118E-03  2.1383529E-03  8.5534118E-03  2.1383529E-03  2.1383529E-03  8.5534118E-03  2.1383529E-03  8.5534118E-03  2.1383529E-03  0.0000000E+00
  2.2349275E-03  8.9397099E-03  2.2349275E-03  8.9397099E-03  2.2349275E-03  2.2349275E-03  8.9397099E-03  2.2349275E-03  8.9397099E-03  2.2349275E-03  0.0000000E+00
  2.3315413E-03  9.3261653E-03  2.3315413E-03  9.3261653E-03  2.3315413E-03  2.3315413E-03  9.3261653E-03  2.3315413E-03  9.3261653E-03  2.3315413E-03  0.0000000E+00
  2.4282275E-03  9.7129101E-03  2.4282275E-03  9.7129101E-03  2.4282275E-03  2.4282275E-03  9.7129101E-03  2.4282275E-03  9.7129101E-03  2.4282275E-03  0.0000000E+00
  2.5249452E-03  1.0099781E-02  2.5249452E-03  1.0099781E-02  2.5249452E-03  2.5249452E-03  1.0099781E-02  2.5249452E-03  1.0099781E-02  2.5249452E-03  0.0000000E+00
  2.6216872E-03  1.0486749E-02  2.6216872E-03  1.0486749E-02  2.6216872E-03  2.6216872E-03  1.0486749E-02  2.6216872E-03  1.0486749E-02  2.6216872E-03  0.0000000E+00
  2.7184685E-03  1.0873874E-02  2.7184685E-03  1.0873874E-02  2.7184685E-03  2.7184685E-03  1.0873874E-02  2.7184685E-03  1.0873874E-02  2.7184685E-03  0.0000000E+00
  2.8153003E-03  1.1261201E-02  2.8153003E-03  1.1261201E-02  2.8153003E-03  2.8153003E-03  1.1261201E-02  2.8153003E-03  1.1261201E-02  2.8153003E-03  0.0000000E+00
  2.9122179E-03  1.1648872E-02  2.9122179E-03  1.1648872E-02  2.9122179E-03  2.9122179E-03  1.1648872E-02  2.9122179E-03  1.1648872E-02  2.9122179E-03  0.0000000E+00
  3.0092917E-03  1.2037167E-02  3.0092917E-03  1.2037167E-02  3.0092917E-03  3.0092917E-03  1.2037167E-02  3.0092917E-03  1.2037167E-02  3.0092917E-03  0.0000000E+00
  3.1066222E-03  1.2426489E-02  3.1066222E-03  1.2426489E-02  3.1066222E-03  3.1066222E-03  1.2426489E-02  3.1066222E-03  1.2426489E-02  3.1066222E-03  0.0000000E+00
  3.2043238E-03  1.2817295E-02  3.2043238E-03  1.2817295E-02  3.2043238E-03  3.2043238E-03  1.2817295E-02  3.2043238E-03  1.2817295E-02  3.2043238E-03  0.0000000E+00
  3.3025232E-03  1.3210093E-02  3.3025232E-03  1.3210093E-02  3.3025232E-03  3.3025232E-03  1.3210093E-02  3.3025232E-03  1.3210093E-02  3.3025232E-03  0.0000000E+00
  3.4013597E-03  1.3605439E-02  3.4013597E-03  1.3605439E-02  3.4013597E-03  3.4013597E-03  1.3605439E-02  3.4013597E-03  1.3605439E-02  3.4013597E-03  0.0000000E+00
  3.5009892E-03  1.4003957E-02  3.5009892E-03  1.4003957E-02  3.5009892E-03  3.5009892E-03  1.4003957E-02  3.5009892E-03  1.4003957E-02  3.5009892E-03  0.0000000E+00
  3.6015694E-03  1.4406277E-02  3.6015694E-03  1.4406277E-02  3.6015694E-03  3.6015694E-03  1.4406277E-02  3.6015694E-03  1.4406277E-02  3.6015694E-03  0.0000000E+00
  3.7032431E-03  1.4812973E-02  3.7032431E-03  1.4812973E-02  3.7032431E-03  3.7032431E-03  1.4812973E-02  3.7032431E-03  1.4812973E-02  3.7032431E-03  0.0000000E+00
  3.8061224E-03  1.5224490E-02  3.8061224E-03  1.5224490E-02  3.8061224E-03  3.8061224E-03  1.5224490E-02  3.8061224E-03  1.5224490E-02  3.8061224E-03  0.0000000E+00
  3.9102778E-03  1.5641111E-02  3.9102778E-03  1.5641111E-02  3.9102778E-03  3.9102778E-03  1.5641111E-02  3.9102778E-03  1.5641111E-02  3.9102778E-03  0.0000000E+00
  4.0157201E-03  1.6062880E-02  4.0157201E-03  1.6062880E-02  4.0157201E-03  4.0157201E-03  1.6062880E-02  4.0157201E-03  1.6062880E-02  4.0157201E-03  0.0000000E+00
  4.1224378E-03  1.6489751E-02  4.1224378E-03  1.6489751E-02  4.1224378E-03  4.1224378E-03  1.6489751E-02  4.1224378E-03  1.6489751E-02  4.1224378E-03  0.0000000E+00
  4.2303826E-03  1.6921531E-02  4.2303826E-03  1.6921531E-02  4.2303826E-03  4.2303826E-03  1.6921531E-02  4.2303826E-03  1.6921531E-02  4.2303826E-03  0.0000000E+00
  4.3394748E-03  1.7357899E-02  4.3394748E-03  1.7357899E-02  4.3394748E-03  4.3394748E-03  1.7357899E-02  4.3394748E-03  1.7357899E-02  4.3394748E-03  0.0000000E+00
  4.4496215E-03  1.7798486E-02  4.4496215E-03  1.7798486E-02  4.4496215E-03  4.4496215E-03  1.7798486E-02  4.4496215E-03  1.7798486E-02  4.4496215E-03  0.0000000E+00
  4.5606511E-03  1.8242604E-02  4.5606511E-03  1.8242604E-02  4.5606511E-03  4.5606511E-03  1.8242604E-02  4.5606511E-03  1.8242604E-02  4.5606511E-03  0.0000000E+00
  4.6724672E-03  1.8689869E-02  4.6724672E-03  1.8689869E-02  4.6724672E-03  4.6724672E-03  1.8689869E-02  4.6724672E-03  1.8689869E-02  4.6724672E-03  0.0000000E+00
  4.7839803E-03  1.9135921E-02  4.7839803E-03  1.9135921E-02  4.7839803E-03  4.7839803E-03  1.9135921E-02  4.7839803E-03  1.9135921E-02  4.7839803E-03  0.0000000E+00
  4.8538057E-03  1.9415223E-02  4.8538057E-03  1.9415223E-02  4.8538057E-03  4.8538057E-03  1.9415223E-02  4.8538057E-03  1.9415223E-02  4.8538057E-03  0.0000000E+00
  1.0720365E-03  4.2881460E-03  1.0720365E-03  4.2881460E-03  1.0720365E-03  1.0720365E-03  4.2881460E-03  1.0720365E-03  4.2881460E-03  1.0720365E-03  0.0000000E+00
  1.1689088E-03  4.6756350E-03  1.1689088E-03  4.6756350E-03  1.1689088E-03  1.1689088E-03  4.6756350E-03  1.1689088E-03  4.6756350E-03  1.1689088E-03  0.0000000E+00
  1.2657810E-03  5.0631240E-03  1.2657810E-03  5.0631240E-03  1.2657810E-03  1.2657810E-03  5.0631240E-03  1.2657810E-03  5.0631240E-03  1.2657810E-03  0.0000000E+00
  1.3626533E-03  5.4506130E-03  1.3626533E-03  5.4506130E-03  1.3626533E-03  1.3626533E-03  5.4506130E-03  1.3626533E-03  5.4506130E-03  1.3626533E-03  0.0000000E+00
  1.4596389E-03  5.8385554E-03  1.4596389E-03  5.8385554E-03  1.4596389E-03  1.4596389E-03  5.8385554E-03  1.4596389E-03  5.8385554E-03  1.4596389E-03  0.0000000E+00
  1.5565995E-03  6.2263978E-03  1.5565995E-03  6.2263978E-03  1.5565995E-03  1.5565995E-03  6.2263978E-03  1.5565995E-03  6.2263978E-03  1.5565995E-03  0.0000000E+00
  1.6534261E-03  6.6137043E-03  1.6534261E-03  6.6137043E-03  1.6534261E-03  1.6534261E-03  6.6137043E-03  1.6534261E-03  6.6137043E-03  1.6534261E-03  0.0000000E+00
  1.7501423E-03  7.0005690E-03  1.7501423E-03  7.0005690E-03  1.7501423E-03  1.7501423E-03  7.0005690E-03  1.7501423E-03  7.0005690E-03  1.7501423E-03  0.0000000E+00
  1.8467379E-03  7.3869515E-03  1.8467379E-03  7.3869515E-03  1.8467379E-03  1.8467379E-03  7.3869515E-03  1.8467379E-03  7.3869515E-03  1.8467379E-03  0.0000000E+00
  1.9432650E-03  7.7730599E-03  1.9432650E-03  7.7730599E-03  1.9432650E-03  1.9432650E-03  7.7730599E-03  1.9432650E-03  7.7730599E-03  1.9432650E-03  0.0000000E+00
  2.0397654E-03  8.1590617E-03  2.0397654E-03  8.1590617E-03  2.0397654E-03  2.0397654E-03  8.1590617E-03  2.0397654E-03  8.1590617E-03  2.0397654E-03  0.0000000E+00
  2.1362640E-03  8.5450560E-03  2.1362640E-03  8.5450560E-03  2.1362640E-03  2.1362640E-03  8.5450560E-03  2.1362640E-03  8.5450560E-03  2.1362640E-03  0.0000000E+00
  2.2327794E-03  8.9311177E-03  2.2327794E-03  8.9311177E-03  2.2327794E-03  2.2327794E-03  8.9311177E-03  2.2327794E-03  8.9311177E-03  2.2327794E-03  0.0000000E+00
  2.3293341E-03  9.3173365E-03  2.3293341E-03  9.3173365E-03  2.3293341E-03  2.3293341E-03  9.3173365E-03  2.3293341E-03  9.3173365E-03  2.3293341E-03  0.0000000E+00
  2.4259611E-03  9.7038445E-03  2.4259611E-03  9.7038445E-03  2.4259611E-03  2.4259611E-03  9.7038445E-03  2.4259611E-03  9.7038445E-03  2.4259611E-03  0.0000000E+00
  2.5226195E-03  1.0090478E-02  2.5226195E-03  1.0090478E-02  2.5226195E-03  2.5226195E-03  1.0090478E-02  2.5226195E-03  1.0090478E-02  2.5226195E-03  0.0000000E+00
  2.6193024E-03  1.0477209E-02  2.6193024E-03  1.0477209E-02  2.6193024E-03  2.6193024E-03  1.0477209E-02  2.6193024E-03  1.0477209E-02  2.6193024E-03  0.0000000E+00
  2.7160244E-03  1.0864098E-02  2.7160244E-03  1.0864098E-02  2.7160244E-03  2.7160244E-03  1.0864098E-02  2.7160244E-03  1.0864098E-02  2.7160244E-03  0.0000000E+00
  2.8127969E-03  1.1251188E-02  2.8127969E-03  1.1251188E-02  2.8127969E-03  2.8127969E-03  1.1251188E-02  2.8127969E-03  1.1251188E-02  2.8127969E-03  0.0000000E+00
  2.9096552E-03  1.1638621E-02  2.9096552E-03  1.1638621E-02  2.9096552E-03  2.9096552E-03  1.1638621E-02  2.9096552E-03  1.1638621E-02  2.9096552E-03  0.0000000E+00
  3.0066695E-03  1.2026678E-02  3.0066695E-03  1.2026678E-02  3.0066695E-03  3.0066695E-03  1.2026678E-02  3.0066695E-03  1.2026678E-02  3.0066695E-03  0.0000000E+00
  3.1039405E-03  1.2415762E-02  3.1039405E-03  1.2415762E-02  3.1039405E-03  3.1039405E-03  1.2415762E-02  3.1039405E-03  1.2415762E-02  3.1039405E-03  0.0000000E+00
  3.2015822E-03  1.2806329E-02  3.2015822E-03  1.2806329E-02  3.2015822E-03  3.2015822E-03  1.2806329E-02  3.2015822E-03  1.2806329E-02  3.2015822E-03  0.0000000E+00
  3.2997215E-03  1.3198886E-02  3.2997215E-03  1.3198886E-02  3.2997215E-03  3.2997215E-03  1.3198886E-02  3.2997215E-03  1.3198886E-02  3.2997215E-03  0.0000000E+00
  3.3984975E-03  1.3593990E-02  3.3984975E-03  1.3593990E-02  3.3984975E-03  3.3984975E-03  1.3593990E-02  3.3984975E-03  1.3593990E-02  3.3984975E-03  0.0000000E+00
  3.4980660E-03  1.3992264E-02  3.4980660E-03  1.3992264E-02  3.4980660E-03  3.4980660E-03  1.3992264E-02  3.4980660E-03  1.3992264E-02  3.4980660E-03  0.0000000E+00
  3.5985846E-03  1.4394338E-02  3.5985846E-03  1.4394338E-02  3.5985846E-03  3.5985846E-03  1.4394338E-02  3.5985846E-03  1.4394338E-02  3.5985846E-03  0.0000000E+00
  3.7001961E-03  1.4800784E-02  3.7001961E-03  1.4800784E-02  3.7001961E-03  3.7001961E-03  1.4800784E-02  3.7001961E-03  1.4800784E-02  3.7001961E-03  0.0000000E+00
  3.8030124E-03  1.5212050E-02  3.8030124E-03  1.5212050E-02  3.8030124E-03  3.8030124E-03  1.5212050E-02  3.8030124E-03  1.5212050E-02  3.8030124E-03  0.0000000E+00
  3.9071040E-03  1.5628416E-02  3.9071040E-03  1.5628416E-02  3.9071040E-03  3.9071040E-03  1.5628416E-02  3.9071040E-03  1.5628416E-02  3.9071040E-03  0.0000000E+00
  4.0124817E-03  1.6049927E-02  4.0124817E-03  1.6049927E-02  4.0124817E-03  4.0124817E-03  1.6049927E-02  4.0124817E-03  1.6049927E-02  4.0124817E-03  0.0000000E+00
  4.1191341E-03  1.6476536E-02  4.1191341E-03  1.6476536E-02  4.1191341E-03  4.1191341E-03  1.6476536E-02  4.1191341E-03  1.6476536E-02  4.1191341E-03  0.0000000E+00
  4.2270129E-03  1.6908051E-02  4.2270129E-03  1.6908051E-02  4.2270129E-03  4.2270129E-03  1.6908051E-02  4.2270129E-03  1.6908051E-02  4.2270129E-03  0.0000000E+00
  4.3360382E-03  1.7344153E-02  4.3360382E-03  1.7344153E-02  4.3360382E-03  4.3360382E-03  1.7344153E-02  4.3360382E-03  1.7344153E-02  4.3360382E-03  0.0000000E+00
  4.4461175E-03  1.7784470E-02  4.4461175E-03  1.7784470E-02  4.4461175E-03  4.4461175E-03  1.7784470E-02  4.4461175E-03  1.7784470E-02  4.4461175E-03  0.0000000E+00
  4.5570791E-03  1.8228317E-02  4.5570791E-03  1.8228317E-02  4.5570791E-03  4.5570791E-03  1.8228317E-02  4.5570791E-03  1.8228317E-02  4.5570791E-03  0.0000000E+00
  4.6688268E-03  1.8675307E-02  4.6688268E-03  1.8675307E-02  4.6688268E-03  4.6688268E-03  1.8675307E-02  4.6688268E-03  1.8675307E-02  4.6688268E-03  0.0000000E+00
  4.7802716E-03  1.9121086E-02  4.7802716E-03  1.9121086E-02  4.7802716E-03  4.7802716E-03  1.9121086E-02  4.7802716E-03  1.9121086E-02  4.7802716E-03  0.0000000E+00
  4.8500543E-03  1.9400217E-02  4.8500543E-03  1.9400217E-02  4.8500543E-03  4.8500543E-03  1.9400217E-02  4.8500543E-03  1.9400217E-02  4.8500543E-03  0.0000000E+00
  1.0701527E-03  4.2806110E-03  1.0701527E-03  4.2806110E-03  1.0701527E-03  1.0701527E-03  4.2806110E-03  1.0701527E-03  4.2806110E-03  1.0701527E-03  0.0000000E+00
  1.1669472E-03  4.6677890E-03  1.1669472E-03  4.6677890E-03  1.1669472E-03  1.1669472E-03  4.6677890E-03  1.1669472E-03  4.6677890E-03  1.1669472E-03  0.0000000E+00
  1.2637417E-03  5.0549669E-03  1.2637417E-03  5.0549669E-03  1.2637417E-03  1.2637417E-03  5.0549669E-03  1.2637417E-03  5.0549669E-03  1.2637417E-03  0.0000000E+00
  1.3605362E-03  5.4421449E-03  1.3605362E-03  5.4421449E-03  1.3605362E-03  1.3605362E-03  5.4421449E-03  1.3605362E-03  5.4421449E-03  1.3605362E-03  0.0000000E+00
  1.4574440E-03  5.8297759E-03  1.4574440E-03  5.8297759E-03  1.4574440E-03  1.4574440E-03  5.8297759E-03  1.4574440E-03  5.8297759E-03  1.4574440E-03  0.0000000E+00
  1.5543267E-03  6.2173070E-03  1.5543267E-03  6.2173070E-03  1.5543267E-03  1.5543267E-03  6.2173070E-03  1.5543267E-03  6.2173070E-03  1.5543267E-03  0.0000000E+00
  1.6510756E-03  6.6043026E-03  1.6510756E-03  6.6043026E-03  1.6510756E-03  1.6510756E-03  6.6043026E-03  1.6510756E-03  6.6043026E-03  1.6510756E-03  0.0000000E+00
  1.7477142E-03  6.9908568E-03  1.7477142E-03  6.9908568E-03  1.7477142E-03  1.7477142E-03  6.9908568E-03  1.7477142E-03  6.9908568E-03  1.7477142E-03  0.0000000E+00
  1.8442323E-03  7.3769291E-03  1.8442323E-03  7.3769291E-03  1.8442323E-03  1.8442323E-03  7.3769291E-03  1.8442323E-03  7.3769291E-03  1.8442323E-03  0.0000000E+00
  1.9406819E-03  7.7627276E-03  1.9406819E-03  7.7627276E-03  1.9406819E-03  1.9406819E-03  7.7627276E-03  1.9406819E-03  7.7627276E-03  1.9406819E-03  0.0000000E+00
  2.0371049E-03  8.1484196E-03  2.0371049E-03  8.1484196E-03  2.0371049E-03  2.0371049E-03  8.1484196E-03  2.0371049E-03  8.1484196E-03  2.0371049E-03  0.0000000E+00
  2.1335260E-03  8.5341041E-03  2.1335260E-03  8.5341041E-03  2.1335260E-03  2.1335260E-03  8.5341041E-03  2.1335260E-03  8.5341041E-03  2.1335260E-03  0.0000000E+00
  2.2299640E-03  8.9198558E-03  2.2299640E-03  8.9198558E-03  2.2299640E-03  2.2299640E-03  8.9198558E-03  2.2299640E-03  8.9198558E-03  2.2299640E-03  0.0000000E+00
  2.3264411E-03  9.3057646E-03  2.3264411E-03  9.3057646E-03  2.3264411E-03  2.3264411E-03  9.3057646E-03  2.3264411E-03  9.3057646E-03  2.3264411E-03  0.0000000E+00
  2.4229906E-03  9.6919624E-03  2.4229906E-03  9.6919624E-03  2.4229906E-03  2.4229906E-03  9.6919624E-03  2.4229906E-03  9.6919624E-03  2.4229906E-03  0.0000000E+00
  2.5195714E-03  1.0078286E-02  2.5195714E-03  1.0078286E-02  2.5195714E-03  2.5195714E-03  1.0078286E-02  2.5195714E-03  1.0078286E-02  2.5195714E-03  0.0000000E+00
  2.6161766E-03  1.0464707E-02  2.6161766E-03  1.0464707E-02  2.6161766E-03  2.6161766E-03  1.0464707E-02  2.6161766E-03  1.0464707E-02  2.6161766E-03  0.0000000E+00
  2.7128211E-03  1.0851284E-02  2.7128211E-03  1.0851284E-02  2.7128211E-03  2.7128211E-03  1.0851284E-02  2.7128211E-03  1.0851284E-02  2.7128211E-03  0.0000000E+00
  2.8095159E-03  1.1238064E-02  2.8095159E-03  1.1238064E-02  2.8095159E-03  2.8095159E-03  1.1238064E-02  2.8095159E-03  1.1238064E-02  2.8095159E-03  0.0000000E+00
  2.9062964E-03  1.1625186E-02  2.9062964E-03  1.1625186E-02  2.9062964E-03  2.9062964E-03  1.1625186E-02  2.9062964E-03  1.1625186E-02  2.9062964E-03  0.0000000E+00
  3.0032329E-03  1.2012931E-02  3.0032329E-03  1.2012931E-02  3.0032329E-03  3.0032329E-03  1.2012931E-02  3.0032329E-03  1.2012931E-02  3.0032329E-03  0.0000000E+00
  3.1004258E-03  1.2401703E-02  3.1004258E-03  1.2401703E-02  3.1004258E-03  3.1004258E-03  1.2401703E-02  3.1004258E-03  1.2401703E-02  3.1004258E-03  0.0000000E+00
  3.1979891E-03  1.2791956E-02  3.1979891E-03  1.2791956E-02  3.1979891E-03  3.1979891E-03  1.2791956E-02  3.1979891E-03  1.2791956E-02  3.1979891E-03  0.0000000E+00
  3.2960496E-03  1.3184198E-02  3.2960496E-03  1.3184198E-02  3.2960496E-03  3.2960496E-03  1.3184198E-02  3.2960496E-03  1.3184198E-02  3.2960496E-03  0.0000000E+00
  3.3947463E-03  1.3578985E-02  3.3947463E-03  1.3578985E-02  3.3947463E-03  3.3947463E-03  1.3578985E-02  3.3947463E-03  1.3578985E-02  3.3947463E-03  0.0000000E+00
  3.4942349E-03  1.3976940E-02  3.4942349E-03  1.3976940E-02  3.4942349E-03  3.4942349E-03  1.3976940E-02  3.4942349E-03  1.3976940E-02  3.4942349E-03  0.0000000E+00
  3.5946728E-03  1.4378691E-02  3.5946728E-03  1.4378691E-02  3.5946728E-03  3.5946728E-03  1.4378691E-02  3.5946728E-03  1.4378691E-02  3.5946728E-03  0.0000000E+00
  3.6962028E-03  1.4784811E-02  3.6962028E-03  1.4784811E-02  3.6962028E-03  3.6962028E-03  1.4784811E-02  3.6962028E-03  1.4784811E-02  3.6962028E-03  0.0000000E+00
  3.7989366E-03  1.5195746E-02  3.7989366E-03  1.5195746E-02  3.7989366E-03  3.7989366E-03  1.5195746E-02  3.7989366E-03  1.5195746E-02  3.7989366E-03  0.0000000E+00
  3.9029446E-03  1.5611778E-02  3.9029446E-03  1.5611778E-02  3.9029446E-03  3.9029446E-03  1.5611778E-02  3.9029446E-03  1.5611778E-02  3.9029446E-03  0.0000000E+00
  4.0082378E-03  1.6032951E-02  4.0082378E-03  1.6032951E-02  4.0082378E-03  4.0082378E-03  1.6032951E-02  4.0082378E-03  1.6032951E-02  4.0082378E-03  0.0000000E+00
  4.1148045E-03  1.6459218E-02  4.1148045E-03  1.6459218E-02  4.1148045E-03  4.1148045E-03  1.6459218E-02  4.1148045E-03  1.6459218E-02  4.1148045E-03  0.0000000E+00
  4.2225967E-03  1.6890387E-02  4.2225967E-03  1.6890387E-02  4.2225967E-03  4.2225967E-03  1.6890387E-02  4.2225967E-03  1.6890387E-02  4.2225967E-03  0.0000000E+00
  4.3315346E-03  1.7326138E-02  4.3315346E-03  1.7326138E-02  4.3315346E-03  4.3315346E-03  1.7326138E-02  4.3315346E-03  1.7326138E-02  4.3315346E-03  0.0000000E+00
  4.4415254E-03  1.7766102E-02  4.4415254E-03  1.7766102E-02  4.4415254E-03  4.4415254E-03  1.7766102E-02  4.4415254E-03  1.7766102E-02  4.4415254E-03  0.0000000E+00
  4.5523980E-03  1.8209592E-02  4.5523980E-03  1.8209592E-02  4.5523980E-03  4.5523980E-03  1.8209592E-02  4.5523980E-03  1.8209592E-02  4.5523980E-03  0.0000000E+00
  4.6640560E-03  1.8656224E-02  4.6640560E-03  1.8656224E-02  4.6640560E-03  4.6640560E-03  1.8656224E-02  4.6640560E-03  1.8656224E-02  4.6640560E-03  0.0000000E+00
  4.7754113E-03  1.9101645E-02  4.7754113E-03  1.9101645E-02  4.7754113E-03  4.7754113E-03  1.9101645E-02  4.7754113E-03  1.9101645E-02  4.7754113E-03  0.0000000E+00
  4.8451380E-03  1.9380552E-02  4.8451380E-03  1.9380552E-02  4.8451380E-03  4.8451380E-03  1.9380552E-02  4.8451380E-03  1.9380552E-02  4.8451380E-03  0.0000000E+00
  1.0676834E-03  4.2707337E-03  1.0676834E-03  4.2707337E-03  1.0676834E-03  1.0676834E-03  4.2707337E-03  1.0676834E-03  4.2707337E-03  1.0676834E-03  0.0000000E+00
  1.1643761E-03  4.6575042E-03  1.1643761E-03  4.6575042E-03  1.1643761E-03  1.1643761E-03  4.6575042E-03  1.1643761E-03  4.6575042E-03  1.1643761E-03  0.0000000E+00
  1.2610687E-03  5.0442748E-03  1.2610687E-03  5.0442748E-03  1.2610687E-03  1.2610687E-03  5.0442748E-03  1.2610687E-03  5.0442748E-03  1.2610687E-03  0.0000000E+00
  1.3577613E-03  5.4310454E-03  1.3577613E-03  5.4310454E-03  1.3577613E-03  1.3577613E-03  5.4310454E-03  1.3577613E-03  5.4310454E-03  1.3577613E-03  0.0000000E+00
  1.4545671E-03  5.8182685E-03  1.4545671E-03  5.8182685E-03  1.4545671E-03  1.4545671E-03  5.8182685E-03  1.4545671E-03  5.8182685E-03  1.4545671E-03  0.0000000E+00
  1.5513479E-03  6.2053917E-03  1.5513479E-03  6.2053917E-03  1.5513479E-03  1.5513479E-03  6.2053917E-03  1.5513479E-03  6.2053917E-03  1.5513479E-03  0.0000000E+00
  1.6479950E-03  6.5919802E-03  1.6479950E-03  6.5919802E-03  1.6479950E-03  1.6479950E-03  6.5919802E-03  1.6479950E-03  6.5919802E-03  1.6479950E-03  0.0000000E+00
  1.7445319E-03  6.9781276E-03  1.7445319E-03  6.9781276E-03  1.7445319E-03  1.7445319E-03  6.9781276E-03  1.7445319E-03  6.9781276E-03  1.7445319E-03  0.0000000E+00
  1.8409484E-03  7.3637937E-03  1.8409484E-03  7.3637937E-03  1.8409484E-03  1.8409484E-03  7.3637937E-03  1.8409484E-03  7.3637937E-03  1.8409484E-03  0.0000000E+00
  1.9372966E-03  7.7491862E-03  1.9372966E-03  7.7491862E-03  1.9372966E-03  1.9372966E-03  7.7491862E-03  1.9372966E-03  7.7491862E-03  1.9372966E-03  0.0000000E+00
  2.0336181E-03  8.1344723E-03  2.0336181E-03  8.1344723E-03  2.0336181E-03  2.0336181E-03  8.1344723E-03  2.0336181E-03  8.1344723E-03  2.0336181E-03  0.0000000E+00
  2.1299377E-03  8.5197510E-03  2.1299377E-03  8.5197510E-03  2.1299377E-03  2.1299377E-03  8.5197510E-03  2.1299377E-03  8.5197510E-03  2.1299377E-03  0.0000000E+00
  2.2262742E-03  8.9050968E-03  2.2262742E-03  8.9050968E-03  2.2262742E-03  2.2262742E-03  8.9050968E-03  2.2262742E-03  8.9050968E-03  2.2262742E-03  0.0000000E+00
  2.3226499E-03  9.2905995E-03  2.3226499E-03  9.2905995E-03  2.3226499E-03  2.3226499E-03  9.2905995E-03  2.3226499E-03  9.2905995E-03  2.3226499E-03  0.0000000E+00
  2.4190977E-03  9.6763909E-03  2.4190977E-03  9.6763909E-03  2.4190977E-03  2.4190977E-03  9.6763909E-03  2.4190977E-03  9.6763909E-03  2.4190977E-03  0.0000000E+00
  2.5155769E-03  1.0062308E-02  2.5155769E-03  1.0062308E-02  2.5155769E-03  2.5155769E-03  1.0062308E-02  2.5155769E-03  1.0062308E-02  2.5155769E-03  0.0000000E+00
  2.6120805E-03  1.0448322E-02  2.6120805E-03  1.0448322E-02  2.6120805E-03  2.6120805E-03  1.0448322E-02  2.6120805E-03  1.0448322E-02  2.6120805E-03  0.0000000E+00
  2.7086232E-03  1.0834493E-02  2.7086232E-03  1.0834493E-02  2.7086232E-03  2.7086232E-03  1.0834493E-02  2.7086232E-03  1.0834493E-02  2.7086232E-03  0.0000000E+00
  2.8052163E-03  1.1220865E-02  2.8052163E-03  1.1220865E-02  2.8052163E-03  2.8052163E-03  1.1220865E-02  2.8052163E-03  1.1220865E-02  2.8052163E-03  0.0000000E+00
  2.9018950E-03  1.1607580E-02  2.9018950E-03  1.1607580E-02  2.9018950E-03  2.9018950E-03  1.1607580E-02  2.9018950E-03  1.1607580E-02  2.9018950E-03  0.0000000E+00
  2.9987294E-03  1.1994918E-02  2.9987294E-03  1.1994918E-02  2.9987294E-03  2.9987294E-03  1.1994918E-02  2.9987294E-03  1.1994918E-02  2.9987294E-03  0.0000000E+00
  3.0958200E-03  1.2383280E-02  3.0958200E-03  1.2383280E-02  3.0958200E-03  3.0958200E-03  1.2383280E-02  3.0958200E-03  1.2383280E-02  3.0958200E-03  0.0000000E+00
  3.1932807E-03  1.2773123E-02  3.1932807E-03  1.2773123E-02  3.1932807E-03  3.1932807E-03  1.2773123E-02  3.1932807E-03  1.2773123E-02  3.1932807E-03  0.0000000E+00
  3.2912380E-03  1.3164952E-02  3.2912380E-03  1.3164952E-02  3.2912380E-03  3.2912380E-03  1.3164952E-02  3.2912380E-03  1.3164952E-02  3.2912380E-03  0.0000000E+00
  3.3898309E-03  1.3559324E-02  3.3898309E-03  1.3559324E-02  3.3898309E-03  3.3898309E-03  1.3559324E-02  3.3898309E-03  1.3559324E-02  3.3898309E-03  0.0000000E+00
  3.4892148E-03  1.3956859E-02  3.4892148E-03  1.3956859E-02  3.4892148E-03  3.4892148E-03  1.3956859E-02  3.4892148E-03  1.3956859E-02  3.4892148E-03  0.0000000E+00
  3.5895470E-03  1.4358188E-02  3.5895470E-03  1.4358188E-02  3.5895470E-03  3.5895470E-03  1.4358188E-02  3.5895470E-03  1.4358188E-02  3.5895470E-03  0.0000000E+00
  3.6909701E-03  1.4763881E-02  3.6909701E-03  1.4763881E-02  3.6909701E-03  3.6909701E-03  1.4763881E-02  3.6909701E-03  1.4763881E-02  3.6909701E-03  0.0000000E+00
  3.7935958E-03  1.5174383E-02  3.7935958E-03  1.5174383E-02  3.7935958E-03  3.7935958E-03  1.5174383E-02  3.7935958E-03  1.5174383E-02  3.7935958E-03  0.0000000E+00
  3.8974944E-03  1.5589978E-02  3.8974944E-03  1.5589978E-02  3.8974944E-03  3.8974944E-03  1.5589978E-02  3.8974944E-03  1.5589978E-02  3.8974944E-03  0.0000000E+00
  4.0026768E-03  1.6010707E-02  4.0026768E-03  1.6010707E-02  4.0026768E-03  4.0026768E-03  1.6010707E-02  4.0026768E-03  1.6010707E-02  4.0026768E-03  0.0000000E+00
  4.1091314E-03  1.6436526E-02  4.1091314E-03  1.6436526E-02  4.1091314E-03  4.1091314E-03  1.6436526E-02  4.1091314E-03  1.6436526E-02  4.1091314E-03  0.0000000E+00
  4.2168101E-03  1.6867241E-02  4.2168101E-03  1.6867241E-02  4.2168101E-03  4.2168101E-03  1.6867241E-02  4.2168101E-03  1.6867241E-02  4.2168101E-03  0.0000000E+00
  4.3256334E-03  1.7302534E-02  4.3256334E-03  1.7302534E-02  4.3256334E-03  4.3256334E-03  1.7302534E-02  4.3256334E-03  1.7302534E-02  4.3256334E-03  0.0000000E+00
  4.4355085E-03  1.7742034E-02  4.4355085E-03  1.7742034E-02  4.4355085E-03  4.4355085E-03  1.7742034E-02  4.4355085E-03  1.7742034E-02  4.4355085E-03  0.0000000E+00
  4.5462644E-03  1.8185058E-02  4.5462644E-03  1.8185058E-02  4.5462644E-03  4.5462644E-03  1.8185058E-02  4.5462644E-03  1.8185058E-02  4.5462644E-03  0.0000000E+00
  4.6578049E-03  1.8631220E-02  4.6578049E-03  1.8631220E-02  4.6578049E-03  4.6578049E-03  1.8631220E-02  4.6578049E-03  1.8631220E-02  4.6578049E-03  0.0000000E+00
  4.7690431E-03  1.9076172E-02  4.7690431E-03  1.9076172E-02  4.7690431E-03  4.7690431E-03  1.9076172E-02  4.7690431E-03  1.9076172E-02  4.7690431E-03  0.0000000E+00
  4.8386964E-03  1.9354785E-02  4.8386964E-03  1.9354785E-02  4.8386964E-03  4.8386964E-03  1.9354785E-02  4.8386964E-03  1.9354785E-02  4.8386964E-03  0.0000000E+00
  1.0644467E-03  4.2577868E-03  1.0644467E-03  4.2577868E-03  1.0644467E-03  1.0644467E-03  4.2577868E-03  1.0644467E-03  4.2577868E-03  1.0644467E-03  0.0000000E+00
  1.1610060E-03  4.6440239E-03  1.1610060E-03  4.6440239E-03  1.1610060E-03  1.1610060E-03  4.6440239E-03  1.1610060E-03  4.6440239E-03  1.1610060E-03  0.0000000E+00
  1.2575652E-03  5.0302609E-03  1.2575652E-03  5.0302609E-03  1.2575652E-03  1.2575652E-03  5.0302609E-03  1.2575652E-03  5.0302609E-03  1.2575652E-03  0.0000000E+00
  1.3541245E-03  5.4164980E-03  1.3541245E-03  5.4164980E-03  1.3541245E-03  1.3541245E-03  5.4164980E-03  1.3541245E-03  5.4164980E-03  1.3541245E-03  0.0000000E+00
  1.4507967E-03  5.8031869E-03  1.4507967E-03  5.8031869E-03  1.4507967E-03  1.4507967E-03  5.8031869E-03  1.4507967E-03  5.8031869E-03  1.4507967E-03  0.0000000E+00
  1.5474440E-03  6.1897762E-03  1.5474440E-03  6.1897762E-03  1.5474440E-03  1.5474440E-03  6.1897762E-03  1.5474440E-03  6.1897762E-03  1.5474440E-03  0.0000000E+00
  1.6439578E-03  6.5758313E-03  1.6439578E-03  6.5758313E-03  1.6439578E-03  1.6439578E-03  6.5758313E-03  1.6439578E-03  6.5758313E-03  1.6439578E-03  0.0000000E+00
  1.7403615E-03  6.9614461E-03  1.7403615E-03  6.9614461E-03  1.7403615E-03  1.7403615E-03  6.9614461E-03  1.7403615E-03  6.9614461E-03  1.7403615E-03  0.0000000E+00
  1.8366450E-03  7.3465802E-03  1.8366450E-03  7.3465802E-03  1.8366450E-03  1.8366450E-03  7.3465802E-03  1.8366450E-03  7.3465802E-03  1.8366450E-03  0.0000000E+00
  1.9328603E-03  7.7314411E-03  1.9328603E-03  7.7314411E-03  1.9328603E-03  1.9328603E-03  7.7314411E-03  1.9328603E-03  7.7314411E-03  1.9328603E-03  0.0000000E+00
  2.0290489E-03  8.1161957E-03  2.0290489E-03  8.1161957E-03  2.0290489E-03  2.0290489E-03  8.1161957E-03  2.0290489E-03  8.1161957E-03  2.0290489E-03  0.0000000E+00
  2.1252357E-03  8.5009429E-03  2.1252357E-03  8.5009429E-03  2.1252357E-03  2.1252357E-03  8.5009429E-03  2.1252357E-03  8.5009429E-03  2.1252357E-03  0.0000000E+00
  2.2214393E-03  8.8857572E-03  2.2214393E-03  8.8857572E-03  2.2214393E-03  2.2214393E-03  8.8857572E-03  2.2214393E-03  8.8857572E-03  2.2214393E-03  0.0000000E+00
  2.3176820E-03  9.2707281E-03  2.3176820E-03  9.2707281E-03  2.3176820E-03  2.3176820E-03  9.2707281E-03  2.3176820E-03  9.2707281E-03  2.3176820E-03  0.0000000E+00
  2.4139968E-03  9.6559873E-03  2.4139968E-03  9.6559873E-03  2.4139968E-03  2.4139968E-03  9.6559873E-03  2.4139968E-03  9.6559873E-03  2.4139968E-03  0.0000000E+00
  2.5103430E-03  1.0041372E-02  2.5103430E-03  1.0041372E-02  2.5103430E-03  2.5103430E-03  1.0041372E-02  2.5103430E-03  1.0041372E-02  2.5103430E-03  0.0000000E+00
  2.6067134E-03  1.0426854E-02  2.6067134E-03  1.0426854E-02  2.6067134E-03  2.6067134E-03  1.0426854E-02  2.6067134E-03  1.0426854E-02  2.6067134E-03  0.0000000E+00
  2.7031230E-03  1.0812492E-02  2.7031230E-03  1.0812492E-02  2.7031230E-03  2.7031230E-03  1.0812492E-02  2.7031230E-03  1.0812492E-02  2.7031230E-03  0.0000000E+00
  2.7995828E-03  1.1198331E-02  2.7995828E-03  1.1198331E-02  2.7995828E-03  2.7995828E-03  1.1198331E-02  2.7995828E-03  1.1198331E-02  2.7995828E-03  0.0000000E+00
  2.8961281E-03  1.1584512E-02  2.8961281E-03  1.1584512E-02  2.8961281E-03  2.8961281E-03  1.1584512E-02  2.8961281E-03  1.1584512E-02  2.8961281E-03  0.0000000E+00
  2.9928290E-03  1.1971316E-02  2.9928290E-03  1.1971316E-02  2.9928290E-03  2.9928290E-03  1.1971316E-02  2.9928290E-03  1.1971316E-02  2.9928290E-03  0.0000000E+00
  3.0897857E-03  1.2359143E-02  3.0897857E-03  1.2359143E-02  3.0897857E-03  3.0897857E-03  1.2359143E-02  3.0897857E-03  1.2359143E-02  3.0897857E-03  0.0000000E+00
  3.1871119E-03  1.2748448E-02  3.1871119E-03  1.2748448E-02  3.1871119E-03  3.1871119E-03  1.2748448E-02  3.1871119E-03  1.2748448E-02  3.1871119E-03  0.0000000E+00
  3.2849341E-03  1.3139736E-02  3.2849341E-03  1.3139736E-02  3.2849341E-03  3.2849341E-03  1.3139736E-02  3.2849341E-03  1.3139736E-02  3.2849341E-03  0.0000000E+00
  3.3833910E-03  1.3533564E-02  3.3833910E-03  1.3533564E-02  3.3833910E-03  3.3833910E-03  1.3533564E-02  3.3833910E-03  1.3533564E-02  3.3833910E-03  0.0000000E+00
  3.4826378E-03  1.3930551E-02  3.4826378E-03  1.3930551E-02  3.4826378E-03  3.4826378E-03  1.3930551E-02  3.4826378E-03  1.3930551E-02  3.4826378E-03  0.0000000E+00
  3.5828316E-03  1.4331326E-02  3.5828316E-03  1.4331326E-02  3.5828316E-03  3.5828316E-03  1.4331326E-02  3.5828316E-03  1.4331326E-02  3.5828316E-03  0.0000000E+00
  3.6841148E-03  1.4736459E-02  3.6841148E-03  1.4736459E-02  3.6841148E-03  3.6841148E-03  1.4736459E-02  3.6841148E-03  1.4736459E-02  3.6841148E-03  0.0000000E+00
  3.7865989E-03  1.5146396E-02  3.7865989E-03  1.5146396E-02  3.7865989E-03  3.7865989E-03  1.5146396E-02  3.7865989E-03  1.5146396E-02  3.7865989E-03  0.0000000E+00
  3.8903542E-03  1.5561417E-02  3.8903542E-03  1.5561417E-02  3.8903542E-03  3.8903542E-03  1.5561417E-02  3.8903542E-03  1.5561417E-02  3.8903542E-03  0.0000000E+00
  3.9953915E-03  1.5981566E-02  3.9953915E-03  1.5981566E-02  3.9953915E-03  3.9953915E-03  1.5981566E-02  3.9953915E-03  1.5981566E-02  3.9953915E-03  0.0000000E+00
  4.1016992E-03  1.6406797E-02  4.1016992E-03  1.6406797E-02  4.1016992E-03  4.1016992E-03  1.6406797E-02  4.1016992E-03  1.6406797E-02  4.1016992E-03  0.0000000E+00
  4.2092294E-03  1.6836918E-02  4.2092294E-03  1.6836918E-02  4.2092294E-03  4.2092294E-03  1.6836918E-02  4.2092294E-03  1.6836918E-02  4.2092294E-03  0.0000000E+00
  4.3179026E-03  1.7271610E-02  4.3179026E-03  1.7271610E-02  4.3179026E-03  4.3179026E-03  1.7271610E-02  4.3179026E-03  1.7271610E-02  4.3179026E-03  0.0000000E+00
  4.4276261E-03  1.7710504E-02  4.4276261E-03  1.7710504E-02  4.4276261E-03  4.4276261E-03  1.7710504E-02  4.4276261E-03  1.7710504E-02  4.4276261E-03  0.0000000E+00
  4.5382293E-03  1.8152917E-02  4.5382293E-03  1.8152917E-02  4.5382293E-03  4.5382293E-03  1.8152917E-02  4.5382293E-03  1.8152917E-02  4.5382293E-03  0.0000000E+00
  4.6496159E-03  1.8598463E-02  4.6496159E-03  1.8598463E-02  4.6496159E-03  4.6496159E-03  1.8598463E-02  4.6496159E-03  1.8598463E-02  4.6496159E-03  0.0000000E+00
  4.7607006E-03  1.9042802E-02  4.7607006E-03  1.9042802E-02  4.7607006E-03  4.7607006E-03  1.9042802E-02  4.7607006E-03  1.9042802E-02  4.7607006E-03  0.0000000E+00
  4.8302578E-03  1.9321031E-02  4.8302578E-03  1.9321031E-02  4.8302578E-03  4.8302578E-03  1.9321031E-02  4.8302578E-03  1.9321031E-02  4.8302578E-03  0.0000000E+00
  1.0602045E-03  4.2408179E-03  1.0602045E-03  4.2408179E-03  1.0602045E-03  1.0602045E-03  4.2408179E-03  1.0602045E-03  4.2408179E-03  1.0602045E-03  0.0000000E+00
  1.1565891E-03  4.6263565E-03  1.1565891E-03  4.6263565E-03  1.1565891E-03  1.1565891E-03  4.6263565E-03  1.1565891E-03  4.6263565E-03  1.1565891E-03  0.0000000E+00
  1.2529738E-03  5.0118951E-03  1.2529738E-03  5.0118951E-03  1.2529738E-03  1.2529738E-03  5.0118951E-03  1.2529738E-03  5.0118951E-03  1.2529738E-03  0.0000000E+00
  1.3493584E-03  5.3974338E-03  1.3493584E-03  5.3974338E-03  1.3493584E-03  1.3493584E-03  5.3974338E-03  1.3493584E-03  5.3974338E-03  1.3493584E-03  0.0000000E+00
  1.4458559E-03  5.7834235E-03  1.4458559E-03  5.7834235E-03  1.4458559E-03  1.4458559E-03  5.7834235E-03  1.4458559E-03  5.7834235E-03  1.4458559E-03  0.0000000E+00
  1.5423284E-03  6.1693137E-03  1.5423284E-03  6.1693137E-03  1.5423284E-03  1.5423284E-03  6.1693137E-03  1.5423284E-03  6.1693137E-03  1.5423284E-03  0.0000000E+00
  1.6386677E-03  6.5546708E-03  1.6386677E-03  6.5546708E-03  1.6386677E-03  1.6386677E-03  6.5546708E-03  1.6386677E-03  6.5546708E-03  1.6386677E-03  0.0000000E+00
  1.7348971E-03  6.9395883E-03  1.7348971E-03  6.9395883E-03  1.7348971E-03  1.7348971E-03  6.9395883E-03  1.7348971E-03  6.9395883E-03  1.7348971E-03  0.0000000E+00
  1.8310065E-03  7.3240260E-03  1.8310065E-03  7.3240260E-03  1.8310065E-03  1.8310065E-03  7.3240260E-03  1.8310065E-03  7.3240260E-03  1.8310065E-03  0.0000000E+00
  1.9270477E-03  7.7081910E-03  1.9270477E-03  7.7081910E-03  1.9270477E-03  1.9270477E-03  7.7081910E-03  1.9270477E-03  7.7081910E-03  1.9270477E-03  0.0000000E+00
  2.0230625E-03  8.0922499E-03  2.0230625E-03  8.0922499E-03  2.0230625E-03  2.0230625E-03  8.0922499E-03  2.0230625E-03  8.0922499E-03  2.0230625E-03  0.0000000E+00
  2.1190753E-03  8.4763014E-03  2.1190753E-03  8.4763014E-03  2.1190753E-03  2.1190753E-03  8.4763014E-03  2.1190753E-03  8.4763014E-03  2.1190753E-03  0.0000000E+00
  2.2151050E-03  8.8604198E-03  2.2151050E-03  8.8604198E-03  2.2151050E-03  2.2151050E-03  8.8604198E-03  2.2151050E-03  8.8604198E-03  2.2151050E-03  0.0000000E+00
  2.3111737E-03  9.2446946E-03  2.3111737E-03  9.2446946E-03  2.3111737E-03  2.3111737E-03  9.2446946E-03  2.3111737E-03  9.2446946E-03  2.3111737E-03  0.0000000E+00
  2.4073143E-03  9.6292572E-03  2.4073143E-03  9.6292572E-03  2.4073143E-03  2.4073143E-03  9.6292572E-03  2.4073143E-03  9.6292572E-03  2.4073143E-03  0.0000000E+00
  2.5034862E-03  1.0013945E-02  2.5034862E-03  1.0013945E-02  2.5034862E-03  2.5034862E-03  1.0013945E-02  2.5034862E-03  1.0013945E-02  2.5034862E-03  0.0000000E+00
  2.5996824E-03  1.0398730E-02  2.5996824E-03  1.0398730E-02  2.5996824E-03  2.5996824E-03  1.0398730E-02  2.5996824E-03  1.0398730E-02  2.5996824E-03  0.0000000E+00
  2.6959176E-03  1.0783671E-02  2.6959176E-03  1.0783671E-02  2.6959176E-03  2.6959176E-03  1.0783671E-02  2.6959176E-03  1.0783671E-02  2.6959176E-03  0.0000000E+00
  2.7922030E-03  1.1168812E-02  2.7922030E-03  1.1168812E-02  2.7922030E-03  2.7922030E-03  1.1168812E-02  2.7922030E-03  1.1168812E-02  2.7922030E-03  0.0000000E+00
  2.8885738E-03  1.1554295E-02  2.8885738E-03  1.1554295E-02  2.8885738E-03  2.8885738E-03  1.1554295E-02  2.8885738E-03  1.1554295E-02  2.8885738E-03  0.0000000E+00
  2.9850998E-03  1.1940399E-02  2.9850998E-03  1.1940399E-02  2.9850998E-03  2.9850998E-03  1.1940399E-02  2.9850998E-03  1.1940399E-02  2.9850998E-03  0.0000000E+00
  3.0818812E-03  1.2327525E-02  3.0818812E-03  1.2327525E-02  3.0818812E-03  3.0818812E-03  1.2327525E-02  3.0818812E-03  1.2327525E-02  3.0818812E-03  0.0000000E+00
  3.1790314E-03  1.2716126E-02  3.1790314E-03  1.2716126E-02  3.1790314E-03  3.1790314E-03  1.2716126E-02  3.1790314E-03  1.2716126E-02  3.1790314E-03  0.0000000E+00
  3.2766767E-03  1.3106707E-02  3.2766767E-03  1.3106707E-02  3.2766767E-03  3.2766767E-03  1.3106707E-02  3.2766767E-03  1.3106707E-02  3.2766767E-03  0.0000000E+00
  3.3749555E-03  1.3499822E-02  3.3749555E-03  1.3499822E-02  3.3749555E-03  3.3749555E-03  1.3499822E-02  3.3749555E-03  1.3499822E-02  3.3749555E-03  0.0000000E+00
  3.4740229E-03  1.3896092E-02  3.4740229E-03  1.3896092E-02  3.4740229E-03  3.4740229E-03  1.3896092E-02  3.4740229E-03  1.3896092E-02  3.4740229E-03  0.0000000E+00
  3.5740355E-03  1.4296142E-02  3.5740355E-03  1.4296142E-02  3.5740355E-03  3.5740355E-03  1.4296142E-02  3.5740355E-03  1.4296142E-02  3.5740355E-03  0.0000000E+00
  3.6751356E-03  1.4700543E-02  3.6751356E-03  1.4700543E-02  3.6751356E-03  3.6751356E-03  1.4700543E-02  3.6751356E-03  1.4700543E-02  3.6751356E-03  0.0000000E+00
  3.7774344E-03  1.5109738E-02  3.7774344E-03  1.5109738E-02  3.7774344E-03  3.7774344E-03  1.5109738E-02  3.7774344E-03  1.5109738E-02  3.7774344E-03  0.0000000E+00
  3.8810021E-03  1.5524008E-02  3.8810021E-03  1.5524008E-02  3.8810021E-03  3.8810021E-03  1.5524008E-02  3.8810021E-03  1.5524008E-02  3.8810021E-03  0.0000000E+00
  3.9858494E-03  1.5943398E-02  3.9858494E-03  1.5943398E-02  3.9858494E-03  3.9858494E-03  1.5943398E-02  3.9858494E-03  1.5943398E-02  3.9858494E-03  0.0000000E+00
  4.0919649E-03  1.6367860E-02  4.0919649E-03  1.6367860E-02  4.0919649E-03  4.0919649E-03  1.6367860E-02  4.0919649E-03  1.6367860E-02  4.0919649E-03  0.0000000E+00
  4.1993007E-03  1.6797203E-02  4.1993007E-03  1.6797203E-02  4.1993007E-03  4.1993007E-03  1.6797203E-02  4.1993007E-03  1.6797203E-02  4.1993007E-03  0.0000000E+00
  4.3077773E-03  1.7231109E-02  4.3077773E-03  1.7231109E-02  4.3077773E-03  4.3077773E-03  1.7231109E-02  4.3077773E-03  1.7231109E-02  4.3077773E-03  0.0000000E+00
  4.4173025E-03  1.7669210E-02  4.4173025E-03  1.7669210E-02  4.4173025E-03  4.4173025E-03  1.7669210E-02  4.4173025E-03  1.7669210E-02  4.4173025E-03  0.0000000E+00
  4.5277056E-03  1.8110823E-02  4.5277056E-03  1.8110823E-02  4.5277056E-03  4.5277056E-03  1.8110823E-02  4.5277056E-03  1.8110823E-02  4.5277056E-03  0.0000000E+00
  4.6388909E-03  1.8555563E-02  4.6388909E-03  1.8555563E-02  4.6388909E-03  4.6388909E-03  1.8555563E-02  4.6388909E-03  1.8555563E-02  4.6388909E-03  0.0000000E+00
  4.7497747E-03  1.8999099E-02  4.7497747E-03  1.8999099E-02  4.7497747E-03  4.7497747E-03  1.8999099E-02  4.7497747E-03  1.8999099E-02  4.7497747E-03  0.0000000E+00
  4.8192061E-03  1.9276825E-02  4.8192061E-03  1.9276825E-02  4.8192061E-03  4.8192061E-03  1.9276825E-02  4.8192061E-03  1.9276825E-02  4.8192061E-03  0.0000000E+00
  1.0546450E-03  4.2185801E-03  1.0546450E-03  4.2185801E-03  1.0546450E-03  1.0546450E-03  4.2185801E-03  1.0546450E-03  4.2185801E-03  1.0546450E-03  0.0000000E+00
  1.1508012E-03  4.6032050E-03  1.1508012E-03  4.6032050E-03  1.1508012E-03  1.1508012E-03  4.6032050E-03  1.1508012E-03  4.6032050E-03  1.1508012E-03  0.0000000E+00
  1.2469575E-03  4.9878298E-03  1.2469575E-03  4.9878298E-03  1.2469575E-03  1.2469575E-03  4.9878298E-03  1.2469575E-03  4.9878298E-03  1.2469575E-03  0.0000000E+00
  1.3431137E-03  5.3724547E-03  1.3431137E-03  5.3724547E-03  1.3431137E-03  1.3431137E-03  5.3724547E-03  1.3431137E-03  5.3724547E-03  1.3431137E-03  0.0000000E+00
  1.4393824E-03  5.7575296E-03  1.4393824E-03  5.7575296E-03  1.4393824E-03  1.4393824E-03  5.7575296E-03  1.4393824E-03  5.7575296E-03  1.4393824E-03  0.0000000E+00
  1.5356263E-03  6.1425052E-03  1.5356263E-03  6.1425052E-03  1.5356263E-03  1.5356263E-03  6.1425052E-03  1.5356263E-03  6.1425052E-03  1.5356263E-03  0.0000000E+00
  1.6317372E-03  6.5269490E-03  1.6317372E-03  6.5269490E-03  1.6317372E-03  1.6317372E-03  6.5269490E-03  1.6317372E-03  6.5269490E-03  1.6317372E-03  0.0000000E+00
  1.7277385E-03  6.9109542E-03  1.7277385E-03  6.9109542E-03  1.7277385E-03  1.7277385E-03  6.9109542E-03  1.7277385E-03  6.9109542E-03  1.7277385E-03  0.0000000E+00
  1.8236202E-03  7.2944807E-03  1.8236202E-03  7.2944807E-03  1.8236202E-03  1.8236202E-03  7.2944807E-03  1.8236202E-03  7.2944807E-03  1.8236202E-03  0.0000000E+00
  1.9194338E-03  7.6777352E-03  1.9194338E-03  7.6777352E-03  1.9194338E-03  1.9194338E-03  7.6777352E-03  1.9194338E-03  7.6777352E-03  1.9194338E-03  0.0000000E+00
  2.0152210E-03  8.0608838E-03  2.0152210E-03  8.0608838E-03  2.0152210E-03  2.0152210E-03  8.0608838E-03  2.0152210E-03  8.0608838E-03  2.0152210E-03  0.0000000E+00
  2.1110063E-03  8.4440250E-03  2.1110063E-03  8.4440250E-03  2.1110063E-03  2.1110063E-03  8.4440250E-03  2.1110063E-03  8.4440250E-03  2.1110063E-03  0.0000000E+00
  2.2068083E-03  8.8272331E-03  2.2068083E-03  8.8272331E-03  2.2068083E-03  2.2068083E-03  8.8272331E-03  2.2068083E-03  8.8272331E-03  2.2068083E-03  0.0000000E+00
  2.3026493E-03  9.2105971E-03  2.3026493E-03  9.2105971E-03  2.3026493E-03  2.3026493E-03  9.2105971E-03  2.3026493E-03  9.2105971E-03  2.3026493E-03  0.0000000E+00
  2.3985621E-03  9.5942483E-03  2.3985621E-03  9.5942483E-03  2.3985621E-03  2.3985621E-03  9.5942483E-03  2.3985621E-03  9.5942483E-03  2.3985621E-03  0.0000000E+00
  2.4945060E-03  9.9780242E-03  2.4945060E-03  9.9780242E-03  2.4945060E-03  2.4945060E-03  9.9780242E-03  2.4945060E-03  9.9780242E-03  2.4945060E-03  0.0000000E+00
  2.5904742E-03  1.0361897E-02  2.5904742E-03  1.0361897E-02  2.5904742E-03  2.5904742E-03  1.0361897E-02  2.5904742E-03  1.0361897E-02  2.5904742E-03  0.0000000E+00
  2.6864814E-03  1.0745925E-02  2.6864814E-03  1.0745925E-02  2.6864814E-03  2.6864814E-03  1.0745925E-02  2.6864814E-03  1.0745925E-02  2.6864814E-03  0.0000000E+00
  2.7825386E-03  1.1130154E-02  2.7825386E-03  1.1130154E-02  2.7825386E-03  2.7825386E-03  1.1130154E-02  2.7825386E-03  1.1130154E-02  2.7825386E-03  0.0000000E+00
  2.8786809E-03  1.1514724E-02  2.8786809E-03  1.1514724E-02  2.8786809E-03  2.8786809E-03  1.1514724E-02  2.8786809E-03  1.1514724E-02  2.8786809E-03  0.0000000E+00
  2.9749781E-03  1.1899913E-02  2.9749781E-03  1.1899913E-02  2.9749781E-03  2.9749781E-03  1.1899913E-02  2.9749781E-03  1.1899913E-02  2.9749781E-03  0.0000000E+00
  3.0715301E-03  1.2286121E-02  3.0715301E-03  1.2286121E-02  3.0715301E-03  3.0715301E-03  1.2286121E-02  3.0715301E-03  1.2286121E-02  3.0715301E-03  0.0000000E+00
  3.1684501E-03  1.2673801E-02  3.1684501E-03  1.2673801E-02  3.1684501E-03  3.1684501E-03  1.2673801E-02  3.1684501E-03  1.2673801E-02  3.1684501E-03  0.0000000E+00
  3.2658640E-03  1.3063456E-02  3.2658640E-03  1.3063456E-02  3.2658640E-03  3.2658640E-03  1.3063456E-02  3.2658640E-03  1.3063456E-02  3.2658640E-03  0.0000000E+00
  3.3639099E-03  1.3455640E-02  3.3639099E-03  1.3455640E-02  3.3639099E-03  3.3639099E-03  1.3455640E-02  3.3639099E-03  1.3455640E-02  3.3639099E-03  0.0000000E+00
  3.4627425E-03  1.3850970E-02  3.4627425E-03  1.3850970E-02  3.4627425E-03  3.4627425E-03  1.3850970E-02  3.4627425E-03  1.3850970E-02  3.4627425E-03  0.0000000E+00
  3.5625180E-03  1.4250072E-02  3.5625180E-03  1.4250072E-02  3.5625180E-03  3.5625180E-03  1.4250072E-02  3.5625180E-03  1.4250072E-02  3.5625180E-03  0.0000000E+00
  3.6633785E-03  1.4653514E-02  3.6633785E-03  1.4653514E-02  3.6633785E-03  3.6633785E-03  1.4653514E-02  3.6633785E-03  1.4653514E-02  3.6633785E-03  0.0000000E+00
  3.7654349E-03  1.5061739E-02  3.7654349E-03  1.5061739E-02  3.7654349E-03  3.7654349E-03  1.5061739E-02  3.7654349E-03  1.5061739E-02  3.7654349E-03  0.0000000E+00
  3.8687571E-03  1.5475028E-02  3.8687571E-03  1.5475028E-02  3.8687571E-03  3.8687571E-03  1.5475028E-02  3.8687571E-03  1.5475028E-02  3.8687571E-03  0.0000000E+00
  3.9733559E-03  1.5893424E-02  3.9733559E-03  1.5893424E-02  3.9733559E-03  3.9733559E-03  1.5893424E-02  3.9733559E-03  1.5893424E-02  3.9733559E-03  0.0000000E+00
  4.0792199E-03  1.6316880E-02  4.0792199E-03  1.6316880E-02  4.0792199E-03  4.0792199E-03  1.6316880E-02  4.0792199E-03  1.6316880E-02  4.0792199E-03  0.0000000E+00
  4.1863013E-03  1.6745205E-02  4.1863013E-03  1.6745205E-02  4.1863013E-03  4.1863013E-03  1.6745205E-02  4.1863013E-03  1.6745205E-02  4.1863013E-03  0.0000000E+00
  4.2945208E-03  1.7178083E-02  4.2945208E-03  1.7178083E-02  4.2945208E-03  4.2945208E-03  1.7178083E-02  4.2945208E-03  1.7178083E-02  4.2945208E-03  0.0000000E+00
  4.4037864E-03  1.7615145E-02  4.4037864E-03  1.7615145E-02  4.4037864E-03  4.4037864E-03  1.7615145E-02  4.4037864E-03  1.7615145E-02  4.4037864E-03  0.0000000E+00
  4.5139279E-03  1.8055711E-02  4.5139279E-03  1.8055711E-02  4.5139279E-03  4.5139279E-03  1.8055711E-02  4.5139279E-03  1.8055711E-02  4.5139279E-03  0.0000000E+00
  4.6248496E-03  1.8499398E-02  4.6248496E-03  1.8499398E-02  4.6248496E-03  4.6248496E-03  1.8499398E-02  4.6248496E-03  1.8499398E-02  4.6248496E-03  0.0000000E+00
  4.7354706E-03  1.8941882E-02  4.7354706E-03  1.8941882E-02  4.7354706E-03  4.7354706E-03  1.8941882E-02  4.7354706E-03  1.8941882E-02  4.7354706E-03  0.0000000E+00
  4.8047375E-03  1.9218950E-02  4.8047375E-03  1.9218950E-02  4.8047375E-03  4.8047375E-03  1.9218950E-02  4.8047375E-03  1.9218950E-02  4.8047375E-03  0.0000000E+00
  1.0487914E-03  4.1951655E-03  1.0487914E-03  4.1951655E-03  1.0487914E-03  1.0487914E-03  4.1951655E-03  1.0487914E-03  4.1951655E-03  1.0487914E-03  0.0000000E+00
  1.1447075E-03  4.5788300E-03  1.1447075E-03  4.5788300E-03  1.1447075E-03  1.1447075E-03  4.5788300E-03  1.1447075E-03  4.5788300E-03  1.1447075E-03  0.0000000E+00
  1.2406236E-03  4.9624946E-03  1.2406236E-03  4.9624946E-03  1.2406236E-03  1.2406236E-03  4.9624946E-03  1.2406236E-03  4.9624946E-03  1.2406236E-03  0.0000000E+00
  1.3365398E-03  5.3461592E-03  1.3365398E-03  5.3461592E-03  1.3365398E-03  1.3365398E-03  5.3461592E-03  1.3365398E-03  5.3461592E-03  1.3365398E-03  0.0000000E+00
  1.4325682E-03  5.7302726E-03  1.4325682E-03  5.7302726E-03  1.4325682E-03  1.4325682E-03  5.7302726E-03  1.4325682E-03  5.7302726E-03  1.4325682E-03  0.0000000E+00
  1.5285718E-03  6.1142871E-03  1.5285718E-03  6.1142871E-03  1.5285718E-03  1.5285718E-03  6.1142871E-03  1.5285718E-03  6.1142871E-03  1.5285718E-03  0.0000000E+00
  1.6244427E-03  6.4977710E-03  1.6244427E-03  6.4977710E-03  1.6244427E-03  1.6244427E-03  6.4977710E-03  1.6244427E-03  6.4977710E-03  1.6244427E-03  0.0000000E+00
  1.7202044E-03  6.8808174E-03  1.7202044E-03  6.8808174E-03  1.7202044E-03  1.7202044E-03  6.8808174E-03  1.7202044E-03  6.8808174E-03  1.7202044E-03  0.0000000E+00
  1.8158466E-03  7.2633864E-03  1.8158466E-03  7.2633864E-03  1.8158466E-03  1.8158466E-03  7.2633864E-03  1.8158466E-03  7.2633864E-03  1.8158466E-03  0.0000000E+00
  1.9114210E-03  7.6456840E-03  1.9114210E-03  7.6456840E-03  1.9114210E-03  1.9114210E-03  7.6456840E-03  1.9114210E-03  7.6456840E-03  1.9114210E-03  0.0000000E+00
  2.0069690E-03  8.0278760E-03  2.0069690E-03  8.0278760E-03  2.0069690E-03  2.0069690E-03  8.0278760E-03  2.0069690E-03  8.0278760E-03  2.0069690E-03  0.0000000E+00
  2.1025152E-03  8.4100607E-03  2.1025152E-03  8.4100607E-03  2.1025152E-03  2.1025152E-03  8.4100607E-03  2.1025152E-03  8.4100607E-03  2.1025152E-03  0.0000000E+00
  2.1980780E-03  8.7923120E-03  2.1980780E-03  8.7923120E-03  2.1980780E-03  2.1980780E-03  8.7923120E-03  2.1980780E-03  8.7923120E-03  2.1980780E-03  0.0000000E+00
  2.2936797E-03  9.1747188E-03  2.2936797E-03  9.1747188E-03  2.2936797E-03  2.2936797E-03  9.1747188E-03  2.2936797E-03  9.1747188E-03  2.2936797E-03  0.0000000E+00
  2.3893530E-03  9.5574121E-03  2.3893530E-03  9.5574121E-03  2.3893530E-03  2.3893530E-03  9.5574121E-03  2.3893530E-03  9.5574121E-03  2.3893530E-03  0.0000000E+00
  2.4850575E-03  9.9402298E-03  2.4850575E-03  9.9402298E-03  2.4850575E-03  2.4850575E-03  9.9402298E-03  2.4850575E-03  9.9402298E-03  2.4850575E-03  0.0000000E+00
  2.5807860E-03  1.0323144E-02  2.5807860E-03  1.0323144E-02  2.5807860E-03  2.5807860E-03  1.0323144E-02  2.5807860E-03  1.0323144E-02  2.5807860E-03  0.0000000E+00
  2.6765535E-03  1.0706214E-02  2.6765535E-03  1.0706214E-02  2.6765535E-03  2.6765535E-03  1.0706214E-02  2.6765535E-03  1.0706214E-02  2.6765535E-03  0.0000000E+00
  2.7723708E-03  1.1089483E-02  2.7723708E-03  1.1089483E-02  2.7723708E-03  2.7723708E-03  1.1089483E-02  2.7723708E-03  1.1089483E-02  2.7723708E-03  0.0000000E+00
  2.8682731E-03  1.1473093E-02  2.8682731E-03  1.1473093E-02  2.8682731E-03  2.8682731E-03  1.1473093E-02  2.8682731E-03  1.1473093E-02  2.8682731E-03  0.0000000E+00
  2.9643299E-03  1.1857320E-02  2.9643299E-03  1.1857320E-02  2.9643299E-03  2.9643299E-03  1.1857320E-02  2.9643299E-03  1.1857320E-02  2.9643299E-03  0.0000000E+00
  3.0606409E-03  1.2242563E-02  3.0606409E-03  1.2242563E-02  3.0606409E-03  3.0606409E-03  1.2242563E-02  3.0606409E-03  1.2242563E-02  3.0606409E-03  0.0000000E+00
  3.1573189E-03  1.2629276E-02  3.1573189E-03  1.2629276E-02  3.1573189E-03  3.1573189E-03  1.2629276E-02  3.1573189E-03  1.2629276E-02  3.1573189E-03  0.0000000E+00
  3.2544895E-03  1.3017958E-02  3.2544895E-03  1.3017958E-02  3.2544895E-03  3.2544895E-03  1.3017958E-02  3.2544895E-03  1.3017958E-02  3.2544895E-03  0.0000000E+00
  3.3522907E-03  1.3409163E-02  3.3522907E-03  1.3409163E-02  3.3522907E-03  3.3522907E-03  1.3409163E-02  3.3522907E-03  1.3409163E-02  3.3522907E-03  0.0000000E+00
  3.4508765E-03  1.3803506E-02  3.4508765E-03  1.3803506E-02  3.4508765E-03  3.4508765E-03  1.3803506E-02  3.4508765E-03  1.3803506E-02  3.4508765E-03  0.0000000E+00
  3.5504029E-03  1.4201612E-02  3.5504029E-03  1.4201612E-02  3.5504029E-03  3.5504029E-03  1.4201612E-02  3.5504029E-03  1.4201612E-02  3.5504029E-03  0.0000000E+00
  3.6510116E-03  1.4604046E-02  3.6510116E-03  1.4604046E-02  3.6510116E-03  3.6510116E-03  1.4604046E-02  3.6510116E-03  1.4604046E-02  3.6510116E-03  0.0000000E+00
  3.7528131E-03  1.5011253E-02  3.7528131E-03  1.5011253E-02  3.7528131E-03  3.7528131E-03  1.5011253E-02  3.7528131E-03  1.5011253E-02  3.7528131E-03  0.0000000E+00
  3.8558774E-03  1.5423509E-02  3.8558774E-03  1.5423509E-02  3.8558774E-03  3.8558774E-03  1.5423509E-02  3.8558774E-03  1.5423509E-02  3.8558774E-03  0.0000000E+00
  3.9602150E-03  1.5840860E-02  3.9602150E-03  1.5840860E-02  3.9602150E-03  3.9602150E-03  1.5840860E-02  3.9602150E-03  1.5840860E-02  3.9602150E-03  0.0000000E+00
  4.0658147E-03  1.6263259E-02  4.0658147E-03  1.6263259E-02  4.0658147E-03  4.0658147E-03  1.6263259E-02  4.0658147E-03  1.6263259E-02  4.0658147E-03  0.0000000E+00
  4.1726288E-03  1.6690515E-02  4.1726288E-03  1.6690515E-02  4.1726288E-03  4.1726288E-03  1.6690515E-02  4.1726288E-03  1.6690515E-02  4.1726288E-03  0.0000000E+00
  4.2805781E-03  1.7122312E-02  4.2805781E-03  1.7122312E-02  4.2805781E-03  4.2805781E-03  1.7122312E-02  4.2805781E-03  1.7122312E-02  4.2805781E-03  0.0000000E+00
  4.3895709E-03  1.7558283E-02  4.3895709E-03  1.7558283E-02  4.3895709E-03  4.3895709E-03  1.7558283E-02  4.3895709E-03  1.7558283E-02  4.3895709E-03  0.0000000E+00
  4.4994374E-03  1.7997749E-02  4.4994374E-03  1.7997749E-02  4.4994374E-03  4.4994374E-03  1.7997749E-02  4.4994374E-03  1.7997749E-02  4.4994374E-03  0.0000000E+00
  4.6100821E-03  1.8440328E-02  4.6100821E-03  1.8440328E-02  4.6100821E-03  4.6100821E-03  1.8440328E-02  4.6100821E-03  1.8440328E-02  4.6100821E-03  0.0000000E+00
  4.7204269E-03  1.8881708E-02  4.7204269E-03  1.8881708E-02  4.7204269E-03  4.7204269E-03  1.8881708E-02  4.7204269E-03  1.8881708E-02  4.7204269E-03  0.0000000E+00
  4.7895209E-03  1.9158084E-02  4.7895209E-03  1.9158084E-02  4.7895209E-03  4.7895209E-03  1.9158084E-02  4.7895209E-03  1.9158084E-02  4.7895209E-03  0.0000000E+00
  1.0429411E-03  4.1717644E-03  1.0429411E-03  4.1717644E-03  1.0429411E-03  1.0429411E-03  4.1717644E-03  1.0429411E-03  4.1717644E-03  1.0429411E-03  0.0000000E+00
  1.1386178E-03  4.5544711E-03  1.1386178E-03  4.5544711E-03  1.1386178E-03  1.1386178E-03  4.5544711E-03  1.1386178E-03  4.5544711E-03  1.1386178E-03  0.0000000E+00
  1.2342944E-03  4.9371778E-03  1.2342944E-03  4.9371778E-03  1.2342944E-03  1.2342944E-03  4.9371778E-03  1.2342944E-03  4.9371778E-03  1.2342944E-03  0.0000000E+00
  1.3299711E-03  5.3198845E-03  1.3299711E-03  5.3198845E-03  1.3299711E-03  1.3299711E-03  5.3198845E-03  1.3299711E-03  5.3198845E-03  1.3299711E-03  0.0000000E+00
  1.4257597E-03  5.7030390E-03  1.4257597E-03  5.7030390E-03  1.4257597E-03  1.4257597E-03  5.7030390E-03  1.4257597E-03  5.7030390E-03  1.4257597E-03  0.0000000E+00
  1.5215237E-03  6.0860947E-03  1.5215237E-03  6.0860947E-03  1.5215237E-03  1.5215237E-03  6.0860947E-03  1.5215237E-03  6.0860947E-03  1.5215237E-03  0.0000000E+00
  1.6171553E-03  6.4686211E-03  1.6171553E-03  6.4686211E-03  1.6171553E-03  1.6171553E-03  6.4686211E-03  1.6171553E-03  6.4686211E-03  1.6171553E-03  0.0000000E+00
  1.7126778E-03  6.8507113E-03  1.7126778E-03  6.8507113E-03  1.7126778E-03  1.7126778E-03  6.8507113E-03  1.7126778E-03  6.8507113E-03  1.7126778E-03  0.0000000E+00
  1.8080813E-03  7.2323251E-03  1.8080813E-03  7.2323251E-03  1.8080813E-03  1.8080813E-03  7.2323251E-03  1.8080813E-03  7.2323251E-03  1.8080813E-03  0.0000000E+00
  1.9034171E-03  7.6136682E-03  1.9034171E-03  7.6136682E-03  1.9034171E-03  1.9034171E-03  7.6136682E-03  1.9034171E-03  7.6136682E-03  1.9034171E-03  0.0000000E+00
  1.9987265E-03  7.9949061E-03  1.9987265E-03  7.9949061E-03  1.9987265E-03  1.9987265E-03  7.9949061E-03  1.9987265E-03  7.9949061E-03  1.9987265E-03  0.0000000E+00
  2.0940341E-03  8.3761365E-03  2.0940341E-03  8.3761365E-03  2.0940341E-03  2.0940341E-03  8.3761365E-03  2.0940341E-03  8.3761365E-03  2.0940341E-03  0.0000000E+00
  2.1893584E-03  8.7574335E-03  2.1893584E-03  8.7574335E-03  2.1893584E-03  2.1893584E-03  8.7574335E-03  2.1893584E-03  8.7574335E-03  2.1893584E-03  0.0000000E+00
  2.2847214E-03  9.1388856E-03  2.2847214E-03  9.1388856E-03  2.2847214E-03  2.2847214E-03  9.1388856E-03  2.2847214E-03  9.1388856E-03  2.2847214E-03  0.0000000E+00
  2.3801559E-03  9.5206235E-03  2.3801559E-03  9.5206235E-03  2.3801559E-03  2.3801559E-03  9.5206235E-03  2.3801559E-03  9.5206235E-03  2.3801559E-03  0.0000000E+00
  2.4756214E-03  9.9024854E-03  2.4756214E-03  9.9024854E-03  2.4756214E-03  2.4756214E-03  9.9024854E-03  2.4756214E-03  9.9024854E-03  2.4756214E-03  0.0000000E+00
  2.5711109E-03  1.0284444E-02  2.5711109E-03  1.0284444E-02  2.5711109E-03  2.5711109E-03  1.0284444E-02  2.5711109E-03  1.0284444E-02  2.5711109E-03  0.0000000E+00
  2.6666393E-03  1.0666557E-02  2.6666393E-03  1.0666557E-02  2.6666393E-03  2.6666393E-03  1.0666557E-02  2.6666393E-03  1.0666557E-02  2.6666393E-03  0.0000000E+00
  2.7622174E-03  1.1048870E-02  2.7622174E-03  1.1048870E-02  2.7622174E-03  2.7622174E-03  1.1048870E-02  2.7622174E-03  1.1048870E-02  2.7622174E-03  0.0000000E+00
  2.8578803E-03  1.1431521E-02  2.8578803E-03  1.1431521E-02  2.8578803E-03  2.8578803E-03  1.1431521E-02  2.8578803E-03  1.1431521E-02  2.8578803E-03  0.0000000E+00
  2.9536973E-03  1.1814789E-02  2.9536973E-03  1.1814789E-02  2.9536973E-03  2.9536973E-03  1.1814789E-02  2.9536973E-03  1.1814789E-02  2.9536973E-03  0.0000000E+00
  3.0497678E-03  1.2199071E-02  3.0497678E-03  1.2199071E-02  3.0497678E-03  3.0497678E-03  1.2199071E-02  3.0497678E-03  1.2199071E-02  3.0497678E-03  0.0000000E+00
  3.1462044E-03  1.2584817E-02  3.1462044E-03  1.2584817E-02  3.1462044E-03  3.1462044E-03  1.2584817E-02  3.1462044E-03  1.2584817E-02  3.1462044E-03  0.0000000E+00
  3.2431325E-03  1.2972530E-02  3.2431325E-03  1.2972530E-02  3.2431325E-03  3.2431325E-03  1.2972530E-02  3.2431325E-03  1.2972530E-02  3.2431325E-03  0.0000000E+00
  3.3406894E-03  1.3362758E-02  3.3406894E-03  1.3362758E-02  3.3406894E-03  3.3406894E-03  1.3362758E-02  3.3406894E-03  1.3362758E-02  3.3406894E-03  0.0000000E+00
  3.4390291E-03  1.3756116E-02  3.4390291E-03  1.3756116E-02  3.4390291E-03  3.4390291E-03  1.3756116E-02  3.4390291E-03  1.3756116E-02  3.4390291E-03  0.0000000E+00
  3.5383070E-03  1.4153228E-02  3.5383070E-03  1.4153228E-02  3.5383070E-03  3.5383070E-03  1.4153228E-02  3.5383070E-03  1.4153228E-02  3.5383070E-03  0.0000000E+00
  3.6386645E-03  1.4554658E-02  3.6386645E-03  1.4554658E-02  3.6386645E-03  3.6386645E-03  1.4554658E-02  3.6386645E-03  1.4554658E-02  3.6386645E-03  0.0000000E+00
  3.7402119E-03  1.4960848E-02  3.7402119E-03  1.4960848E-02  3.7402119E-03  3.7402119E-03  1.4960848E-02  3.7402119E-03  1.4960848E-02  3.7402119E-03  0.0000000E+00
  3.8430188E-03  1.5372075E-02  3.8430188E-03  1.5372075E-02  3.8430188E-03  3.8430188E-03  1.5372075E-02  3.8430188E-03  1.5372075E-02  3.8430188E-03  0.0000000E+00
  3.9470960E-03  1.5788384E-02  3.9470960E-03  1.5788384E-02  3.9470960E-03  3.9470960E-03  1.5788384E-02  3.9470960E-03  1.5788384E-02  3.9470960E-03  0.0000000E+00
  4.0524321E-03  1.6209728E-02  4.0524321E-03  1.6209728E-02  4.0524321E-03  4.0524321E-03  1.6209728E-02  4.0524321E-03  1.6209728E-02  4.0524321E-03  0.0000000E+00
  4.1589794E-03  1.6635918E-02  4.1589794E-03  1.6635918E-02  4.1589794E-03  4.1589794E-03  1.6635918E-02  4.1589794E-03  1.6635918E-02  4.1589794E-03  0.0000000E+00
  4.2666592E-03  1.7066637E-02  4.2666592E-03  1.7066637E-02  4.2666592E-03  4.2666592E-03  1.7066637E-02  4.2666592E-03  1.7066637E-02  4.2666592E-03  0.0000000E+00
  4.3753799E-03  1.7501519E-02  4.3753799E-03  1.7501519E-02  4.3753799E-03  4.3753799E-03  1.7501519E-02  4.3753799E-03  1.7501519E-02  4.3753799E-03  0.0000000E+00
  4.4849721E-03  1.7939888E-02  4.4849721E-03  1.7939888E-02  4.4849721E-03  4.4849721E-03  1.7939888E-02  4.4849721E-03  1.7939888E-02  4.4849721E-03  0.0000000E+00
  4.5953406E-03  1.8381362E-02  4.5953406E-03  1.8381362E-02  4.5953406E-03  4.5953406E-03  1.8381362E-02  4.5953406E-03  1.8381362E-02  4.5953406E-03  0.0000000E+00
  4.7054099E-03  1.8821640E-02  4.7054099E-03  1.8821640E-02  4.7054099E-03  4.7054099E-03  1.8821640E-02  4.7054099E-03  1.8821640E-02  4.7054099E-03  0.0000000E+00
  4.7743314E-03  1.9097326E-02  4.7743314E-03  1.9097326E-02  4.7743314E-03  4.7743314E-03  1.9097326E-02  4.7743314E-03  1.9097326E-02  4.7743314E-03  0.0000000E+00
  1.0370943E-03  4.1483770E-03  1.0370943E-03  4.1483770E-03  1.0370943E-03  1.0370943E-03  4.1483770E-03  1.0370943E-03  4.1483770E-03  1.0370943E-03  0.0000000E+00
  1.1325321E-03  4.5301283E-03  1.1325321E-03  4.5301283E-03  1.1325321E-03  1.1325321E-03  4.5301283E-03  1.1325321E-03  4.5301283E-03  1.1325321E-03  0.0000000E+00
  1.2279699E-03  4.9118795E-03  1.2279699E-03  4.9118795E-03  1.2279699E-03  1.2279699E-03  4.9118795E-03  1.2279699E-03  4.9118795E-03  1.2279699E-03  0.0000000E+00
  1.3234077E-03  5.2936308E-03  1.3234077E-03  5.2936308E-03  1.3234077E-03  1.3234077E-03  5.2936308E-03  1.3234077E-03  5.2936308E-03  1.3234077E-03  0.0000000E+00
  1.4189572E-03  5.6758287E-03  1.4189572E-03  5.6758287E-03  1.4189572E-03  1.4189572E-03  5.6758287E-03  1.4189572E-03  5.6758287E-03  1.4189572E-03  0.0000000E+00
  1.5144820E-03  6.0579281E-03  1.5144820E-03  6.0579281E-03  1.5144820E-03  1.5144820E-03  6.0579281E-03  1.5144820E-03  6.0579281E-03  1.5144820E-03  0.0000000E+00
  1.6098749E-03  6.4394996E-03  1.6098749E-03  6.4394996E-03  1.6098749E-03  1.6098749E-03  6.4394996E-03  1.6098749E-03  6.4394996E-03  1.6098749E-03  0.0000000E+00
  1.7051589E-03  6.8206358E-03  1.7051589E-03  6.8206358E-03  1.7051589E-03  1.7051589E-03  6.8206358E-03  1.7051589E-03  6.8206358E-03  1.7051589E-03  0.0000000E+00
  1.8003242E-03  7.2012969E-03  1.8003242E-03  7.2012969E-03  1.8003242E-03  1.8003242E-03  7.2012969E-03  1.8003242E-03  7.2012969E-03  1.8003242E-03  0.0000000E+00
  1.8954220E-03  7.5816880E-03  1.8954220E-03  7.5816880E-03  1.8954220E-03  1.8954220E-03  7.5816880E-03  1.8954220E-03  7.5816880E-03  1.8954220E-03  0.0000000E+00
  1.9904935E-03  7.9619741E-03  1.9904935E-03  7.9619741E-03  1.9904935E-03  1.9904935E-03  7.9619741E-03  1.9904935E-03  7.9619741E-03  1.9904935E-03  0.0000000E+00
  2.0855632E-03  8.3422528E-03  2.0855632E-03  8.3422528E-03  2.0855632E-03  2.0855632E-03  8.3422528E-03  2.0855632E-03  8.3422528E-03  2.0855632E-03  0.0000000E+00
  2.1806494E-03  8.7225978E-03  2.1806494E-03  8.7225978E-03  2.1806494E-03  2.1806494E-03  8.7225978E-03  2.1806494E-03  8.7225978E-03  2.1806494E-03  0.0000000E+00
  2.2757744E-03  9.1030976E-03  2.2757744E-03  9.1030976E-03  2.2757744E-03  2.2757744E-03  9.1030976E-03  2.2757744E-03  9.1030976E-03  2.2757744E-03  0.0000000E+00
  2.3709706E-03  9.4838824E-03  2.3709706E-03  9.4838824E-03  2.3709706E-03  2.3709706E-03  9.4838824E-03  2.3709706E-03  9.4838824E-03  2.3709706E-03  0.0000000E+00
  2.4661978E-03  9.8647910E-03  2.4661978E-03  9.8647910E-03  2.4661978E-03  2.4661978E-03  9.8647910E-03  2.4661978E-03  9.8647910E-03  2.4661978E-03  0.0000000E+00
  2.5614489E-03  1.0245796E-02  2.5614489E-03  1.0245796E-02  2.5614489E-03  2.5614489E-03  1.0245796E-02  2.5614489E-03  1.0245796E-02  2.5614489E-03  0.0000000E+00
  2.6567388E-03  1.0626955E-02  2.6567388E-03  1.0626955E-02  2.6567388E-03  2.6567388E-03  1.0626955E-02  2.6567388E-03  1.0626955E-02  2.6567388E-03  0.0000000E+00
  2.7520783E-03  1.1008313E-02  2.7520783E-03  1.1008313E-02  2.7520783E-03  2.7520783E-03  1.1008313E-02  2.7520783E-03  1.1008313E-02  2.7520783E-03  0.0000000E+00
  2.8475024E-03  1.1390009E-02  2.8475024E-03  1.1390009E-02  2.8475024E-03  2.8475024E-03  1.1390009E-02  2.8475024E-03  1.1390009E-02  2.8475024E-03  0.0000000E+00
  2.9430801E-03  1.1772321E-02  2.9430801E-03  1.1772321E-02  2.9430801E-03  2.9430801E-03  1.1772321E-02  2.9430801E-03  1.1772321E-02  2.9430801E-03  0.0000000E+00
  3.0389108E-03  1.2155643E-02  3.0389108E-03  1.2155643E-02  3.0389108E-03  3.0389108E-03  1.2155643E-02  3.0389108E-03  1.2155643E-02  3.0389108E-03  0.0000000E+00
  3.1351067E-03  1.2540427E-02  3.1351067E-03  1.2540427E-02  3.1351067E-03  3.1351067E-03  1.2540427E-02  3.1351067E-03  1.2540427E-02  3.1351067E-03  0.0000000E+00
  3.2317927E-03  1.2927171E-02  3.2317927E-03  1.2927171E-02  3.2317927E-03  3.2317927E-03  1.2927171E-02  3.2317927E-03  1.2927171E-02  3.2317927E-03  0.0000000E+00
  3.3291061E-03  1.3316425E-02  3.3291061E-03  1.3316425E-02  3.3291061E-03  3.3291061E-03  1.3316425E-02  3.3291061E-03  1.3316425E-02  3.3291061E-03  0.0000000E+00
  3.4272003E-03  1.3708801E-02  3.4272003E-03  1.3708801E-02  3.4272003E-03  3.4272003E-03  1.3708801E-02  3.4272003E-03  1.3708801E-02  3.4272003E-03  0.0000000E+00
  3.5262304E-03  1.4104922E-02  3.5262304E-03  1.4104922E-02  3.5262304E-03  3.5262304E-03  1.4104922E-02  3.5262304E-03  1.4104922E-02  3.5262304E-03  0.0000000E+00
  3.6263373E-03  1.4505349E-02  3.6263373E-03  1.4505349E-02  3.6263373E-03  3.6263373E-03  1.4505349E-02  3.6263373E-03  1.4505349E-02  3.6263373E-03  0.0000000E+00
  3.7276312E-03  1.4910525E-02  3.7276312E-03  1.4910525E-02  3.7276312E-03  3.7276312E-03  1.4910525E-02  3.7276312E-03  1.4910525E-02  3.7276312E-03  0.0000000E+00
  3.8301815E-03  1.5320726E-02  3.8301815E-03  1.5320726E-02  3.8301815E-03  3.8301815E-03  1.5320726E-02  3.8301815E-03  1.5320726E-02  3.8301815E-03  0.0000000E+00
  3.9339988E-03  1.5735995E-02  3.9339988E-03  1.5735995E-02  3.9339988E-03  3.9339988E-03  1.5735995E-02  3.9339988E-03  1.5735995E-02  3.9339988E-03  0.0000000E+00
  4.0390719E-03  1.6156288E-02  4.0390719E-03  1.6156288E-02  4.0390719E-03  4.0390719E-03  1.6156288E-02  4.0390719E-03  1.6156288E-02  4.0390719E-03  0.0000000E+00
  4.1453533E-03  1.6581413E-02  4.1453533E-03  1.6581413E-02  4.1453533E-03  4.1453533E-03  1.6581413E-02  4.1453533E-03  1.6581413E-02  4.1453533E-03  0.0000000E+00
  4.2527642E-03  1.7011057E-02  4.2527642E-03  1.7011057E-02  4.2527642E-03  4.2527642E-03  1.7011057E-02  4.2527642E-03  1.7011057E-02  4.2527642E-03  0.0000000E+00
  4.3612135E-03  1.7444854E-02  4.3612135E-03  1.7444854E-02  4.3612135E-03  4.3612135E-03  1.7444854E-02  4.3612135E-03  1.7444854E-02  4.3612135E-03  0.0000000E+00
  4.4705320E-03  1.7882128E-02  4.4705320E-03  1.7882128E-02  4.4705320E-03  4.4705320E-03  1.7882128E-02  4.4705320E-03  1.7882128E-02  4.4705320E-03  0.0000000E+00
  4.5806250E-03  1.8322500E-02  4.5806250E-03  1.8322500E-02  4.5806250E-03  4.5806250E-03  1.8322500E-02  4.5806250E-03  1.8322500E-02  4.5806250E-03  0.0000000E+00
  4.6904196E-03  1.8761678E-02  4.6904196E-03  1.8761678E-02  4.6904196E-03  4.6904196E-03  1.8761678E-02  4.6904196E-03  1.8761678E-02  4.6904196E-03  0.0000000E+00
  4.7591690E-03  1.9036676E-02  4.7591690E-03  1.9036676E-02  4.7591690E-03  4.7591690E-03  1.9036676E-02  4.7591690E-03  1.9036676E-02  4.7591690E-03  0.0000000E+00
  1.0312508E-03  4.1250033E-03  1.0312508E-03  4.1250033E-03  1.0312508E-03  1.0312508E-03  4.1250033E-03  1.0312508E-03  4.1250033E-03  1.0312508E-03  0.0000000E+00
  1.1264504E-03  4.5058016E-03  1.1264504E-03  4.5058016E-03  1.1264504E-03  1.1264504E-03  4.5058016E-03  1.1264504E-03  4.5058016E-03  1.1264504E-03  0.0000000E+00
  1.2216500E-03  4.8865998E-03  1.2216500E-03  4.8865998E-03  1.2216500E-03  1.2216500E-03  4.8865998E-03  1.2216500E-03  4.8865998E-03  1.2216500E-03  0.0000000E+00
  1.3168495E-03  5.2673981E-03  1.3168495E-03  5.2673981E-03  1.3168495E-03  1.3168495E-03  5.2673981E-03  1.3168495E-03  5.2673981E-03  1.3168495E-03  0.0000000E+00
  1.4121605E-03  5.6486418E-03  1.4121605E-03  5.6486418E-03  1.4121605E-03  1.4121605E-03  5.6486418E-03  1.4121605E-03  5.6486418E-03  1.4121605E-03  0.0000000E+00
  1.5074468E-03  6.0297874E-03  1.5074468E-03  6.0297874E-03  1.5074468E-03  1.5074468E-03  6.0297874E-03  1.5074468E-03  6.0297874E-03  1.5074468E-03  0.0000000E+00
  1.6026016E-03  6.4104063E-03  1.6026016E-03  6.4104063E-03  1.6026016E-03  1.6026016E-03  6.4104063E-03  1.6026016E-03  6.4104063E-03  1.6026016E-03  0.0000000E+00
  1.6976478E-03  6.7905910E-03  1.6976478E-03  6.7905910E-03  1.6976478E-03  1.6976478E-03  6.7905910E-03  1.6976478E-03  6.7905910E-03  1.6976478E-03  0.0000000E+00
  1.7925755E-03  7.1703018E-03  1.7925755E-03  7.1703018E-03  1.7925755E-03  1.7925755E-03  7.1703018E-03  1.7925755E-03  7.1703018E-03  1.7925755E-03  0.0000000E+00
  1.8874358E-03  7.5497433E-03  1.8874358E-03  7.5497433E-03  1.8874358E-03  1.8874358E-03  7.5497433E-03  1.8874358E-03  7.5497433E-03  1.8874358E-03  0.0000000E+00
  1.9822700E-03  7.9290800E-03  1.9822700E-03  7.9290800E-03  1.9822700E-03  1.9822700E-03  7.9290800E-03  1.9822700E-03  7.9290800E-03  1.9822700E-03  0.0000000E+00
  2.0771023E-03  8.3084094E-03  2.0771023E-03  8.3084094E-03  2.0771023E-03  2.0771023E-03  8.3084094E-03  2.0771023E-03  8.3084094E-03  2.0771023E-03  0.0000000E+00
  2.1719512E-03  8.6878049E-03  2.1719512E-03  8.6878049E-03  2.1719512E-03  2.1719512E-03  8.6878049E-03  2.1719512E-03  8.6878049E-03  2.1719512E-03  0.0000000E+00
  2.2668387E-03  9.0673548E-03  2.2668387E-03  9.0673548E-03  2.2668387E-03  2.2668387E-03  9.0673548E-03  2.2668387E-03  9.0673548E-03  2.2668387E-03  0.0000000E+00
  2.3617973E-03  9.4471890E-03  2.3617973E-03  9.4471890E-03  2.3617973E-03  2.3617973E-03  9.4471890E-03  2.3617973E-03  9.4471890E-03  2.3617973E-03  0.0000000E+00
  2.4567867E-03  9.8271467E-03  2.4567867E-03  9.8271467E-03  2.4567867E-03  2.4567867E-03  9.8271467E-03  2.4567867E-03  9.8271467E-03  2.4567867E-03  0.0000000E+00
  2.5518001E-03  1.0207200E-02  2.5518001E-03  1.0207200E-02  2.5518001E-03  2.5518001E-03  1.0207200E-02  2.5518001E-03  1.0207200E-02  2.5518001E-03  0.0000000E+00
  2.6468521E-03  1.0587408E-02  2.6468521E-03  1.0587408E-02  2.6468521E-03  2.6468521E-03  1.0587408E-02  2.6468521E-03  1.0587408E-02  2.6468521E-03  0.0000000E+00
  2.7419536E-03  1.0967814E-02  2.7419536E-03  1.0967814E-02  2.7419536E-03  2.7419536E-03  1.0967814E-02  2.7419536E-03  1.0967814E-02  2.7419536E-03  0.0000000E+00
  2.8371394E-03  1.1348558E-02  2.8371394E-03  1.1348558E-02  2.8371394E-03  2.8371394E-03  1.1348558E-02  2.8371394E-03  1.1348558E-02  2.8371394E-03  0.0000000E+00
  2.9324786E-03  1.1729914E-02  2.9324786E-03  1.1729914E-02  2.9324786E-03  2.9324786E-03  1.1729914E-02  2.9324786E-03  1.1729914E-02  2.9324786E-03  0.0000000E+00
  3.0280700E-03  1.2112280E-02  3.0280700E-03  1.2112280E-02  3.0280700E-03  3.0280700E-03  1.2112280E-02  3.0280700E-03  1.2112280E-02  3.0280700E-03  0.0000000E+00
  3.1240257E-03  1.2496103E-02  3.1240257E-03  1.2496103E-02  3.1240257E-03  3.1240257E-03  1.2496103E-02  3.1240257E-03  1.2496103E-02  3.1240257E-03  0.0000000E+00
  3.2204704E-03  1.2881882E-02  3.2204704E-03  1.2881882E-02  3.2204704E-03  3.2204704E-03  1.2881882E-02  3.2204704E-03  1.2881882E-02  3.2204704E-03  0.0000000E+00
  3.3175409E-03  1.3270163E-02  3.3175409E-03  1.3270163E-02  3.3175409E-03  3.3175409E-03  1.3270163E-02  3.3175409E-03  1.3270163E-02  3.3175409E-03  0.0000000E+00
  3.4153901E-03  1.3661561E-02  3.4153901E-03  1.3661561E-02  3.4153901E-03  3.4153901E-03  1.3661561E-02  3.4153901E-03  1.3661561E-02  3.4153901E-03  0.0000000E+00
  3.5141730E-03  1.4056692E-02  3.5141730E-03  1.4056692E-02  3.5141730E-03  3.5141730E-03  1.4056692E-02  3.5141730E-03  1.4056692E-02  3.5141730E-03  0.0000000E+00
  3.6140301E-03  1.4456120E-02  3.6140301E-03  1.4456120E-02  3.6140301E-03  3.6140301E-03  1.4456120E-02  3.6140301E-03  1.4456120E-02  3.6140301E-03  0.0000000E+00
  3.7150710E-03  1.4860284E-02  3.7150710E-03  1.4860284E-02  3.7150710E-03  3.7150710E-03  1.4860284E-02  3.7150710E-03  1.4860284E-02  3.7150710E-03  0.0000000E+00
  3.8173653E-03  1.5269461E-02  3.8173653E-03  1.5269461E-02  3.8173653E-03  3.8173653E-03  1.5269461E-02  3.8173653E-03  1.5269461E-02  3.8173653E-03  0.0000000E+00
  3.9209235E-03  1.5683694E-02  3.9209235E-03  1.5683694E-02  3.9209235E-03  3.9209235E-03  1.5683694E-02  3.9209235E-03  1.5683694E-02  3.9209235E-03  0.0000000E+00
  4.0257342E-03  1.6102937E-02  4.0257342E-03  1.6102937E-02  4.0257342E-03  4.0257342E-03  1.6102937E-02  4.0257342E-03  1.6102937E-02  4.0257342E-03  0.0000000E+00
  4.1317503E-03  1.6527001E-02  4.1317503E-03  1.6527001E-02  4.1317503E-03  4.1317503E-03  1.6527001E-02  4.1317503E-03  1.6527001E-02  4.1317503E-03  0.0000000E+00
  4.2388931E-03  1.6955572E-02  4.2388931E-03  1.6955572E-02  4.2388931E-03  4.2388931E-03  1.6955572E-02  4.2388931E-03  1.6955572E-02  4.2388931E-03  0.0000000E+00
  4.3470716E-03  1.7388286E-02  4.3470716E-03  1.7388286E-02  4.3470716E-03  4.3470716E-03  1.7388286E-02  4.3470716E-03  1.7388286E-02  4.3470716E-03  0.0000000E+00
  4.4561173E-03  1.7824469E-02  4.4561173E-03  1.7824469E-02  4.4561173E-03  4.4561173E-03  1.7824469E-02  4.4561173E-03  1.7824469E-02  4.4561173E-03  0.0000000E+00
  4.5659354E-03  1.8263742E-02  4.5659354E-03  1.8263742E-02  4.5659354E-03  4.5659354E-03  1.8263742E-02  4.5659354E-03  1.8263742E-02  4.5659354E-03  0.0000000E+00
  4.6754559E-03  1.8701824E-02  4.6754559E-03  1.8701824E-02  4.6754559E-03  4.6754559E-03  1.8701824E-02  4.6754559E-03  1.8701824E-02  4.6754559E-03  0.0000000E+00
  4.7440336E-03  1.8976135E-02  4.7440336E-03  1.8976135E-02  4.7440336E-03  4.7440336E-03  1.8976135E-02  4.7440336E-03  1.8976135E-02  4.7440336E-03  0.0000000E+00
  1.0195744E-03  4.0782975E-03  1.0195744E-03  4.0782975E-03  1.0195744E-03  1.0195744E-03  4.0782975E-03  1.0195744E-03  4.0782975E-03  1.0195744E-03  0.0000000E+00
  1.1142992E-03  4.4571970E-03  1.1142992E-03  4.4571970E-03  1.1142992E-03  1.1142992E-03  4.4571970E-03  1.1142992E-03  4.4571970E-03  1.1142992E-03  0.0000000E+00
  1.2090241E-03  4.8360965E-03  1.2090241E-03  4.8360965E-03  1.2090241E-03  1.2090241E-03  4.8360965E-03  1.2090241E-03  4.8360965E-03  1.2090241E-03  0.0000000E+00
  1.3037490E-03  5.2149960E-03  1.3037490E-03  5.2149960E-03  1.3037490E-03  1.3037490E-03  5.2149960E-03  1.3037490E-03  5.2149960E-03  1.3037490E-03  0.0000000E+00
  1.3985847E-03  5.5943388E-03  1.3985847E-03  5.5943388E-03  1.3985847E-03  1.3985847E-03  5.5943388E-03  1.3985847E-03  5.5943388E-03  1.3985847E-03  0.0000000E+00
  1.4933960E-03  5.9735838E-03  1.4933960E-03  5.9735838E-03  1.4933960E-03  1.4933960E-03  5.9735838E-03  1.4933960E-03  5.9735838E-03  1.4933960E-03  0.0000000E+00
  1.5880762E-03  6.3523049E-03  1.5880762E-03  6.3523049E-03  1.5880762E-03  1.5880762E-03  6.3523049E-03  1.5880762E-03  6.3523049E-03  1.5880762E-03  0.0000000E+00
  1.6826485E-03  6.7305939E-03  1.6826485E-03  6.7305939E-03  1.6826485E-03  1.6826485E-03  6.7305939E-03  1.6826485E-03  6.7305939E-03  1.6826485E-03  0.0000000E+00
  1.7771029E-03  7.1084114E-03  1.7771029E-03  7.1084114E-03  1.7771029E-03  1.7771029E-03  7.1084114E-03  1.7771029E-03  7.1084114E-03  1.7771029E-03  0.0000000E+00
  1.8714902E-03  7.4859609E-03  1.8714902E-03  7.4859609E-03  1.8714902E-03  1.8714902E-03  7.4859609E-03  1.8714902E-03  7.4859609E-03  1.8714902E-03  0.0000000E+00
  1.9658516E-03  7.8634062E-03  1.9658516E-03  7.8634062E-03  1.9658516E-03  1.9658516E-03  7.8634062E-03  1.9658516E-03  7.8634062E-03  1.9658516E-03  0.0000000E+00
  2.0602110E-03  8.2408441E-03  2.0602110E-03  8.2408441E-03  2.0602110E-03  2.0602110E-03  8.2408441E-03  2.0602110E-03  8.2408441E-03  2.0602110E-03  0.0000000E+00
  2.1545870E-03  8.6183479E-03  2.1545870E-03  8.6183479E-03  2.1545870E-03  2.1545870E-03  8.6183479E-03  2.1545870E-03  8.6183479E-03  2.1545870E-03  0.0000000E+00
  2.2490013E-03  8.9960053E-03  2.2490013E-03  8.9960053E-03  2.2490013E-03  2.2490013E-03  8.9960053E-03  2.2490013E-03  8.9960053E-03  2.2490013E-03  0.0000000E+00
  2.3434864E-03  9.3739456E-03  2.3434864E-03  9.3739456E-03  2.3434864E-03  2.3434864E-03  9.3739456E-03  2.3434864E-03  9.3739456E-03  2.3434864E-03  0.0000000E+00
  2.4380022E-03  9.7520087E-03  2.4380022E-03  9.7520087E-03  2.4380022E-03  2.4380022E-03  9.7520087E-03  2.4380022E-03  9.7520087E-03  2.4380022E-03  0.0000000E+00
  2.5325418E-03  1.0130167E-02  2.5325418E-03  1.0130167E-02  2.5325418E-03  2.5325418E-03  1.0130167E-02  2.5325418E-03  1.0130167E-02  2.5325418E-03  0.0000000E+00
  2.6271198E-03  1.0508479E-02  2.6271198E-03  1.0508479E-02  2.6271198E-03  2.6271198E-03  1.0508479E-02  2.6271198E-03  1.0508479E-02  2.6271198E-03  0.0000000E+00
  2.7217472E-03  1.0886989E-02  2.7217472E-03  1.0886989E-02  2.7217472E-03  2.7217472E-03  1.0886989E-02  2.7217472E-03  1.0886989E-02  2.7217472E-03  0.0000000E+00
  2.8164584E-03  1.1265833E-02  2.8164584E-03  1.1265833E-02  2.8164584E-03  2.8164584E-03  1.1265833E-02  2.8164584E-03  1.1265833E-02  2.8164584E-03  0.0000000E+00
  2.9113222E-03  1.1645289E-02  2.9113222E-03  1.1645289E-02  2.9113222E-03  2.9113222E-03  1.1645289E-02  2.9113222E-03  1.1645289E-02  2.9113222E-03  0.0000000E+00
  3.0064369E-03  1.2025748E-02  3.0064369E-03  1.2025748E-02  3.0064369E-03  3.0064369E-03  1.2025748E-02  3.0064369E-03  1.2025748E-02  3.0064369E-03  0.0000000E+00
  3.1019142E-03  1.2407657E-02  3.1019142E-03  1.2407657E-02  3.1019142E-03  3.1019142E-03  1.2407657E-02  3.1019142E-03  1.2407657E-02  3.1019142E-03  0.0000000E+00
  3.1978780E-03  1.2791512E-02  3.1978780E-03  1.2791512E-02  3.1978780E-03  3.1978780E-03  1.2791512E-02  3.1978780E-03  1.2791512E-02  3.1978780E-03  0.0000000E+00
  3.2944644E-03  1.3177858E-02  3.2944644E-03  1.3177858E-02  3.2944644E-03  3.2944644E-03  1.3177858E-02  3.2944644E-03  1.3177858E-02  3.2944644E-03  0.0000000E+00
  3.3918258E-03  1.3567303E-02  3.3918258E-03  1.3567303E-02  3.3918258E-03  3.3918258E-03  1.3567303E-02  3.3918258E-03  1.3567303E-02  3.3918258E-03  0.0000000E+00
  3.4901162E-03  1.3960465E-02  3.4901162E-03  1.3960465E-02  3.4901162E-03  3.4901162E-03  1.3960465E-02  3.4901162E-03  1.3960465E-02  3.4901162E-03  0.0000000E+00
  3.5894753E-03  1.4357901E-02  3.5894753E-03  1.4357901E-02  3.5894753E-03  3.5894753E-03  1.4357901E-02  3.5894753E-03  1.4357901E-02  3.5894753E-03  0.0000000E+00
  3.6900124E-03  1.4760050E-02  3.6900124E-03  1.4760050E-02  3.6900124E-03  3.6900124E-03  1.4760050E-02  3.6900124E-03  1.4760050E-02  3.6900124E-03  0.0000000E+00
  3.7917966E-03  1.5167187E-02  3.7917966E-03  1.5167187E-02  3.7917966E-03  3.7917966E-03  1.5167187E-02  3.7917966E-03  1.5167187E-02  3.7917966E-03  0.0000000E+00
  3.8948385E-03  1.5579354E-02  3.8948385E-03  1.5579354E-02  3.8948385E-03  3.8948385E-03  1.5579354E-02  3.8948385E-03  1.5579354E-02  3.8948385E-03  0.0000000E+00
  3.9991266E-03  1.5996506E-02  3.9991266E-03  1.5996506E-02  3.9991266E-03  3.9991266E-03  1.5996506E-02  3.9991266E-03  1.5996506E-02  3.9991266E-03  0.0000000E+00
  4.1046140E-03  1.6418456E-02  4.1046140E-03  1.6418456E-02  4.1046140E-03  4.1046140E-03  1.6418456E-02  4.1046140E-03  1.6418456E-02  4.1046140E-03  0.0000000E+00
  4.2112226E-03  1.6844891E-02  4.2112226E-03  1.6844891E-02  4.2112226E-03  4.2112226E-03  1.6844891E-02  4.2112226E-03  1.6844891E-02  4.2112226E-03  0.0000000E+00
  4.3188617E-03  1.7275447E-02  4.3188617E-03  1.7275447E-02  4.3188617E-03  4.3188617E-03  1.7275447E-02  4.3188617E-03  1.7275447E-02  4.3188617E-03  0.0000000E+00
  4.4273637E-03  1.7709455E-02  4.4273637E-03  1.7709455E-02  4.4273637E-03  4.4273637E-03  1.7709455E-02  4.4273637E-03  1.7709455E-02  4.4273637E-03  0.0000000E+00
  4.5366342E-03  1.8146537E-02  4.5366342E-03  1.8146537E-02  4.5366342E-03  4.5366342E-03  1.8146537E-02  4.5366342E-03  1.8146537E-02  4.5366342E-03  0.0000000E+00
  4.6456086E-03  1.8582434E-02  4.6456086E-03  1.8582434E-02  4.6456086E-03  4.6456086E-03  1.8582434E-02  4.6456086E-03  1.8582434E-02  4.6456086E-03  0.0000000E+00
  4.7138444E-03  1.8855378E-02  4.7138444E-03  1.8855378E-02  4.7138444E-03  4.7138444E-03  1.8855378E-02  4.7138444E-03  1.8855378E-02  4.7138444E-03  0.0000000E+00
  1.0079119E-03  4.0316475E-03  1.0079119E-03  4.0316475E-03  1.0079119E-03  1.0079119E-03  4.0316475E-03  1.0079119E-03  4.0316475E-03  1.0079119E-03  0.0000000E+00
  1.1021645E-03  4.4086579E-03  1.1021645E-03  4.4086579E-03  1.1021645E-03  1.1021645E-03  4.4086579E-03  1.1021645E-03  4.4086579E-03  1.1021645E-03  0.0000000E+00
  1.1964171E-03  4.7856684E-03  1.1964171E-03  4.7856684E-03  1.1964171E-03  1.1964171E-03  4.7856684E-03  1.1964171E-03  4.7856684E-03  1.1964171E-03  0.0000000E+00
  1.2906697E-03  5.1626788E-03  1.2906697E-03  5.1626788E-03  1.2906697E-03  1.2906697E-03  5.1626788E-03  1.2906697E-03  5.1626788E-03  1.2906697E-03  0.0000000E+00
  1.3850326E-03  5.5401304E-03  1.3850326E-03  5.5401304E-03  1.3850326E-03  1.3850326E-03  5.5401304E-03  1.3850326E-03  5.5401304E-03  1.3850326E-03  0.0000000E+00
  1.4793712E-03  5.9174847E-03  1.4793712E-03  5.9174847E-03  1.4793712E-03  1.4793712E-03  5.9174847E-03  1.4793712E-03  5.9174847E-03  1.4793712E-03  0.0000000E+00
  1.5735794E-03  6.2943176E-03  1.5735794E-03  6.2943176E-03  1.5735794E-03  1.5735794E-03  6.2943176E-03  1.5735794E-03  6.2943176E-03  1.5735794E-03  0.0000000E+00
  1.6676802E-03  6.6707206E-03  1.6676802E-03  6.6707206E-03  1.6676802E-03  1.6676802E-03  6.6707206E-03  1.6676802E-03  6.6707206E-03  1.6676802E-03  0.0000000E+00
  1.7616636E-03  7.0466545E-03  1.7616636E-03  7.0466545E-03  1.7616636E-03  1.7616636E-03  7.0466545E-03  1.7616636E-03  7.0466545E-03  1.7616636E-03  0.0000000E+00
  1.8555804E-03  7.4223217E-03  1.8555804E-03  7.4223217E-03  1.8555804E-03  1.8555804E-03  7.4223217E-03  1.8555804E-03  7.4223217E-03  1.8555804E-03  0.0000000E+00
  1.9494713E-03  7.7978852E-03  1.9494713E-03  7.7978852E-03  1.9494713E-03  1.9494713E-03  7.7978852E-03  1.9494713E-03  7.7978852E-03  1.9494713E-03  0.0000000E+00
  2.0433603E-03  8.1734414E-03  2.0433603E-03  8.1734414E-03  2.0433603E-03  2.0433603E-03  8.1734414E-03  2.0433603E-03  8.1734414E-03  2.0433603E-03  0.0000000E+00
  2.1372658E-03  8.5490630E-03  2.1372658E-03  8.5490630E-03  2.1372658E-03  2.1372658E-03  8.5490630E-03  2.1372658E-03  8.5490630E-03  2.1372658E-03  0.0000000E+00
  2.2312094E-03  8.9248376E-03  2.2312094E-03  8.9248376E-03  2.2312094E-03  2.2312094E-03  8.9248376E-03  2.2312094E-03  8.9248376E-03  2.2312094E-03  0.0000000E+00
  2.3252234E-03  9.3008936E-03  2.3252234E-03  9.3008936E-03  2.3252234E-03  2.3252234E-03  9.3008936E-03  2.3252234E-03  9.3008936E-03  2.3252234E-03  0.0000000E+00
  2.4192680E-03  9.6770719E-03  2.4192680E-03  9.6770719E-03  2.4192680E-03  2.4192680E-03  9.6770719E-03  2.4192680E-03  9.6770719E-03  2.4192680E-03  0.0000000E+00
  2.5133363E-03  1.0053345E-02  2.5133363E-03  1.0053345E-02  2.5133363E-03  2.5133363E-03  1.0053345E-02  2.5133363E-03  1.0053345E-02  2.5133363E-03  0.0000000E+00
  2.6074428E-03  1.0429771E-02  2.6074428E-03  1.0429771E-02  2.6074428E-03  2.6074428E-03  1.0429771E-02  2.6074428E-03  1.0429771E-02  2.6074428E-03  0.0000000E+00
  2.7015983E-03  1.0806393E-02  2.7015983E-03  1.0806393E-02  2.7015983E-03  2.7015983E-03  1.0806393E-02  2.7015983E-03  1.0806393E-02  2.7015983E-03  0.0000000E+00
  2.7958373E-03  1.1183349E-02  2.7958373E-03  1.1183349E-02  2.7958373E-03  2.7958373E-03  1.1183349E-02  2.7958373E-03  1.1183349E-02  2.7958373E-03  0.0000000E+00
  2.8902282E-03  1.1560913E-02  2.8902282E-03  1.1560913E-02  2.8902282E-03  2.8902282E-03  1.1560913E-02  2.8902282E-03  1.1560913E-02  2.8902282E-03  0.0000000E+00
  2.9848687E-03  1.1939475E-02  2.9848687E-03  1.1939475E-02  2.9848687E-03  2.9848687E-03  1.1939475E-02  2.9848687E-03  1.1939475E-02  2.9848687E-03  0.0000000E+00
  3.0798700E-03  1.2319480E-02  3.0798700E-03  1.2319480E-02  3.0798700E-03  3.0798700E-03  1.2319480E-02  3.0798700E-03  1.2319480E-02  3.0798700E-03  0.0000000E+00
  3.1753554E-03  1.2701422E-02  3.1753554E-03  1.2701422E-02  3.1753554E-03  3.1753554E-03  1.2701422E-02  3.1753554E-03  1.2701422E-02  3.1753554E-03  0.0000000E+00
  3.2714603E-03  1.3085841E-02  3.2714603E-03  1.3085841E-02  3.2714603E-03  3.2714603E-03  1.3085841E-02  3.2714603E-03  1.3085841E-02  3.2714603E-03  0.0000000E+00
  3.3683363E-03  1.3473345E-02  3.3683363E-03  1.3473345E-02  3.3683363E-03  3.3683363E-03  1.3473345E-02  3.3683363E-03  1.3473345E-02  3.3683363E-03  0.0000000E+00
  3.4661366E-03  1.3864546E-02  3.4661366E-03  1.3864546E-02  3.4661366E-03  3.4661366E-03  1.3864546E-02  3.4661366E-03  1.3864546E-02  3.4661366E-03  0.0000000E+00
  3.5650003E-03  1.4260001E-02  3.5650003E-03  1.4260001E-02  3.5650003E-03  3.5650003E-03  1.4260001E-02  3.5650003E-03  1.4260001E-02  3.5650003E-03  0.0000000E+00
  3.6650362E-03  1.4660145E-02  3.6650362E-03  1.4660145E-02  3.6650362E-03  3.6650362E-03  1.4660145E-02  3.6650362E-03  1.4660145E-02  3.6650362E-03  0.0000000E+00
  3.7663130E-03  1.5065252E-02  3.7663130E-03  1.5065252E-02  3.7663130E-03  3.7663130E-03  1.5065252E-02  3.7663130E-03  1.5065252E-02  3.7663130E-03  0.0000000E+00
  3.8688411E-03  1.5475364E-02  3.8688411E-03  1.5475364E-02  3.8688411E-03  3.8688411E-03  1.5475364E-02  3.8688411E-03  1.5475364E-02  3.8688411E-03  0.0000000E+00
  3.9726093E-03  1.5890437E-02  3.9726093E-03  1.5890437E-02  3.9726093E-03  3.9726093E-03  1.5890437E-02  3.9726093E-03  1.5890437E-02  3.9726093E-03  0.0000000E+00
  4.0775708E-03  1.6310283E-02  4.0775708E-03  1.6310283E-02  4.0775708E-03  4.0775708E-03  1.6310283E-02  4.0775708E-03  1.6310283E-02  4.0775708E-03  0.0000000E+00
  4.1836479E-03  1.6734592E-02  4.1836479E-03  1.6734592E-02  4.1836479E-03  4.1836479E-03  1.6734592E-02  4.1836479E-03  1.6734592E-02  4.1836479E-03  0.0000000E+00
  4.2907503E-03  1.7163001E-02  4.2907503E-03  1.7163001E-02  4.2907503E-03  4.2907503E-03  1.7163001E-02  4.2907503E-03  1.7163001E-02  4.2907503E-03  0.0000000E+00
  4.3987114E-03  1.7594845E-02  4.3987114E-03  1.7594845E-02  4.3987114E-03  4.3987114E-03  1.7594845E-02  4.3987114E-03  1.7594845E-02  4.3987114E-03  0.0000000E+00
  4.5074371E-03  1.8029749E-02  4.5074371E-03  1.8029749E-02  4.5074371E-03  4.5074371E-03  1.8029749E-02  4.5074371E-03  1.8029749E-02  4.5074371E-03  0.0000000E+00
  4.6158682E-03  1.8463473E-02  4.6158682E-03  1.8463473E-02  4.6158682E-03  4.6158682E-03  1.8463473E-02  4.6158682E-03  1.8463473E-02  4.6158682E-03  0.0000000E+00
  4.6837638E-03  1.8735055E-02  4.6837638E-03  1.8735055E-02  4.6837638E-03  4.6837638E-03  1.8735055E-02  4.6837638E-03  1.8735055E-02  4.6837638E-03  0.0000000E+00
  9.8462930E-04  3.9385170E-03  9.8462930E-04  3.9385170E-03  9.8462930E-04  9.8462930E-04  3.9385170E-03  9.8462930E-04  3.9385170E-03  9.8462930E-04  0.0000000E+00
  1.0779446E-03  4.3117786E-03  1.0779446E-03  4.3117786E-03  1.0779446E-03  1.0779446E-03  4.3117786E-03  1.0779446E-03  4.3117786E-03  1.0779446E-03  0.0000000E+00
  1.1712600E-03  4.6850401E-03  1.1712600E-03  4.6850401E-03  1.1712600E-03  1.1712600E-03  4.6850401E-03  1.1712600E-03  4.6850401E-03  1.1712600E-03  0.0000000E+00
  1.2645754E-03  5.0583016E-03  1.2645754E-03  5.0583016E-03  1.2645754E-03  1.2645754E-03  5.0583016E-03  1.2645754E-03  5.0583016E-03  1.2645754E-03  0.0000000E+00
  1.3580000E-03  5.4319999E-03  1.3580000E-03  5.4319999E-03  1.3580000E-03  1.3580000E-03  5.4319999E-03  1.3580000E-03  5.4319999E-03  1.3580000E-03  0.0000000E+00
  1.4514005E-03  5.8056018E-03  1.4514005E-03  5.8056018E-03  1.4514005E-03  1.4514005E-03  5.8056018E-03  1.4514005E-03  5.8056018E-03  1.4514005E-03  0.0000000E+00
  1.5446719E-03  6.1786875E-03  1.5446719E-03  6.1786875E-03  1.5446719E-03  1.5446719E-03  6.1786875E-03  1.5446719E-03  6.1786875E-03  1.5446719E-03  0.0000000E+00
  1.6378369E-03  6.5513477E-03  1.6378369E-03  6.5513477E-03  1.6378369E-03  1.6378369E-03  6.5513477E-03  1.6378369E-03  6.5513477E-03  1.6378369E-03  0.0000000E+00
  1.7308858E-03  6.9235433E-03  1.7308858E-03  6.9235433E-03  1.7308858E-03  1.7308858E-03  6.9235433E-03  1.7308858E-03  6.9235433E-03  1.7308858E-03  0.0000000E+00
  1.8238687E-03  7.2954750E-03  1.8238687E-03  7.2954750E-03  1.8238687E-03  1.8238687E-03  7.2954750E-03  1.8238687E-03  7.2954750E-03  1.8238687E-03  0.0000000E+00
  1.9168260E-03  7.6673039E-03  1.9168260E-03  7.6673039E-03  1.9168260E-03  1.9168260E-03  7.6673039E-03  1.9168260E-03  7.6673039E-03  1.9168260E-03  0.0000000E+00
  2.0097814E-03  8.0391256E-03  2.0097814E-03  8.0391256E-03  2.0097814E-03  2.0097814E-03  8.0391256E-03  2.0097814E-03  8.0391256E-03  2.0097814E-03  0.0000000E+00
  2.1027530E-03  8.4110122E-03  2.1027530E-03  8.4110122E-03  2.1027530E-03  2.1027530E-03  8.4110122E-03  2.1027530E-03  8.4110122E-03  2.1027530E-03  0.0000000E+00
  2.1957625E-03  8.7830501E-03  2.1957625E-03  8.7830501E-03  2.1957625E-03  2.1957625E-03  8.7830501E-03  2.1957625E-03  8.7830501E-03  2.1957625E-03  0.0000000E+00
  2.2888417E-03  9.1553667E-03  2.2888417E-03  9.1553667E-03  2.2888417E-03  2.2888417E-03  9.1553667E-03  2.2888417E-03  9.1553667E-03  2.2888417E-03  0.0000000E+00
  2.3819511E-03  9.5278043E-03  2.3819511E-03  9.5278043E-03  2.3819511E-03  2.3819511E-03  9.5278043E-03  2.3819511E-03  9.5278043E-03  2.3819511E-03  0.0000000E+00
  2.4750840E-03  9.9003359E-03  2.4750840E-03  9.9003359E-03  2.4750840E-03  2.4750840E-03  9.9003359E-03  2.4750840E-03  9.9003359E-03  2.4750840E-03  0.0000000E+00
  2.5682547E-03  1.0273019E-02  2.5682547E-03  1.0273019E-02  2.5682547E-03  2.5682547E-03  1.0273019E-02  2.5682547E-03  1.0273019E-02  2.5682547E-03  0.0000000E+00
  2.6614740E-03  1.0645896E-02  2.6614740E-03  1.0645896E-02  2.6614740E-03  2.6614740E-03  1.0645896E-02  2.6614740E-03  1.0645896E-02  2.6614740E-03  0.0000000E+00
  2.7547759E-03  1.1019104E-02  2.7547759E-03  1.1019104E-02  2.7547759E-03  2.7547759E-03  1.1019104E-02  2.7547759E-03  1.1019104E-02  2.7547759E-03  0.0000000E+00
  2.8482281E-03  1.1392912E-02  2.8482281E-03  1.1392912E-02  2.8482281E-03  2.8482281E-03  1.1392912E-02  2.8482281E-03  1.1392912E-02  2.8482281E-03  0.0000000E+00
  2.9419276E-03  1.1767710E-02  2.9419276E-03  1.1767710E-02  2.9419276E-03  2.9419276E-03  1.1767710E-02  2.9419276E-03  1.1767710E-02  2.9419276E-03  0.0000000E+00
  3.0359842E-03  1.2143937E-02  3.0359842E-03  1.2143937E-02  3.0359842E-03  3.0359842E-03  1.2143937E-02  3.0359842E-03  1.2143937E-02  3.0359842E-03  0.0000000E+00
  3.1305201E-03  1.2522080E-02  3.1305201E-03  1.2522080E-02  3.1305201E-03  3.1305201E-03  1.2522080E-02  3.1305201E-03  1.2522080E-02  3.1305201E-03  0.0000000E+00
  3.2256693E-03  1.2902677E-02  3.2256693E-03  1.2902677E-02  3.2256693E-03  3.2256693E-03  1.2902677E-02  3.2256693E-03  1.2902677E-02  3.2256693E-03  0.0000000E+00
  3.3215820E-03  1.3286328E-02  3.3215820E-03  1.3286328E-02  3.3215820E-03  3.3215820E-03  1.3286328E-02  3.3215820E-03  1.3286328E-02  3.3215820E-03  0.0000000E+00
  3.4184098E-03  1.3673639E-02  3.4184098E-03  1.3673639E-02  3.4184098E-03  3.4184098E-03  1.3673639E-02  3.4184098E-03  1.3673639E-02  3.4184098E-03  0.0000000E+00
  3.5162904E-03  1.4065162E-02  3.5162904E-03  1.4065162E-02  3.5162904E-03  3.5162904E-03  1.4065162E-02  3.5162904E-03  1.4065162E-02  3.5162904E-03  0.0000000E+00
  3.6153316E-03  1.4461326E-02  3.6153316E-03  1.4461326E-02  3.6153316E-03  3.6153316E-03  1.4461326E-02  3.6153316E-03  1.4461326E-02  3.6153316E-03  0.0000000E+00
  3.7156013E-03  1.4862405E-02  3.7156013E-03  1.4862405E-02  3.7156013E-03  3.7156013E-03  1.4862405E-02  3.7156013E-03  1.4862405E-02  3.7156013E-03  0.0000000E+00
  3.8171098E-03  1.5268439E-02  3.8171098E-03  1.5268439E-02  3.8171098E-03  3.8171098E-03  1.5268439E-02  3.8171098E-03  1.5268439E-02  3.8171098E-03  0.0000000E+00
  3.9198462E-03  1.5679385E-02  3.9198462E-03  1.5679385E-02  3.9198462E-03  3.9198462E-03  1.5679385E-02  3.9198462E-03  1.5679385E-02  3.9198462E-03  0.0000000E+00
  4.0237640E-03  1.6095056E-02  4.0237640E-03  1.6095056E-02  4.0237640E-03  4.0237640E-03  1.6095056E-02  4.0237640E-03  1.6095056E-02  4.0237640E-03  0.0000000E+00
  4.1287863E-03  1.6515145E-02  4.1287863E-03  1.6515145E-02  4.1287863E-03  4.1287863E-03  1.6515145E-02  4.1287863E-03  1.6515145E-02  4.1287863E-03  0.0000000E+00
  4.2348237E-03  1.6939295E-02  4.2348237E-03  1.6939295E-02  4.2348237E-03  4.2348237E-03  1.6939295E-02  4.2348237E-03  1.6939295E-02  4.2348237E-03  0.0000000E+00
  4.3417112E-03  1.7366845E-02  4.3417112E-03  1.7366845E-02  4.3417112E-03  4.3417112E-03  1.7366845E-02  4.3417112E-03  1.7366845E-02  4.3417112E-03  0.0000000E+00
  4.4493558E-03  1.7797423E-02  4.4493558E-03  1.7797423E-02  4.4493558E-03  4.4493558E-03  1.7797423E-02  4.4493558E-03  1.7797423E-02  4.4493558E-03  0.0000000E+00
  4.5567086E-03  1.8226835E-02  4.5567086E-03  1.8226835E-02  4.5567086E-03  4.5567086E-03  1.8226835E-02  4.5567086E-03  1.8226835E-02  4.5567086E-03  0.0000000E+00
  4.6239291E-03  1.8495716E-02  4.6239291E-03  1.8495716E-02  4.6239291E-03  4.6239291E-03  1.8495716E-02  4.6239291E-03  1.8495716E-02  4.6239291E-03  0.0000000E+00
  9.6140420E-04  3.8456168E-03  9.6140420E-04  3.8456168E-03  9.6140420E-04  9.6140420E-04  3.8456168E-03  9.6140420E-04  3.8456168E-03  9.6140420E-04  0.0000000E+00
  1.0537921E-03  4.2151683E-03  1.0537921E-03  4.2151683E-03  1.0537921E-03  1.0537921E-03  4.2151683E-03  1.0537921E-03  4.2151683E-03  1.0537921E-03  0.0000000E+00
  1.1461799E-03  4.5847197E-03  1.1461799E-03  4.5847197E-03  1.1461799E-03  1.1461799E-03  4.5847197E-03  1.1461799E-03  4.5847197E-03  1.1461799E-03  0.0000000E+00
  1.2385678E-03  4.9542712E-03  1.2385678E-03  4.9542712E-03  1.2385678E-03  1.2385678E-03  4.9542712E-03  1.2385678E-03  4.9542712E-03  1.2385678E-03  0.0000000E+00
  1.3310637E-03  5.3242550E-03  1.3310637E-03  5.3242550E-03  1.3310637E-03  1.3310637E-03  5.3242550E-03  1.3310637E-03  5.3242550E-03  1.3310637E-03  0.0000000E+00
  1.4235359E-03  5.6941435E-03  1.4235359E-03  5.6941435E-03  1.4235359E-03  1.4235359E-03  5.6941435E-03  1.4235359E-03  5.6941435E-03  1.4235359E-03  0.0000000E+00
  1.5158802E-03  6.0635209E-03  1.5158802E-03  6.0635209E-03  1.5158802E-03  1.5158802E-03  6.0635209E-03  1.5158802E-03  6.0635209E-03  1.5158802E-03  0.0000000E+00
  1.6081192E-03  6.4324769E-03  1.6081192E-03  6.4324769E-03  1.6081192E-03  1.6081192E-03  6.4324769E-03  1.6081192E-03  6.4324769E-03  1.6081192E-03  0.0000000E+00
  1.7002433E-03  6.8009731E-03  1.7002433E-03  6.8009731E-03  1.7002433E-03  1.7002433E-03  6.8009731E-03  1.7002433E-03  6.8009731E-03  1.7002433E-03  0.0000000E+00
  1.7923020E-03  7.1692078E-03  1.7923020E-03  7.1692078E-03  1.7923020E-03  1.7923020E-03  7.1692078E-03  1.7923020E-03  7.1692078E-03  1.7923020E-03  0.0000000E+00
  1.8843352E-03  7.5373409E-03  1.8843352E-03  7.5373409E-03  1.8843352E-03  1.8843352E-03  7.5373409E-03  1.8843352E-03  7.5373409E-03  1.8843352E-03  0.0000000E+00
  1.9763667E-03  7.9054668E-03  1.9763667E-03  7.9054668E-03  1.9763667E-03  1.9763667E-03  7.9054668E-03  1.9763667E-03  7.9054668E-03  1.9763667E-03  0.0000000E+00
  2.0684143E-03  8.2736570E-03  2.0684143E-03  8.2736570E-03  2.0684143E-03  2.0684143E-03  8.2736570E-03  2.0684143E-03  8.2736570E-03  2.0684143E-03  0.0000000E+00
  2.1604993E-03  8.6419970E-03  2.1604993E-03  8.6419970E-03  2.1604993E-03  2.1604993E-03  8.6419970E-03  2.1604993E-03  8.6419970E-03  2.1604993E-03  0.0000000E+00
  2.2526532E-03  9.0106129E-03  2.2526532E-03  9.0106129E-03  2.2526532E-03  2.2526532E-03  9.0106129E-03  2.2526532E-03  9.0106129E-03  2.2526532E-03  0.0000000E+00
  2.3448372E-03  9.3793486E-03  2.3448372E-03  9.3793486E-03  2.3448372E-03  2.3448372E-03  9.3793486E-03  2.3448372E-03  9.3793486E-03  2.3448372E-03  0.0000000E+00
  2.4370444E-03  9.7481774E-03  2.4370444E-03  9.7481774E-03  2.4370444E-03  2.4370444E-03  9.7481774E-03  2.4370444E-03  9.7481774E-03  2.4370444E-03  0.0000000E+00
  2.5292890E-03  1.0117156E-02  2.5292890E-03  1.0117156E-02  2.5292890E-03  2.5292890E-03  1.0117156E-02  2.5292890E-03  1.0117156E-02  2.5292890E-03  0.0000000E+00
  2.6215817E-03  1.0486327E-02  2.6215817E-03  1.0486327E-02  2.6215817E-03  2.6215817E-03  1.0486327E-02  2.6215817E-03  1.0486327E-02  2.6215817E-03  0.0000000E+00
  2.7139562E-03  1.0855825E-02  2.7139562E-03  1.0855825E-02  2.7139562E-03  2.7139562E-03  1.0855825E-02  2.7139562E-03  1.0855825E-02  2.7139562E-03  0.0000000E+00
  2.8064796E-03  1.1225918E-02  2.8064796E-03  1.1225918E-02  2.8064796E-03  2.8064796E-03  1.1225918E-02  2.8064796E-03  1.1225918E-02  2.8064796E-03  0.0000000E+00
  2.8992477E-03  1.1596991E-02  2.8992477E-03  1.1596991E-02  2.8992477E-03  2.8992477E-03  1.1596991E-02  2.8992477E-03  1.1596991E-02  2.8992477E-03  0.0000000E+00
  2.9923694E-03  1.1969478E-02  2.9923694E-03  1.1969478E-02  2.9923694E-03  2.9923694E-03  1.1969478E-02  2.9923694E-03  1.1969478E-02  2.9923694E-03  0.0000000E+00
  3.0859656E-03  1.2343863E-02  3.0859656E-03  1.2343863E-02  3.0859656E-03  3.0859656E-03  1.2343863E-02  3.0859656E-03  1.2343863E-02  3.0859656E-03  0.0000000E+00
  3.1801691E-03  1.2720676E-02  3.1801691E-03  1.2720676E-02  3.1801691E-03  3.1801691E-03  1.2720676E-02  3.1801691E-03  1.2720676E-02  3.1801691E-03  0.0000000E+00
  3.2751285E-03  1.3100514E-02  3.2751285E-03  1.3100514E-02  3.2751285E-03  3.2751285E-03  1.3100514E-02  3.2751285E-03  1.3100514E-02  3.2751285E-03  0.0000000E+00
  3.3709938E-03  1.3483975E-02  3.3709938E-03  1.3483975E-02  3.3709938E-03  3.3709938E-03  1.3483975E-02  3.3709938E-03  1.3483975E-02  3.3709938E-03  0.0000000E+00
  3.4679016E-03  1.3871606E-02  3.4679016E-03  1.3871606E-02  3.4679016E-03  3.4679016E-03  1.3871606E-02  3.4679016E-03  1.3871606E-02  3.4679016E-03  0.0000000E+00
  3.5659584E-03  1.4263833E-02  3.5659584E-03  1.4263833E-02  3.5659584E-03  3.5659584E-03  1.4263833E-02  3.5659584E-03  1.4263833E-02  3.5659584E-03  0.0000000E+00
  3.6652314E-03  1.4660925E-02  3.6652314E-03  1.4660925E-02  3.6652314E-03  3.6652314E-03  1.4660925E-02  3.6652314E-03  1.4660925E-02  3.6652314E-03  0.0000000E+00
  3.7657310E-03  1.5062924E-02  3.7657310E-03  1.5062924E-02  3.7657310E-03  3.7657310E-03  1.5062924E-02  3.7657310E-03  1.5062924E-02  3.7657310E-03  0.0000000E+00
  3.8674462E-03  1.5469785E-02  3.8674462E-03  1.5469785E-02  3.8674462E-03  3.8674462E-03  1.5469785E-02  3.8674462E-03  1.5469785E-02  3.8674462E-03  0.0000000E+00
  3.9703311E-03  1.5881324E-02  3.9703311E-03  1.5881324E-02  3.9703311E-03  3.9703311E-03  1.5881324E-02  3.9703311E-03  1.5881324E-02  3.9703311E-03  0.0000000E+00
  4.0743095E-03  1.6297238E-02  4.0743095E-03  1.6297238E-02  4.0743095E-03  4.0743095E-03  1.6297238E-02  4.0743095E-03  1.6297238E-02  4.0743095E-03  0.0000000E+00
  4.1792929E-03  1.6717172E-02  4.1792929E-03  1.6717172E-02  4.1792929E-03  4.1792929E-03  1.6717172E-02  4.1792929E-03  1.6717172E-02  4.1792929E-03  0.0000000E+00
  4.2851180E-03  1.7140472E-02  4.2851180E-03  1.7140472E-02  4.2851180E-03  4.2851180E-03  1.7140472E-02  4.2851180E-03  1.7140472E-02  4.2851180E-03  0.0000000E+00
  4.3916926E-03  1.7566770E-02  4.3916926E-03  1.7566770E-02  4.3916926E-03  4.3916926E-03  1.7566770E-02  4.3916926E-03  1.7566770E-02  4.3916926E-03  0.0000000E+00
  4.4979784E-03  1.7991914E-02  4.4979784E-03  1.7991914E-02  4.4979784E-03  4.4979784E-03  1.7991914E-02  4.4979784E-03  1.7991914E-02  4.4979784E-03  0.0000000E+00
  4.5645308E-03  1.8258123E-02  4.5645308E-03  1.8258123E-02  4.5645308E-03  4.5645308E-03  1.8258123E-02  4.5645308E-03  1.8258123E-02  4.5645308E-03  0.0000000E+00
  9.3823790E-04  3.7529516E-03  9.3823790E-04  3.7529516E-03  9.3823790E-04  9.3823790E-04  3.7529516E-03  9.3823790E-04  3.7529516E-03  9.3823790E-04  0.0000000E+00
  1.0297080E-03  4.1188318E-03  1.0297080E-03  4.1188318E-03  1.0297080E-03  1.0297080E-03  4.1188318E-03  1.0297080E-03  4.1188318E-03  1.0297080E-03  0.0000000E+00
  1.1211780E-03  4.4847120E-03  1.1211780E-03  4.4847120E-03  1.1211780E-03  1.1211780E-03  4.4847120E-03  1.1211780E-03  4.4847120E-03  1.1211780E-03  0.0000000E+00
  1.2126481E-03  4.8505923E-03  1.2126481E-03  4.8505923E-03  1.2126481E-03  1.2126481E-03  4.8505923E-03  1.2126481E-03  4.8505923E-03  1.2126481E-03  0.0000000E+00
  1.3042251E-03  5.2169005E-03  1.3042251E-03  5.2169005E-03  1.3042251E-03  1.3042251E-03  5.2169005E-03  1.3042251E-03  5.2169005E-03  1.3042251E-03  0.0000000E+00
  1.3957786E-03  5.5831144E-03  1.3957786E-03  5.5831144E-03  1.3957786E-03  1.3957786E-03  5.5831144E-03  1.3957786E-03  5.5831144E-03  1.3957786E-03  0.0000000E+00
  1.4872056E-03  5.9488223E-03  1.4872056E-03  5.9488223E-03  1.4872056E-03  1.4872056E-03  5.9488223E-03  1.4872056E-03  5.9488223E-03  1.4872056E-03  0.0000000E+00
  1.5785283E-03  6.3141131E-03  1.5785283E-03  6.3141131E-03  1.5785283E-03  1.5785283E-03  6.3141131E-03  1.5785283E-03  6.3141131E-03  1.5785283E-03  0.0000000E+00
  1.6697371E-03  6.6789485E-03  1.6697371E-03  6.6789485E-03  1.6697371E-03  1.6697371E-03  6.6789485E-03  1.6697371E-03  6.6789485E-03  1.6697371E-03  0.0000000E+00
  1.7608813E-03  7.0435251E-03  1.7608813E-03  7.0435251E-03  1.7608813E-03  1.7608813E-03  7.0435251E-03  1.7608813E-03  7.0435251E-03  1.7608813E-03  0.0000000E+00
  1.8520003E-03  7.4080010E-03  1.8520003E-03  7.4080010E-03  1.8520003E-03  1.8520003E-03  7.4080010E-03  1.8520003E-03  7.4080010E-03  1.8520003E-03  0.0000000E+00
  1.9431175E-03  7.7724699E-03  1.9431175E-03  7.7724699E-03  1.9431175E-03  1.9431175E-03  7.7724699E-03  1.9431175E-03  7.7724699E-03  1.9431175E-03  0.0000000E+00
  2.0342506E-03  8.1370023E-03  2.0342506E-03  8.1370023E-03  2.0342506E-03  2.0342506E-03  8.1370023E-03  2.0342506E-03  8.1370023E-03  2.0342506E-03  0.0000000E+00
  2.1254208E-03  8.5016832E-03  2.1254208E-03  8.5016832E-03  2.1254208E-03  2.1254208E-03  8.5016832E-03  2.1254208E-03  8.5016832E-03  2.1254208E-03  0.0000000E+00
  2.2166593E-03  8.8666371E-03  2.2166593E-03  8.8666371E-03  2.2166593E-03  2.2166593E-03  8.8666371E-03  2.2166593E-03  8.8666371E-03  2.2166593E-03  0.0000000E+00
  2.3079274E-03  9.2317097E-03  2.3079274E-03  9.2317097E-03  2.3079274E-03  2.3079274E-03  9.2317097E-03  2.3079274E-03  9.2317097E-03  2.3079274E-03  0.0000000E+00
  2.3992186E-03  9.5968744E-03  2.3992186E-03  9.5968744E-03  2.3992186E-03  2.3992186E-03  9.5968744E-03  2.3992186E-03  9.5968744E-03  2.3992186E-03  0.0000000E+00
  2.4905469E-03  9.9621874E-03  2.4905469E-03  9.9621874E-03  2.4905469E-03  2.4905469E-03  9.9621874E-03  2.4905469E-03  9.9621874E-03  2.4905469E-03  0.0000000E+00
  2.5819227E-03  1.0327691E-02  2.5819227E-03  1.0327691E-02  2.5819227E-03  2.5819227E-03  1.0327691E-02  2.5819227E-03  1.0327691E-02  2.5819227E-03  0.0000000E+00
  2.6733795E-03  1.0693518E-02  2.6733795E-03  1.0693518E-02  2.6733795E-03  2.6733795E-03  1.0693518E-02  2.6733795E-03  1.0693518E-02  2.6733795E-03  0.0000000E+00
  2.7649837E-03  1.1059935E-02  2.7649837E-03  1.1059935E-02  2.7649837E-03  2.7649837E-03  1.1059935E-02  2.7649837E-03  1.1059935E-02  2.7649837E-03  0.0000000E+00
  2.8568303E-03  1.1427321E-02  2.8568303E-03  1.1427321E-02  2.8568303E-03  2.8568303E-03  1.1427321E-02  2.8568303E-03  1.1427321E-02  2.8568303E-03  0.0000000E+00
  2.9490269E-03  1.1796108E-02  2.9490269E-03  1.1796108E-02  2.9490269E-03  2.9490269E-03  1.1796108E-02  2.9490269E-03  1.1796108E-02  2.9490269E-03  0.0000000E+00
  3.0416933E-03  1.2166773E-02  3.0416933E-03  1.2166773E-02  3.0416933E-03  3.0416933E-03  1.2166773E-02  3.0416933E-03  1.2166773E-02  3.0416933E-03  0.0000000E+00
  3.1349610E-03  1.2539844E-02  3.1349610E-03  1.2539844E-02  3.1349610E-03  3.1349610E-03  1.2539844E-02  3.1349610E-03  1.2539844E-02  3.1349610E-03  0.0000000E+00
  3.2289769E-03  1.2915908E-02  3.2289769E-03  1.2915908E-02  3.2289769E-03  3.2289769E-03  1.2915908E-02  3.2289769E-03  1.2915908E-02  3.2289769E-03  0.0000000E+00
  3.3238900E-03  1.3295560E-02  3.3238900E-03  1.3295560E-02  3.3238900E-03  3.3238900E-03  1.3295560E-02  3.3238900E-03  1.3295560E-02  3.3238900E-03  0.0000000E+00
  3.4198350E-03  1.3679340E-02  3.4198350E-03  1.3679340E-02  3.4198350E-03  3.4198350E-03  1.3679340E-02  3.4198350E-03  1.3679340E-02  3.4198350E-03  0.0000000E+00
  3.5169176E-03  1.4067671E-02  3.5169176E-03  1.4067671E-02  3.5169176E-03  3.5169176E-03  1.4067671E-02  3.5169176E-03  1.4067671E-02  3.5169176E-03  0.0000000E+00
  3.6152044E-03  1.4460818E-02  3.6152044E-03  1.4460818E-02  3.6152044E-03  3.6152044E-03  1.4460818E-02  3.6152044E-03  1.4460818E-02  3.6152044E-03  0.0000000E+00
  3.7147057E-03  1.4858823E-02  3.7147057E-03  1.4858823E-02  3.7147057E-03  3.7147057E-03  1.4858823E-02  3.7147057E-03  1.4858823E-02  3.7147057E-03  0.0000000E+00
  3.8154104E-03  1.5261642E-02  3.8154104E-03  1.5261642E-02  3.8154104E-03  3.8154104E-03  1.5261642E-02  3.8154104E-03  1.5261642E-02  3.8154104E-03  0.0000000E+00
  3.9172732E-03  1.5669093E-02  3.9172732E-03  1.5669093E-02  3.9172732E-03  3.9172732E-03  1.5669093E-02  3.9172732E-03  1.5669093E-02  3.9172732E-03  0.0000000E+00
  4.0202186E-03  1.6080875E-02  4.0202186E-03  1.6080875E-02  4.0202186E-03  4.0202186E-03  1.6080875E-02  4.0202186E-03  1.6080875E-02  4.0202186E-03  0.0000000E+00
  4.1241592E-03  1.6496637E-02  4.1241592E-03  1.6496637E-02  4.1241592E-03  4.1241592E-03  1.6496637E-02  4.1241592E-03  1.6496637E-02  4.1241592E-03  0.0000000E+00
  4.2289329E-03  1.6915732E-02  4.2289329E-03  1.6915732E-02  4.2289329E-03  4.2289329E-03  1.6915732E-02  4.2289329E-03  1.6915732E-02  4.2289329E-03  0.0000000E+00
  4.3344488E-03  1.7337795E-02  4.3344488E-03  1.7337795E-02  4.3344488E-03  4.3344488E-03  1.7337795E-02  4.3344488E-03  1.7337795E-02  4.3344488E-03  0.0000000E+00
  4.4396788E-03  1.7758715E-02  4.4396788E-03  1.7758715E-02  4.4396788E-03  4.4396788E-03  1.7758715E-02  4.4396788E-03  1.7758715E-02  4.4396788E-03  0.0000000E+00
  4.5055699E-03  1.8022280E-02  4.5055699E-03  1.8022280E-02  4.5055699E-03  4.5055699E-03  1.8022280E-02  4.5055699E-03  1.8022280E-02  4.5055699E-03  0.0000000E+00
  8.9208650E-04  3.5683460E-03  8.9208650E-04  3.5683460E-03  8.9208650E-04  8.9208650E-04  3.5683460E-03  8.9208650E-04  3.5683460E-03  8.9208650E-04  0.0000000E+00
  9.8175010E-04  3.9270003E-03  9.8175010E-04  3.9270003E-03  9.8175010E-04  9.8175010E-04  3.9270003E-03  9.8175010E-04  3.9270003E-03  9.8175010E-04  0.0000000E+00
  1.0714137E-03  4.2856546E-03  1.0714137E-03  4.2856546E-03  1.0714137E-03  1.0714137E-03  4.2856546E-03  1.0714137E-03  4.2856546E-03  1.0714137E-03  0.0000000E+00
  1.1610772E-03  4.6443089E-03  1.1610772E-03  4.6443089E-03  1.1610772E-03  1.1610772E-03  4.6443089E-03  1.1610772E-03  4.6443089E-03  1.1610772E-03  0.0000000E+00
  1.2508457E-03  5.0033828E-03  1.2508457E-03  5.0033828E-03  1.2508457E-03  1.2508457E-03  5.0033828E-03  1.2508457E-03  5.0033828E-03  1.2508457E-03  0.0000000E+00
  1.3405910E-03  5.3623642E-03  1.3405910E-03  5.3623642E-03  1.3405910E-03  1.3405910E-03  5.3623642E-03  1.3405910E-03  5.3623642E-03  1.3405910E-03  0.0000000E+00
  1.4302124E-03  5.7208496E-03  1.4302124E-03  5.7208496E-03  1.4302124E-03  1.4302124E-03  5.7208496E-03  1.4302124E-03  5.7208496E-03  1.4302124E-03  0.0000000E+00
  1.5197315E-03  6.0789260E-03  1.5197315E-03  6.0789260E-03  1.5197315E-03  1.5197315E-03  6.0789260E-03  1.5197315E-03  6.0789260E-03  1.5197315E-03  0.0000000E+00
  1.6091390E-03  6.4365561E-03  1.6091390E-03  6.4365561E-03  1.6091390E-03  1.6091390E-03  6.4365561E-03  1.6091390E-03  6.4365561E-03  1.6091390E-03  0.0000000E+00
  1.6984831E-03  6.7939326E-03  1.6984831E-03  6.7939326E-03  1.6984831E-03  1.6984831E-03  6.7939326E-03  1.6984831E-03  6.7939326E-03  1.6984831E-03  0.0000000E+00
  1.7878026E-03  7.1512103E-03  1.7878026E-03  7.1512103E-03  1.7878026E-03  1.7878026E-03  7.1512103E-03  1.7878026E-03  7.1512103E-03  1.7878026E-03  0.0000000E+00
  1.8771203E-03  7.5084812E-03  1.8771203E-03  7.5084812E-03  1.8771203E-03  1.8771203E-03  7.5084812E-03  1.8771203E-03  7.5084812E-03  1.8771203E-03  0.0000000E+00
  1.9664536E-03  7.8658143E-03  1.9664536E-03  7.8658143E-03  1.9664536E-03  1.9664536E-03  7.8658143E-03  1.9664536E-03  7.8658143E-03  1.9664536E-03  0.0000000E+00
  2.0558232E-03  8.2232929E-03  2.0558232E-03  8.2232929E-03  2.0558232E-03  2.0558232E-03  8.2232929E-03  2.0558232E-03  8.2232929E-03  2.0558232E-03  0.0000000E+00
  2.1452598E-03  8.5810392E-03  2.1452598E-03  8.5810392E-03  2.1452598E-03  2.1452598E-03  8.5810392E-03  2.1452598E-03  8.5810392E-03  2.1452598E-03  0.0000000E+00
  2.2347255E-03  8.9389018E-03  2.2347255E-03  8.9389018E-03  2.2347255E-03  2.2347255E-03  8.9389018E-03  2.2347255E-03  8.9389018E-03  2.2347255E-03  0.0000000E+00
  2.3242137E-03  9.2968548E-03  2.3242137E-03  9.2968548E-03  2.3242137E-03  2.3242137E-03  9.2968548E-03  2.3242137E-03  9.2968548E-03  2.3242137E-03  0.0000000E+00
  2.4137383E-03  9.6549530E-03  2.4137383E-03  9.6549530E-03  2.4137383E-03  2.4137383E-03  9.6549530E-03  2.4137383E-03  9.6549530E-03  2.4137383E-03  0.0000000E+00
  2.5033095E-03  1.0013238E-02  2.5033095E-03  1.0013238E-02  2.5033095E-03  2.5033095E-03  1.0013238E-02  2.5033095E-03  1.0013238E-02  2.5033095E-03  0.0000000E+00
  2.5929601E-03  1.0371840E-02  2.5929601E-03  1.0371840E-02  2.5929601E-03  2.5929601E-03  1.0371840E-02  2.5929601E-03  1.0371840E-02  2.5929601E-03  0.0000000E+00
  2.6827552E-03  1.0731021E-02  2.6827552E-03  1.0731021E-02  2.6827552E-03  2.6827552E-03  1.0731021E-02  2.6827552E-03  1.0731021E-02  2.6827552E-03  0.0000000E+00
  2.7727878E-03  1.1091151E-02  2.7727878E-03  1.1091151E-02  2.7727878E-03  2.7727878E-03  1.1091151E-02  2.7727878E-03  1.1091151E-02  2.7727878E-03  0.0000000E+00
  2.8631636E-03  1.1452654E-02  2.8631636E-03  1.1452654E-02  2.8631636E-03  2.8631636E-03  1.1452654E-02  2.8631636E-03  1.1452654E-02  2.8631636E-03  0.0000000E+00
  2.9539999E-03  1.1816000E-02  2.9539999E-03  1.1816000E-02  2.9539999E-03  2.9539999E-03  1.1816000E-02  2.9539999E-03  1.1816000E-02  2.9539999E-03  0.0000000E+00
  3.0454256E-03  1.2181702E-02  3.0454256E-03  1.2181702E-02  3.0454256E-03  3.0454256E-03  1.2181702E-02  3.0454256E-03  1.2181702E-02  3.0454256E-03  0.0000000E+00
  3.1375848E-03  1.2550339E-02  3.1375848E-03  1.2550339E-02  3.1375848E-03  3.1375848E-03  1.2550339E-02  3.1375848E-03  1.2550339E-02  3.1375848E-03  0.0000000E+00
  3.2306233E-03  1.2922493E-02  3.2306233E-03  1.2922493E-02  3.2306233E-03  3.2306233E-03  1.2922493E-02  3.2306233E-03  1.2922493E-02  3.2306233E-03  0.0000000E+00
  3.3246735E-03  1.3298694E-02  3.3246735E-03  1.3298694E-02  3.3246735E-03  3.3246735E-03  1.3298694E-02  3.3246735E-03  1.3298694E-02  3.3246735E-03  0.0000000E+00
  3.4198388E-03  1.3679355E-02  3.4198388E-03  1.3679355E-02  3.4198388E-03  3.4198388E-03  1.3679355E-02  3.4198388E-03  1.3679355E-02  3.4198388E-03  0.0000000E+00
  3.5161845E-03  1.4064738E-02  3.5161845E-03  1.4064738E-02  3.5161845E-03  3.5161845E-03  1.4064738E-02  3.5161845E-03  1.4064738E-02  3.5161845E-03  0.0000000E+00
  3.6137206E-03  1.4454883E-02  3.6137206E-03  1.4454883E-02  3.6137206E-03  3.6137206E-03  1.4454883E-02  3.6137206E-03  1.4454883E-02  3.6137206E-03  0.0000000E+00
  3.7124365E-03  1.4849746E-02  3.7124365E-03  1.4849746E-02  3.7124365E-03  3.7124365E-03  1.4849746E-02  3.7124365E-03  1.4849746E-02  3.7124365E-03  0.0000000E+00
  3.8122876E-03  1.5249150E-02  3.8122876E-03  1.5249150E-02  3.8122876E-03  3.8122876E-03  1.5249150E-02  3.8122876E-03  1.5249150E-02  3.8122876E-03  0.0000000E+00
  3.9131999E-03  1.5652800E-02  3.9131999E-03  1.5652800E-02  3.9131999E-03  3.9131999E-03  1.5652800E-02  3.9131999E-03  1.5652800E-02  3.9131999E-03  0.0000000E+00
  4.0150877E-03  1.6060351E-02  4.0150877E-03  1.6060351E-02  4.0150877E-03  4.0150877E-03  1.6060351E-02  4.0150877E-03  1.6060351E-02  4.0150877E-03  0.0000000E+00
  4.1177922E-03  1.6471169E-02  4.1177922E-03  1.6471169E-02  4.1177922E-03  4.1177922E-03  1.6471169E-02  4.1177922E-03  1.6471169E-02  4.1177922E-03  0.0000000E+00
  4.2212242E-03  1.6884897E-02  4.2212242E-03  1.6884897E-02  4.2212242E-03  4.2212242E-03  1.6884897E-02  4.2212242E-03  1.6884897E-02  4.2212242E-03  0.0000000E+00
  4.3243759E-03  1.7297504E-02  4.3243759E-03  1.7297504E-02  4.3243759E-03  4.3243759E-03  1.7297504E-02  4.3243759E-03  1.7297504E-02  4.3243759E-03  0.0000000E+00
  4.3889658E-03  1.7555863E-02  4.3889658E-03  1.7555863E-02  4.3889658E-03  4.3889658E-03  1.7555863E-02  4.3889658E-03  1.7555863E-02  4.3889658E-03  0.0000000E+00
  8.4618520E-04  3.3847410E-03  8.4618520E-04  3.3847410E-03  8.4618520E-04  8.4618520E-04  3.3847410E-03  8.4618520E-04  3.3847410E-03  8.4618520E-04  0.0000000E+00
  9.3408120E-04  3.7363247E-03  9.3408120E-04  3.7363247E-03  9.3408120E-04  9.3408120E-04  3.7363247E-03  9.3408120E-04  3.7363247E-03  9.3408120E-04  0.0000000E+00
  1.0219771E-03  4.0879085E-03  1.0219771E-03  4.0879085E-03  1.0219771E-03  1.0219771E-03  4.0879085E-03  1.0219771E-03  4.0879085E-03  1.0219771E-03  0.0000000E+00
  1.1098731E-03  4.4394923E-03  1.1098731E-03  4.4394923E-03  1.1098731E-03  1.1098731E-03  4.4394923E-03  1.1098731E-03  4.4394923E-03  1.1098731E-03  0.0000000E+00
  1.1978718E-03  4.7914874E-03  1.1978718E-03  4.7914874E-03  1.1978718E-03  1.1978718E-03  4.7914874E-03  1.1978718E-03  4.7914874E-03  1.1978718E-03  0.0000000E+00
  1.2858479E-03  5.1433918E-03  1.2858479E-03  5.1433918E-03  1.2858479E-03  1.2858479E-03  5.1433918E-03  1.2858479E-03  5.1433918E-03  1.2858479E-03  0.0000000E+00
  1.3737025E-03  5.4948100E-03  1.3737025E-03  5.4948100E-03  1.3737025E-03  1.3737025E-03  5.4948100E-03  1.3737025E-03  5.4948100E-03  1.3737025E-03  0.0000000E+00
  1.4614568E-03  5.8458273E-03  1.4614568E-03  5.8458273E-03  1.4614568E-03  1.4614568E-03  5.8458273E-03  1.4614568E-03  5.8458273E-03  1.4614568E-03  0.0000000E+00
  1.5491018E-03  6.1964071E-03  1.5491018E-03  6.1964071E-03  1.5491018E-03  1.5491018E-03  6.1964071E-03  1.5491018E-03  6.1964071E-03  1.5491018E-03  0.0000000E+00
  1.6366845E-03  6.5467382E-03  1.6366845E-03  6.5467382E-03  1.6366845E-03  1.6366845E-03  6.5467382E-03  1.6366845E-03  6.5467382E-03  1.6366845E-03  0.0000000E+00
  1.7242431E-03  6.8969726E-03  1.7242431E-03  6.8969726E-03  1.7242431E-03  1.7242431E-03  6.8969726E-03  1.7242431E-03  6.8969726E-03  1.7242431E-03  0.0000000E+00
  1.8118000E-03  7.2472001E-03  1.8118000E-03  7.2472001E-03  1.8118000E-03  1.8118000E-03  7.2472001E-03  1.8118000E-03  7.2472001E-03  1.8118000E-03  0.0000000E+00
  1.8993722E-03  7.5974888E-03  1.8993722E-03  7.5974888E-03  1.8993722E-03  1.8993722E-03  7.5974888E-03  1.8993722E-03  7.5974888E-03  1.8993722E-03  0.0000000E+00
  1.9869800E-03  7.9479200E-03  1.9869800E-03  7.9479200E-03  1.9869800E-03  1.9869800E-03  7.9479200E-03  1.9869800E-03  7.9479200E-03  1.9869800E-03  0.0000000E+00
  2.0746534E-03  8.2986137E-03  2.0746534E-03  8.2986137E-03  2.0746534E-03  2.0746534E-03  8.2986137E-03  2.0746534E-03  8.2986137E-03  2.0746534E-03  0.0000000E+00
  2.1623554E-03  8.6494214E-03  2.1623554E-03  8.6494214E-03  2.1623554E-03  2.1623554E-03  8.6494214E-03  2.1623554E-03  8.6494214E-03  2.1623554E-03  0.0000000E+00
  2.2500794E-03  9.0003177E-03  2.2500794E-03  9.0003177E-03  2.2500794E-03  2.2500794E-03  9.0003177E-03  2.2500794E-03  9.0003177E-03  2.2500794E-03  0.0000000E+00
  2.3378391E-03  9.3513564E-03  2.3378391E-03  9.3513564E-03  2.3378391E-03  2.3378391E-03  9.3513564E-03  2.3378391E-03  9.3513564E-03  2.3378391E-03  0.0000000E+00
  2.4256445E-03  9.7025780E-03  2.4256445E-03  9.7025780E-03  2.4256445E-03  2.4256445E-03  9.7025780E-03  2.4256445E-03  9.7025780E-03  2.4256445E-03  0.0000000E+00
  2.5135278E-03  1.0054111E-02  2.5135278E-03  1.0054111E-02  2.5135278E-03  2.5135278E-03  1.0054111E-02  2.5135278E-03  1.0054111E-02  2.5135278E-03  0.0000000E+00
  2.6015526E-03  1.0406210E-02  2.6015526E-03  1.0406210E-02  2.6015526E-03  2.6015526E-03  1.0406210E-02  2.6015526E-03  1.0406210E-02  2.6015526E-03  0.0000000E+00
  2.6898103E-03  1.0759241E-02  2.6898103E-03  1.0759241E-02  2.6898103E-03  2.6898103E-03  1.0759241E-02  2.6898103E-03  1.0759241E-02  2.6898103E-03  0.0000000E+00
  2.7784044E-03  1.1113618E-02  2.7784044E-03  1.1113618E-02  2.7784044E-03  2.7784044E-03  1.1113618E-02  2.7784044E-03  1.1113618E-02  2.7784044E-03  0.0000000E+00
  2.8674500E-03  1.1469800E-02  2.8674500E-03  1.1469800E-02  2.8674500E-03  2.8674500E-03  1.1469800E-02  2.8674500E-03  1.1469800E-02  2.8674500E-03  0.0000000E+00
  2.9570733E-03  1.1828293E-02  2.9570733E-03  1.1828293E-02  2.9570733E-03  2.9570733E-03  1.1828293E-02  2.9570733E-03  1.1828293E-02  2.9570733E-03  0.0000000E+00
  3.0474157E-03  1.2189663E-02  3.0474157E-03  1.2189663E-02  3.0474157E-03  3.0474157E-03  1.2189663E-02  3.0474157E-03  1.2189663E-02  3.0474157E-03  0.0000000E+00
  3.1386200E-03  1.2554480E-02  3.1386200E-03  1.2554480E-02  3.1386200E-03  3.1386200E-03  1.2554480E-02  3.1386200E-03  1.2554480E-02  3.1386200E-03  0.0000000E+00
  3.2308161E-03  1.2923265E-02  3.2308161E-03  1.2923265E-02  3.2308161E-03  3.2308161E-03  1.2923265E-02  3.2308161E-03  1.2923265E-02  3.2308161E-03  0.0000000E+00
  3.3241053E-03  1.3296421E-02  3.3241053E-03  1.3296421E-02  3.3241053E-03  3.3241053E-03  1.3296421E-02  3.3241053E-03  1.3296421E-02  3.3241053E-03  0.0000000E+00
  3.4185517E-03  1.3674207E-02  3.4185517E-03  1.3674207E-02  3.4185517E-03  3.4185517E-03  1.3674207E-02  3.4185517E-03  1.3674207E-02  3.4185517E-03  0.0000000E+00
  3.5141650E-03  1.4056660E-02  3.5141650E-03  1.4056660E-02  3.5141650E-03  3.5141650E-03  1.4056660E-02  3.5141650E-03  1.4056660E-02  3.5141650E-03  0.0000000E+00
  3.6109348E-03  1.4443739E-02  3.6109348E-03  1.4443739E-02  3.6109348E-03  3.6109348E-03  1.4443739E-02  3.6109348E-03  1.4443739E-02  3.6109348E-03  0.0000000E+00
  3.7088174E-03  1.4835269E-02  3.7088174E-03  1.4835269E-02  3.7088174E-03  3.7088174E-03  1.4835269E-02  3.7088174E-03  1.4835269E-02  3.7088174E-03  0.0000000E+00
  3.8077403E-03  1.5230961E-02  3.8077403E-03  1.5230961E-02  3.8077403E-03  3.8077403E-03  1.5230961E-02  3.8077403E-03  1.5230961E-02  3.8077403E-03  0.0000000E+00
  3.9076194E-03  1.5630478E-02  3.9076194E-03  1.5630478E-02  3.9076194E-03  3.9076194E-03  1.5630478E-02  3.9076194E-03  1.5630478E-02  3.9076194E-03  0.0000000E+00
  4.0082992E-03  1.6033197E-02  4.0082992E-03  1.6033197E-02  4.0082992E-03  4.0082992E-03  1.6033197E-02  4.0082992E-03  1.6033197E-02  4.0082992E-03  0.0000000E+00
  4.1096922E-03  1.6438769E-02  4.1096922E-03  1.6438769E-02  4.1096922E-03  4.1096922E-03  1.6438769E-02  4.1096922E-03  1.6438769E-02  4.1096922E-03  0.0000000E+00
  4.2108104E-03  1.6843242E-02  4.2108104E-03  1.6843242E-02  4.2108104E-03  4.2108104E-03  1.6843242E-02  4.2108104E-03  1.6843242E-02  4.2108104E-03  0.0000000E+00
  4.2741269E-03  1.7096508E-02  4.2741269E-03  1.7096508E-02  4.2741269E-03  4.2741269E-03  1.7096508E-02  4.2741269E-03  1.7096508E-02  4.2741269E-03  0.0000000E+00
  8.0054480E-04  3.2021790E-03  8.0054480E-04  3.2021790E-03  8.0054480E-04  8.0054480E-04  3.2021790E-03  8.0054480E-04  3.2021790E-03  8.0054480E-04  0.0000000E+00
  8.8671190E-04  3.5468477E-03  8.8671190E-04  3.5468477E-03  8.8671190E-04  8.8671190E-04  3.5468477E-03  8.8671190E-04  3.5468477E-03  8.8671190E-04  0.0000000E+00
  9.7287910E-04  3.8915163E-03  9.7287910E-04  3.8915163E-03  9.7287910E-04  9.7287910E-04  3.8915163E-03  9.7287910E-04  3.8915163E-03  9.7287910E-04  0.0000000E+00
  1.0590462E-03  4.2361849E-03  1.0590462E-03  4.2361849E-03  1.0590462E-03  1.0590462E-03  4.2361849E-03  1.0590462E-03  4.2361849E-03  1.0590462E-03  0.0000000E+00
  1.1453142E-03  4.5812568E-03  1.1453142E-03  4.5812568E-03  1.1453142E-03  1.1453142E-03  4.5812568E-03  1.1453142E-03  4.5812568E-03  1.1453142E-03  0.0000000E+00
  1.2315599E-03  4.9262398E-03  1.2315599E-03  4.9262398E-03  1.2315599E-03  1.2315599E-03  4.9262398E-03  1.2315599E-03  4.9262398E-03  1.2315599E-03  0.0000000E+00
  1.3176865E-03  5.2707461E-03  1.3176865E-03  5.2707461E-03  1.3176865E-03  1.3176865E-03  5.2707461E-03  1.3176865E-03  5.2707461E-03  1.3176865E-03  0.0000000E+00
  1.4037149E-03  5.6148595E-03  1.4037149E-03  5.6148595E-03  1.4037149E-03  1.4037149E-03  5.6148595E-03  1.4037149E-03  5.6148595E-03  1.4037149E-03  0.0000000E+00
  1.4896360E-03  5.9585438E-03  1.4896360E-03  5.9585438E-03  1.4896360E-03  1.4896360E-03  5.9585438E-03  1.4896360E-03  5.9585438E-03  1.4896360E-03  0.0000000E+00
  1.5754961E-03  6.3019845E-03  1.5754961E-03  6.3019845E-03  1.5754961E-03  1.5754961E-03  6.3019845E-03  1.5754961E-03  6.3019845E-03  1.5754961E-03  0.0000000E+00
  1.6613326E-03  6.6453302E-03  1.6613326E-03  6.6453302E-03  1.6613326E-03  1.6613326E-03  6.6453302E-03  1.6613326E-03  6.6453302E-03  1.6613326E-03  0.0000000E+00
  1.7471673E-03  6.9886694E-03  1.7471673E-03  6.9886694E-03  1.7471673E-03  1.7471673E-03  6.9886694E-03  1.7471673E-03  6.9886694E-03  1.7471673E-03  0.0000000E+00
  1.8330171E-03  7.3320684E-03  1.8330171E-03  7.3320684E-03  1.8330171E-03  1.8330171E-03  7.3320684E-03  1.8330171E-03  7.3320684E-03  1.8330171E-03  0.0000000E+00
  1.9189018E-03  7.6756071E-03  1.9189018E-03  7.6756071E-03  1.9189018E-03  1.9189018E-03  7.6756071E-03  1.9189018E-03  7.6756071E-03  1.9189018E-03  0.0000000E+00
  2.0048508E-03  8.0194032E-03  2.0048508E-03  8.0194032E-03  2.0048508E-03  2.0048508E-03  8.0194032E-03  2.0048508E-03  8.0194032E-03  2.0048508E-03  0.0000000E+00
  2.0908278E-03  8.3633111E-03  2.0908278E-03  8.3633111E-03  2.0908278E-03  2.0908278E-03  8.3633111E-03  2.0908278E-03  8.3633111E-03  2.0908278E-03  0.0000000E+00
  2.1768264E-03  8.7073057E-03  2.1768264E-03  8.7073057E-03  2.1768264E-03  2.1768264E-03  8.7073057E-03  2.1768264E-03  8.7073057E-03  2.1768264E-03  0.0000000E+00
  2.2628600E-03  9.0514400E-03  2.2628600E-03  9.0514400E-03  2.2628600E-03  2.2628600E-03  9.0514400E-03  2.2628600E-03  9.0514400E-03  2.2628600E-03  0.0000000E+00
  2.3489384E-03  9.3957537E-03  2.3489384E-03  9.3957537E-03  2.3489384E-03  2.3489384E-03  9.3957537E-03  2.3489384E-03  9.3957537E-03  2.3489384E-03  0.0000000E+00
  2.4350931E-03  9.7403725E-03  2.4350931E-03  9.7403725E-03  2.4350931E-03  2.4350931E-03  9.7403725E-03  2.4350931E-03  9.7403725E-03  2.4350931E-03  0.0000000E+00
  2.5213867E-03  1.0085547E-02  2.5213867E-03  1.0085547E-02  2.5213867E-03  2.5213867E-03  1.0085547E-02  2.5213867E-03  1.0085547E-02  2.5213867E-03  0.0000000E+00
  2.6079085E-03  1.0431634E-02  2.6079085E-03  1.0431634E-02  2.6079085E-03  2.6079085E-03  1.0431634E-02  2.6079085E-03  1.0431634E-02  2.6079085E-03  0.0000000E+00
  2.6947601E-03  1.0779040E-02  2.6947601E-03  1.0779040E-02  2.6947601E-03  2.6947601E-03  1.0779040E-02  2.6947601E-03  1.0779040E-02  2.6947601E-03  0.0000000E+00
  2.7820542E-03  1.1128217E-02  2.7820542E-03  1.1128217E-02  2.7820542E-03  2.7820542E-03  1.1128217E-02  2.7820542E-03  1.1128217E-02  2.7820542E-03  0.0000000E+00
  2.8699148E-03  1.1479659E-02  2.8699148E-03  1.1479659E-02  2.8699148E-03  2.8699148E-03  1.1479659E-02  2.8699148E-03  1.1479659E-02  2.8699148E-03  0.0000000E+00
  2.9584803E-03  1.1833921E-02  2.9584803E-03  1.1833921E-02  2.9584803E-03  2.9584803E-03  1.1833921E-02  2.9584803E-03  1.1833921E-02  2.9584803E-03  0.0000000E+00
  3.0478908E-03  1.2191563E-02  3.0478908E-03  1.2191563E-02  3.0478908E-03  3.0478908E-03  1.2191563E-02  3.0478908E-03  1.2191563E-02  3.0478908E-03  0.0000000E+00
  3.1382735E-03  1.2553094E-02  3.1382735E-03  1.2553094E-02  3.1382735E-03  3.1382735E-03  1.2553094E-02  3.1382735E-03  1.2553094E-02  3.1382735E-03  0.0000000E+00
  3.2297279E-03  1.2918911E-02  3.2297279E-03  1.2918911E-02  3.2297279E-03  3.2297279E-03  1.2918911E-02  3.2297279E-03  1.2918911E-02  3.2297279E-03  0.0000000E+00
  3.3223166E-03  1.3289266E-02  3.3223166E-03  1.3289266E-02  3.3223166E-03  3.3223166E-03  1.3289266E-02  3.3223166E-03  1.3289266E-02  3.3223166E-03  0.0000000E+00
  3.4160493E-03  1.3664197E-02  3.4160493E-03  1.3664197E-02  3.4160493E-03  3.4160493E-03  1.3664197E-02  3.4160493E-03  1.3664197E-02  3.4160493E-03  0.0000000E+00
  3.5109158E-03  1.4043663E-02  3.5109158E-03  1.4043663E-02  3.5109158E-03  3.5109158E-03  1.4043663E-02  3.5109158E-03  1.4043663E-02  3.5109158E-03  0.0000000E+00
  3.6068732E-03  1.4427493E-02  3.6068732E-03  1.4427493E-02  3.6068732E-03  3.6068732E-03  1.4427493E-02  3.6068732E-03  1.4427493E-02  3.6068732E-03  0.0000000E+00
  3.7038504E-03  1.4815402E-02  3.7038504E-03  1.4815402E-02  3.7038504E-03  3.7038504E-03  1.4815402E-02  3.7038504E-03  1.4815402E-02  3.7038504E-03  0.0000000E+00
  3.8017651E-03  1.5207060E-02  3.8017651E-03  1.5207060E-02  3.8017651E-03  3.8017651E-03  1.5207060E-02  3.8017651E-03  1.5207060E-02  3.8017651E-03  0.0000000E+00
  3.9004647E-03  1.5601859E-02  3.9004647E-03  1.5601859E-02  3.9004647E-03  3.9004647E-03  1.5601859E-02  3.9004647E-03  1.5601859E-02  3.9004647E-03  0.0000000E+00
  3.9998634E-03  1.5999454E-02  3.9998634E-03  1.5999454E-02  3.9998634E-03  3.9998634E-03  1.5999454E-02  3.9998634E-03  1.5999454E-02  3.9998634E-03  0.0000000E+00
  4.0989927E-03  1.6395971E-02  4.0989927E-03  1.6395971E-02  4.0989927E-03  4.0989927E-03  1.6395971E-02  4.0989927E-03  1.6395971E-02  4.0989927E-03  0.0000000E+00
  4.1610639E-03  1.6644256E-02  4.1610639E-03  1.6644256E-02  4.1610639E-03  4.1610639E-03  1.6644256E-02  4.1610639E-03  1.6644256E-02  4.1610639E-03  0.0000000E+00
  7.5517620E-04  3.0207048E-03  7.5517620E-04  3.0207048E-03  7.5517620E-04  7.5517620E-04  3.0207048E-03  7.5517620E-04  3.0207048E-03  7.5517620E-04  0.0000000E+00
  8.3965340E-04  3.3586137E-03  8.3965340E-04  3.3586137E-03  8.3965340E-04  8.3965340E-04  3.3586137E-03  8.3965340E-04  3.3586137E-03  8.3965340E-04  0.0000000E+00
  9.2413070E-04  3.6965226E-03  9.2413070E-04  3.6965226E-03  9.2413070E-04  9.2413070E-04  3.6965226E-03  9.2413070E-04  3.6965226E-03  9.2413070E-04  0.0000000E+00
  1.0086079E-03  4.0344315E-03  1.0086079E-03  4.0344315E-03  1.0086079E-03  1.0086079E-03  4.0344315E-03  1.0086079E-03  4.0344315E-03  1.0086079E-03  0.0000000E+00
  1.0931839E-03  4.3727358E-03  1.0931839E-03  4.3727358E-03  1.0931839E-03  1.0931839E-03  4.3727358E-03  1.0931839E-03  4.3727358E-03  1.0931839E-03  0.0000000E+00
  1.1777382E-03  4.7109529E-03  1.1777382E-03  4.7109529E-03  1.1777382E-03  1.1777382E-03  4.7109529E-03  1.1777382E-03  4.7109529E-03  1.1777382E-03  0.0000000E+00
  1.2621757E-03  5.0487026E-03  1.2621757E-03  5.0487026E-03  1.2621757E-03  1.2621757E-03  5.0487026E-03  1.2621757E-03  5.0487026E-03  1.2621757E-03  0.0000000E+00
  1.3465168E-03  5.3860671E-03  1.3465168E-03  5.3860671E-03  1.3465168E-03  1.3465168E-03  5.3860671E-03  1.3465168E-03  5.3860671E-03  1.3465168E-03  0.0000000E+00
  1.4307528E-03  5.7230111E-03  1.4307528E-03  5.7230111E-03  1.4307528E-03  1.4307528E-03  5.7230111E-03  1.4307528E-03  5.7230111E-03  1.4307528E-03  0.0000000E+00
  1.5149290E-03  6.0597160E-03  1.5149290E-03  6.0597160E-03  1.5149290E-03  1.5149290E-03  6.0597160E-03  1.5149290E-03  6.0597160E-03  1.5149290E-03  0.0000000E+00
  1.5990820E-03  6.3963280E-03  1.5990820E-03  6.3963280E-03  1.5990820E-03  1.5990820E-03  6.3963280E-03  1.5990820E-03  6.3963280E-03  1.5990820E-03  0.0000000E+00
  1.6832334E-03  6.7329335E-03  1.6832334E-03  6.7329335E-03  1.6832334E-03  1.6832334E-03  6.7329335E-03  1.6832334E-03  6.7329335E-03  1.6832334E-03  0.0000000E+00
  1.7673994E-03  7.0695977E-03  1.7673994E-03  7.0695977E-03  1.7673994E-03  1.7673994E-03  7.0695977E-03  1.7673994E-03  7.0695977E-03  1.7673994E-03  0.0000000E+00
  1.8515997E-03  7.4063989E-03  1.8515997E-03  7.4063989E-03  1.8515997E-03  1.8515997E-03  7.4063989E-03  1.8515997E-03  7.4063989E-03  1.8515997E-03  0.0000000E+00
  1.9358631E-03  7.7434523E-03  1.9358631E-03  7.7434523E-03  1.9358631E-03  1.9358631E-03  7.7434523E-03  1.9358631E-03  7.7434523E-03  1.9358631E-03  0.0000000E+00
  2.0201538E-03  8.0806154E-03  2.0201538E-03  8.0806154E-03  2.0201538E-03  2.0201538E-03  8.0806154E-03  2.0201538E-03  8.0806154E-03  2.0201538E-03  0.0000000E+00
  2.1044659E-03  8.4178635E-03  2.1044659E-03  8.4178635E-03  2.1044659E-03  2.1044659E-03  8.4178635E-03  2.1044659E-03  8.4178635E-03  2.1044659E-03  0.0000000E+00
  2.1888121E-03  8.7552485E-03  2.1888121E-03  8.7552485E-03  2.1888121E-03  2.1888121E-03  8.7552485E-03  2.1888121E-03  8.7552485E-03  2.1888121E-03  0.0000000E+00
  2.2732024E-03  9.0928094E-03  2.2732024E-03  9.0928094E-03  2.2732024E-03  2.2732024E-03  9.0928094E-03  2.2732024E-03  9.0928094E-03  2.2732024E-03  0.0000000E+00
  2.3576674E-03  9.4306696E-03  2.3576674E-03  9.4306696E-03  2.3576674E-03  2.3576674E-03  9.4306696E-03  2.3576674E-03  9.4306696E-03  2.3576674E-03  0.0000000E+00
  2.4422685E-03  9.7690740E-03  2.4422685E-03  9.7690740E-03  2.4422685E-03  2.4422685E-03  9.7690740E-03  2.4422685E-03  9.7690740E-03  2.4422685E-03  0.0000000E+00
  2.5270934E-03  1.0108374E-02  2.5270934E-03  1.0108374E-02  2.5270934E-03  2.5270934E-03  1.0108374E-02  2.5270934E-03  1.0108374E-02  2.5270934E-03  0.0000000E+00
  2.6122417E-03  1.0448967E-02  2.6122417E-03  1.0448967E-02  2.6122417E-03  2.6122417E-03  1.0448967E-02  2.6122417E-03  1.0448967E-02  2.6122417E-03  0.0000000E+00
  2.6978238E-03  1.0791295E-02  2.6978238E-03  1.0791295E-02  2.6978238E-03  2.6978238E-03  1.0791295E-02  2.6978238E-03  1.0791295E-02  2.6978238E-03  0.0000000E+00
  2.7839612E-03  1.1135845E-02  2.7839612E-03  1.1135845E-02  2.7839612E-03  2.7839612E-03  1.1135845E-02  2.7839612E-03  1.1135845E-02  2.7839612E-03  0.0000000E+00
  2.8707897E-03  1.1483159E-02  2.8707897E-03  1.1483159E-02  2.8707897E-03  2.8707897E-03  1.1483159E-02  2.8707897E-03  1.1483159E-02  2.8707897E-03  0.0000000E+00
  2.9584467E-03  1.1833787E-02  2.9584467E-03  1.1833787E-02  2.9584467E-03  2.9584467E-03  1.1833787E-02  2.9584467E-03  1.1833787E-02  2.9584467E-03  0.0000000E+00
  3.0470568E-03  1.2188227E-02  3.0470568E-03  1.2188227E-02  3.0470568E-03  3.0470568E-03  1.2188227E-02  3.0470568E-03  1.2188227E-02  3.0470568E-03  0.0000000E+00
  3.1367175E-03  1.2546870E-02  3.1367175E-03  1.2546870E-02  3.1367175E-03  3.1367175E-03  1.2546870E-02  3.1367175E-03  1.2546870E-02  3.1367175E-03  0.0000000E+00
  3.2274904E-03  1.2909962E-02  3.2274904E-03  1.2909962E-02  3.2274904E-03  3.2274904E-03  1.2909962E-02  3.2274904E-03  1.2909962E-02  3.2274904E-03  0.0000000E+00
  3.3193848E-03  1.3277539E-02  3.3193848E-03  1.3277539E-02  3.3193848E-03  3.3193848E-03  1.3277539E-02  3.3193848E-03  1.3277539E-02  3.3193848E-03  0.0000000E+00
  3.4123907E-03  1.3649563E-02  3.4123907E-03  1.3649563E-02  3.4123907E-03  3.4123907E-03  1.3649563E-02  3.4123907E-03  1.3649563E-02  3.4123907E-03  0.0000000E+00
  3.5064662E-03  1.4025865E-02  3.5064662E-03  1.4025865E-02  3.5064662E-03  3.5064662E-03  1.4025865E-02  3.5064662E-03  1.4025865E-02  3.5064662E-03  0.0000000E+00
  3.6015415E-03  1.4406166E-02  3.6015415E-03  1.4406166E-02  3.6015415E-03  3.6015415E-03  1.4406166E-02  3.6015415E-03  1.4406166E-02  3.6015415E-03  0.0000000E+00
  3.6975358E-03  1.4790143E-02  3.6975358E-03  1.4790143E-02  3.6975358E-03  3.6975358E-03  1.4790143E-02  3.6975358E-03  1.4790143E-02  3.6975358E-03  0.0000000E+00
  3.7942997E-03  1.5177199E-02  3.7942997E-03  1.5177199E-02  3.7942997E-03  3.7942997E-03  1.5177199E-02  3.7942997E-03  1.5177199E-02  3.7942997E-03  0.0000000E+00
  3.8917490E-03  1.5566996E-02  3.8917490E-03  1.5566996E-02  3.8917490E-03  3.8917490E-03  1.5566996E-02  3.8917490E-03  1.5566996E-02  3.8917490E-03  0.0000000E+00
  3.9889342E-03  1.5955737E-02  3.9889342E-03  1.5955737E-02  3.9889342E-03  3.9889342E-03  1.5955737E-02  3.9889342E-03  1.5955737E-02  3.9889342E-03  0.0000000E+00
  4.0497880E-03  1.6199152E-02  4.0497880E-03  1.6199152E-02  4.0497880E-03  4.0497880E-03  1.6199152E-02  4.0497880E-03  1.6199152E-02  4.0497880E-03  0.0000000E+00
  7.1009130E-04  2.8403652E-03  7.1009130E-04  2.8403652E-03  7.1009130E-04  7.1009130E-04  2.8403652E-03  7.1009130E-04  2.8403652E-03  7.1009130E-04  0.0000000E+00
  7.9291740E-04  3.1716697E-03  7.9291740E-04  3.1716697E-03  7.9291740E-04  7.9291740E-04  3.1716697E-03  7.9291740E-04  3.1716697E-03  7.9291740E-04  0.0000000E+00
  8.7574360E-04  3.5029743E-03  8.7574360E-04  3.5029743E-03  8.7574360E-04  8.7574360E-04  3.5029743E-03  8.7574360E-04  3.5029743E-03  8.7574360E-04  0.0000000E+00
  9.5856970E-04  3.8342789E-03  9.5856970E-04  3.8342789E-03  9.5856970E-04  9.5856970E-04  3.8342789E-03  9.5856970E-04  3.8342789E-03  9.5856970E-04  0.0000000E+00
  1.0414928E-03  4.1659711E-03  1.0414928E-03  4.1659711E-03  1.0414928E-03  1.0414928E-03  4.1659711E-03  1.0414928E-03  4.1659711E-03  1.0414928E-03  0.0000000E+00
  1.1243944E-03  4.4975778E-03  1.1243944E-03  4.4975778E-03  1.1243944E-03  1.1243944E-03  4.4975778E-03  1.1243944E-03  4.4975778E-03  1.1243944E-03  0.0000000E+00
  1.2071816E-03  4.8287263E-03  1.2071816E-03  4.8287263E-03  1.2071816E-03  1.2071816E-03  4.8287263E-03  1.2071816E-03  4.8287263E-03  1.2071816E-03  0.0000000E+00
  1.2898743E-03  5.1594971E-03  1.2898743E-03  5.1594971E-03  1.2898743E-03  1.2898743E-03  5.1594971E-03  1.2898743E-03  5.1594971E-03  1.2898743E-03  0.0000000E+00
  1.3724639E-03  5.4898556E-03  1.3724639E-03  5.4898556E-03  1.3724639E-03  1.3724639E-03  5.4898556E-03  1.3724639E-03  5.4898556E-03  1.3724639E-03  0.0000000E+00
  1.4549949E-03  5.8199798E-03  1.4549949E-03  5.8199798E-03  1.4549949E-03  1.4549949E-03  5.8199798E-03  1.4549949E-03  5.8199798E-03  1.4549949E-03  0.0000000E+00
  1.5375032E-03  6.1500128E-03  1.5375032E-03  6.1500128E-03  1.5375032E-03  1.5375032E-03  6.1500128E-03  1.5375032E-03  6.1500128E-03  1.5375032E-03  0.0000000E+00
  1.6200098E-03  6.4800394E-03  1.6200098E-03  6.4800394E-03  1.6200098E-03  1.6200098E-03  6.4800394E-03  1.6200098E-03  6.4800394E-03  1.6200098E-03  0.0000000E+00
  1.7025309E-03  6.8101236E-03  1.7025309E-03  6.8101236E-03  1.7025309E-03  1.7025309E-03  6.8101236E-03  1.7025309E-03  6.8101236E-03  1.7025309E-03  0.0000000E+00
  1.7850855E-03  7.1403421E-03  1.7850855E-03  7.1403421E-03  1.7850855E-03  1.7850855E-03  7.1403421E-03  1.7850855E-03  7.1403421E-03  1.7850855E-03  0.0000000E+00
  1.8677020E-03  7.4708079E-03  1.8677020E-03  7.4708079E-03  1.8677020E-03  1.8677020E-03  7.4708079E-03  1.8677020E-03  7.4708079E-03  1.8677020E-03  0.0000000E+00
  1.9503453E-03  7.8013812E-03  1.9503453E-03  7.8013812E-03  1.9503453E-03  1.9503453E-03  7.8013812E-03  1.9503453E-03  7.8013812E-03  1.9503453E-03  0.0000000E+00
  2.0330095E-03  8.1320379E-03  2.0330095E-03  8.1320379E-03  2.0330095E-03  2.0330095E-03  8.1320379E-03  2.0330095E-03  8.1320379E-03  2.0330095E-03  0.0000000E+00
  2.1157072E-03  8.4628288E-03  2.1157072E-03  8.4628288E-03  2.1157072E-03  2.1157072E-03  8.4628288E-03  2.1157072E-03  8.4628288E-03  2.1157072E-03  0.0000000E+00
  2.1984481E-03  8.7937922E-03  2.1984481E-03  8.7937922E-03  2.1984481E-03  2.1984481E-03  8.7937922E-03  2.1984481E-03  8.7937922E-03  2.1984481E-03  0.0000000E+00
  2.2812622E-03  9.1250489E-03  2.2812622E-03  9.1250489E-03  2.2812622E-03  2.2812622E-03  9.1250489E-03  2.2812622E-03  9.1250489E-03  2.2812622E-03  0.0000000E+00
  2.3642098E-03  9.4568394E-03  2.3642098E-03  9.4568394E-03  2.3642098E-03  2.3642098E-03  9.4568394E-03  2.3642098E-03  9.4568394E-03  2.3642098E-03  0.0000000E+00
  2.4473769E-03  9.7895076E-03  2.4473769E-03  9.7895076E-03  2.4473769E-03  2.4473769E-03  9.7895076E-03  2.4473769E-03  9.7895076E-03  2.4473769E-03  0.0000000E+00
  2.5308609E-03  1.0123444E-02  2.5308609E-03  1.0123444E-02  2.5308609E-03  2.5308609E-03  1.0123444E-02  2.5308609E-03  1.0123444E-02  2.5308609E-03  0.0000000E+00
  2.6147704E-03  1.0459082E-02  2.6147704E-03  1.0459082E-02  2.6147704E-03  2.6147704E-03  1.0459082E-02  2.6147704E-03  1.0459082E-02  2.6147704E-03  0.0000000E+00
  2.6992243E-03  1.0796897E-02  2.6992243E-03  1.0796897E-02  2.6992243E-03  2.6992243E-03  1.0796897E-02  2.6992243E-03  1.0796897E-02  2.6992243E-03  0.0000000E+00
  2.7843557E-03  1.1137423E-02  2.7843557E-03  1.1137423E-02  2.7843557E-03  2.7843557E-03  1.1137423E-02  2.7843557E-03  1.1137423E-02  2.7843557E-03  0.0000000E+00
  2.8702995E-03  1.1481198E-02  2.8702995E-03  1.1481198E-02  2.8702995E-03  2.8702995E-03  1.1481198E-02  2.8702995E-03  1.1481198E-02  2.8702995E-03  0.0000000E+00
  2.9571777E-03  1.1828711E-02  2.9571777E-03  1.1828711E-02  2.9571777E-03  2.9571777E-03  1.1828711E-02  2.9571777E-03  1.1828711E-02  2.9571777E-03  0.0000000E+00
  3.0450861E-03  1.2180344E-02  3.0450861E-03  1.2180344E-02  3.0450861E-03  3.0450861E-03  1.2180344E-02  3.0450861E-03  1.2180344E-02  3.0450861E-03  0.0000000E+00
  3.1340848E-03  1.2536339E-02  3.1340848E-03  1.2536339E-02  3.1340848E-03  3.1340848E-03  1.2536339E-02  3.1340848E-03  1.2536339E-02  3.1340848E-03  0.0000000E+00
  3.2241831E-03  1.2896733E-02  3.2241831E-03  1.2896733E-02  3.2241831E-03  3.2241831E-03  1.2896733E-02  3.2241831E-03  1.2896733E-02  3.2241831E-03  0.0000000E+00
  3.3153713E-03  1.3261485E-02  3.3153713E-03  1.3261485E-02  3.3153713E-03  3.3153713E-03  1.3261485E-02  3.3153713E-03  1.3261485E-02  3.3153713E-03  0.0000000E+00
  3.4076081E-03  1.3630432E-02  3.4076081E-03  1.3630432E-02  3.4076081E-03  3.4076081E-03  1.3630432E-02  3.4076081E-03  1.3630432E-02  3.4076081E-03  0.0000000E+00
  3.5008252E-03  1.4003301E-02  3.5008252E-03  1.4003301E-02  3.5008252E-03  3.5008252E-03  1.4003301E-02  3.5008252E-03  1.4003301E-02  3.5008252E-03  0.0000000E+00
  3.5949433E-03  1.4379773E-02  3.5949433E-03  1.4379773E-02  3.5949433E-03  3.5949433E-03  1.4379773E-02  3.5949433E-03  1.4379773E-02  3.5949433E-03  0.0000000E+00
  3.6898160E-03  1.4759264E-02  3.6898160E-03  1.4759264E-02  3.6898160E-03  3.6898160E-03  1.4759264E-02  3.6898160E-03  1.4759264E-02  3.6898160E-03  0.0000000E+00
  3.7853606E-03  1.5141443E-02  3.7853606E-03  1.5141443E-02  3.7853606E-03  3.7853606E-03  1.5141443E-02  3.7853606E-03  1.5141443E-02  3.7853606E-03  0.0000000E+00
  3.8806464E-03  1.5522585E-02  3.8806464E-03  1.5522585E-02  3.8806464E-03  3.8806464E-03  1.5522585E-02  3.8806464E-03  1.5522585E-02  3.8806464E-03  0.0000000E+00
  3.9403108E-03  1.5761243E-02  3.9403108E-03  1.5761243E-02  3.9403108E-03  3.9403108E-03  1.5761243E-02  3.9403108E-03  1.5761243E-02  3.9403108E-03  0.0000000E+00
  6.6530230E-04  2.6612094E-03  6.6530230E-04  2.6612094E-03  6.6530230E-04  6.6530230E-04  2.6612094E-03  6.6530230E-04  2.6612094E-03  6.6530230E-04  0.0000000E+00
  7.4651620E-04  2.9860650E-03  7.4651620E-04  2.9860650E-03  7.4651620E-04  7.4651620E-04  2.9860650E-03  7.4651620E-04  2.9860650E-03  7.4651620E-04  0.0000000E+00
  8.2773020E-04  3.3109206E-03  8.2773020E-04  3.3109206E-03  8.2773020E-04  8.2773020E-04  3.3109206E-03  8.2773020E-04  3.3109206E-03  8.2773020E-04  0.0000000E+00
  9.0894410E-04  3.6357763E-03  9.0894410E-04  3.6357763E-03  9.0894410E-04  9.0894410E-04  3.6357763E-03  9.0894410E-04  3.6357763E-03  9.0894410E-04  0.0000000E+00
  9.9025300E-04  3.9610120E-03  9.9025300E-04  3.9610120E-03  9.9025300E-04  9.9025300E-04  3.9610120E-03  9.9025300E-04  3.9610120E-03  9.9025300E-04  0.0000000E+00
  1.0715410E-03  4.2861639E-03  1.0715410E-03  4.2861639E-03  1.0715410E-03  1.0715410E-03  4.2861639E-03  1.0715410E-03  4.2861639E-03  1.0715410E-03  0.0000000E+00
  1.1527166E-03  4.6108665E-03  1.1527166E-03  4.6108665E-03  1.1527166E-03  1.1527166E-03  4.6108665E-03  1.1527166E-03  4.6108665E-03  1.1527166E-03  0.0000000E+00
  1.2337997E-03  4.9351988E-03  1.2337997E-03  4.9351988E-03  1.2337997E-03  1.2337997E-03  4.9351988E-03  1.2337997E-03  4.9351988E-03  1.2337997E-03  0.0000000E+00
  1.3147817E-03  5.2591267E-03  1.3147817E-03  5.2591267E-03  1.3147817E-03  1.3147817E-03  5.2591267E-03  1.3147817E-03  5.2591267E-03  1.3147817E-03  0.0000000E+00
  1.3957062E-03  5.5828249E-03  1.3957062E-03  5.5828249E-03  1.3957062E-03  1.3957062E-03  5.5828249E-03  1.3957062E-03  5.5828249E-03  1.3957062E-03  0.0000000E+00
  1.4766084E-03  5.9064337E-03  1.4766084E-03  5.9064337E-03  1.4766084E-03  1.4766084E-03  5.9064337E-03  1.4766084E-03  5.9064337E-03  1.4766084E-03  0.0000000E+00
  1.5575091E-03  6.2300363E-03  1.5575091E-03  6.2300363E-03  1.5575091E-03  1.5575091E-03  6.2300363E-03  1.5575091E-03  6.2300363E-03  1.5575091E-03  0.0000000E+00
  1.6384238E-03  6.5536952E-03  1.6384238E-03  6.5536952E-03  1.6384238E-03  1.6384238E-03  6.5536952E-03  1.6384238E-03  6.5536952E-03  1.6384238E-03  0.0000000E+00
  1.7193715E-03  6.8774860E-03  1.7193715E-03  6.8774860E-03  1.7193715E-03  1.7193715E-03  6.8774860E-03  1.7193715E-03  6.8774860E-03  1.7193715E-03  0.0000000E+00
  1.8003798E-03  7.2015192E-03  1.8003798E-03  7.2015192E-03  1.8003798E-03  1.8003798E-03  7.2015192E-03  1.8003798E-03  7.2015192E-03  1.8003798E-03  0.0000000E+00
  1.8814144E-03  7.5256578E-03  1.8814144E-03  7.5256578E-03  1.8814144E-03  1.8814144E-03  7.5256578E-03  1.8814144E-03  7.5256578E-03  1.8814144E-03  0.0000000E+00
  1.9624695E-03  7.8498781E-03  1.9624695E-03  7.8498781E-03  1.9624695E-03  1.9624695E-03  7.8498781E-03  1.9624695E-03  7.8498781E-03  1.9624695E-03  0.0000000E+00
  2.0435575E-03  8.1742301E-03  2.0435575E-03  8.1742301E-03  2.0435575E-03  2.0435575E-03  8.1742301E-03  2.0435575E-03  8.1742301E-03  2.0435575E-03  0.0000000E+00
  2.1246878E-03  8.4987512E-03  2.1246878E-03  8.4987512E-03  2.1246878E-03  2.1246878E-03  8.4987512E-03  2.1246878E-03  8.4987512E-03  2.1246878E-03  0.0000000E+00
  2.2058900E-03  8.8235599E-03  2.2058900E-03  8.8235599E-03  2.2058900E-03  2.2058900E-03  8.8235599E-03  2.2058900E-03  8.8235599E-03  2.2058900E-03  0.0000000E+00
  2.2872230E-03  9.1488920E-03  2.2872230E-03  9.1488920E-03  2.2872230E-03  2.2872230E-03  9.1488920E-03  2.2872230E-03  9.1488920E-03  2.2872230E-03  0.0000000E+00
  2.3687712E-03  9.4750847E-03  2.3687712E-03  9.4750847E-03  2.3687712E-03  2.3687712E-03  9.4750847E-03  2.3687712E-03  9.4750847E-03  2.3687712E-03  0.0000000E+00
  2.4506302E-03  9.8025207E-03  2.4506302E-03  9.8025207E-03  2.4506302E-03  2.4506302E-03  9.8025207E-03  2.4506302E-03  9.8025207E-03  2.4506302E-03  0.0000000E+00
  2.5329063E-03  1.0131625E-02  2.5329063E-03  1.0131625E-02  2.5329063E-03  2.5329063E-03  1.0131625E-02  2.5329063E-03  1.0131625E-02  2.5329063E-03  0.0000000E+00
  2.6157163E-03  1.0462865E-02  2.6157163E-03  1.0462865E-02  2.6157163E-03  2.6157163E-03  1.0462865E-02  2.6157163E-03  1.0462865E-02  2.6157163E-03  0.0000000E+00
  2.6991906E-03  1.0796762E-02  2.6991906E-03  1.0796762E-02  2.6991906E-03  2.6991906E-03  1.0796762E-02  2.6991906E-03  1.0796762E-02  2.6991906E-03  0.0000000E+00
  2.7834614E-03  1.1133846E-02  2.7834614E-03  1.1133846E-02  2.7834614E-03  2.7834614E-03  1.1133846E-02  2.7834614E-03  1.1133846E-02  2.7834614E-03  0.0000000E+00
  2.8686486E-03  1.1474594E-02  2.8686486E-03  1.1474594E-02  2.8686486E-03  2.8686486E-03  1.1474594E-02  2.8686486E-03  1.1474594E-02  2.8686486E-03  0.0000000E+00
  2.9548458E-03  1.1819383E-02  2.9548458E-03  1.1819383E-02  2.9548458E-03  2.9548458E-03  1.1819383E-02  2.9548458E-03  1.1819383E-02  2.9548458E-03  0.0000000E+00
  3.0421121E-03  1.2168448E-02  3.0421121E-03  1.2168448E-02  3.0421121E-03  3.0421121E-03  1.2168448E-02  3.0421121E-03  1.2168448E-02  3.0421121E-03  0.0000000E+00
  3.1304567E-03  1.2521827E-02  3.1304567E-03  1.2521827E-02  3.1304567E-03  3.1304567E-03  1.2521827E-02  3.1304567E-03  1.2521827E-02  3.1304567E-03  0.0000000E+00
  3.2198698E-03  1.2879479E-02  3.2198698E-03  1.2879479E-02  3.2198698E-03  3.2198698E-03  1.2879479E-02  3.2198698E-03  1.2879479E-02  3.2198698E-03  0.0000000E+00
  3.3103112E-03  1.3241245E-02  3.3103112E-03  1.3241245E-02  3.3103112E-03  3.3103112E-03  1.3241245E-02  3.3103112E-03  1.3241245E-02  3.3103112E-03  0.0000000E+00
  3.4017138E-03  1.3606855E-02  3.4017138E-03  1.3606855E-02  3.4017138E-03  3.4017138E-03  1.3606855E-02  3.4017138E-03  1.3606855E-02  3.4017138E-03  0.0000000E+00
  3.4939999E-03  1.3976000E-02  3.4939999E-03  1.3976000E-02  3.4939999E-03  3.4939999E-03  1.3976000E-02  3.4939999E-03  1.3976000E-02  3.4939999E-03  0.0000000E+00
  3.5870258E-03  1.4348103E-02  3.5870258E-03  1.4348103E-02  3.5870258E-03  3.5870258E-03  1.4348103E-02  3.5870258E-03  1.4348103E-02  3.5870258E-03  0.0000000E+00
  3.6807107E-03  1.4722843E-02  3.6807107E-03  1.4722843E-02  3.6807107E-03  3.6807107E-03  1.4722843E-02  3.6807107E-03  1.4722843E-02  3.6807107E-03  0.0000000E+00
  3.7741416E-03  1.5096567E-02  3.7741416E-03  1.5096567E-02  3.7741416E-03  3.7741416E-03  1.5096567E-02  3.7741416E-03  1.5096567E-02  3.7741416E-03  0.0000000E+00
  3.8326447E-03  1.5330579E-02  3.8326447E-03  1.5330579E-02  3.8326447E-03  3.8326447E-03  1.5330579E-02  3.8326447E-03  1.5330579E-02  3.8326447E-03  0.0000000E+00
  6.2082230E-04  2.4832892E-03  6.2082230E-04  2.4832892E-03  6.2082230E-04  6.2082230E-04  2.4832892E-03  6.2082230E-04  2.4832892E-03  6.2082230E-04  0.0000000E+00
  7.0046280E-04  2.8018513E-03  7.0046280E-04  2.8018513E-03  7.0046280E-04  7.0046280E-04  2.8018513E-03  7.0046280E-04  2.8018513E-03  7.0046280E-04  0.0000000E+00
  7.8010340E-04  3.1204134E-03  7.8010340E-04  3.1204134E-03  7.8010340E-04  7.8010340E-04  3.1204134E-03  7.8010340E-04  3.1204134E-03  7.8010340E-04  0.0000000E+00
  8.5974390E-04  3.4389755E-03  8.5974390E-04  3.4389755E-03  8.5974390E-04  8.5974390E-04  3.4389755E-03  8.5974390E-04  3.4389755E-03  8.5974390E-04  0.0000000E+00
  9.3947760E-04  3.7579103E-03  9.3947760E-04  3.7579103E-03  9.3947760E-04  9.3947760E-04  3.7579103E-03  9.3947760E-04  3.7579103E-03  9.3947760E-04  0.0000000E+00
  1.0191907E-03  4.0767629E-03  1.0191907E-03  4.0767629E-03  1.0191907E-03  1.0191907E-03  4.0767629E-03  1.0191907E-03  4.0767629E-03  1.0191907E-03  0.0000000E+00
  1.0987937E-03  4.3951750E-03  1.0987937E-03  4.3951750E-03  1.0987937E-03  1.0987937E-03  4.3951750E-03  1.0987937E-03  4.3951750E-03  1.0987937E-03  0.0000000E+00
  1.1783060E-03  4.7132238E-03  1.1783060E-03  4.7132238E-03  1.1783060E-03  1.1783060E-03  4.7132238E-03  1.1783060E-03  4.7132238E-03  1.1783060E-03  0.0000000E+00
  1.2577191E-03  5.0308762E-03  1.2577191E-03  5.0308762E-03  1.2577191E-03  1.2577191E-03  5.0308762E-03  1.2577191E-03  5.0308762E-03  1.2577191E-03  0.0000000E+00
  1.3370758E-03  5.3483033E-03  1.3370758E-03  5.3483033E-03  1.3370758E-03  1.3370758E-03  5.3483033E-03  1.3370758E-03  5.3483033E-03  1.3370758E-03  0.0000000E+00
  1.4164107E-03  5.6656427E-03  1.4164107E-03  5.6656427E-03  1.4164107E-03  1.4164107E-03  5.6656427E-03  1.4164107E-03  5.6656427E-03  1.4164107E-03  0.0000000E+00
  1.4957440E-03  5.9829760E-03  1.4957440E-03  5.9829760E-03  1.4957440E-03  1.4957440E-03  5.9829760E-03  1.4957440E-03  5.9829760E-03  1.4957440E-03  0.0000000E+00
  1.5750912E-03  6.3003646E-03  1.5750912E-03  6.3003646E-03  1.5750912E-03  1.5750912E-03  6.3003646E-03  1.5750912E-03  6.3003646E-03  1.5750912E-03  0.0000000E+00
  1.6544706E-03  6.6178824E-03  1.6544706E-03  6.6178824E-03  1.6544706E-03  1.6544706E-03  6.6178824E-03  1.6544706E-03  6.6178824E-03  1.6544706E-03  0.0000000E+00
  1.7339095E-03  6.9356380E-03  1.7339095E-03  6.9356380E-03  1.7339095E-03  1.7339095E-03  6.9356380E-03  1.7339095E-03  6.9356380E-03  1.7339095E-03  0.0000000E+00
  1.8133742E-03  7.2534969E-03  1.8133742E-03  7.2534969E-03  1.8133742E-03  1.8133742E-03  7.2534969E-03  1.8133742E-03  7.2534969E-03  1.8133742E-03  0.0000000E+00
  1.8928590E-03  7.5714361E-03  1.8928590E-03  7.5714361E-03  1.8928590E-03  1.8928590E-03  7.5714361E-03  1.8928590E-03  7.5714361E-03  1.8928590E-03  0.0000000E+00
  1.9723761E-03  7.8895043E-03  1.9723761E-03  7.8895043E-03  1.9723761E-03  1.9723761E-03  7.8895043E-03  1.9723761E-03  7.8895043E-03  1.9723761E-03  0.0000000E+00
  2.0519346E-03  8.2077383E-03  2.0519346E-03  8.2077383E-03  2.0519346E-03  2.0519346E-03  8.2077383E-03  2.0519346E-03  8.2077383E-03  2.0519346E-03  0.0000000E+00
  2.1315636E-03  8.5262544E-03  2.1315636E-03  8.5262544E-03  2.1315636E-03  2.1315636E-03  8.5262544E-03  2.1315636E-03  8.5262544E-03  2.1315636E-03  0.0000000E+00
  2.2113209E-03  8.8452837E-03  2.2113209E-03  8.8452837E-03  2.2113209E-03  2.2113209E-03  8.8452837E-03  2.2113209E-03  8.8452837E-03  2.2113209E-03  0.0000000E+00
  2.2912892E-03  9.1651570E-03  2.2912892E-03  9.1651570E-03  2.2912892E-03  2.2912892E-03  9.1651570E-03  2.2912892E-03  9.1651570E-03  2.2912892E-03  0.0000000E+00
  2.3715623E-03  9.4862494E-03  2.3715623E-03  9.4862494E-03  2.3715623E-03  2.3715623E-03  9.4862494E-03  2.3715623E-03  9.4862494E-03  2.3715623E-03  0.0000000E+00
  2.4522445E-03  9.8089781E-03  2.4522445E-03  9.8089781E-03  2.4522445E-03  2.4522445E-03  9.8089781E-03  2.4522445E-03  9.8089781E-03  2.4522445E-03  0.0000000E+00
  2.5334502E-03  1.0133801E-02  2.5334502E-03  1.0133801E-02  2.5334502E-03  2.5334502E-03  1.0133801E-02  2.5334502E-03  1.0133801E-02  2.5334502E-03  0.0000000E+00
  2.6153073E-03  1.0461229E-02  2.6153073E-03  1.0461229E-02  2.6153073E-03  2.6153073E-03  1.0461229E-02  2.6153073E-03  1.0461229E-02  2.6153073E-03  0.0000000E+00
  2.6979456E-03  1.0791782E-02  2.6979456E-03  1.0791782E-02  2.6979456E-03  2.6979456E-03  1.0791782E-02  2.6979456E-03  1.0791782E-02  2.6979456E-03  0.0000000E+00
  2.7814823E-03  1.1125929E-02  2.7814823E-03  1.1125929E-02  2.7814823E-03  2.7814823E-03  1.1125929E-02  2.7814823E-03  1.1125929E-02  2.7814823E-03  0.0000000E+00
  2.8660096E-03  1.1464038E-02  2.8660096E-03  1.1464038E-02  2.8660096E-03  2.8660096E-03  1.1464038E-02  2.8660096E-03  1.1464038E-02  2.8660096E-03  0.0000000E+00
  2.9515853E-03  1.1806341E-02  2.9515853E-03  1.1806341E-02  2.9515853E-03  2.9515853E-03  1.1806341E-02  2.9515853E-03  1.1806341E-02  2.9515853E-03  0.0000000E+00
  3.0382183E-03  1.2152873E-02  3.0382183E-03  1.2152873E-02  3.0382183E-03  3.0382183E-03  1.2152873E-02  3.0382183E-03  1.2152873E-02  3.0382183E-03  0.0000000E+00
  3.1258992E-03  1.2503597E-02  3.1258992E-03  1.2503597E-02  3.1258992E-03  3.1258992E-03  1.2503597E-02  3.1258992E-03  1.2503597E-02  3.1258992E-03  0.0000000E+00
  3.2145884E-03  1.2858354E-02  3.2145884E-03  1.2858354E-02  3.2145884E-03  3.2145884E-03  1.2858354E-02  3.2145884E-03  1.2858354E-02  3.2145884E-03  0.0000000E+00
  3.3042203E-03  1.3216881E-02  3.3042203E-03  1.3216881E-02  3.3042203E-03  3.3042203E-03  1.3216881E-02  3.3042203E-03  1.3216881E-02  3.3042203E-03  0.0000000E+00
  3.3947185E-03  1.3578874E-02  3.3947185E-03  1.3578874E-02  3.3947185E-03  3.3947185E-03  1.3578874E-02  3.3947185E-03  1.3578874E-02  3.3947185E-03  0.0000000E+00
  3.4859422E-03  1.3943769E-02  3.4859422E-03  1.3943769E-02  3.4859422E-03  3.4859422E-03  1.3943769E-02  3.4859422E-03  1.3943769E-02  3.4859422E-03  0.0000000E+00
  3.5778121E-03  1.4311248E-02  3.5778121E-03  1.4311248E-02  3.5778121E-03  3.5778121E-03  1.4311248E-02  3.5778121E-03  1.4311248E-02  3.5778121E-03  0.0000000E+00
  3.6694329E-03  1.4677732E-02  3.6694329E-03  1.4677732E-02  3.6694329E-03  3.6694329E-03  1.4677732E-02  3.6694329E-03  1.4677732E-02  3.6694329E-03  0.0000000E+00
  3.7268026E-03  1.4907211E-02  3.7268026E-03  1.4907211E-02  3.7268026E-03  3.7268026E-03  1.4907211E-02  3.7268026E-03  1.4907211E-02  3.7268026E-03  0.0000000E+00
  5.1106550E-04  2.0442618E-03  5.1106550E-04  2.0442618E-03  5.1106550E-04  5.1106550E-04  2.0442618E-03  5.1106550E-04  2.0442618E-03  5.1106550E-04  0.0000000E+00
  5.8694250E-04  2.3477699E-03  5.8694250E-04  2.3477699E-03  5.8694250E-04  5.8694250E-04  2.3477699E-03  5.8694250E-04  2.3477699E-03  5.8694250E-04  0.0000000E+00
  6.6281950E-04  2.6512780E-03  6.6281950E-04  2.6512780E-03  6.6281950E-04  6.6281950E-04  2.6512780E-03  6.6281950E-04  2.6512780E-03  6.6281950E-04  0.0000000E+00
  7.3869650E-04  2.9547861E-03  7.3869650E-04  2.9547861E-03  7.3869650E-04  7.3869650E-04  2.9547861E-03  7.3869650E-04  2.9547861E-03  7.3869650E-04  0.0000000E+00
  8.1466230E-04  3.2586493E-03  8.1466230E-04  3.2586493E-03  8.1466230E-04  8.1466230E-04  3.2586493E-03  8.1466230E-04  3.2586493E-03  8.1466230E-04  0.0000000E+00
  8.9060850E-04  3.5624342E-03  8.9060850E-04  3.5624342E-03  8.9060850E-04  8.9060850E-04  3.5624342E-03  8.9060850E-04  3.5624342E-03  8.9060850E-04  0.0000000E+00
  9.6644980E-04  3.8657993E-03  9.6644980E-04  3.8657993E-03  9.6644980E-04  9.6644980E-04  3.8657993E-03  9.6644980E-04  3.8657993E-03  9.6644980E-04  0.0000000E+00
  1.0422046E-03  4.1688184E-03  1.0422046E-03  4.1688184E-03  1.0422046E-03  1.0422046E-03  4.1688184E-03  1.0422046E-03  4.1688184E-03  1.0422046E-03  0.0000000E+00
  1.1178649E-03  4.4714598E-03  1.1178649E-03  4.4714598E-03  1.1178649E-03  1.1178649E-03  4.4714598E-03  1.1178649E-03  4.4714598E-03  1.1178649E-03  0.0000000E+00
  1.1934716E-03  4.7738865E-03  1.1934716E-03  4.7738865E-03  1.1934716E-03  1.1934716E-03  4.7738865E-03  1.1934716E-03  4.7738865E-03  1.1934716E-03  0.0000000E+00
  1.2690574E-03  5.0762297E-03  1.2690574E-03  5.0762297E-03  1.2690574E-03  1.2690574E-03  5.0762297E-03  1.2690574E-03  5.0762297E-03  1.2690574E-03  0.0000000E+00
  1.3446418E-03  5.3785670E-03  1.3446418E-03  5.3785670E-03  1.3446418E-03  1.3446418E-03  5.3785670E-03  1.3446418E-03  5.3785670E-03  1.3446418E-03  0.0000000E+00
  1.4202393E-03  5.6809571E-03  1.4202393E-03  5.6809571E-03  1.4202393E-03  1.4202393E-03  5.6809571E-03  1.4202393E-03  5.6809571E-03  1.4202393E-03  0.0000000E+00
  1.4958676E-03  5.9834703E-03  1.4958676E-03  5.9834703E-03  1.4958676E-03  1.4958676E-03  5.9834703E-03  1.4958676E-03  5.9834703E-03  1.4958676E-03  0.0000000E+00
  1.5715525E-03  6.2862100E-03  1.5715525E-03  6.2862100E-03  1.5715525E-03  1.5715525E-03  6.2862100E-03  1.5715525E-03  6.2862100E-03  1.5715525E-03  0.0000000E+00
  1.6472620E-03  6.5890481E-03  1.6472620E-03  6.5890481E-03  1.6472620E-03  1.6472620E-03  6.5890481E-03  1.6472620E-03  6.5890481E-03  1.6472620E-03  0.0000000E+00
  1.7229907E-03  6.8919627E-03  1.7229907E-03  6.8919627E-03  1.7229907E-03  1.7229907E-03  6.8919627E-03  1.7229907E-03  6.8919627E-03  1.7229907E-03  0.0000000E+00
  1.7987501E-03  7.1950003E-03  1.7987501E-03  7.1950003E-03  1.7987501E-03  1.7987501E-03  7.1950003E-03  1.7987501E-03  7.1950003E-03  1.7987501E-03  0.0000000E+00
  1.8745489E-03  7.4981958E-03  1.8745489E-03  7.4981958E-03  1.8745489E-03  1.8745489E-03  7.4981958E-03  1.8745489E-03  7.4981958E-03  1.8745489E-03  0.0000000E+00
  1.9504150E-03  7.8016601E-03  1.9504150E-03  7.8016601E-03  1.9504150E-03  1.9504150E-03  7.8016601E-03  1.9504150E-03  7.8016601E-03  1.9504150E-03  0.0000000E+00
  2.0264033E-03  8.1056133E-03  2.0264033E-03  8.1056133E-03  2.0264033E-03  2.0264033E-03  8.1056133E-03  2.0264033E-03  8.1056133E-03  2.0264033E-03  0.0000000E+00
  2.1025926E-03  8.4103706E-03  2.1025926E-03  8.4103706E-03  2.1025926E-03  2.1025926E-03  8.4103706E-03  2.1025926E-03  8.4103706E-03  2.1025926E-03  0.0000000E+00
  2.1790724E-03  8.7162894E-03  2.1790724E-03  8.7162894E-03  2.1790724E-03  2.1790724E-03  8.7162894E-03  2.1790724E-03  8.7162894E-03  2.1790724E-03  0.0000000E+00
  2.2559418E-03  9.0237672E-03  2.2559418E-03  9.0237672E-03  2.2559418E-03  2.2559418E-03  9.0237672E-03  2.2559418E-03  9.0237672E-03  2.2559418E-03  0.0000000E+00
  2.3333100E-03  9.3332399E-03  2.3333100E-03  9.3332399E-03  2.3333100E-03  2.3333100E-03  9.3332399E-03  2.3333100E-03  9.3332399E-03  2.3333100E-03  0.0000000E+00
  2.4112989E-03  9.6451957E-03  2.4112989E-03  9.6451957E-03  2.4112989E-03  2.4112989E-03  9.6451957E-03  2.4112989E-03  9.6451957E-03  2.4112989E-03  0.0000000E+00
  2.4900320E-03  9.9601279E-03  2.4900320E-03  9.9601279E-03  2.4900320E-03  2.4900320E-03  9.9601279E-03  2.4900320E-03  9.9601279E-03  2.4900320E-03  0.0000000E+00
  2.5696211E-03  1.0278485E-02  2.5696211E-03  1.0278485E-02  2.5696211E-03  2.5696211E-03  1.0278485E-02  2.5696211E-03  1.0278485E-02  2.5696211E-03  0.0000000E+00
  2.6501539E-03  1.0600616E-02  2.6501539E-03  1.0600616E-02  2.6501539E-03  2.6501539E-03  1.0600616E-02  2.6501539E-03  1.0600616E-02  2.6501539E-03  0.0000000E+00
  2.7316857E-03  1.0926743E-02  2.7316857E-03  1.0926743E-02  2.7316857E-03  2.7316857E-03  1.0926743E-02  2.7316857E-03  1.0926743E-02  2.7316857E-03  0.0000000E+00
  2.8142248E-03  1.1256899E-02  2.8142248E-03  1.1256899E-02  2.8142248E-03  2.8142248E-03  1.1256899E-02  2.8142248E-03  1.1256899E-02  2.8142248E-03  0.0000000E+00
  2.8977622E-03  1.1591049E-02  2.8977622E-03  1.1591049E-02  2.8977622E-03  2.8977622E-03  1.1591049E-02  2.8977622E-03  1.1591049E-02  2.8977622E-03  0.0000000E+00
  2.9822603E-03  1.1929041E-02  2.9822603E-03  1.1929041E-02  2.9822603E-03  2.9822603E-03  1.1929041E-02  2.9822603E-03  1.1929041E-02  2.9822603E-03  0.0000000E+00
  3.0676565E-03  1.2270626E-02  3.0676565E-03  1.2270626E-02  3.0676565E-03  3.0676565E-03  1.2270626E-02  3.0676565E-03  1.2270626E-02  3.0676565E-03  0.0000000E+00
  3.1538781E-03  1.2615513E-02  3.1538781E-03  1.2615513E-02  3.1538781E-03  3.1538781E-03  1.2615513E-02  3.1538781E-03  1.2615513E-02  3.1538781E-03  0.0000000E+00
  3.2407909E-03  1.2963164E-02  3.2407909E-03  1.2963164E-02  3.2407909E-03  3.2407909E-03  1.2963164E-02  3.2407909E-03  1.2963164E-02  3.2407909E-03  0.0000000E+00
  3.3283194E-03  1.3313278E-02  3.3283194E-03  1.3313278E-02  3.3283194E-03  3.3283194E-03  1.3313278E-02  3.3283194E-03  1.3313278E-02  3.3283194E-03  0.0000000E+00
  3.4156107E-03  1.3662443E-02  3.4156107E-03  1.3662443E-02  3.4156107E-03  3.4156107E-03  1.3662443E-02  3.4156107E-03  1.3662443E-02  3.4156107E-03  0.0000000E+00
  3.4702693E-03  1.3881077E-02  3.4702693E-03  1.3881077E-02  3.4702693E-03  3.4702693E-03  1.3881077E-02  3.4702693E-03  1.3881077E-02  3.4702693E-03  0.0000000E+00
  4.0356370E-04  1.6142548E-03  4.0356370E-04  1.6142548E-03  4.0356370E-04  4.0356370E-04  1.6142548E-03  4.0356370E-04  1.6142548E-03  4.0356370E-04  0.0000000E+00
  4.7592000E-04  1.9036801E-03  4.7592000E-04  1.9036801E-03  4.7592000E-04  4.7592000E-04  1.9036801E-03  4.7592000E-04  1.9036801E-03  4.7592000E-04  0.0000000E+00
  5.4827640E-04  2.1931054E-03  5.4827640E-04  2.1931054E-03  5.4827640E-04  5.4827640E-04  2.1931054E-03  5.4827640E-04  2.1931054E-03  5.4827640E-04  0.0000000E+00
  6.2063270E-04  2.4825307E-03  6.2063270E-04  2.4825307E-03  6.2063270E-04  6.2063270E-04  2.4825307E-03  6.2063270E-04  2.4825307E-03  6.2063270E-04  0.0000000E+00
  6.9307370E-04  2.7722947E-03  6.9307370E-04  2.7722947E-03  6.9307370E-04  6.9307370E-04  2.7722947E-03  6.9307370E-04  2.7722947E-03  6.9307370E-04  0.0000000E+00
  7.6549600E-04  3.0619839E-03  7.6549600E-04  3.0619839E-03  7.6549600E-04  7.6549600E-04  3.0619839E-03  7.6549600E-04  3.0619839E-03  7.6549600E-04  0.0000000E+00
  8.3781820E-04  3.3512729E-03  8.3781820E-04  3.3512729E-03  8.3781820E-04  8.3781820E-04  3.3512729E-03  8.3781820E-04  3.3512729E-03  8.3781820E-04  0.0000000E+00
  9.1005800E-04  3.6402319E-03  9.1005800E-04  3.6402319E-03  9.1005800E-04  9.1005800E-04  3.6402319E-03  9.1005800E-04  3.6402319E-03  9.1005800E-04  0.0000000E+00
  9.8220770E-04  3.9288308E-03  9.8220770E-04  3.9288308E-03  9.8220770E-04  9.8220770E-04  3.9288308E-03  9.8220770E-04  3.9288308E-03  9.8220770E-04  0.0000000E+00
  1.0543062E-03  4.2172249E-03  1.0543062E-03  4.2172249E-03  1.0543062E-03  1.0543062E-03  4.2172249E-03  1.0543062E-03  4.2172249E-03  1.0543062E-03  0.0000000E+00
  1.1263848E-03  4.5055394E-03  1.1263848E-03  4.5055394E-03  1.1263848E-03  1.1263848E-03  4.5055394E-03  1.1263848E-03  4.5055394E-03  1.1263848E-03  0.0000000E+00
  1.1984621E-03  4.7938482E-03  1.1984621E-03  4.7938482E-03  1.1984621E-03  1.1984621E-03  4.7938482E-03  1.1984621E-03  4.7938482E-03  1.1984621E-03  0.0000000E+00
  1.2705519E-03  5.0822074E-03  1.2705519E-03  5.0822074E-03  1.2705519E-03  1.2705519E-03  5.0822074E-03  1.2705519E-03  5.0822074E-03  1.2705519E-03  0.0000000E+00
  1.3426710E-03  5.3706840E-03  1.3426710E-03  5.3706840E-03  1.3426710E-03  1.3426710E-03  5.3706840E-03  1.3426710E-03  5.3706840E-03  1.3426710E-03  0.0000000E+00
  1.4148441E-03  5.6593765E-03  1.4148441E-03  5.6593765E-03  1.4148441E-03  1.4148441E-03  5.6593765E-03  1.4148441E-03  5.6593765E-03  1.4148441E-03  0.0000000E+00
  1.4870408E-03  5.9481630E-03  1.4870408E-03  5.9481630E-03  1.4870408E-03  1.4870408E-03  5.9481630E-03  1.4870408E-03  5.9481630E-03  1.4870408E-03  0.0000000E+00
  1.5592556E-03  6.2370224E-03  1.5592556E-03  6.2370224E-03  1.5592556E-03  1.5592556E-03  6.2370224E-03  1.5592556E-03  6.2370224E-03  1.5592556E-03  0.0000000E+00
  1.6314997E-03  6.5259990E-03  1.6314997E-03  6.5259990E-03  1.6314997E-03  1.6314997E-03  6.5259990E-03  1.6314997E-03  6.5259990E-03  1.6314997E-03  0.0000000E+00
  1.7037816E-03  6.8151262E-03  1.7037816E-03  6.8151262E-03  1.7037816E-03  1.7037816E-03  6.8151262E-03  1.7037816E-03  6.8151262E-03  1.7037816E-03  0.0000000E+00
  1.7761274E-03  7.1045097E-03  1.7761274E-03  7.1045097E-03  1.7761274E-03  1.7761274E-03  7.1045097E-03  1.7761274E-03  7.1045097E-03  1.7761274E-03  0.0000000E+00
  1.8485899E-03  7.3943595E-03  1.8485899E-03  7.3943595E-03  1.8485899E-03  1.8485899E-03  7.3943595E-03  1.8485899E-03  7.3943595E-03  1.8485899E-03  0.0000000E+00
  1.9212440E-03  7.6849761E-03  1.9212440E-03  7.6849761E-03  1.9212440E-03  1.9212440E-03  7.6849761E-03  1.9212440E-03  7.6849761E-03  1.9212440E-03  0.0000000E+00
  1.9941751E-03  7.9767003E-03  1.9941751E-03  7.9767003E-03  1.9941751E-03  1.9941751E-03  7.9767003E-03  1.9941751E-03  7.9767003E-03  1.9941751E-03  0.0000000E+00
  2.0674778E-03  8.2699111E-03  2.0674778E-03  8.2699111E-03  2.0674778E-03  2.0674778E-03  8.2699111E-03  2.0674778E-03  8.2699111E-03  2.0674778E-03  0.0000000E+00
  2.1412561E-03  8.5650243E-03  2.1412561E-03  8.5650243E-03  2.1412561E-03  2.1412561E-03  8.5650243E-03  2.1412561E-03  8.5650243E-03  2.1412561E-03  0.0000000E+00
  2.2156263E-03  8.8625053E-03  2.2156263E-03  8.8625053E-03  2.2156263E-03  2.2156263E-03  8.8625053E-03  2.2156263E-03  8.8625053E-03  2.2156263E-03  0.0000000E+00
  2.2907062E-03  9.1628246E-03  2.2907062E-03  9.1628246E-03  2.2907062E-03  2.2907062E-03  9.1628246E-03  2.2907062E-03  9.1628246E-03  2.2907062E-03  0.0000000E+00
  2.3666024E-03  9.4664095E-03  2.3666024E-03  9.4664095E-03  2.3666024E-03  2.3666024E-03  9.4664095E-03  2.3666024E-03  9.4664095E-03  2.3666024E-03  0.0000000E+00
  2.4433985E-03  9.7735939E-03  2.4433985E-03  9.7735939E-03  2.4433985E-03  2.4433985E-03  9.7735939E-03  2.4433985E-03  9.7735939E-03  2.4433985E-03  0.0000000E+00
  2.5211471E-03  1.0084588E-02  2.5211471E-03  1.0084588E-02  2.5211471E-03  2.5211471E-03  1.0084588E-02  2.5211471E-03  1.0084588E-02  2.5211471E-03  0.0000000E+00
  2.5998564E-03  1.0399426E-02  2.5998564E-03  1.0399426E-02  2.5998564E-03  2.5998564E-03  1.0399426E-02  2.5998564E-03  1.0399426E-02  2.5998564E-03  0.0000000E+00
  2.6795177E-03  1.0718071E-02  2.6795177E-03  1.0718071E-02  2.6795177E-03  2.6795177E-03  1.0718071E-02  2.6795177E-03  1.0718071E-02  2.6795177E-03  0.0000000E+00
  2.7600951E-03  1.1040380E-02  2.7600951E-03  1.1040380E-02  2.7600951E-03  2.7600951E-03  1.1040380E-02  2.7600951E-03  1.1040380E-02  2.7600951E-03  0.0000000E+00
  2.8415289E-03  1.1366116E-02  2.8415289E-03  1.1366116E-02  2.8415289E-03  2.8415289E-03  1.1366116E-02  2.8415289E-03  1.1366116E-02  2.8415289E-03  0.0000000E+00
  2.9237499E-03  1.1694999E-02  2.9237499E-03  1.1694999E-02  2.9237499E-03  2.9237499E-03  1.1694999E-02  2.9237499E-03  1.1694999E-02  2.9237499E-03  0.0000000E+00
  3.0066299E-03  1.2026520E-02  3.0066299E-03  1.2026520E-02  3.0066299E-03  3.0066299E-03  1.2026520E-02  3.0066299E-03  1.2026520E-02  3.0066299E-03  0.0000000E+00
  3.0900971E-03  1.2360388E-02  3.0900971E-03  1.2360388E-02  3.0900971E-03  3.0900971E-03  1.2360388E-02  3.0900971E-03  1.2360388E-02  3.0900971E-03  0.0000000E+00
  3.1733380E-03  1.2693352E-02  3.1733380E-03  1.2693352E-02  3.1733380E-03  3.1733380E-03  1.2693352E-02  3.1733380E-03  1.2693352E-02  3.1733380E-03  0.0000000E+00
  3.2254604E-03  1.2901842E-02  3.2254604E-03  1.2901842E-02  3.2254604E-03  3.2254604E-03  1.2901842E-02  3.2254604E-03  1.2901842E-02  3.2254604E-03  0.0000000E+00
  2.9859280E-04  1.1943713E-03  2.9859280E-04  1.1943713E-03  2.9859280E-04  2.9859280E-04  1.1943713E-03  2.9859280E-04  1.1943713E-03  2.9859280E-04  0.0000000E+00
  3.6767130E-04  1.4706851E-03  3.6767130E-04  1.4706851E-03  3.6767130E-04  3.6767130E-04  1.4706851E-03  3.6767130E-04  1.4706851E-03  3.6767130E-04  0.0000000E+00
  4.3674970E-04  1.7469988E-03  4.3674970E-04  1.7469988E-03  4.3674970E-04  4.3674970E-04  1.7469988E-03  4.3674970E-04  1.7469988E-03  4.3674970E-04  0.0000000E+00
  5.0582820E-04  2.0233126E-03  5.0582820E-04  2.0233126E-03  5.0582820E-04  5.0582820E-04  2.0233126E-03  5.0582820E-04  2.0233126E-03  5.0582820E-04  0.0000000E+00
  5.7498740E-04  2.2999497E-03  5.7498740E-04  2.2999497E-03  5.7498740E-04  5.7498740E-04  2.2999497E-03  5.7498740E-04  2.2999497E-03  5.7498740E-04  0.0000000E+00
  6.4412890E-04  2.5765154E-03  6.4412890E-04  2.5765154E-03  6.4412890E-04  6.4412890E-04  2.5765154E-03  6.4412890E-04  2.5765154E-03  6.4412890E-04  0.0000000E+00
  7.1317480E-04  2.8526990E-03  7.1317480E-04  2.8526990E-03  7.1317480E-04  7.1317480E-04  2.8526990E-03  7.1317480E-04  2.8526990E-03  7.1317480E-04  0.0000000E+00
  7.8214190E-04  3.1285676E-03  7.8214190E-04  3.1285676E-03  7.8214190E-04  7.8214190E-04  3.1285676E-03  7.8214190E-04  3.1285676E-03  7.8214190E-04  0.0000000E+00
  8.5102310E-04  3.4040923E-03  8.5102310E-04  3.4040923E-03  8.5102310E-04  8.5102310E-04  3.4040923E-03  8.5102310E-04  3.4040923E-03  8.5102310E-04  0.0000000E+00
  9.1985540E-04  3.6794216E-03  9.1985540E-04  3.6794216E-03  9.1985540E-04  9.1985540E-04  3.6794216E-03  9.1985540E-04  3.6794216E-03  9.1985540E-04  0.0000000E+00
  9.8866870E-04  3.9546749E-03  9.8866870E-04  3.9546749E-03  9.8866870E-04  9.8866870E-04  3.9546749E-03  9.8866870E-04  3.9546749E-03  9.8866870E-04  0.0000000E+00
  1.0574807E-03  4.2299228E-03  1.0574807E-03  4.2299228E-03  1.0574807E-03  1.0574807E-03  4.2299228E-03  1.0574807E-03  4.2299228E-03  1.0574807E-03  0.0000000E+00
  1.1263047E-03  4.5052187E-03  1.1263047E-03  4.5052187E-03  1.1263047E-03  1.1263047E-03  4.5052187E-03  1.1263047E-03  4.5052187E-03  1.1263047E-03  0.0000000E+00
  1.1951567E-03  4.7806267E-03  1.1951567E-03  4.7806267E-03  1.1951567E-03  1.1951567E-03  4.7806267E-03  1.1951567E-03  4.7806267E-03  1.1951567E-03  0.0000000E+00
  1.2640602E-03  5.0562409E-03  1.2640602E-03  5.0562409E-03  1.2640602E-03  1.2640602E-03  5.0562409E-03  1.2640602E-03  5.0562409E-03  1.2640602E-03  0.0000000E+00
  1.3329862E-03  5.3319448E-03  1.3329862E-03  5.3319448E-03  1.3329862E-03  1.3329862E-03  5.3319448E-03  1.3329862E-03  5.3319448E-03  1.3329862E-03  0.0000000E+00
  1.4019296E-03  5.6077182E-03  1.4019296E-03  5.6077182E-03  1.4019296E-03  1.4019296E-03  5.6077182E-03  1.4019296E-03  5.6077182E-03  1.4019296E-03  0.0000000E+00
  1.4709009E-03  5.8836036E-03  1.4709009E-03  5.8836036E-03  1.4709009E-03  1.4709009E-03  5.8836036E-03  1.4709009E-03  5.8836036E-03  1.4709009E-03  0.0000000E+00
  1.5399082E-03  6.1596328E-03  1.5399082E-03  6.1596328E-03  1.5399082E-03  1.5399082E-03  6.1596328E-03  1.5399082E-03  6.1596328E-03  1.5399082E-03  0.0000000E+00
  1.6089767E-03  6.4359067E-03  1.6089767E-03  6.4359067E-03  1.6089767E-03  1.6089767E-03  6.4359067E-03  1.6089767E-03  6.4359067E-03  1.6089767E-03  0.0000000E+00
  1.6781564E-03  6.7126257E-03  1.6781564E-03  6.7126257E-03  1.6781564E-03  1.6781564E-03  6.7126257E-03  1.6781564E-03  6.7126257E-03  1.6781564E-03  0.0000000E+00
  1.7475192E-03  6.9900767E-03  1.7475192E-03  6.9900767E-03  1.7475192E-03  1.7475192E-03  6.9900767E-03  1.7475192E-03  6.9900767E-03  1.7475192E-03  0.0000000E+00
  1.8171463E-03  7.2685852E-03  1.8171463E-03  7.2685852E-03  1.8171463E-03  1.8171463E-03  7.2685852E-03  1.8171463E-03  7.2685852E-03  1.8171463E-03  0.0000000E+00
  1.8871283E-03  7.5485130E-03  1.8871283E-03  7.5485130E-03  1.8871283E-03  1.8871283E-03  7.5485130E-03  1.8871283E-03  7.5485130E-03  1.8871283E-03  0.0000000E+00
  1.9575642E-03  7.8302570E-03  1.9575642E-03  7.8302570E-03  1.9575642E-03  1.9575642E-03  7.8302570E-03  1.9575642E-03  7.8302570E-03  1.9575642E-03  0.0000000E+00
  2.0285654E-03  8.1142615E-03  2.0285654E-03  8.1142615E-03  2.0285654E-03  2.0285654E-03  8.1142615E-03  2.0285654E-03  8.1142615E-03  2.0285654E-03  0.0000000E+00
  2.1002439E-03  8.4009758E-03  2.1002439E-03  8.4009758E-03  2.1002439E-03  2.1002439E-03  8.4009758E-03  2.1002439E-03  8.4009758E-03  2.1002439E-03  0.0000000E+00
  2.1727019E-03  8.6908076E-03  2.1727019E-03  8.6908076E-03  2.1727019E-03  2.1727019E-03  8.6908076E-03  2.1727019E-03  8.6908076E-03  2.1727019E-03  0.0000000E+00
  2.2460190E-03  8.9840760E-03  2.2460190E-03  8.9840760E-03  2.2460190E-03  2.2460190E-03  8.9840760E-03  2.2460190E-03  8.9840760E-03  2.2460190E-03  0.0000000E+00
  2.3202455E-03  9.2809819E-03  2.3202455E-03  9.2809819E-03  2.3202455E-03  2.3202455E-03  9.2809819E-03  2.3202455E-03  9.2809819E-03  2.3202455E-03  0.0000000E+00
  2.3953891E-03  9.5815562E-03  2.3953891E-03  9.5815562E-03  2.3953891E-03  2.3953891E-03  9.5815562E-03  2.3953891E-03  9.5815562E-03  2.3953891E-03  0.0000000E+00
  2.4714416E-03  9.8857662E-03  2.4714416E-03  9.8857662E-03  2.4714416E-03  2.4714416E-03  9.8857662E-03  2.4714416E-03  9.8857662E-03  2.4714416E-03  0.0000000E+00
  2.5483686E-03  1.0193475E-02  2.5483686E-03  1.0193475E-02  2.5483686E-03  2.5483686E-03  1.0193475E-02  2.5483686E-03  1.0193475E-02  2.5483686E-03  0.0000000E+00
  2.6261133E-03  1.0504453E-02  2.6261133E-03  1.0504453E-02  2.6261133E-03  2.6261133E-03  1.0504453E-02  2.6261133E-03  1.0504453E-02  2.6261133E-03  0.0000000E+00
  2.7046095E-03  1.0818438E-02  2.7046095E-03  1.0818438E-02  2.7046095E-03  2.7046095E-03  1.0818438E-02  2.7046095E-03  1.0818438E-02  2.7046095E-03  0.0000000E+00
  2.7837349E-03  1.1134940E-02  2.7837349E-03  1.1134940E-02  2.7837349E-03  2.7837349E-03  1.1134940E-02  2.7837349E-03  1.1134940E-02  2.7837349E-03  0.0000000E+00
  2.8634208E-03  1.1453683E-02  2.8634208E-03  1.1453683E-02  2.8634208E-03  2.8634208E-03  1.1453683E-02  2.8634208E-03  1.1453683E-02  2.8634208E-03  0.0000000E+00
  2.9428908E-03  1.1771563E-02  2.9428908E-03  1.1771563E-02  2.9428908E-03  2.9428908E-03  1.1771563E-02  2.9428908E-03  1.1771563E-02  2.9428908E-03  0.0000000E+00
  2.9926520E-03  1.1970608E-02  2.9926520E-03  1.1970608E-02  2.9926520E-03  2.9926520E-03  1.1970608E-02  2.9926520E-03  1.1970608E-02  2.9926520E-03  0.0000000E+00
  1.9647930E-04  7.8591710E-04  1.9647930E-04  7.8591710E-04  1.9647930E-04  1.9647930E-04  7.8591710E-04  1.9647930E-04  7.8591710E-04  1.9647930E-04  0.0000000E+00
  2.6252260E-04  1.0500905E-03  2.6252260E-04  1.0500905E-03  2.6252260E-04  2.6252260E-04  1.0500905E-03  2.6252260E-04  1.0500905E-03  2.6252260E-04  0.0000000E+00
  3.2856600E-04  1.3142639E-03  3.2856600E-04  1.3142639E-03  3.2856600E-04  3.2856600E-04  1.3142639E-03  3.2856600E-04  1.3142639E-03  3.2856600E-04  0.0000000E+00
  3.9460930E-04  1.5784374E-03  3.9460930E-04  1.5784374E-03  3.9460930E-04  3.9460930E-04  1.5784374E-03  3.9460930E-04  1.5784374E-03  3.9460930E-04  0.0000000E+00
  4.6073000E-04  1.8429199E-03  4.6073000E-04  1.8429199E-03  4.6073000E-04  4.6073000E-04  1.8429199E-03  4.6073000E-04  1.8429199E-03  4.6073000E-04  0.0000000E+00
  5.2683360E-04  2.1073343E-03  5.2683360E-04  2.1073343E-03  5.2683360E-04  5.2683360E-04  2.1073343E-03  5.2683360E-04  2.1073343E-03  5.2683360E-04  0.0000000E+00
  5.9284580E-04  2.3713833E-03  5.9284580E-04  2.3713833E-03  5.9284580E-04  5.9284580E-04  2.3713833E-03  5.9284580E-04  2.3713833E-03  5.9284580E-04  0.0000000E+00
  6.5878280E-04  2.6351311E-03  6.5878280E-04  2.6351311E-03  6.5878280E-04  6.5878280E-04  2.6351311E-03  6.5878280E-04  2.6351311E-03  6.5878280E-04  0.0000000E+00
  7.2463750E-04  2.8985502E-03  7.2463750E-04  2.8985502E-03  7.2463750E-04  7.2463750E-04  2.8985502E-03  7.2463750E-04  2.8985502E-03  7.2463750E-04  0.0000000E+00
  7.9044560E-04  3.1617824E-03  7.9044560E-04  3.1617824E-03  7.9044560E-04  7.9044560E-04  3.1617824E-03  7.9044560E-04  3.1617824E-03  7.9044560E-04  0.0000000E+00
  8.5623550E-04  3.4249419E-03  8.5623550E-04  3.4249419E-03  8.5623550E-04  8.5623550E-04  3.4249419E-03  8.5623550E-04  3.4249419E-03  8.5623550E-04  0.0000000E+00
  9.2202410E-04  3.6880963E-03  9.2202410E-04  3.6880963E-03  9.2202410E-04  9.2202410E-04  3.6880963E-03  9.2202410E-04  3.6880963E-03  9.2202410E-04  0.0000000E+00
  9.8782420E-04  3.9512966E-03  9.8782420E-04  3.9512966E-03  9.8782420E-04  9.8782420E-04  3.9512966E-03  9.8782420E-04  3.9512966E-03  9.8782420E-04  0.0000000E+00
  1.0536510E-03  4.2146041E-03  1.0536510E-03  4.2146041E-03  1.0536510E-03  1.0536510E-03  4.2146041E-03  1.0536510E-03  4.2146041E-03  1.0536510E-03  0.0000000E+00
  1.1195272E-03  4.4781087E-03  1.1195272E-03  4.4781087E-03  1.1195272E-03  1.1195272E-03  4.4781087E-03  1.1195272E-03  4.4781087E-03  1.1195272E-03  0.0000000E+00
  1.1854248E-03  4.7416991E-03  1.1854248E-03  4.7416991E-03  1.1854248E-03  1.1854248E-03  4.7416991E-03  1.1854248E-03  4.7416991E-03  1.1854248E-03  0.0000000E+00
  1.2513390E-03  5.0053559E-03  1.2513390E-03  5.0053559E-03  1.2513390E-03  1.2513390E-03  5.0053559E-03  1.2513390E-03  5.0053559E-03  1.2513390E-03  0.0000000E+00
  1.3172800E-03  5.2691198E-03  1.3172800E-03  5.2691198E-03  1.3172800E-03  1.3172800E-03  5.2691198E-03  1.3172800E-03  5.2691198E-03  1.3172800E-03  0.0000000E+00
  1.3832553E-03  5.5330212E-03  1.3832553E-03  5.5330212E-03  1.3832553E-03  1.3832553E-03  5.5330212E-03  1.3832553E-03  5.5330212E-03  1.3832553E-03  0.0000000E+00
  1.4492891E-03  5.7971565E-03  1.4492891E-03  5.7971565E-03  1.4492891E-03  1.4492891E-03  5.7971565E-03  1.4492891E-03  5.7971565E-03  1.4492891E-03  0.0000000E+00
  1.5154293E-03  6.0617173E-03  1.5154293E-03  6.0617173E-03  1.5154293E-03  1.5154293E-03  6.0617173E-03  1.5154293E-03  6.0617173E-03  1.5154293E-03  0.0000000E+00
  1.5817445E-03  6.3269781E-03  1.5817445E-03  6.3269781E-03  1.5817445E-03  1.5817445E-03  6.3269781E-03  1.5817445E-03  6.3269781E-03  1.5817445E-03  0.0000000E+00
  1.6483125E-03  6.5932499E-03  1.6483125E-03  6.5932499E-03  1.6483125E-03  1.6483125E-03  6.5932499E-03  1.6483125E-03  6.5932499E-03  1.6483125E-03  0.0000000E+00
  1.7152196E-03  6.8608785E-03  1.7152196E-03  6.8608785E-03  1.7152196E-03  1.7152196E-03  6.8608785E-03  1.7152196E-03  6.8608785E-03  1.7152196E-03  0.0000000E+00
  1.7825609E-03  7.1302436E-03  1.7825609E-03  7.1302436E-03  1.7825609E-03  1.7825609E-03  7.1302436E-03  1.7825609E-03  7.1302436E-03  1.7825609E-03  0.0000000E+00
  1.8504425E-03  7.4017699E-03  1.8504425E-03  7.4017699E-03  1.8504425E-03  1.8504425E-03  7.4017699E-03  1.8504425E-03  7.4017699E-03  1.8504425E-03  0.0000000E+00
  1.9189717E-03  7.6758869E-03  1.9189717E-03  7.6758869E-03  1.9189717E-03  1.9189717E-03  7.6758869E-03  1.9189717E-03  7.6758869E-03  1.9189717E-03  0.0000000E+00
  1.9882461E-03  7.9529845E-03  1.9882461E-03  7.9529845E-03  1.9882461E-03  1.9882461E-03  7.9529845E-03  1.9882461E-03  7.9529845E-03  1.9882461E-03  0.0000000E+00
  2.0583419E-03  8.2333675E-03  2.0583419E-03  8.2333675E-03  2.0583419E-03  2.0583419E-03  8.2333675E-03  2.0583419E-03  8.2333675E-03  2.0583419E-03  0.0000000E+00
  2.1293071E-03  8.5172284E-03  2.1293071E-03  8.5172284E-03  2.1293071E-03  2.1293071E-03  8.5172284E-03  2.1293071E-03  8.5172284E-03  2.1293071E-03  0.0000000E+00
  2.2011491E-03  8.8045965E-03  2.2011491E-03  8.8045965E-03  2.2011491E-03  2.2011491E-03  8.8045965E-03  2.2011491E-03  8.8045965E-03  2.2011491E-03  0.0000000E+00
  2.2738601E-03  9.0954405E-03  2.2738601E-03  9.0954405E-03  2.2738601E-03  2.2738601E-03  9.0954405E-03  2.2738601E-03  9.0954405E-03  2.2738601E-03  0.0000000E+00
  2.3474073E-03  9.3896291E-03  2.3474073E-03  9.3896291E-03  2.3474073E-03  2.3474073E-03  9.3896291E-03  2.3474073E-03  9.3896291E-03  2.3474073E-03  0.0000000E+00
  2.4217361E-03  9.6869445E-03  2.4217361E-03  9.6869445E-03  2.4217361E-03  2.4217361E-03  9.6869445E-03  2.4217361E-03  9.6869445E-03  2.4217361E-03  0.0000000E+00
  2.4967834E-03  9.9871337E-03  2.4967834E-03  9.9871337E-03  2.4967834E-03  2.4967834E-03  9.9871337E-03  2.4967834E-03  9.9871337E-03  2.4967834E-03  0.0000000E+00
  2.5724323E-03  1.0289729E-02  2.5724323E-03  1.0289729E-02  2.5724323E-03  2.5724323E-03  1.0289729E-02  2.5724323E-03  1.0289729E-02  2.5724323E-03  0.0000000E+00
  2.6486171E-03  1.0594469E-02  2.6486171E-03  1.0594469E-02  2.6486171E-03  2.6486171E-03  1.0594469E-02  2.6486171E-03  1.0594469E-02  2.6486171E-03  0.0000000E+00
  2.7245954E-03  1.0898382E-02  2.7245954E-03  1.0898382E-02  2.7245954E-03  2.7245954E-03  1.0898382E-02  2.7245954E-03  1.0898382E-02  2.7245954E-03  0.0000000E+00
  2.7721703E-03  1.1088681E-02  2.7721703E-03  1.1088681E-02  2.7721703E-03  2.7721703E-03  1.1088681E-02  2.7721703E-03  1.1088681E-02  2.7721703E-03  0.0000000E+00
  9.7616300E-05  3.9046530E-04  9.7616300E-05  3.9046530E-04  9.7616300E-05  9.7616300E-05  3.9046530E-04  9.7616300E-05  3.9046530E-04  9.7616300E-05  0.0000000E+00
  1.6086740E-04  6.4346960E-04  1.6086740E-04  6.4346960E-04  1.6086740E-04  1.6086740E-04  6.4346960E-04  1.6086740E-04  6.4346960E-04  1.6086740E-04  0.0000000E+00
  2.2411850E-04  8.9647390E-04  2.2411850E-04  8.9647390E-04  2.2411850E-04  2.2411850E-04  8.9647390E-04  2.2411850E-04  8.9647390E-04  2.2411850E-04  0.0000000E+00
  2.8736960E-04  1.1494783E-03  2.8736960E-04  1.1494783E-03  2.8736960E-04  2.8736960E-04  1.1494783E-03  2.8736960E-04  1.1494783E-03  2.8736960E-04  0.0000000E+00
  3.5069470E-04  1.4027786E-03  3.5069470E-04  1.4027786E-03  3.5069470E-04  3.5069470E-04  1.4027786E-03  3.5069470E-04  1.4027786E-03  3.5069470E-04  0.0000000E+00
  4.1400340E-04  1.6560137E-03  4.1400340E-04  1.6560137E-03  4.1400340E-04  4.1400340E-04  1.6560137E-03  4.1400340E-04  1.6560137E-03  4.1400340E-04  0.0000000E+00
  4.7722470E-04  1.9088989E-03  4.7722470E-04  1.9088989E-03  4.7722470E-04  4.7722470E-04  1.9088989E-03  4.7722470E-04  1.9088989E-03  4.7722470E-04  0.0000000E+00
  5.4037390E-04  2.1614956E-03  5.4037390E-04  2.1614956E-03  5.4037390E-04  5.4037390E-04  2.1614956E-03  5.4037390E-04  2.1614956E-03  5.4037390E-04  0.0000000E+00
  6.0344440E-04  2.4137775E-03  6.0344440E-04  2.4137775E-03  6.0344440E-04  6.0344440E-04  2.4137775E-03  6.0344440E-04  2.4137775E-03  6.0344440E-04  0.0000000E+00
  6.6647010E-04  2.6658804E-03  6.6647010E-04  2.6658804E-03  6.6647010E-04  6.6647010E-04  2.6658804E-03  6.6647010E-04  2.6658804E-03  6.6647010E-04  0.0000000E+00
  7.2947840E-04  2.9179137E-03  7.2947840E-04  2.9179137E-03  7.2947840E-04  7.2947840E-04  2.9179137E-03  7.2947840E-04  2.9179137E-03  7.2947840E-04  0.0000000E+00
  7.9248550E-04  3.1699421E-03  7.9248550E-04  3.1699421E-03  7.9248550E-04  7.9248550E-04  3.1699421E-03  7.9248550E-04  3.1699421E-03  7.9248550E-04  0.0000000E+00
  8.5550360E-04  3.4220145E-03  8.5550360E-04  3.4220145E-03  8.5550360E-04  8.5550360E-04  3.4220145E-03  8.5550360E-04  3.4220145E-03  8.5550360E-04  0.0000000E+00
  9.1854740E-04  3.6741894E-03  9.1854740E-04  3.6741894E-03  9.1854740E-04  9.1854740E-04  3.6741894E-03  9.1854740E-04  3.6741894E-03  9.1854740E-04  0.0000000E+00
  9.8163830E-04  3.9265532E-03  9.8163830E-04  3.9265532E-03  9.8163830E-04  9.8163830E-04  3.9265532E-03  9.8163830E-04  3.9265532E-03  9.8163830E-04  0.0000000E+00
  1.0447498E-03  4.1789991E-03  1.0447498E-03  4.1789991E-03  1.0447498E-03  1.0447498E-03  4.1789991E-03  1.0447498E-03  4.1789991E-03  1.0447498E-03  0.0000000E+00
  1.1078772E-03  4.4315087E-03  1.1078772E-03  4.4315087E-03  1.1078772E-03  1.1078772E-03  4.4315087E-03  1.1078772E-03  4.4315087E-03  1.1078772E-03  0.0000000E+00
  1.1710302E-03  4.6841208E-03  1.1710302E-03  4.6841208E-03  1.1710302E-03  1.1710302E-03  4.6841208E-03  1.1710302E-03  4.6841208E-03  1.1710302E-03  0.0000000E+00
  1.2342162E-03  4.9368646E-03  1.2342162E-03  4.9368646E-03  1.2342162E-03  1.2342162E-03  4.9368646E-03  1.2342162E-03  4.9368646E-03  1.2342162E-03  0.0000000E+00
  1.2974581E-03  5.1898324E-03  1.2974581E-03  5.1898324E-03  1.2974581E-03  1.2974581E-03  5.1898324E-03  1.2974581E-03  5.1898324E-03  1.2974581E-03  0.0000000E+00
  1.3608020E-03  5.4432078E-03  1.3608020E-03  5.4432078E-03  1.3608020E-03  1.3608020E-03  5.4432078E-03  1.3608020E-03  5.4432078E-03  1.3608020E-03  0.0000000E+00
  1.4243134E-03  5.6972535E-03  1.4243134E-03  5.6972535E-03  1.4243134E-03  1.4243134E-03  5.6972535E-03  1.4243134E-03  5.6972535E-03  1.4243134E-03  0.0000000E+00
  1.4880669E-03  5.9522675E-03  1.4880669E-03  5.9522675E-03  1.4880669E-03  1.4880669E-03  5.9522675E-03  1.4880669E-03  5.9522675E-03  1.4880669E-03  0.0000000E+00
  1.5521452E-03  6.2085809E-03  1.5521452E-03  6.2085809E-03  1.5521452E-03  1.5521452E-03  6.2085809E-03  1.5521452E-03  6.2085809E-03  1.5521452E-03  0.0000000E+00
  1.6166393E-03  6.4665574E-03  1.6166393E-03  6.4665574E-03  1.6166393E-03  1.6166393E-03  6.4665574E-03  1.6166393E-03  6.4665574E-03  1.6166393E-03  0.0000000E+00
  1.6816509E-03  6.7266037E-03  1.6816509E-03  6.7266037E-03  1.6816509E-03  1.6816509E-03  6.7266037E-03  1.6816509E-03  6.7266037E-03  1.6816509E-03  0.0000000E+00
  1.7472828E-03  6.9891312E-03  1.7472828E-03  6.9891312E-03  1.7472828E-03  1.7472828E-03  6.9891312E-03  1.7472828E-03  6.9891312E-03  1.7472828E-03  0.0000000E+00
  1.8136283E-03  7.2545133E-03  1.8136283E-03  7.2545133E-03  1.8136283E-03  1.8136283E-03  7.2545133E-03  1.8136283E-03  7.2545133E-03  1.8136283E-03  0.0000000E+00
  1.8807605E-03  7.5230419E-03  1.8807605E-03  7.5230419E-03  1.8807605E-03  1.8807605E-03  7.5230419E-03  1.8807605E-03  7.5230419E-03  1.8807605E-03  0.0000000E+00
  1.9487253E-03  7.7949013E-03  1.9487253E-03  7.7949013E-03  1.9487253E-03  1.9487253E-03  7.7949013E-03  1.9487253E-03  7.7949013E-03  1.9487253E-03  0.0000000E+00
  2.0175299E-03  8.0701196E-03  2.0175299E-03  8.0701196E-03  2.0175299E-03  2.0175299E-03  8.0701196E-03  2.0175299E-03  8.0701196E-03  2.0175299E-03  0.0000000E+00
  2.0871667E-03  8.3486669E-03  2.0871667E-03  8.3486669E-03  2.0871667E-03  2.0871667E-03  8.3486669E-03  2.0871667E-03  8.3486669E-03  2.0871667E-03  0.0000000E+00
  2.1576043E-03  8.6304174E-03  2.1576043E-03  8.6304174E-03  2.1576043E-03  2.1576043E-03  8.6304174E-03  2.1576043E-03  8.6304174E-03  2.1576043E-03  0.0000000E+00
  2.2287906E-03  8.9151624E-03  2.2287906E-03  8.9151624E-03  2.2287906E-03  2.2287906E-03  8.9151624E-03  2.2287906E-03  8.9151624E-03  2.2287906E-03  0.0000000E+00
  2.3006650E-03  9.2026598E-03  2.3006650E-03  9.2026598E-03  2.3006650E-03  2.3006650E-03  9.2026598E-03  2.3006650E-03  9.2026598E-03  2.3006650E-03  0.0000000E+00
  2.3731155E-03  9.4924619E-03  2.3731155E-03  9.4924619E-03  2.3731155E-03  2.3731155E-03  9.4924619E-03  2.3731155E-03  9.4924619E-03  2.3731155E-03  0.0000000E+00
  2.4460792E-03  9.7843169E-03  2.4460792E-03  9.7843169E-03  2.4460792E-03  2.4460792E-03  9.7843169E-03  2.4460792E-03  9.7843169E-03  2.4460792E-03  0.0000000E+00
  2.5188452E-03  1.0075381E-02  2.5188452E-03  1.0075381E-02  2.5188452E-03  2.5188452E-03  1.0075381E-02  2.5188452E-03  1.0075381E-02  2.5188452E-03  0.0000000E+00
  2.5644086E-03  1.0257634E-02  2.5644086E-03  1.0257634E-02  2.5644086E-03  2.5644086E-03  1.0257634E-02  2.5644086E-03  1.0257634E-02  2.5644086E-03  0.0000000E+00
  2.4881000E-06  9.9524000E-06  2.4881000E-06  9.9524000E-06  2.4881000E-06  2.4881000E-06  9.9524000E-06  2.4881000E-06  9.9524000E-06  2.4881000E-06  0.0000000E+00
  6.3189700E-05  2.5275880E-04  6.3189700E-05  2.5275880E-04  6.3189700E-05  6.3189700E-05  2.5275880E-04  6.3189700E-05  2.5275880E-04  6.3189700E-05  0.0000000E+00
  1.2389130E-04  4.9556530E-04  1.2389130E-04  4.9556530E-04  1.2389130E-04  1.2389130E-04  4.9556530E-04  1.2389130E-04  4.9556530E-04  1.2389130E-04  0.0000000E+00
  1.8459290E-04  7.3837180E-04  1.8459290E-04  7.3837180E-04  1.8459290E-04  1.8459290E-04  7.3837180E-04  1.8459290E-04  7.3837180E-04  1.8459290E-04  0.0000000E+00
  2.4536560E-04  9.8146230E-04  2.4536560E-04  9.8146230E-04  2.4536560E-04  2.4536560E-04  9.8146230E-04  2.4536560E-04  9.8146230E-04  2.4536560E-04  0.0000000E+00
  3.0612260E-04  1.2244902E-03  3.0612260E-04  1.2244902E-03  3.0612260E-04  3.0612260E-04  1.2244902E-03  3.0612260E-04  1.2244902E-03  3.0612260E-04  0.0000000E+00
  3.6679560E-04  1.4671824E-03  3.6679560E-04  1.4671824E-03  3.6679560E-04  3.6679560E-04  1.4671824E-03  3.6679560E-04  1.4671824E-03  3.6679560E-04  0.0000000E+00
  4.2739940E-04  1.7095976E-03  4.2739940E-04  1.7095976E-03  4.2739940E-04  4.2739940E-04  1.7095976E-03  4.2739940E-04  1.7095976E-03  4.2739940E-04  0.0000000E+00
  4.8792770E-04  1.9517107E-03  4.8792770E-04  1.9517107E-03  4.8792770E-04  4.8792770E-04  1.9517107E-03  4.8792770E-04  1.9517107E-03  4.8792770E-04  0.0000000E+00
  5.4841300E-04  2.1936521E-03  5.4841300E-04  2.1936521E-03  5.4841300E-04  5.4841300E-04  2.1936521E-03  5.4841300E-04  2.1936521E-03  5.4841300E-04  0.0000000E+00
  6.0888170E-04  2.4355267E-03  6.0888170E-04  2.4355267E-03  6.0888170E-04  6.0888170E-04  2.4355267E-03  6.0888170E-04  2.4355267E-03  6.0888170E-04  0.0000000E+00
  6.6934910E-04  2.6773965E-03  6.6934910E-04  2.6773965E-03  6.6934910E-04  6.6934910E-04  2.6773965E-03  6.6934910E-04  2.6773965E-03  6.6934910E-04  0.0000000E+00
  7.2982710E-04  2.9193086E-03  7.2982710E-04  2.9193086E-03  7.2982710E-04  7.2982710E-04  2.9193086E-03  7.2982710E-04  2.9193086E-03  7.2982710E-04  0.0000000E+00
  7.9032980E-04  3.1613191E-03  7.9032980E-04  3.1613191E-03  7.9032980E-04  7.9032980E-04  3.1613191E-03  7.9032980E-04  3.1613191E-03  7.9032980E-04  0.0000000E+00
  8.5087770E-04  3.4035109E-03  8.5087770E-04  3.4035109E-03  8.5087770E-04  8.5087770E-04  3.4035109E-03  8.5087770E-04  3.4035109E-03  8.5087770E-04  0.0000000E+00
  9.1144540E-04  3.6457814E-03  9.1144540E-04  3.6457814E-03  9.1144540E-04  9.1144540E-04  3.6457814E-03  9.1144540E-04  3.6457814E-03  9.1144540E-04  0.0000000E+00
  9.7202830E-04  3.8881131E-03  9.7202830E-04  3.8881131E-03  9.7202830E-04  9.7202830E-04  3.8881131E-03  9.7202830E-04  3.8881131E-03  9.7202830E-04  0.0000000E+00
  1.0326358E-03  4.1305431E-03  1.0326358E-03  4.1305431E-03  1.0326358E-03  1.0326358E-03  4.1305431E-03  1.0326358E-03  4.1305431E-03  1.0326358E-03  0.0000000E+00
  1.0932749E-03  4.3730995E-03  1.0932749E-03  4.3730995E-03  1.0932749E-03  1.0932749E-03  4.3730995E-03  1.0932749E-03  4.3730995E-03  1.0932749E-03  0.0000000E+00
  1.1539677E-03  4.6158709E-03  1.1539677E-03  4.6158709E-03  1.1539677E-03  1.1539677E-03  4.6158709E-03  1.1539677E-03  4.6158709E-03  1.1539677E-03  0.0000000E+00
  1.2147584E-03  4.8590335E-03  1.2147584E-03  4.8590335E-03  1.2147584E-03  1.2147584E-03  4.8590335E-03  1.2147584E-03  4.8590335E-03  1.2147584E-03  0.0000000E+00
  1.2757098E-03  5.1028394E-03  1.2757098E-03  5.1028394E-03  1.2757098E-03  1.2757098E-03  5.1028394E-03  1.2757098E-03  5.1028394E-03  1.2757098E-03  0.0000000E+00
  1.3368936E-03  5.3475744E-03  1.3368936E-03  5.3475744E-03  1.3368936E-03  1.3368936E-03  5.3475744E-03  1.3368936E-03  5.3475744E-03  1.3368936E-03  0.0000000E+00
  1.3983892E-03  5.5935567E-03  1.3983892E-03  5.5935567E-03  1.3983892E-03  1.3983892E-03  5.5935567E-03  1.3983892E-03  5.5935567E-03  1.3983892E-03  0.0000000E+00
  1.4602837E-03  5.8411348E-03  1.4602837E-03  5.8411348E-03  1.4602837E-03  1.4602837E-03  5.8411348E-03  1.4602837E-03  5.8411348E-03  1.4602837E-03  0.0000000E+00
  1.5226749E-03  6.0906994E-03  1.5226749E-03  6.0906994E-03  1.5226749E-03  1.5226749E-03  6.0906994E-03  1.5226749E-03  6.0906994E-03  1.5226749E-03  0.0000000E+00
  1.5856613E-03  6.3426452E-03  1.5856613E-03  6.3426452E-03  1.5856613E-03  1.5856613E-03  6.3426452E-03  1.5856613E-03  6.3426452E-03  1.5856613E-03  0.0000000E+00
  1.6493326E-03  6.5973305E-03  1.6493326E-03  6.5973305E-03  1.6493326E-03  1.6493326E-03  6.5973305E-03  1.6493326E-03  6.5973305E-03  1.6493326E-03  0.0000000E+00
  1.7137589E-03  6.8550355E-03  1.7137589E-03  6.8550355E-03  1.7137589E-03  1.7137589E-03  6.8550355E-03  1.7137589E-03  6.8550355E-03  1.7137589E-03  0.0000000E+00
  1.7789843E-03  7.1159370E-03  1.7789843E-03  7.1159370E-03  1.7789843E-03  1.7789843E-03  7.1159370E-03  1.7789843E-03  7.1159370E-03  1.7789843E-03  0.0000000E+00
  1.8450155E-03  7.3800621E-03  1.8450155E-03  7.3800621E-03  1.8450155E-03  1.8450155E-03  7.3800621E-03  1.8450155E-03  7.3800621E-03  1.8450155E-03  0.0000000E+00
  1.9118455E-03  7.6473820E-03  1.9118455E-03  7.6473820E-03  1.9118455E-03  1.9118455E-03  7.6473820E-03  1.9118455E-03  7.6473820E-03  1.9118455E-03  0.0000000E+00
  1.9794440E-03  7.9177759E-03  1.9794440E-03  7.9177759E-03  1.9794440E-03  1.9794440E-03  7.9177759E-03  1.9794440E-03  7.9177759E-03  1.9794440E-03  0.0000000E+00
  2.0477609E-03  8.1910437E-03  2.0477609E-03  8.1910437E-03  2.0477609E-03  2.0477609E-03  8.1910437E-03  2.0477609E-03  8.1910437E-03  2.0477609E-03  0.0000000E+00
  2.1167382E-03  8.4669529E-03  2.1167382E-03  8.4669529E-03  2.1167382E-03  2.1167382E-03  8.4669529E-03  2.1167382E-03  8.4669529E-03  2.1167382E-03  0.0000000E+00
  2.1862685E-03  8.7450739E-03  2.1862685E-03  8.7450739E-03  2.1862685E-03  2.1862685E-03  8.7450739E-03  2.1862685E-03  8.7450739E-03  2.1862685E-03  0.0000000E+00
  2.2562913E-03  9.0251651E-03  2.2562913E-03  9.0251651E-03  2.2562913E-03  2.2562913E-03  9.0251651E-03  2.2562913E-03  9.0251651E-03  2.2562913E-03  0.0000000E+00
  2.3261242E-03  9.3044970E-03  2.3261242E-03  9.3044970E-03  2.3261242E-03  2.3261242E-03  9.3044970E-03  2.3261242E-03  9.3044970E-03  2.3261242E-03  0.0000000E+00
  2.3698511E-03  9.4794046E-03  2.3698511E-03  9.4794046E-03  2.3698511E-03  2.3698511E-03  9.4794046E-03  2.3698511E-03  9.4794046E-03  2.3698511E-03  0.0000000E+00
 -8.8294300E-05 -3.5317730E-04 -8.8294300E-05 -3.5317730E-04 -8.8294300E-05 -8.8294300E-05 -3.5317730E-04 -8.8294300E-05 -3.5317730E-04 -8.8294300E-05  0.0000000E+00
 -2.9899400E-05 -1.1959750E-04 -2.9899400E-05 -1.1959750E-04 -2.9899400E-05 -2.9899400E-05 -1.1959750E-04 -2.9899400E-05 -1.1959750E-04 -2.9899400E-05  0.0000000E+00
  2.8495600E-05  1.1398230E-04  2.8495600E-05  1.1398230E-04  2.8495600E-05  2.8495600E-05  1.1398230E-04  2.8495600E-05  1.1398230E-04  2.8495600E-05  0.0000000E+00
  8.6890500E-05  3.4756210E-04  8.6890500E-05  3.4756210E-04  8.6890500E-05  8.6890500E-05  3.4756210E-04  8.6890500E-05  3.4756210E-04  8.6890500E-05  0.0000000E+00
  1.4535380E-04  5.8141520E-04  1.4535380E-04  5.8141520E-04  1.4535380E-04  1.4535380E-04  5.8141520E-04  1.4535380E-04  5.8141520E-04  1.4535380E-04  0.0000000E+00
  2.0380200E-04  8.1520810E-04  2.0380200E-04  8.1520810E-04  2.0380200E-04  2.0380200E-04  8.1520810E-04  2.0380200E-04  8.1520810E-04  2.0380200E-04  0.0000000E+00
  2.6216950E-04  1.0486779E-03  2.6216950E-04  1.0486779E-03  2.6216950E-04  2.6216950E-04  1.0486779E-03  2.6216950E-04  1.0486779E-03  2.6216950E-04  0.0000000E+00
  3.2047040E-04  1.2818814E-03  3.2047040E-04  1.2818814E-03  3.2047040E-04  3.2047040E-04  1.2818814E-03  3.2047040E-04  1.2818814E-03  3.2047040E-04  0.0000000E+00
  3.7869860E-04  1.5147942E-03  3.7869860E-04  1.5147942E-03  3.7869860E-04  3.7869860E-04  1.5147942E-03  3.7869860E-04  1.5147942E-03  3.7869860E-04  0.0000000E+00
  4.3688550E-04  1.7475418E-03  4.3688550E-04  1.7475418E-03  4.3688550E-04  4.3688550E-04  1.7475418E-03  4.3688550E-04  1.7475418E-03  4.3688550E-04  0.0000000E+00
  4.9505630E-04  1.9802251E-03  4.9505630E-04  1.9802251E-03  4.9505630E-04  4.9505630E-04  1.9802251E-03  4.9505630E-04  1.9802251E-03  4.9505630E-04  0.0000000E+00
  5.5322600E-04  2.2129040E-03  5.5322600E-04  2.2129040E-03  5.5322600E-04  5.5322600E-04  2.2129040E-03  5.5322600E-04  2.2129040E-03  5.5322600E-04  0.0000000E+00
  6.1140580E-04  2.4456234E-03  6.1140580E-04  2.4456234E-03  6.1140580E-04  6.1140580E-04  2.4456234E-03  6.1140580E-04  2.4456234E-03  6.1140580E-04  0.0000000E+00
  6.6960940E-04  2.6784375E-03  6.6960940E-04  2.6784375E-03  6.6960940E-04  6.6960940E-04  2.6784375E-03  6.6960940E-04  2.6784375E-03  6.6960940E-04  0.0000000E+00
  7.2785650E-04  2.9114260E-03  7.2785650E-04  2.9114260E-03  7.2785650E-04  7.2785650E-04  2.9114260E-03  7.2785650E-04  2.9114260E-03  7.2785650E-04  0.0000000E+00
  7.8612260E-04  3.1444902E-03  7.8612260E-04  3.1444902E-03  7.8612260E-04  7.8612260E-04  3.1444902E-03  7.8612260E-04  3.1444902E-03  7.8612260E-04  0.0000000E+00
  8.4440330E-04  3.3776133E-03  8.4440330E-04  3.3776133E-03  8.4440330E-04  8.4440330E-04  3.3776133E-03  8.4440330E-04  3.3776133E-03  8.4440330E-04  0.0000000E+00
  9.0270770E-04  3.6108310E-03  9.0270770E-04  3.6108310E-03  9.0270770E-04  9.0270770E-04  3.6108310E-03  9.0270770E-04  3.6108310E-03  9.0270770E-04  0.0000000E+00
  9.6104260E-04  3.8441702E-03  9.6104260E-04  3.8441702E-03  9.6104260E-04  9.6104260E-04  3.8441702E-03  9.6104260E-04  3.8441702E-03  9.6104260E-04  0.0000000E+00
  1.0194291E-03  4.0777163E-03  1.0194291E-03  4.0777163E-03  1.0194291E-03  1.0194291E-03  4.0777163E-03  1.0194291E-03  4.0777163E-03  1.0194291E-03  0.0000000E+00
  1.0779097E-03  4.3116387E-03  1.0779097E-03  4.3116387E-03  1.0779097E-03  1.0779097E-03  4.3116387E-03  1.0779097E-03  4.3116387E-03  1.0779097E-03  0.0000000E+00
  1.1365450E-03  4.5461800E-03  1.1365450E-03  4.5461800E-03  1.1365450E-03  1.1365450E-03  4.5461800E-03  1.1365450E-03  4.5461800E-03  1.1365450E-03  0.0000000E+00
  1.1954038E-03  4.7816151E-03  1.1954038E-03  4.7816151E-03  1.1954038E-03  1.1954038E-03  4.7816151E-03  1.1954038E-03  4.7816151E-03  1.1954038E-03  0.0000000E+00
  1.2545625E-03  5.0182500E-03  1.2545625E-03  5.0182500E-03  1.2545625E-03  1.2545625E-03  5.0182500E-03  1.2545625E-03  5.0182500E-03  1.2545625E-03  0.0000000E+00
  1.3141050E-03  5.2564202E-03  1.3141050E-03  5.2564202E-03  1.3141050E-03  1.3141050E-03  5.2564202E-03  1.3141050E-03  5.2564202E-03  1.3141050E-03  0.0000000E+00
  1.3741253E-03  5.4965013E-03  1.3741253E-03  5.4965013E-03  1.3741253E-03  1.3741253E-03  5.4965013E-03  1.3741253E-03  5.4965013E-03  1.3741253E-03  0.0000000E+00
  1.4347183E-03  5.7388732E-03  1.4347183E-03  5.7388732E-03  1.4347183E-03  1.4347183E-03  5.7388732E-03  1.4347183E-03  5.7388732E-03  1.4347183E-03  0.0000000E+00
  1.4959701E-03  5.9838804E-03  1.4959701E-03  5.9838804E-03  1.4959701E-03  1.4959701E-03  5.9838804E-03  1.4959701E-03  5.9838804E-03  1.4959701E-03  0.0000000E+00
  1.5579482E-03  6.2317927E-03  1.5579482E-03  6.2317927E-03  1.5579482E-03  1.5579482E-03  6.2317927E-03  1.5579482E-03  6.2317927E-03  1.5579482E-03  0.0000000E+00
  1.6206950E-03  6.4827799E-03  1.6206950E-03  6.4827799E-03  1.6206950E-03  1.6206950E-03  6.4827799E-03  1.6206950E-03  6.4827799E-03  1.6206950E-03  0.0000000E+00
  1.6842171E-03  6.7368683E-03  1.6842171E-03  6.7368683E-03  1.6842171E-03  1.6842171E-03  6.7368683E-03  1.6842171E-03  6.7368683E-03  1.6842171E-03  0.0000000E+00
  1.7485075E-03  6.9940300E-03  1.7485075E-03  6.9940300E-03  1.7485075E-03  1.7485075E-03  6.9940300E-03  1.7485075E-03  6.9940300E-03  1.7485075E-03  0.0000000E+00
  1.8135372E-03  7.2541489E-03  1.8135372E-03  7.2541489E-03  1.8135372E-03  1.8135372E-03  7.2541489E-03  1.8135372E-03  7.2541489E-03  1.8135372E-03  0.0000000E+00
  1.8792581E-03  7.5170325E-03  1.8792581E-03  7.5170325E-03  1.8792581E-03  1.8792581E-03  7.5170325E-03  1.8792581E-03  7.5170325E-03  1.8792581E-03  0.0000000E+00
  1.9456143E-03  7.7824572E-03  1.9456143E-03  7.7824572E-03  1.9456143E-03  1.9456143E-03  7.7824572E-03  1.9456143E-03  7.7824572E-03  1.9456143E-03  0.0000000E+00
  2.0125024E-03  8.0500096E-03  2.0125024E-03  8.0500096E-03  2.0125024E-03  2.0125024E-03  8.0500096E-03  2.0125024E-03  8.0500096E-03  2.0125024E-03  0.0000000E+00
  2.0798643E-03  8.3194573E-03  2.0798643E-03  8.3194573E-03  2.0798643E-03  2.0798643E-03  8.3194573E-03  2.0798643E-03  8.3194573E-03  2.0798643E-03  0.0000000E+00
  2.1470436E-03  8.5881746E-03  2.1470436E-03  8.5881746E-03  2.1470436E-03  2.1470436E-03  8.5881746E-03  2.1470436E-03  8.5881746E-03  2.1470436E-03  0.0000000E+00
  2.1891089E-03  8.7564357E-03  2.1891089E-03  8.7564357E-03  2.1891089E-03  2.1891089E-03  8.7564357E-03  2.1891089E-03  8.7564357E-03  2.1891089E-03  0.0000000E+00
 -1.7393590E-04 -6.9574350E-04 -1.7393590E-04 -6.9574350E-04 -1.7393590E-04 -1.7393590E-04 -6.9574350E-04 -1.7393590E-04 -6.9574350E-04 -1.7393590E-04  0.0000000E+00
 -1.1760480E-04 -4.7041910E-04 -1.1760480E-04 -4.7041910E-04 -1.1760480E-04 -1.1760480E-04 -4.7041910E-04 -1.1760480E-04 -4.7041910E-04 -1.1760480E-04  0.0000000E+00
 -6.1273700E-05 -2.4509470E-04 -6.1273700E-05 -2.4509470E-04 -6.1273700E-05 -6.1273700E-05 -2.4509470E-04 -6.1273700E-05 -2.4509470E-04 -6.1273700E-05  0.0000000E+00
 -4.9426000E-06 -1.9770300E-05 -4.9426000E-06 -1.9770300E-05 -4.9426000E-06 -4.9426000E-06 -1.9770300E-05 -4.9426000E-06 -1.9770300E-05 -4.9426000E-06  0.0000000E+00
  5.1454400E-05  2.0581770E-04  5.1454400E-05  2.0581770E-04  5.1454400E-05  5.1454400E-05  2.0581770E-04  5.1454400E-05  2.0581770E-04  5.1454400E-05  0.0000000E+00
  1.0783690E-04  4.3134760E-04  1.0783690E-04  4.3134760E-04  1.0783690E-04  1.0783690E-04  4.3134760E-04  1.0783690E-04  4.3134760E-04  1.0783690E-04  0.0000000E+00
  1.6414150E-04  6.5656590E-04  1.6414150E-04  6.5656590E-04  1.6414150E-04  1.6414150E-04  6.5656590E-04  1.6414150E-04  6.5656590E-04  1.6414150E-04  0.0000000E+00
  2.2038180E-04  8.8152730E-04  2.2038180E-04  8.8152730E-04  2.2038180E-04  2.2038180E-04  8.8152730E-04  2.2038180E-04  8.8152730E-04  2.2038180E-04  0.0000000E+00
  2.7655210E-04  1.1062082E-03  2.7655210E-04  1.1062082E-03  2.7655210E-04  2.7655210E-04  1.1062082E-03  2.7655210E-04  1.1062082E-03  2.7655210E-04  0.0000000E+00
  3.3268250E-04  1.3307298E-03  3.3268250E-04  1.3307298E-03  3.3268250E-04  3.3268250E-04  1.3307298E-03  3.3268250E-04  1.3307298E-03  3.3268250E-04  0.0000000E+00
  3.8879740E-04  1.5551894E-03  3.8879740E-04  1.5551894E-03  3.8879740E-04  3.8879740E-04  1.5551894E-03  3.8879740E-04  1.5551894E-03  3.8879740E-04  0.0000000E+00
  4.4491120E-04  1.7796447E-03  4.4491120E-04  1.7796447E-03  4.4491120E-04  4.4491120E-04  1.7796447E-03  4.4491120E-04  1.7796447E-03  4.4491120E-04  0.0000000E+00
  5.0103480E-04  2.0041390E-03  5.0103480E-04  2.0041390E-03  5.0103480E-04  5.0103480E-04  2.0041390E-03  5.0103480E-04  2.0041390E-03  5.0103480E-04  0.0000000E+00
  5.5718120E-04  2.2287248E-03  5.5718120E-04  2.2287248E-03  5.5718120E-04  5.5718120E-04  2.2287248E-03  5.5718120E-04  2.2287248E-03  5.5718120E-04  0.0000000E+00
  6.1336970E-04  2.4534788E-03  6.1336970E-04  2.4534788E-03  6.1336970E-04  6.1336970E-04  2.4534788E-03  6.1336970E-04  2.4534788E-03  6.1336970E-04  0.0000000E+00
  6.6957650E-04  2.6783058E-03  6.6957650E-04  2.6783058E-03  6.6957650E-04  6.6957650E-04  2.6783058E-03  6.6957650E-04  2.6783058E-03  6.6957650E-04  0.0000000E+00
  7.2579740E-04  2.9031896E-03  7.2579740E-04  2.9031896E-03  7.2579740E-04  7.2579740E-04  2.9031896E-03  7.2579740E-04  2.9031896E-03  7.2579740E-04  0.0000000E+00
  7.8204120E-04  3.1281647E-03  7.8204120E-04  3.1281647E-03  7.8204120E-04  7.8204120E-04  3.1281647E-03  7.8204120E-04  3.1281647E-03  7.8204120E-04  0.0000000E+00
  8.3831430E-04  3.3532570E-03  8.3831430E-04  3.3532570E-03  8.3831430E-04  8.3831430E-04  3.3532570E-03  8.3831430E-04  3.3532570E-03  8.3831430E-04  0.0000000E+00
  8.9463720E-04  3.5785489E-03  8.9463720E-04  3.5785489E-03  8.9463720E-04  8.9463720E-04  3.5785489E-03  8.9463720E-04  3.5785489E-03  8.9463720E-04  0.0000000E+00
  9.5105090E-04  3.8042038E-03  9.5105090E-04  3.8042038E-03  9.5105090E-04  9.5105090E-04  3.8042038E-03  9.5105090E-04  3.8042038E-03  9.5105090E-04  0.0000000E+00
  1.0076139E-03  4.0304556E-03  1.0076139E-03  4.0304556E-03  1.0076139E-03  1.0076139E-03  4.0304556E-03  1.0076139E-03  4.0304556E-03  1.0076139E-03  0.0000000E+00
  1.0643924E-03  4.2575697E-03  1.0643924E-03  4.2575697E-03  1.0643924E-03  1.0643924E-03  4.2575697E-03  1.0643924E-03  4.2575697E-03  1.0643924E-03  0.0000000E+00
  1.1214603E-03  4.4858413E-03  1.1214603E-03  4.4858413E-03  1.1214603E-03  1.1214603E-03  4.4858413E-03  1.1214603E-03  4.4858413E-03  1.1214603E-03  0.0000000E+00
  1.1788984E-03  4.7155938E-03  1.1788984E-03  4.7155938E-03  1.1788984E-03  1.1788984E-03  4.7155938E-03  1.1788984E-03  4.7155938E-03  1.1788984E-03  0.0000000E+00
  1.2367974E-03  4.9471897E-03  1.2367974E-03  4.9471897E-03  1.2367974E-03  1.2367974E-03  4.9471897E-03  1.2367974E-03  4.9471897E-03  1.2367974E-03  0.0000000E+00
  1.2952489E-03  5.1809954E-03  1.2952489E-03  5.1809954E-03  1.2952489E-03  1.2952489E-03  5.1809954E-03  1.2952489E-03  5.1809954E-03  1.2952489E-03  0.0000000E+00
  1.3543358E-03  5.4173434E-03  1.3543358E-03  5.4173434E-03  1.3543358E-03  1.3543358E-03  5.4173434E-03  1.3543358E-03  5.4173434E-03  1.3543358E-03  0.0000000E+00
  1.4141234E-03  5.6564936E-03  1.4141234E-03  5.6564936E-03  1.4141234E-03  1.4141234E-03  5.6564936E-03  1.4141234E-03  5.6564936E-03  1.4141234E-03  0.0000000E+00
  1.4746526E-03  5.8986102E-03  1.4746526E-03  5.8986102E-03  1.4746526E-03  1.4746526E-03  5.8986102E-03  1.4746526E-03  5.8986102E-03  1.4746526E-03  0.0000000E+00
  1.5359296E-03  6.1437183E-03  1.5359296E-03  6.1437183E-03  1.5359296E-03  1.5359296E-03  6.1437183E-03  1.5359296E-03  6.1437183E-03  1.5359296E-03  0.0000000E+00
  1.5979478E-03  6.3917912E-03  1.5979478E-03  6.3917912E-03  1.5979478E-03  1.5979478E-03  6.3917912E-03  1.5979478E-03  6.3917912E-03  1.5979478E-03  0.0000000E+00
  1.6606792E-03  6.6427167E-03  1.6606792E-03  6.6427167E-03  1.6606792E-03  1.6606792E-03  6.6427167E-03  1.6606792E-03  6.6427167E-03  1.6606792E-03  0.0000000E+00
  1.7240773E-03  6.8963092E-03  1.7240773E-03  6.8963092E-03  1.7240773E-03  1.7240773E-03  6.8963092E-03  1.7240773E-03  6.8963092E-03  1.7240773E-03  0.0000000E+00
  1.7880882E-03  7.1523530E-03  1.7880882E-03  7.1523530E-03  1.7880882E-03  1.7880882E-03  7.1523530E-03  1.7880882E-03  7.1523530E-03  1.7880882E-03  0.0000000E+00
  1.8526123E-03  7.4104493E-03  1.8526123E-03  7.4104493E-03  1.8526123E-03  1.8526123E-03  7.4104493E-03  1.8526123E-03  7.4104493E-03  1.8526123E-03  0.0000000E+00
  1.9175935E-03  7.6703738E-03  1.9175935E-03  7.6703738E-03  1.9175935E-03  1.9175935E-03  7.6703738E-03  1.9175935E-03  7.6703738E-03  1.9175935E-03  0.0000000E+00
  1.9823985E-03  7.9295939E-03  1.9823985E-03  7.9295939E-03  1.9823985E-03  1.9823985E-03  7.9295939E-03  1.9823985E-03  7.9295939E-03  1.9823985E-03  0.0000000E+00
  2.0229770E-03  8.0919081E-03  2.0229770E-03  8.0919081E-03  2.0229770E-03  2.0229770E-03  8.0919081E-03  2.0229770E-03  8.0919081E-03  2.0229770E-03  0.0000000E+00
 -2.5336290E-04 -1.0134515E-03 -2.5336290E-04 -1.0134515E-03 -2.5336290E-04 -2.5336290E-04 -1.0134515E-03 -2.5336290E-04 -1.0134515E-03 -2.5336290E-04  0.0000000E+00
 -1.9885280E-04 -7.9541130E-04 -1.9885280E-04 -7.9541130E-04 -1.9885280E-04 -1.9885280E-04 -7.9541130E-04 -1.9885280E-04 -7.9541130E-04 -1.9885280E-04  0.0000000E+00
 -1.4434280E-04 -5.7737110E-04 -1.4434280E-04 -5.7737110E-04 -1.4434280E-04 -1.4434280E-04 -5.7737110E-04 -1.4434280E-04 -5.7737110E-04 -1.4434280E-04  0.0000000E+00
 -8.9832700E-05 -3.5933090E-04 -8.9832700E-05 -3.5933090E-04 -8.9832700E-05 -8.9832700E-05 -3.5933090E-04 -8.9832700E-05 -3.5933090E-04 -8.9832700E-05  0.0000000E+00
 -3.5258900E-05 -1.4103560E-04 -3.5258900E-05 -1.4103560E-04 -3.5258900E-05 -3.5258900E-05 -1.4103560E-04 -3.5258900E-05 -1.4103560E-04 -3.5258900E-05  0.0000000E+00
  1.9300900E-05  7.7203500E-05  1.9300900E-05  7.7203500E-05  1.9300900E-05  1.9300900E-05  7.7203500E-05  1.9300900E-05  7.7203500E-05  1.9300900E-05  0.0000000E+00
  7.3785300E-05  2.9514100E-04  7.3785300E-05  2.9514100E-04  7.3785300E-05  7.3785300E-05  2.9514100E-04  7.3785300E-05  2.9514100E-04  7.3785300E-05  0.0000000E+00
  1.2820750E-04  5.1282990E-04  1.2820750E-04  5.1282990E-04  1.2820750E-04  1.2820750E-04  5.1282990E-04  1.2820750E-04  5.1282990E-04  1.2820750E-04  0.0000000E+00
  1.8256190E-04  7.3024750E-04  1.8256190E-04  7.3024750E-04  1.8256190E-04  1.8256190E-04  7.3024750E-04  1.8256190E-04  7.3024750E-04  1.8256190E-04  0.0000000E+00
  2.3687770E-04  9.4751090E-04  2.3687770E-04  9.4751090E-04  2.3687770E-04  2.3687770E-04  9.4751090E-04  2.3687770E-04  9.4751090E-04  2.3687770E-04  0.0000000E+00
  2.9117860E-04  1.1647142E-03  2.9117860E-04  1.1647142E-03  2.9117860E-04  2.9117860E-04  1.1647142E-03  2.9117860E-04  1.1647142E-03  2.9117860E-04  0.0000000E+00
  3.4547830E-04  1.3819134E-03  3.4547830E-04  1.3819134E-03  3.4547830E-04  3.4547830E-04  1.3819134E-03  3.4547830E-04  1.3819134E-03  3.4547830E-04  0.0000000E+00
  3.9978760E-04  1.5991504E-03  3.9978760E-04  1.5991504E-03  3.9978760E-04  3.9978760E-04  1.5991504E-03  3.9978760E-04  1.5991504E-03  3.9978760E-04  0.0000000E+00
  4.5411900E-04  1.8164758E-03  4.5411900E-04  1.8164758E-03  4.5411900E-04  4.5411900E-04  1.8164758E-03  4.5411900E-04  1.8164758E-03  4.5411900E-04  0.0000000E+00
  5.0849100E-04  2.0339640E-03  5.0849100E-04  2.0339640E-03  5.0849100E-04  5.0849100E-04  2.0339640E-03  5.0849100E-04  2.0339640E-03  5.0849100E-04  0.0000000E+00
  5.6288070E-04  2.2515230E-03  5.6288070E-04  2.2515230E-03  5.6288070E-04  5.6288070E-04  2.2515230E-03  5.6288070E-04  2.2515230E-03  5.6288070E-04  0.0000000E+00
  6.1728420E-04  2.4691368E-03  6.1728420E-04  2.4691368E-03  6.1728420E-04  6.1728420E-04  2.4691368E-03  6.1728420E-04  2.4691368E-03  6.1728420E-04  0.0000000E+00
  6.7170970E-04  2.6868390E-03  6.7170970E-04  2.6868390E-03  6.7170970E-04  6.7170970E-04  2.6868390E-03  6.7170970E-04  2.6868390E-03  6.7170970E-04  0.0000000E+00
  7.2616370E-04  2.9046546E-03  7.2616370E-04  2.9046546E-03  7.2616370E-04  7.2616370E-04  2.9046546E-03  7.2616370E-04  2.9046546E-03  7.2616370E-04  0.0000000E+00
  7.8066580E-04  3.1226634E-03  7.8066580E-04  3.1226634E-03  7.8066580E-04  7.8066580E-04  3.1226634E-03  7.8066580E-04  3.1226634E-03  7.8066580E-04  0.0000000E+00
  8.3525580E-04  3.3410234E-03  8.3525580E-04  3.3410234E-03  8.3525580E-04  8.3525580E-04  3.3410234E-03  8.3525580E-04  3.3410234E-03  8.3525580E-04  0.0000000E+00
  8.8999030E-04  3.5599610E-03  8.8999030E-04  3.5599610E-03  8.8999030E-04  8.8999030E-04  3.5599610E-03  8.8999030E-04  3.5599610E-03  8.8999030E-04  0.0000000E+00
  9.4493330E-04  3.7797331E-03  9.4493330E-04  3.7797331E-03  9.4493330E-04  9.4493330E-04  3.7797331E-03  9.4493330E-04  3.7797331E-03  9.4493330E-04  0.0000000E+00
  1.0001563E-03  4.0006252E-03  1.0001563E-03  4.0006252E-03  1.0001563E-03  1.0001563E-03  4.0006252E-03  1.0001563E-03  4.0006252E-03  1.0001563E-03  0.0000000E+00
  1.0557376E-03  4.2229503E-03  1.0557376E-03  4.2229503E-03  1.0557376E-03  1.0557376E-03  4.2229503E-03  1.0557376E-03  4.2229503E-03  1.0557376E-03  0.0000000E+00
  1.1117648E-03  4.4470593E-03  1.1117648E-03  4.4470593E-03  1.1117648E-03  1.1117648E-03  4.4470593E-03  1.1117648E-03  4.4470593E-03  1.1117648E-03  0.0000000E+00
  1.1683267E-03  4.6733067E-03  1.1683267E-03  4.6733067E-03  1.1683267E-03  1.1683267E-03  4.6733067E-03  1.1683267E-03  4.6733067E-03  1.1683267E-03  0.0000000E+00
  1.2255035E-03  4.9020141E-03  1.2255035E-03  4.9020141E-03  1.2255035E-03  1.2255035E-03  4.9020141E-03  1.2255035E-03  4.9020141E-03  1.2255035E-03  0.0000000E+00
  1.2833583E-03  5.1334332E-03  1.2833583E-03  5.1334332E-03  1.2833583E-03  1.2833583E-03  5.1334332E-03  1.2833583E-03  5.1334332E-03  1.2833583E-03  0.0000000E+00
  1.3419307E-03  5.3677227E-03  1.3419307E-03  5.3677227E-03  1.3419307E-03  1.3419307E-03  5.3677227E-03  1.3419307E-03  5.3677227E-03  1.3419307E-03  0.0000000E+00
  1.4012268E-03  5.6049071E-03  1.4012268E-03  5.6049071E-03  1.4012268E-03  1.4012268E-03  5.6049071E-03  1.4012268E-03  5.6049071E-03  1.4012268E-03  0.0000000E+00
  1.4612401E-03  5.8449603E-03  1.4612401E-03  5.8449603E-03  1.4612401E-03  1.4612401E-03  5.8449603E-03  1.4612401E-03  5.8449603E-03  1.4612401E-03  0.0000000E+00
  1.5219435E-03  6.0877740E-03  1.5219435E-03  6.0877740E-03  1.5219435E-03  1.5219435E-03  6.0877740E-03  1.5219435E-03  6.0877740E-03  1.5219435E-03  0.0000000E+00
  1.5832921E-03  6.3331685E-03  1.5832921E-03  6.3331685E-03  1.5832921E-03  1.5832921E-03  6.3331685E-03  1.5832921E-03  6.3331685E-03  1.5832921E-03  0.0000000E+00
  1.6452337E-03  6.5809350E-03  1.6452337E-03  6.5809350E-03  1.6452337E-03  1.6452337E-03  6.5809350E-03  1.6452337E-03  6.5809350E-03  1.6452337E-03  0.0000000E+00
  1.7076719E-03  6.8306877E-03  1.7076719E-03  6.8306877E-03  1.7076719E-03  1.7076719E-03  6.8306877E-03  1.7076719E-03  6.8306877E-03  1.7076719E-03  0.0000000E+00
  1.7705524E-03  7.0822095E-03  1.7705524E-03  7.0822095E-03  1.7705524E-03  1.7705524E-03  7.0822095E-03  1.7705524E-03  7.0822095E-03  1.7705524E-03  0.0000000E+00
  1.8332624E-03  7.3330496E-03  1.8332624E-03  7.3330496E-03  1.8332624E-03  1.8332624E-03  7.3330496E-03  1.8332624E-03  7.3330496E-03  1.8332624E-03  0.0000000E+00
  1.8725291E-03  7.4901166E-03  1.8725291E-03  7.4901166E-03  1.8725291E-03  1.8725291E-03  7.4901166E-03  1.8725291E-03  7.4901166E-03  1.8725291E-03  0.0000000E+00
 -3.2505630E-04 -1.3002250E-03 -3.2505630E-04 -1.3002250E-03 -3.2505630E-04 -3.2505630E-04 -1.3002250E-03 -3.2505630E-04 -1.3002250E-03 -3.2505630E-04  0.0000000E+00
 -2.7212440E-04 -1.0884978E-03 -2.7212440E-04 -1.0884978E-03 -2.7212440E-04 -2.7212440E-04 -1.0884978E-03 -2.7212440E-04 -1.0884978E-03 -2.7212440E-04  0.0000000E+00
 -2.1919260E-04 -8.7677050E-04 -2.1919260E-04 -8.7677050E-04 -2.1919260E-04 -2.1919260E-04 -8.7677050E-04 -2.1919260E-04 -8.7677050E-04 -2.1919260E-04  0.0000000E+00
 -1.6626080E-04 -6.6504330E-04 -1.6626080E-04 -6.6504330E-04 -1.6626080E-04 -1.6626080E-04 -6.6504330E-04 -1.6626080E-04 -6.6504330E-04 -1.6626080E-04  0.0000000E+00
 -1.1326710E-04 -4.5306830E-04 -1.1326710E-04 -4.5306830E-04 -1.1326710E-04 -1.1326710E-04 -4.5306830E-04 -1.1326710E-04 -4.5306830E-04 -1.1326710E-04  0.0000000E+00
 -6.0287000E-05 -2.4114800E-04 -6.0287000E-05 -2.4114800E-04 -6.0287000E-05 -6.0287000E-05 -2.4114800E-04 -6.0287000E-05 -2.4114800E-04 -6.0287000E-05  0.0000000E+00
 -7.3801000E-06 -2.9520500E-05 -7.3801000E-06 -2.9520500E-05 -7.3801000E-06 -7.3801000E-06 -2.9520500E-05 -7.3801000E-06 -2.9520500E-05 -7.3801000E-06  0.0000000E+00
  4.5466400E-05  1.8186570E-04  4.5466400E-05  1.8186570E-04  4.5466400E-05  4.5466400E-05  1.8186570E-04  4.5466400E-05  1.8186570E-04  4.5466400E-05  0.0000000E+00
  9.8247100E-05  3.9298830E-04  9.8247100E-05  3.9298830E-04  9.8247100E-05  9.8247100E-05  3.9298830E-04  9.8247100E-05  3.9298830E-04  9.8247100E-05  0.0000000E+00
  1.5099030E-04  6.0396110E-04  1.5099030E-04  6.0396110E-04  1.5099030E-04  1.5099030E-04  6.0396110E-04  1.5099030E-04  6.0396110E-04  1.5099030E-04  0.0000000E+00
  2.0371890E-04  8.1487580E-04  2.0371890E-04  8.1487580E-04  2.0371890E-04  2.0371890E-04  8.1487580E-04  2.0371890E-04  8.1487580E-04  2.0371890E-04  0.0000000E+00
  2.5644660E-04  1.0257863E-03  2.5644660E-04  1.0257863E-03  2.5644660E-04  2.5644660E-04  1.0257863E-03  2.5644660E-04  1.0257863E-03  2.5644660E-04  0.0000000E+00
  3.0918340E-04  1.2367336E-03  3.0918340E-04  1.2367336E-03  3.0918340E-04  3.0918340E-04  1.2367336E-03  3.0918340E-04  1.2367336E-03  3.0918340E-04  0.0000000E+00
  3.6194170E-04  1.4477668E-03  3.6194170E-04  1.4477668E-03  3.6194170E-04  3.6194170E-04  1.4477668E-03  3.6194170E-04  1.4477668E-03  3.6194170E-04  0.0000000E+00
  4.1473950E-04  1.6589580E-03  4.1473950E-04  1.6589580E-03  4.1473950E-04  4.1473950E-04  1.6589580E-03  4.1473950E-04  1.6589580E-03  4.1473950E-04  0.0000000E+00
  4.6755450E-04  1.8702179E-03  4.6755450E-04  1.8702179E-03  4.6755450E-04  4.6755450E-04  1.8702179E-03  4.6755450E-04  1.8702179E-03  4.6755450E-04  0.0000000E+00
  5.2038280E-04  2.0815311E-03  5.2038280E-04  2.0815311E-03  5.2038280E-04  5.2038280E-04  2.0815311E-03  5.2038280E-04  2.0815311E-03  5.2038280E-04  0.0000000E+00
  5.7323250E-04  2.2929301E-03  5.7323250E-04  2.2929301E-03  5.7323250E-04  5.7323250E-04  2.2929301E-03  5.7323250E-04  2.2929301E-03  5.7323250E-04  0.0000000E+00
  6.2610980E-04  2.5044393E-03  6.2610980E-04  2.5044393E-03  6.2610980E-04  6.2610980E-04  2.5044393E-03  6.2610980E-04  2.5044393E-03  6.2610980E-04  0.0000000E+00
  6.7903400E-04  2.7161360E-03  6.7903400E-04  2.7161360E-03  6.7903400E-04  6.7903400E-04  2.7161360E-03  6.7903400E-04  2.7161360E-03  6.7903400E-04  0.0000000E+00
  7.3204340E-04  2.9281737E-03  7.3204340E-04  2.9281737E-03  7.3204340E-04  7.3204340E-04  2.9281737E-03  7.3204340E-04  2.9281737E-03  7.3204340E-04  0.0000000E+00
  7.8519310E-04  3.1407724E-03  7.8519310E-04  3.1407724E-03  7.8519310E-04  7.8519310E-04  3.1407724E-03  7.8519310E-04  3.1407724E-03  7.8519310E-04  0.0000000E+00
  8.3854540E-04  3.3541814E-03  8.3854540E-04  3.3541814E-03  8.3854540E-04  8.3854540E-04  3.3541814E-03  8.3854540E-04  3.3541814E-03  8.3854540E-04  0.0000000E+00
  8.9216950E-04  3.5686779E-03  8.9216950E-04  3.5686779E-03  8.9216950E-04  8.9216950E-04  3.5686779E-03  8.9216950E-04  3.5686779E-03  8.9216950E-04  0.0000000E+00
  9.4614150E-04  3.7845661E-03  9.4614150E-04  3.7845661E-03  9.4614150E-04  9.4614150E-04  3.7845661E-03  9.4614150E-04  3.7845661E-03  9.4614150E-04  0.0000000E+00
  1.0005466E-03  4.0021864E-03  1.0005466E-03  4.0021864E-03  1.0005466E-03  1.0005466E-03  4.0021864E-03  1.0005466E-03  4.0021864E-03  1.0005466E-03  0.0000000E+00
  1.0554708E-03  4.2218831E-03  1.0554708E-03  4.2218831E-03  1.0554708E-03  1.0554708E-03  4.2218831E-03  1.0554708E-03  4.2218831E-03  1.0554708E-03  0.0000000E+00
  1.1109922E-03  4.4439687E-03  1.1109922E-03  4.4439687E-03  1.1109922E-03  1.1109922E-03  4.4439687E-03  1.1109922E-03  4.4439687E-03  1.1109922E-03  0.0000000E+00
  1.1671719E-03  4.6686875E-03  1.1671719E-03  4.6686875E-03  1.1671719E-03  1.1671719E-03  4.6686875E-03  1.1671719E-03  4.6686875E-03  1.1671719E-03  0.0000000E+00
  1.2240484E-03  4.8961936E-03  1.2240484E-03  4.8961936E-03  1.2240484E-03  1.2240484E-03  4.8961936E-03  1.2240484E-03  4.8961936E-03  1.2240484E-03  0.0000000E+00
  1.2816277E-03  5.1265107E-03  1.2816277E-03  5.1265107E-03  1.2816277E-03  1.2816277E-03  5.1265107E-03  1.2816277E-03  5.1265107E-03  1.2816277E-03  0.0000000E+00
  1.3399034E-03  5.3596136E-03  1.3399034E-03  5.3596136E-03  1.3399034E-03  1.3399034E-03  5.3596136E-03  1.3399034E-03  5.3596136E-03  1.3399034E-03  0.0000000E+00
  1.3988493E-03  5.5953971E-03  1.3988493E-03  5.5953971E-03  1.3988493E-03  1.3988493E-03  5.5953971E-03  1.3988493E-03  5.5953971E-03  1.3988493E-03  0.0000000E+00
  1.4584217E-03  5.8336866E-03  1.4584217E-03  5.8336866E-03  1.4584217E-03  1.4584217E-03  5.8336866E-03  1.4584217E-03  5.8336866E-03  1.4584217E-03  0.0000000E+00
  1.5185699E-03  6.0742795E-03  1.5185699E-03  6.0742795E-03  1.5185699E-03  1.5185699E-03  6.0742795E-03  1.5185699E-03  6.0742795E-03  1.5185699E-03  0.0000000E+00
  1.5792002E-03  6.3168010E-03  1.5792002E-03  6.3168010E-03  1.5792002E-03  1.5792002E-03  6.3168010E-03  1.5792002E-03  6.3168010E-03  1.5792002E-03  0.0000000E+00
  1.6402601E-03  6.5610404E-03  1.6402601E-03  6.5610404E-03  1.6402601E-03  1.6402601E-03  6.5610404E-03  1.6402601E-03  6.5610404E-03  1.6402601E-03  0.0000000E+00
  1.7011545E-03  6.8046179E-03  1.7011545E-03  6.8046179E-03  1.7011545E-03  1.7011545E-03  6.8046179E-03  1.7011545E-03  6.8046179E-03  1.7011545E-03  0.0000000E+00
  1.7392843E-03  6.9571373E-03  1.7392843E-03  6.9571373E-03  1.7392843E-03  1.7392843E-03  6.9571373E-03  1.7392843E-03  6.9571373E-03  1.7392843E-03  0.0000000E+00
 -3.8673340E-04 -1.5469338E-03 -3.8673340E-04 -1.5469338E-03 -3.8673340E-04 -3.8673340E-04 -1.5469338E-03 -3.8673340E-04 -1.5469338E-03 -3.8673340E-04  0.0000000E+00
 -3.3513710E-04 -1.3405483E-03 -3.3513710E-04 -1.3405483E-03 -3.3513710E-04 -3.3513710E-04 -1.3405483E-03 -3.3513710E-04 -1.3405483E-03 -3.3513710E-04  0.0000000E+00
 -2.8354070E-04 -1.1341628E-03 -2.8354070E-04 -1.1341628E-03 -2.8354070E-04 -2.8354070E-04 -1.1341628E-03 -2.8354070E-04 -1.1341628E-03 -2.8354070E-04  0.0000000E+00
 -2.3194430E-04 -9.2777730E-04 -2.3194430E-04 -9.2777730E-04 -2.3194430E-04 -2.3194430E-04 -9.2777730E-04 -2.3194430E-04 -9.2777730E-04 -2.3194430E-04  0.0000000E+00
 -1.8028760E-04 -7.2115030E-04 -1.8028760E-04 -7.2115030E-04 -1.8028760E-04 -1.8028760E-04 -7.2115030E-04 -1.8028760E-04 -7.2115030E-04 -1.8028760E-04  0.0000000E+00
 -1.2864410E-04 -5.1457660E-04 -1.2864410E-04 -5.1457660E-04 -1.2864410E-04 -1.2864410E-04 -5.1457660E-04 -1.2864410E-04 -5.1457660E-04 -1.2864410E-04  0.0000000E+00
 -7.7072100E-05 -3.0828830E-04 -7.7072100E-05 -3.0828830E-04 -7.7072100E-05 -7.7072100E-05 -3.0828830E-04 -7.7072100E-05 -3.0828830E-04 -7.7072100E-05  0.0000000E+00
 -2.5558800E-05 -1.0223530E-04 -2.5558800E-05 -1.0223530E-04 -2.5558800E-05 -2.5558800E-05 -1.0223530E-04 -2.5558800E-05 -1.0223530E-04 -2.5558800E-05  0.0000000E+00
  2.5890200E-05  1.0356080E-04  2.5890200E-05  1.0356080E-04  2.5890200E-05  2.5890200E-05  1.0356080E-04  2.5890200E-05  1.0356080E-04  2.5890200E-05  0.0000000E+00
  7.7302700E-05  3.0921100E-04  7.7302700E-05  3.0921100E-04  7.7302700E-05  7.7302700E-05  3.0921100E-04  7.7302700E-05  3.0921100E-04  7.7302700E-05  0.0000000E+00
  1.2870110E-04  5.1480440E-04  1.2870110E-04  5.1480440E-04  1.2870110E-04  1.2870110E-04  5.1480440E-04  1.2870110E-04  5.1480440E-04  1.2870110E-04  0.0000000E+00
  1.8009840E-04  7.2039380E-04  1.8009840E-04  7.2039380E-04  1.8009840E-04  1.8009840E-04  7.2039380E-04  1.8009840E-04  7.2039380E-04  1.8009840E-04  0.0000000E+00
  2.3150480E-04  9.2601900E-04  2.3150480E-04  9.2601900E-04  2.3150480E-04  2.3150480E-04  9.2601900E-04  2.3150480E-04  9.2601900E-04  2.3150480E-04  0.0000000E+00
  2.8293200E-04  1.1317280E-03  2.8293200E-04  1.1317280E-03  2.8293200E-04  2.8293200E-04  1.1317280E-03  2.8293200E-04  1.1317280E-03  2.8293200E-04  0.0000000E+00
  3.3439770E-04  1.3375910E-03  3.3439770E-04  1.3375910E-03  3.3439770E-04  3.3439770E-04  1.3375910E-03  3.3439770E-04  1.3375910E-03  3.3439770E-04  0.0000000E+00
  3.8588020E-04  1.5435209E-03  3.8588020E-04  1.5435209E-03  3.8588020E-04  3.8588020E-04  1.5435209E-03  3.8588020E-04  1.5435209E-03  3.8588020E-04  0.0000000E+00
  4.3737570E-04  1.7495028E-03  4.3737570E-04  1.7495028E-03  4.3737570E-04  4.3737570E-04  1.7495028E-03  4.3737570E-04  1.7495028E-03  4.3737570E-04  0.0000000E+00
  4.8889210E-04  1.9555684E-03  4.8889210E-04  1.9555684E-03  4.8889210E-04  4.8889210E-04  1.9555684E-03  4.8889210E-04  1.9555684E-03  4.8889210E-04  0.0000000E+00
  5.4043530E-04  2.1617413E-03  5.4043530E-04  2.1617413E-03  5.4043530E-04  5.4043530E-04  2.1617413E-03  5.4043530E-04  2.1617413E-03  5.4043530E-04  0.0000000E+00
  5.9202430E-04  2.3680970E-03  5.9202430E-04  2.3680970E-03  5.9202430E-04  5.9202430E-04  2.3680970E-03  5.9202430E-04  2.3680970E-03  5.9202430E-04  0.0000000E+00
  6.4369630E-04  2.5747852E-03  6.4369630E-04  2.5747852E-03  6.4369630E-04  6.4369630E-04  2.5747852E-03  6.4369630E-04  2.5747852E-03  6.4369630E-04  0.0000000E+00
  6.9550500E-04  2.7820202E-03  6.9550500E-04  2.7820202E-03  6.9550500E-04  6.9550500E-04  2.7820202E-03  6.9550500E-04  2.7820202E-03  6.9550500E-04  0.0000000E+00
  7.4751120E-04  2.9900450E-03  7.4751120E-04  2.9900450E-03  7.4751120E-04  7.4751120E-04  2.9900450E-03  7.4751120E-04  2.9900450E-03  7.4751120E-04  0.0000000E+00
  7.9978250E-04  3.1991299E-03  7.9978250E-04  3.1991299E-03  7.9978250E-04  7.9978250E-04  3.1991299E-03  7.9978250E-04  3.1991299E-03  7.9978250E-04  0.0000000E+00
  8.5239280E-04  3.4095713E-03  8.5239280E-04  3.4095713E-03  8.5239280E-04  8.5239280E-04  3.4095713E-03  8.5239280E-04  3.4095713E-03  8.5239280E-04  0.0000000E+00
  9.0542530E-04  3.6217012E-03  9.0542530E-04  3.6217012E-03  9.0542530E-04  9.0542530E-04  3.6217012E-03  9.0542530E-04  3.6217012E-03  9.0542530E-04  0.0000000E+00
  9.5896380E-04  3.8358551E-03  9.5896380E-04  3.8358551E-03  9.5896380E-04  9.5896380E-04  3.8358551E-03  9.5896380E-04  3.8358551E-03  9.5896380E-04  0.0000000E+00
  1.0130844E-03  4.0523376E-03  1.0130844E-03  4.0523376E-03  1.0130844E-03  1.0130844E-03  4.0523376E-03  1.0130844E-03  4.0523376E-03  1.0130844E-03  0.0000000E+00
  1.0678467E-03  4.2713869E-03  1.0678467E-03  4.2713869E-03  1.0678467E-03  1.0678467E-03  4.2713869E-03  1.0678467E-03  4.2713869E-03  1.0678467E-03  0.0000000E+00
  1.1232883E-03  4.4931532E-03  1.1232883E-03  4.4931532E-03  1.1232883E-03  1.1232883E-03  4.4931532E-03  1.1232883E-03  4.4931532E-03  1.1232883E-03  0.0000000E+00
  1.1794149E-03  4.7176595E-03  1.1794149E-03  4.7176595E-03  1.1794149E-03  1.1794149E-03  4.7176595E-03  1.1794149E-03  4.7176595E-03  1.1794149E-03  0.0000000E+00
  1.2362204E-03  4.9448814E-03  1.2362204E-03  4.9448814E-03  1.2362204E-03  1.2362204E-03  4.9448814E-03  1.2362204E-03  4.9448814E-03  1.2362204E-03  0.0000000E+00
  1.2936791E-03  5.1747162E-03  1.2936791E-03  5.1747162E-03  1.2936791E-03  1.2936791E-03  5.1747162E-03  1.2936791E-03  5.1747162E-03  1.2936791E-03  0.0000000E+00
  1.3517485E-03  5.4069939E-03  1.3517485E-03  5.4069939E-03  1.3517485E-03  1.3517485E-03  5.4069939E-03  1.3517485E-03  5.4069939E-03  1.3517485E-03  0.0000000E+00
  1.4103792E-03  5.6415167E-03  1.4103792E-03  5.6415167E-03  1.4103792E-03  1.4103792E-03  5.6415167E-03  1.4103792E-03  5.6415167E-03  1.4103792E-03  0.0000000E+00
  1.4694799E-03  5.8779196E-03  1.4694799E-03  5.8779196E-03  1.4694799E-03  1.4694799E-03  5.8779196E-03  1.4694799E-03  5.8779196E-03  1.4694799E-03  0.0000000E+00
  1.5289993E-03  6.1159970E-03  1.5289993E-03  6.1159970E-03  1.5289993E-03  1.5289993E-03  6.1159970E-03  1.5289993E-03  6.1159970E-03  1.5289993E-03  0.0000000E+00
  1.5883573E-03  6.3534292E-03  1.5883573E-03  6.3534292E-03  1.5883573E-03  1.5883573E-03  6.3534292E-03  1.5883573E-03  6.3534292E-03  1.5883573E-03  0.0000000E+00
  1.6255251E-03  6.5021006E-03  1.6255251E-03  6.5021006E-03  1.6255251E-03  1.6255251E-03  6.5021006E-03  1.6255251E-03  6.5021006E-03  1.6255251E-03  0.0000000E+00
 -4.3467450E-04 -1.7386982E-03 -4.3467450E-04 -1.7386982E-03 -4.3467450E-04 -4.3467450E-04 -1.7386982E-03 -4.3467450E-04 -1.7386982E-03 -4.3467450E-04  0.0000000E+00
 -3.8417080E-04 -1.5366832E-03 -3.8417080E-04 -1.5366832E-03 -3.8417080E-04 -3.8417080E-04 -1.5366832E-03 -3.8417080E-04 -1.5366832E-03 -3.8417080E-04  0.0000000E+00
 -3.3366710E-04 -1.3346682E-03 -3.3366710E-04 -1.3346682E-03 -3.3366710E-04 -3.3366710E-04 -1.3346682E-03 -3.3366710E-04 -1.3346682E-03 -3.3366710E-04  0.0000000E+00
 -2.8316330E-04 -1.1326533E-03 -2.8316330E-04 -1.1326533E-03 -2.8316330E-04 -2.8316330E-04 -1.1326533E-03 -2.8316330E-04 -1.1326533E-03 -2.8316330E-04  0.0000000E+00
 -2.3260050E-04 -9.3040190E-04 -2.3260050E-04 -9.3040190E-04 -2.3260050E-04 -2.3260050E-04 -9.3040190E-04 -2.3260050E-04 -9.3040190E-04 -2.3260050E-04  0.0000000E+00
 -1.8205070E-04 -7.2820270E-04 -1.8205070E-04 -7.2820270E-04 -1.8205070E-04 -1.8205070E-04 -7.2820270E-04 -1.8205070E-04 -7.2820270E-04 -1.8205070E-04  0.0000000E+00
 -1.3157070E-04 -5.2628290E-04 -1.3157070E-04 -5.2628290E-04 -1.3157070E-04 -1.3157070E-04 -5.2628290E-04 -1.3157070E-04 -5.2628290E-04 -1.3157070E-04  0.0000000E+00
 -8.1148300E-05 -3.2459330E-04 -8.1148300E-05 -3.2459330E-04 -8.1148300E-05 -8.1148300E-05 -3.2459330E-04 -8.1148300E-05 -3.2459330E-04 -8.1148300E-05  0.0000000E+00
 -3.0788800E-05 -1.2315520E-04 -3.0788800E-05 -1.2315520E-04 -3.0788800E-05 -3.0788800E-05 -1.2315520E-04 -3.0788800E-05 -1.2315520E-04 -3.0788800E-05  0.0000000E+00
  1.9535000E-05  7.8140000E-05  1.9535000E-05  7.8140000E-05  1.9535000E-05  1.9535000E-05  7.8140000E-05  1.9535000E-05  7.8140000E-05  1.9535000E-05  0.0000000E+00
  6.9844900E-05  2.7937960E-04  6.9844900E-05  2.7937960E-04  6.9844900E-05  6.9844900E-05  2.7937960E-04  6.9844900E-05  2.7937960E-04  6.9844900E-05  0.0000000E+00
  1.2015380E-04  4.8061530E-04  1.2015380E-04  4.8061530E-04  1.2015380E-04  1.2015380E-04  4.8061530E-04  1.2015380E-04  4.8061530E-04  1.2015380E-04  0.0000000E+00
  1.7047150E-04  6.8188620E-04  1.7047150E-04  6.8188620E-04  1.7047150E-04  1.7047150E-04  6.8188620E-04  1.7047150E-04  6.8188620E-04  1.7047150E-04  0.0000000E+00
  2.2080970E-04  8.8323890E-04  2.2080970E-04  8.8323890E-04  2.2080970E-04  2.2080970E-04  8.8323890E-04  2.2080970E-04  8.8323890E-04  2.2080970E-04  0.0000000E+00
  2.7118560E-04  1.0847425E-03  2.7118560E-04  1.0847425E-03  2.7118560E-04  2.7118560E-04  1.0847425E-03  2.7118560E-04  1.0847425E-03  2.7118560E-04  0.0000000E+00
  3.2157790E-04  1.2863116E-03  3.2157790E-04  1.2863116E-03  3.2157790E-04  3.2157790E-04  1.2863116E-03  3.2157790E-04  1.2863116E-03  3.2157790E-04  0.0000000E+00
  3.7198290E-04  1.4879315E-03  3.7198290E-04  1.4879315E-03  3.7198290E-04  3.7198290E-04  1.4879315E-03  3.7198290E-04  1.4879315E-03  3.7198290E-04  0.0000000E+00
  4.2240830E-04  1.6896333E-03  4.2240830E-04  1.6896333E-03  4.2240830E-04  4.2240830E-04  1.6896333E-03  4.2240830E-04  1.6896333E-03  4.2240830E-04  0.0000000E+00
  4.7286010E-04  1.8914402E-03  4.7286010E-04  1.8914402E-03  4.7286010E-04  4.7286010E-04  1.8914402E-03  4.7286010E-04  1.8914402E-03  4.7286010E-04  0.0000000E+00
  5.2335650E-04  2.0934261E-03  5.2335650E-04  2.0934261E-03  5.2335650E-04  5.2335650E-04  2.0934261E-03  5.2335650E-04  2.0934261E-03  5.2335650E-04  0.0000000E+00
  5.7393430E-04  2.2957373E-03  5.7393430E-04  2.2957373E-03  5.7393430E-04  5.7393430E-04  2.2957373E-03  5.7393430E-04  2.2957373E-03  5.7393430E-04  0.0000000E+00
  6.2464590E-04  2.4985838E-03  6.2464590E-04  2.4985838E-03  6.2464590E-04  6.2464590E-04  2.4985838E-03  6.2464590E-04  2.4985838E-03  6.2464590E-04  0.0000000E+00
  6.7555080E-04  2.7022034E-03  6.7555080E-04  2.7022034E-03  6.7555080E-04  6.7555080E-04  2.7022034E-03  6.7555080E-04  2.7022034E-03  6.7555080E-04  0.0000000E+00
  7.2671510E-04  2.9068606E-03  7.2671510E-04  2.9068606E-03  7.2671510E-04  7.2671510E-04  2.9068606E-03  7.2671510E-04  2.9068606E-03  7.2671510E-04  0.0000000E+00
  7.7821140E-04  3.1128456E-03  7.7821140E-04  3.1128456E-03  7.7821140E-04  7.7821140E-04  3.1128456E-03  7.7821140E-04  3.1128456E-03  7.7821140E-04  0.0000000E+00
  8.3012080E-04  3.3204833E-03  8.3012080E-04  3.3204833E-03  8.3012080E-04  8.3012080E-04  3.3204833E-03  8.3012080E-04  3.3204833E-03  8.3012080E-04  0.0000000E+00
  8.8252560E-04  3.5301022E-03  8.8252560E-04  3.5301022E-03  8.8252560E-04  8.8252560E-04  3.5301022E-03  8.8252560E-04  3.5301022E-03  8.8252560E-04  0.0000000E+00
  9.3550010E-04  3.7420004E-03  9.3550010E-04  3.7420004E-03  9.3550010E-04  9.3550010E-04  3.7420004E-03  9.3550010E-04  3.7420004E-03  9.3550010E-04  0.0000000E+00
  9.8910270E-04  3.9564110E-03  9.8910270E-04  3.9564110E-03  9.8910270E-04  9.8910270E-04  3.9564110E-03  9.8910270E-04  3.9564110E-03  9.8910270E-04  0.0000000E+00
  1.0433703E-03  4.1734810E-03  1.0433703E-03  4.1734810E-03  1.0433703E-03  1.0433703E-03  4.1734810E-03  1.0433703E-03  4.1734810E-03  1.0433703E-03  0.0000000E+00
  1.0983083E-03  4.3932331E-03  1.0983083E-03  4.3932331E-03  1.0983083E-03  1.0983083E-03  4.3932331E-03  1.0983083E-03  4.3932331E-03  1.0983083E-03  0.0000000E+00
  1.1539108E-03  4.6156433E-03  1.1539108E-03  4.6156433E-03  1.1539108E-03  1.1539108E-03  4.6156433E-03  1.1539108E-03  4.6156433E-03  1.1539108E-03  0.0000000E+00
  1.2101527E-03  4.8406110E-03  1.2101527E-03  4.8406110E-03  1.2101527E-03  1.2101527E-03  4.8406110E-03  1.2101527E-03  4.8406110E-03  1.2101527E-03  0.0000000E+00
  1.2669924E-03  5.0679698E-03  1.2669924E-03  5.0679698E-03  1.2669924E-03  1.2669924E-03  5.0679698E-03  1.2669924E-03  5.0679698E-03  1.2669924E-03  0.0000000E+00
  1.3243816E-03  5.2975263E-03  1.3243816E-03  5.2975263E-03  1.3243816E-03  1.3243816E-03  5.2975263E-03  1.3243816E-03  5.2975263E-03  1.3243816E-03  0.0000000E+00
  1.3822307E-03  5.5289229E-03  1.3822307E-03  5.5289229E-03  1.3822307E-03  1.3822307E-03  5.5289229E-03  1.3822307E-03  5.5289229E-03  1.3822307E-03  0.0000000E+00
  1.4404897E-03  5.7619588E-03  1.4404897E-03  5.7619588E-03  1.4404897E-03  1.4404897E-03  5.7619588E-03  1.4404897E-03  5.7619588E-03  1.4404897E-03  0.0000000E+00
  1.4985907E-03  5.9943629E-03  1.4985907E-03  5.9943629E-03  1.4985907E-03  1.4985907E-03  5.9943629E-03  1.4985907E-03  5.9943629E-03  1.4985907E-03  0.0000000E+00
  1.5349715E-03  6.1398860E-03  1.5349715E-03  6.1398860E-03  1.5349715E-03  1.5349715E-03  6.1398860E-03  1.5349715E-03  6.1398860E-03  1.5349715E-03  0.0000000E+00
 -4.6206870E-04 -1.8482749E-03 -4.6206870E-04 -1.8482749E-03 -4.6206870E-04 -4.6206870E-04 -1.8482749E-03 -4.6206870E-04 -1.8482749E-03 -4.6206870E-04  0.0000000E+00
 -4.1241480E-04 -1.6496592E-03 -4.1241480E-04 -1.6496592E-03 -4.1241480E-04 -4.1241480E-04 -1.6496592E-03 -4.1241480E-04 -1.6496592E-03 -4.1241480E-04  0.0000000E+00
 -3.6276090E-04 -1.4510435E-03 -3.6276090E-04 -1.4510435E-03 -3.6276090E-04 -3.6276090E-04 -1.4510435E-03 -3.6276090E-04 -1.4510435E-03 -3.6276090E-04  0.0000000E+00
 -3.1310700E-04 -1.2524278E-03 -3.1310700E-04 -1.2524278E-03 -3.1310700E-04 -3.1310700E-04 -1.2524278E-03 -3.1310700E-04 -1.2524278E-03 -3.1310700E-04  0.0000000E+00
 -2.6339490E-04 -1.0535798E-03 -2.6339490E-04 -1.0535798E-03 -2.6339490E-04 -2.6339490E-04 -1.0535798E-03 -2.6339490E-04 -1.0535798E-03 -2.6339490E-04  0.0000000E+00
 -2.1369570E-04 -8.5478290E-04 -2.1369570E-04 -8.5478290E-04 -2.1369570E-04 -2.1369570E-04 -8.5478290E-04 -2.1369570E-04 -8.5478290E-04 -2.1369570E-04  0.0000000E+00
 -1.6406520E-04 -6.5626080E-04 -1.6406520E-04 -6.5626080E-04 -1.6406520E-04 -1.6406520E-04 -6.5626080E-04 -1.6406520E-04 -6.5626080E-04 -1.6406520E-04  0.0000000E+00
 -1.1449130E-04 -4.5796510E-04 -1.1449130E-04 -4.5796510E-04 -1.1449130E-04 -1.1449130E-04 -4.5796510E-04 -1.1449130E-04 -4.5796510E-04 -1.1449130E-04  0.0000000E+00
 -6.4979100E-05 -2.5991660E-04 -6.4979100E-05 -2.5991660E-04 -6.4979100E-05 -6.4979100E-05 -2.5991660E-04 -6.4979100E-05 -2.5991660E-04 -6.4979100E-05  0.0000000E+00
 -1.5502100E-05 -6.2008500E-05 -1.5502100E-05 -6.2008500E-05 -1.5502100E-05 -1.5502100E-05 -6.2008500E-05 -1.5502100E-05 -6.2008500E-05 -1.5502100E-05  0.0000000E+00
  3.3961200E-05  1.3584490E-04  3.3961200E-05  1.3584490E-04  3.3961200E-05  3.3961200E-05  1.3584490E-04  3.3961200E-05  1.3584490E-04  3.3961200E-05  0.0000000E+00
  8.3423600E-05  3.3369440E-04  8.3423600E-05  3.3369440E-04  8.3423600E-05  8.3423600E-05  3.3369440E-04  8.3423600E-05  3.3369440E-04  8.3423600E-05  0.0000000E+00
  1.3289460E-04  5.3157850E-04  1.3289460E-04  5.3157850E-04  1.3289460E-04  1.3289460E-04  5.3157850E-04  1.3289460E-04  5.3157850E-04  1.3289460E-04  0.0000000E+00
  1.8238580E-04  7.2954310E-04  1.8238580E-04  7.2954310E-04  1.8238580E-04  1.8238580E-04  7.2954310E-04  1.8238580E-04  7.2954310E-04  1.8238580E-04  0.0000000E+00
  2.3191400E-04  9.2765600E-04  2.3191400E-04  9.2765600E-04  2.3191400E-04  2.3191400E-04  9.2765600E-04  2.3191400E-04  9.2765600E-04  2.3191400E-04  0.0000000E+00
  2.8145830E-04  1.1258332E-03  2.8145830E-04  1.1258332E-03  2.8145830E-04  2.8145830E-04  1.1258332E-03  2.8145830E-04  1.1258332E-03  2.8145830E-04  0.0000000E+00
  3.3101510E-04  1.3240606E-03  3.3101510E-04  1.3240606E-03  3.3101510E-04  3.3101510E-04  1.3240606E-03  3.3101510E-04  1.3240606E-03  3.3101510E-04  0.0000000E+00
  3.8059210E-04  1.5223683E-03  3.8059210E-04  1.5223683E-03  3.8059210E-04  3.8059210E-04  1.5223683E-03  3.8059210E-04  1.5223683E-03  3.8059210E-04  0.0000000E+00
  4.3019490E-04  1.7207795E-03  4.3019490E-04  1.7207795E-03  4.3019490E-04  4.3019490E-04  1.7207795E-03  4.3019490E-04  1.7207795E-03  4.3019490E-04  0.0000000E+00
  4.7984160E-04  1.9193665E-03  4.7984160E-04  1.9193665E-03  4.7984160E-04  4.7984160E-04  1.9193665E-03  4.7984160E-04  1.9193665E-03  4.7984160E-04  0.0000000E+00
  5.2956840E-04  2.1182735E-03  5.2956840E-04  2.1182735E-03  5.2956840E-04  5.2956840E-04  2.1182735E-03  5.2956840E-04  2.1182735E-03  5.2956840E-04  0.0000000E+00
  5.7942670E-04  2.3177067E-03  5.7942670E-04  2.3177067E-03  5.7942670E-04  5.7942670E-04  2.3177067E-03  5.7942670E-04  2.3177067E-03  5.7942670E-04  0.0000000E+00
  6.2947500E-04  2.5178999E-03  6.2947500E-04  2.5178999E-03  6.2947500E-04  6.2947500E-04  2.5178999E-03  6.2947500E-04  2.5178999E-03  6.2947500E-04  0.0000000E+00
  6.7977840E-04  2.7191134E-03  6.7977840E-04  2.7191134E-03  6.7977840E-04  6.7977840E-04  2.7191134E-03  6.7977840E-04  2.7191134E-03  6.7977840E-04  0.0000000E+00
  7.3040810E-04  2.9216324E-03  7.3040810E-04  2.9216324E-03  7.3040810E-04  7.3040810E-04  2.9216324E-03  7.3040810E-04  2.9216324E-03  7.3040810E-04  0.0000000E+00
  7.8144400E-04  3.1257762E-03  7.8144400E-04  3.1257762E-03  7.8144400E-04  7.8144400E-04  3.1257762E-03  7.8144400E-04  3.1257762E-03  7.8144400E-04  0.0000000E+00
  8.3296700E-04  3.3318678E-03  8.3296700E-04  3.3318678E-03  8.3296700E-04  8.3296700E-04  3.3318678E-03  8.3296700E-04  3.3318678E-03  8.3296700E-04  0.0000000E+00
  8.8505010E-04  3.5402004E-03  8.8505010E-04  3.5402004E-03  8.8505010E-04  8.8505010E-04  3.5402004E-03  8.8505010E-04  3.5402004E-03  8.8505010E-04  0.0000000E+00
  9.3775080E-04  3.7510031E-03  9.3775080E-04  3.7510031E-03  9.3775080E-04  9.3775080E-04  3.7510031E-03  9.3775080E-04  3.7510031E-03  9.3775080E-04  0.0000000E+00
  9.9110510E-04  3.9644205E-03  9.9110510E-04  3.9644205E-03  9.9110510E-04  9.9110510E-04  3.9644205E-03  9.9110510E-04  3.9644205E-03  9.9110510E-04  0.0000000E+00
  1.0451187E-03  4.1804749E-03  1.0451187E-03  4.1804749E-03  1.0451187E-03  1.0451187E-03  4.1804749E-03  1.0451187E-03  4.1804749E-03  1.0451187E-03  0.0000000E+00
  1.0997856E-03  4.3991425E-03  1.0997856E-03  4.3991425E-03  1.0997856E-03  1.0997856E-03  4.3991425E-03  1.0997856E-03  4.3991425E-03  1.0997856E-03  0.0000000E+00
  1.1550812E-03  4.6203247E-03  1.1550812E-03  4.6203247E-03  1.1550812E-03  1.1550812E-03  4.6203247E-03  1.1550812E-03  4.6203247E-03  1.1550812E-03  0.0000000E+00
  1.2109645E-03  4.8438578E-03  1.2109645E-03  4.8438578E-03  1.2109645E-03  1.2109645E-03  4.8438578E-03  1.2109645E-03  4.8438578E-03  1.2109645E-03  0.0000000E+00
  1.2673879E-03  5.0695515E-03  1.2673879E-03  5.0695515E-03  1.2673879E-03  1.2673879E-03  5.0695515E-03  1.2673879E-03  5.0695515E-03  1.2673879E-03  0.0000000E+00
  1.3242636E-03  5.2970545E-03  1.3242636E-03  5.2970545E-03  1.3242636E-03  1.3242636E-03  5.2970545E-03  1.3242636E-03  5.2970545E-03  1.3242636E-03  0.0000000E+00
  1.3815423E-03  5.5261691E-03  1.3815423E-03  5.5261691E-03  1.3815423E-03  1.3815423E-03  5.5261691E-03  1.3815423E-03  5.5261691E-03  1.3815423E-03  0.0000000E+00
  1.4386656E-03  5.7546626E-03  1.4386656E-03  5.7546626E-03  1.4386656E-03  1.4386656E-03  5.7546626E-03  1.4386656E-03  5.7546626E-03  1.4386656E-03  0.0000000E+00
  1.4744342E-03  5.8977370E-03  1.4744342E-03  5.8977370E-03  1.4744342E-03  1.4744342E-03  5.8977370E-03  1.4744342E-03  5.8977370E-03  1.4744342E-03  0.0000000E+00
 -4.5391790E-04 -1.8156715E-03 -4.5391790E-04 -1.8156715E-03 -4.5391790E-04 -4.5391790E-04 -1.8156715E-03 -4.5391790E-04 -1.8156715E-03 -4.5391790E-04  0.0000000E+00
 -4.0487100E-04 -1.6194838E-03 -4.0487100E-04 -1.6194838E-03 -4.0487100E-04 -4.0487100E-04 -1.6194838E-03 -4.0487100E-04 -1.6194838E-03 -4.0487100E-04  0.0000000E+00
 -3.5582410E-04 -1.4232962E-03 -3.5582410E-04 -1.4232962E-03 -3.5582410E-04 -3.5582410E-04 -1.4232962E-03 -3.5582410E-04 -1.4232962E-03 -3.5582410E-04  0.0000000E+00
 -3.0677710E-04 -1.2271086E-03 -3.0677710E-04 -1.2271086E-03 -3.0677710E-04 -3.0677710E-04 -1.2271086E-03 -3.0677710E-04 -1.2271086E-03 -3.0677710E-04  0.0000000E+00
 -2.5767290E-04 -1.0306914E-03 -2.5767290E-04 -1.0306914E-03 -2.5767290E-04 -2.5767290E-04 -1.0306914E-03 -2.5767290E-04 -1.0306914E-03 -2.5767290E-04  0.0000000E+00
 -2.0858120E-04 -8.3432490E-04 -2.0858120E-04 -8.3432490E-04 -2.0858120E-04 -2.0858120E-04 -8.3432490E-04 -2.0858120E-04 -8.3432490E-04 -2.0858120E-04  0.0000000E+00
 -1.5955740E-04 -6.3822970E-04 -1.5955740E-04 -6.3822970E-04 -1.5955740E-04 -1.5955740E-04 -6.3822970E-04 -1.5955740E-04 -6.3822970E-04 -1.5955740E-04  0.0000000E+00
 -1.1058950E-04 -4.4235810E-04 -1.1058950E-04 -4.4235810E-04 -1.1058950E-04 -1.1058950E-04 -4.4235810E-04 -1.1058950E-04 -4.4235810E-04 -1.1058950E-04  0.0000000E+00
 -6.1682700E-05 -2.4673070E-04 -6.1682700E-05 -2.4673070E-04 -6.1682700E-05 -6.1682700E-05 -2.4673070E-04 -6.1682700E-05 -2.4673070E-04 -6.1682700E-05  0.0000000E+00
 -1.2810500E-05 -5.1242100E-05 -1.2810500E-05 -5.1242100E-05 -1.2810500E-05 -1.2810500E-05 -5.1242100E-05 -1.2810500E-05 -5.1242100E-05 -1.2810500E-05  0.0000000E+00
  3.6048100E-05  1.4419260E-04  3.6048100E-05  1.4419260E-04  3.6048100E-05  3.6048100E-05  1.4419260E-04  3.6048100E-05  1.4419260E-04  3.6048100E-05  0.0000000E+00
  8.4905900E-05  3.3962340E-04  8.4905900E-05  3.3962340E-04  8.4905900E-05  8.4905900E-05  3.3962340E-04  8.4905900E-05  3.3962340E-04  8.4905900E-05  0.0000000E+00
  1.3377210E-04  5.3508840E-04  1.3377210E-04  5.3508840E-04  1.3377210E-04  1.3377210E-04  5.3508840E-04  1.3377210E-04  5.3508840E-04  1.3377210E-04  0.0000000E+00
  1.8265820E-04  7.3063290E-04  1.8265820E-04  7.3063290E-04  1.8265820E-04  1.8265820E-04  7.3063290E-04  1.8265820E-04  7.3063290E-04  1.8265820E-04  0.0000000E+00
  2.3158100E-04  9.2632380E-04  2.3158100E-04  9.2632380E-04  2.3158100E-04  2.3158100E-04  9.2632380E-04  2.3158100E-04  9.2632380E-04  2.3158100E-04  0.0000000E+00
  2.8051960E-04  1.1220784E-03  2.8051960E-04  1.1220784E-03  2.8051960E-04  2.8051960E-04  1.1220784E-03  2.8051960E-04  1.1220784E-03  2.8051960E-04  0.0000000E+00
  3.2947060E-04  1.3178824E-03  3.2947060E-04  1.3178824E-03  3.2947060E-04  3.2947060E-04  1.3178824E-03  3.2947060E-04  1.3178824E-03  3.2947060E-04  0.0000000E+00
  3.7844150E-04  1.5137659E-03  3.7844150E-04  1.5137659E-03  3.7844150E-04  3.7844150E-04  1.5137659E-03  3.7844150E-04  1.5137659E-03  3.7844150E-04  0.0000000E+00
  4.2743790E-04  1.7097514E-03  4.2743790E-04  1.7097514E-03  4.2743790E-04  4.2743790E-04  1.7097514E-03  4.2743790E-04  1.7097514E-03  4.2743790E-04  0.0000000E+00
  4.7647770E-04  1.9059107E-03  4.7647770E-04  1.9059107E-03  4.7647770E-04  4.7647770E-04  1.9059107E-03  4.7647770E-04  1.9059107E-03  4.7647770E-04  0.0000000E+00
  5.2559650E-04  2.1023861E-03  5.2559650E-04  2.1023861E-03  5.2559650E-04  5.2559650E-04  2.1023861E-03  5.2559650E-04  2.1023861E-03  5.2559650E-04  0.0000000E+00
  5.7484530E-04  2.2993812E-03  5.7484530E-04  2.2993812E-03  5.7484530E-04  5.7484530E-04  2.2993812E-03  5.7484530E-04  2.2993812E-03  5.7484530E-04  0.0000000E+00
  6.2428180E-04  2.4971272E-03  6.2428180E-04  2.4971272E-03  6.2428180E-04  6.2428180E-04  2.4971272E-03  6.2428180E-04  2.4971272E-03  6.2428180E-04  0.0000000E+00
  6.7397020E-04  2.6958808E-03  6.7397020E-04  2.6958808E-03  6.7397020E-04  6.7397020E-04  2.6958808E-03  6.7397020E-04  2.6958808E-03  6.7397020E-04  0.0000000E+00
  7.2398100E-04  2.8959240E-03  7.2398100E-04  2.8959240E-03  7.2398100E-04  7.2398100E-04  2.8959240E-03  7.2398100E-04  2.8959240E-03  7.2398100E-04  0.0000000E+00
  7.7439300E-04  3.0975721E-03  7.7439300E-04  3.0975721E-03  7.7439300E-04  7.7439300E-04  3.0975721E-03  7.7439300E-04  3.0975721E-03  7.7439300E-04  0.0000000E+00
  8.2528610E-04  3.3011443E-03  8.2528610E-04  3.3011443E-03  8.2528610E-04  8.2528610E-04  3.3011443E-03  8.2528610E-04  3.3011443E-03  8.2528610E-04  0.0000000E+00
  8.7673250E-04  3.5069301E-03  8.7673250E-04  3.5069301E-03  8.7673250E-04  8.7673250E-04  3.5069301E-03  8.7673250E-04  3.5069301E-03  8.7673250E-04  0.0000000E+00
  9.2878890E-04  3.7151557E-03  9.2878890E-04  3.7151557E-03  9.2878890E-04  9.2878890E-04  3.7151557E-03  9.2878890E-04  3.7151557E-03  9.2878890E-04  0.0000000E+00
  9.8149100E-04  3.9259641E-03  9.8149100E-04  3.9259641E-03  9.8149100E-04  9.8149100E-04  3.9259641E-03  9.8149100E-04  3.9259641E-03  9.8149100E-04  0.0000000E+00
  1.0348443E-03  4.1393772E-03  1.0348443E-03  4.1393772E-03  1.0348443E-03  1.0348443E-03  4.1393772E-03  1.0348443E-03  4.1393772E-03  1.0348443E-03  0.0000000E+00
  1.0888429E-03  4.3553717E-03  1.0888429E-03  4.3553717E-03  1.0888429E-03  1.0888429E-03  4.3553717E-03  1.0888429E-03  4.3553717E-03  1.0888429E-03  0.0000000E+00
  1.1434625E-03  4.5738499E-03  1.1434625E-03  4.5738499E-03  1.1434625E-03  1.1434625E-03  4.5738499E-03  1.1434625E-03  4.5738499E-03  1.1434625E-03  0.0000000E+00
  1.1986626E-03  4.7946503E-03  1.1986626E-03  4.7946503E-03  1.1986626E-03  1.1986626E-03  4.7946503E-03  1.1986626E-03  4.7946503E-03  1.1986626E-03  0.0000000E+00
  1.2543962E-03  5.0175850E-03  1.2543962E-03  5.0175850E-03  1.2543962E-03  1.2543962E-03  5.0175850E-03  1.2543962E-03  5.0175850E-03  1.2543962E-03  0.0000000E+00
  1.3105767E-03  5.2423067E-03  1.3105767E-03  5.2423067E-03  1.3105767E-03  1.3105767E-03  5.2423067E-03  1.3105767E-03  5.2423067E-03  1.3105767E-03  0.0000000E+00
  1.3671551E-03  5.4686204E-03  1.3671551E-03  5.4686204E-03  1.3671551E-03  1.3671551E-03  5.4686204E-03  1.3671551E-03  5.4686204E-03  1.3671551E-03  0.0000000E+00
  1.4235801E-03  5.6943206E-03  1.4235801E-03  5.6943206E-03  1.4235801E-03  1.4235801E-03  5.6943206E-03  1.4235801E-03  5.6943206E-03  1.4235801E-03  0.0000000E+00
  1.4589115E-03  5.8356459E-03  1.4589115E-03  5.8356459E-03  1.4589115E-03  1.4589115E-03  5.8356459E-03  1.4589115E-03  5.8356459E-03  1.4589115E-03  0.0000000E+00
 -4.3291530E-04 -1.7316614E-03 -4.3291530E-04 -1.7316614E-03 -4.3291530E-04 -4.3291530E-04 -1.7316614E-03 -4.3291530E-04 -1.7316614E-03 -4.3291530E-04  0.0000000E+00
 -3.8404330E-04 -1.5361731E-03 -3.8404330E-04 -1.5361731E-03 -3.8404330E-04 -3.8404330E-04 -1.5361731E-03 -3.8404330E-04 -1.5361731E-03 -3.8404330E-04  0.0000000E+00
 -3.3517120E-04 -1.3406847E-03 -3.3517120E-04 -1.3406847E-03 -3.3517120E-04 -3.3517120E-04 -1.3406847E-03 -3.3517120E-04 -1.3406847E-03 -3.3517120E-04  0.0000000E+00
 -2.8629910E-04 -1.1451964E-03 -2.8629910E-04 -1.1451964E-03 -2.8629910E-04 -2.8629910E-04 -1.1451964E-03 -2.8629910E-04 -1.1451964E-03 -2.8629910E-04  0.0000000E+00
 -2.3736980E-04 -9.4947930E-04 -2.3736980E-04 -9.4947930E-04 -2.3736980E-04 -2.3736980E-04 -9.4947930E-04 -2.3736980E-04 -9.4947930E-04 -2.3736980E-04  0.0000000E+00
 -1.8845320E-04 -7.5381270E-04 -1.8845320E-04 -7.5381270E-04 -1.8845320E-04 -1.8845320E-04 -7.5381270E-04 -1.8845320E-04 -7.5381270E-04 -1.8845320E-04  0.0000000E+00
 -1.3960410E-04 -5.5841640E-04 -1.3960410E-04 -5.5841640E-04 -1.3960410E-04 -1.3960410E-04 -5.5841640E-04 -1.3960410E-04 -5.5841640E-04 -1.3960410E-04  0.0000000E+00
 -9.0810800E-05 -3.6324300E-04 -9.0810800E-05 -3.6324300E-04 -9.0810800E-05 -9.0810800E-05 -3.6324300E-04 -9.0810800E-05 -3.6324300E-04 -9.0810800E-05  0.0000000E+00
 -4.2078200E-05 -1.6831290E-04 -4.2078200E-05 -1.6831290E-04 -4.2078200E-05 -4.2078200E-05 -1.6831290E-04 -4.2078200E-05 -1.6831290E-04 -4.2078200E-05  0.0000000E+00
  6.6197000E-06  2.6478900E-05  6.6197000E-06  2.6478900E-05  6.6197000E-06  6.6197000E-06  2.6478900E-05  6.6197000E-06  2.6478900E-05  6.6197000E-06  0.0000000E+00
  5.5304200E-05  2.2121700E-04  5.5304200E-05  2.2121700E-04  5.5304200E-05  5.5304200E-05  2.2121700E-04  5.5304200E-05  2.2121700E-04  5.5304200E-05  0.0000000E+00
  1.0398780E-04  4.1595120E-04  1.0398780E-04  4.1595120E-04  1.0398780E-04  1.0398780E-04  4.1595120E-04  1.0398780E-04  4.1595120E-04  1.0398780E-04  0.0000000E+00
  1.5267990E-04  6.1071950E-04  1.5267990E-04  6.1071950E-04  1.5267990E-04  1.5267990E-04  6.1071950E-04  1.5267990E-04  6.1071950E-04  1.5267990E-04  0.0000000E+00
  2.0139180E-04  8.0556700E-04  2.0139180E-04  8.0556700E-04  2.0139180E-04  2.0139180E-04  8.0556700E-04  2.0139180E-04  8.0556700E-04  2.0139180E-04  0.0000000E+00
  2.5014010E-04  1.0005604E-03  2.5014010E-04  1.0005604E-03  2.5014010E-04  2.5014010E-04  1.0005604E-03  2.5014010E-04  1.0005604E-03  2.5014010E-04  0.0000000E+00
  2.9890430E-04  1.1956173E-03  2.9890430E-04  1.1956173E-03  2.9890430E-04  2.9890430E-04  1.1956173E-03  2.9890430E-04  1.1956173E-03  2.9890430E-04  0.0000000E+00
  3.4768080E-04  1.3907233E-03  3.4768080E-04  1.3907233E-03  3.4768080E-04  3.4768080E-04  1.3907233E-03  3.4768080E-04  1.3907233E-03  3.4768080E-04  0.0000000E+00
  3.9647720E-04  1.5859086E-03  3.9647720E-04  1.5859086E-03  3.9647720E-04  3.9647720E-04  1.5859086E-03  3.9647720E-04  1.5859086E-03  3.9647720E-04  0.0000000E+00
  4.4529890E-04  1.7811956E-03  4.4529890E-04  1.7811956E-03  4.4529890E-04  4.4529890E-04  1.7811956E-03  4.4529890E-04  1.7811956E-03  4.4529890E-04  0.0000000E+00
  4.9416390E-04  1.9766558E-03  4.9416390E-04  1.9766558E-03  4.9416390E-04  4.9416390E-04  1.9766558E-03  4.9416390E-04  1.9766558E-03  4.9416390E-04  0.0000000E+00
  5.4310770E-04  2.1724308E-03  5.4310770E-04  2.1724308E-03  5.4310770E-04  5.4310770E-04  2.1724308E-03  5.4310770E-04  2.1724308E-03  5.4310770E-04  0.0000000E+00
  5.9218090E-04  2.3687238E-03  5.9218090E-04  2.3687238E-03  5.9218090E-04  5.9218090E-04  2.3687238E-03  5.9218090E-04  2.3687238E-03  5.9218090E-04  0.0000000E+00
  6.4144120E-04  2.5657649E-03  6.4144120E-04  2.5657649E-03  6.4144120E-04  6.4144120E-04  2.5657649E-03  6.4144120E-04  2.5657649E-03  6.4144120E-04  0.0000000E+00
  6.9095250E-04  2.7638101E-03  6.9095250E-04  2.7638101E-03  6.9095250E-04  6.9095250E-04  2.7638101E-03  6.9095250E-04  2.7638101E-03  6.9095250E-04  0.0000000E+00
  7.4078510E-04  2.9631402E-03  7.4078510E-04  2.9631402E-03  7.4078510E-04  7.4078510E-04  2.9631402E-03  7.4078510E-04  2.9631402E-03  7.4078510E-04  0.0000000E+00
  7.9101740E-04  3.1640697E-03  7.9101740E-04  3.1640697E-03  7.9101740E-04  7.9101740E-04  3.1640697E-03  7.9101740E-04  3.1640697E-03  7.9101740E-04  0.0000000E+00
  8.4172910E-04  3.3669163E-03  8.4172910E-04  3.3669163E-03  8.4172910E-04  8.4172910E-04  3.3669163E-03  8.4172910E-04  3.3669163E-03  8.4172910E-04  0.0000000E+00
  8.9299210E-04  3.5719685E-03  8.9299210E-04  3.5719685E-03  8.9299210E-04  8.9299210E-04  3.5719685E-03  8.9299210E-04  3.5719685E-03  8.9299210E-04  0.0000000E+00
  9.4486300E-04  3.7794520E-03  9.4486300E-04  3.7794520E-03  9.4486300E-04  9.4486300E-04  3.7794520E-03  9.4486300E-04  3.7794520E-03  9.4486300E-04  0.0000000E+00
  9.9737720E-04  3.9895090E-03  9.9737720E-04  3.9895090E-03  9.9737720E-04  9.9737720E-04  3.9895090E-03  9.9737720E-04  3.9895090E-03  9.9737720E-04  0.0000000E+00
  1.0505403E-03  4.2021614E-03  1.0505403E-03  4.2021614E-03  1.0505403E-03  1.0505403E-03  4.2021614E-03  1.0505403E-03  4.2021614E-03  1.0505403E-03  0.0000000E+00
  1.1043465E-03  4.4173859E-03  1.1043465E-03  4.4173859E-03  1.1043465E-03  1.1043465E-03  4.4173859E-03  1.1043465E-03  4.4173859E-03  1.1043465E-03  0.0000000E+00
  1.1587714E-03  4.6350855E-03  1.1587714E-03  4.6350855E-03  1.1587714E-03  1.1587714E-03  4.6350855E-03  1.1587714E-03  4.6350855E-03  1.1587714E-03  0.0000000E+00
  1.2137747E-03  4.8550989E-03  1.2137747E-03  4.8550989E-03  1.2137747E-03  1.2137747E-03  4.8550989E-03  1.2137747E-03  4.8550989E-03  1.2137747E-03  0.0000000E+00
  1.2693097E-03  5.0772389E-03  1.2693097E-03  5.0772389E-03  1.2693097E-03  1.2693097E-03  5.0772389E-03  1.2693097E-03  5.0772389E-03  1.2693097E-03  0.0000000E+00
  1.3252899E-03  5.3011597E-03  1.3252899E-03  5.3011597E-03  1.3252899E-03  1.3252899E-03  5.3011597E-03  1.3252899E-03  5.3011597E-03  1.3252899E-03  0.0000000E+00
  1.3816667E-03  5.5266666E-03  1.3816667E-03  5.5266666E-03  1.3816667E-03  1.3816667E-03  5.5266666E-03  1.3816667E-03  5.5266666E-03  1.3816667E-03  0.0000000E+00
  1.4378906E-03  5.7515624E-03  1.4378906E-03  5.7515624E-03  1.4378906E-03  1.4378906E-03  5.7515624E-03  1.4378906E-03  5.7515624E-03  1.4378906E-03  0.0000000E+00
  1.4730960E-03  5.8923839E-03  1.4730960E-03  5.8923839E-03  1.4730960E-03  1.4730960E-03  5.8923839E-03  1.4730960E-03  5.8923839E-03  1.4730960E-03  0.0000000E+00
 -3.9356100E-04 -1.5742441E-03 -3.9356100E-04 -1.5742441E-03 -3.9356100E-04 -3.9356100E-04 -1.5742441E-03 -3.9356100E-04 -1.5742441E-03 -3.9356100E-04  0.0000000E+00
 -3.4482490E-04 -1.3792996E-03 -3.4482490E-04 -1.3792996E-03 -3.4482490E-04 -3.4482490E-04 -1.3792996E-03 -3.4482490E-04 -1.3792996E-03 -3.4482490E-04  0.0000000E+00
 -2.9608880E-04 -1.1843551E-03 -2.9608880E-04 -1.1843551E-03 -2.9608880E-04 -2.9608880E-04 -1.1843551E-03 -2.9608880E-04 -1.1843551E-03 -2.9608880E-04  0.0000000E+00
 -2.4735270E-04 -9.8941070E-04 -2.4735270E-04 -9.8941070E-04 -2.4735270E-04 -2.4735270E-04 -9.8941070E-04 -2.4735270E-04 -9.8941070E-04 -2.4735270E-04  0.0000000E+00
 -1.9855950E-04 -7.9423810E-04 -1.9855950E-04 -7.9423810E-04 -1.9855950E-04 -1.9855950E-04 -7.9423810E-04 -1.9855950E-04 -7.9423810E-04 -1.9855950E-04  0.0000000E+00
 -1.4977900E-04 -5.9911590E-04 -1.4977900E-04 -5.9911590E-04 -1.4977900E-04 -1.4977900E-04 -5.9911590E-04 -1.4977900E-04 -5.9911590E-04 -1.4977900E-04  0.0000000E+00
 -1.0106580E-04 -4.0426330E-04 -1.0106580E-04 -4.0426330E-04 -1.0106580E-04 -1.0106580E-04 -4.0426330E-04 -1.0106580E-04 -4.0426330E-04 -1.0106580E-04  0.0000000E+00
 -5.2408200E-05 -2.0963290E-04 -5.2408200E-05 -2.0963290E-04 -5.2408200E-05 -5.2408200E-05 -2.0963290E-04 -5.2408200E-05 -2.0963290E-04 -5.2408200E-05  0.0000000E+00
 -3.8113000E-06 -1.5245100E-05 -3.8113000E-06 -1.5245100E-05 -3.8113000E-06 -3.8113000E-06 -1.5245100E-05 -3.8113000E-06 -1.5245100E-05 -3.8113000E-06  0.0000000E+00
  4.4751200E-05  1.7900480E-04  4.4751200E-05  1.7900480E-04  4.4751200E-05  4.4751200E-05  1.7900480E-04  4.4751200E-05  1.7900480E-04  4.4751200E-05  0.0000000E+00
  9.3300300E-05  3.7320100E-04  9.3300300E-05  3.7320100E-04  9.3300300E-05  9.3300300E-05  3.7320100E-04  9.3300300E-05  3.7320100E-04  9.3300300E-05  0.0000000E+00
  1.4184840E-04  5.6739350E-04  1.4184840E-04  5.6739350E-04  1.4184840E-04  1.4184840E-04  5.6739350E-04  1.4184840E-04  5.6739350E-04  1.4184840E-04  0.0000000E+00
  1.9040500E-04  7.6161990E-04  1.9040500E-04  7.6161990E-04  1.9040500E-04  1.9040500E-04  7.6161990E-04  1.9040500E-04  7.6161990E-04  1.9040500E-04  0.0000000E+00
  2.3898130E-04  9.5592530E-04  2.3898130E-04  9.5592530E-04  2.3898130E-04  2.3898130E-04  9.5592530E-04  2.3898130E-04  9.5592530E-04  2.3898130E-04  0.0000000E+00
  2.8759410E-04  1.1503762E-03  2.8759410E-04  1.1503762E-03  2.8759410E-04  2.8759410E-04  1.1503762E-03  2.8759410E-04  1.1503762E-03  2.8759410E-04  0.0000000E+00
  3.3622260E-04  1.3448904E-03  3.3622260E-04  1.3448904E-03  3.3622260E-04  3.3622260E-04  1.3448904E-03  3.3622260E-04  1.3448904E-03  3.3622260E-04  0.0000000E+00
  3.8486340E-04  1.5394536E-03  3.8486340E-04  1.5394536E-03  3.8486340E-04  3.8486340E-04  1.5394536E-03  3.8486340E-04  1.5394536E-03  3.8486340E-04  0.0000000E+00
  4.3352400E-04  1.7340958E-03  4.3352400E-04  1.7340958E-03  4.3352400E-04  4.3352400E-04  1.7340958E-03  4.3352400E-04  1.7340958E-03  4.3352400E-04  0.0000000E+00
  4.8220990E-04  1.9288395E-03  4.8220990E-04  1.9288395E-03  4.8220990E-04  4.8220990E-04  1.9288395E-03  4.8220990E-04  1.9288395E-03  4.8220990E-04  0.0000000E+00
  5.3093900E-04  2.1237558E-03  5.3093900E-04  2.1237558E-03  5.3093900E-04  5.3093900E-04  2.1237558E-03  5.3093900E-04  2.1237558E-03  5.3093900E-04  0.0000000E+00
  5.7974650E-04  2.3189862E-03  5.7974650E-04  2.3189862E-03  5.7974650E-04  5.7974650E-04  2.3189862E-03  5.7974650E-04  2.3189862E-03  5.7974650E-04  0.0000000E+00
  6.2868330E-04  2.5147331E-03  6.2868330E-04  2.5147331E-03  6.2868330E-04  6.2868330E-04  2.5147331E-03  6.2868330E-04  2.5147331E-03  6.2868330E-04  0.0000000E+00
  6.7780650E-04  2.7112259E-03  6.7780650E-04  2.7112259E-03  6.7780650E-04  6.7780650E-04  2.7112259E-03  6.7780650E-04  2.7112259E-03  6.7780650E-04  0.0000000E+00
  7.2718000E-04  2.9087202E-03  7.2718000E-04  2.9087202E-03  7.2718000E-04  7.2718000E-04  2.9087202E-03  7.2718000E-04  2.9087202E-03  7.2718000E-04  0.0000000E+00
  7.7687390E-04  3.1074957E-03  7.7687390E-04  3.1074957E-03  7.7687390E-04  7.7687390E-04  3.1074957E-03  7.7687390E-04  3.1074957E-03  7.7687390E-04  0.0000000E+00
  8.2696650E-04  3.3078661E-03  8.2696650E-04  3.3078661E-03  8.2696650E-04  8.2696650E-04  3.3078661E-03  8.2696650E-04  3.3078661E-03  8.2696650E-04  0.0000000E+00
  8.7753710E-04  3.5101484E-03  8.7753710E-04  3.5101484E-03  8.7753710E-04  8.7753710E-04  3.5101484E-03  8.7753710E-04  3.5101484E-03  8.7753710E-04  0.0000000E+00
  9.2865750E-04  3.7146301E-03  9.2865750E-04  3.7146301E-03  9.2865750E-04  9.2865750E-04  3.7146301E-03  9.2865750E-04  3.7146301E-03  9.2865750E-04  0.0000000E+00
  9.8038410E-04  3.9215363E-03  9.8038410E-04  3.9215363E-03  9.8038410E-04  9.8038410E-04  3.9215363E-03  9.8038410E-04  3.9215363E-03  9.8038410E-04  0.0000000E+00
  1.0327522E-03  4.1310089E-03  1.0327522E-03  4.1310089E-03  1.0327522E-03  1.0327522E-03  4.1310089E-03  1.0327522E-03  4.1310089E-03  1.0327522E-03  0.0000000E+00
  1.0857674E-03  4.3430697E-03  1.0857674E-03  4.3430697E-03  1.0857674E-03  1.0857674E-03  4.3430697E-03  1.0857674E-03  4.3430697E-03  1.0857674E-03  0.0000000E+00
  1.1394239E-03  4.5576954E-03  1.1394239E-03  4.5576954E-03  1.1394239E-03  1.1394239E-03  4.5576954E-03  1.1394239E-03  4.5576954E-03  1.1394239E-03  0.0000000E+00
  1.1936973E-03  4.7747893E-03  1.1936973E-03  4.7747893E-03  1.1936973E-03  1.1936973E-03  4.7747893E-03  1.1936973E-03  4.7747893E-03  1.1936973E-03  0.0000000E+00
  1.2485476E-03  4.9941906E-03  1.2485476E-03  4.9941906E-03  1.2485476E-03  1.2485476E-03  4.9941906E-03  1.2485476E-03  4.9941906E-03  1.2485476E-03  0.0000000E+00
  1.3039281E-03  5.2157125E-03  1.3039281E-03  5.2157125E-03  1.3039281E-03  1.3039281E-03  5.2157125E-03  1.3039281E-03  5.2157125E-03  1.3039281E-03  0.0000000E+00
  1.3597526E-03  5.4390103E-03  1.3597526E-03  5.4390103E-03  1.3597526E-03  1.3597526E-03  5.4390103E-03  1.3597526E-03  5.4390103E-03  1.3597526E-03  0.0000000E+00
  1.4159725E-03  5.6638899E-03  1.4159725E-03  5.6638899E-03  1.4159725E-03  1.4159725E-03  5.6638899E-03  1.4159725E-03  5.6638899E-03  1.4159725E-03  0.0000000E+00
  1.4720400E-03  5.8881599E-03  1.4720400E-03  5.8881599E-03  1.4720400E-03  1.4720400E-03  5.8881599E-03  1.4720400E-03  5.8881599E-03  1.4720400E-03  0.0000000E+00
  1.5071474E-03  6.0285897E-03  1.5071474E-03  6.0285897E-03  1.5071474E-03  1.5071474E-03  6.0285897E-03  1.5071474E-03  6.0285897E-03  1.5071474E-03  0.0000000E+00
 -3.6306800E-04 -1.4522720E-03 -3.6306800E-04 -1.4522720E-03 -3.6306800E-04 -3.6306800E-04 -1.4522720E-03 -3.6306800E-04 -1.4522720E-03 -3.6306800E-04  0.0000000E+00
 -3.1438530E-04 -1.2575412E-03 -3.1438530E-04 -1.2575412E-03 -3.1438530E-04 -3.1438530E-04 -1.2575412E-03 -3.1438530E-04 -1.2575412E-03 -3.1438530E-04  0.0000000E+00
 -2.6570260E-04 -1.0628104E-03 -2.6570260E-04 -1.0628104E-03 -2.6570260E-04 -2.6570260E-04 -1.0628104E-03 -2.6570260E-04 -1.0628104E-03 -2.6570260E-04  0.0000000E+00
 -2.1701990E-04 -8.6807960E-04 -2.1701990E-04 -8.6807960E-04 -2.1701990E-04 -2.1701990E-04 -8.6807960E-04 -2.1701990E-04 -8.6807960E-04 -2.1701990E-04  0.0000000E+00
 -1.6828030E-04 -6.7312100E-04 -1.6828030E-04 -6.7312100E-04 -1.6828030E-04 -1.6828030E-04 -6.7312100E-04 -1.6828030E-04 -6.7312100E-04 -1.6828030E-04  0.0000000E+00
 -1.1955320E-04 -4.7821260E-04 -1.1955320E-04 -4.7821260E-04 -1.1955320E-04 -1.1955320E-04 -4.7821260E-04 -1.1955320E-04 -4.7821260E-04 -1.1955320E-04  0.0000000E+00
 -7.0893400E-05 -2.8357360E-04 -7.0893400E-05 -2.8357360E-04 -7.0893400E-05 -7.0893400E-05 -2.8357360E-04 -7.0893400E-05 -2.8357360E-04 -7.0893400E-05  0.0000000E+00
 -2.2289100E-05 -8.9156500E-05 -2.2289100E-05 -8.9156500E-05 -2.2289100E-05 -2.2289100E-05 -8.9156500E-05 -2.2289100E-05 -8.9156500E-05 -2.2289100E-05  0.0000000E+00
  2.6254500E-05  1.0501820E-04  2.6254500E-05  1.0501820E-04  2.6254500E-05  2.6254500E-05  1.0501820E-04  2.6254500E-05  1.0501820E-04  2.6254500E-05  0.0000000E+00
  7.4763800E-05  2.9905520E-04  7.4763800E-05  2.9905520E-04  7.4763800E-05  7.4763800E-05  2.9905520E-04  7.4763800E-05  2.9905520E-04  7.4763800E-05  0.0000000E+00
  1.2325960E-04  4.9303860E-04  1.2325960E-04  4.9303860E-04  1.2325960E-04  1.2325960E-04  4.9303860E-04  1.2325960E-04  4.9303860E-04  1.2325960E-04  0.0000000E+00
  1.7175460E-04  6.8701820E-04  1.7175460E-04  6.8701820E-04  1.7175460E-04  1.7175460E-04  6.8701820E-04  1.7175460E-04  6.8701820E-04  1.7175460E-04  0.0000000E+00
  2.2025790E-04  8.8103170E-04  2.2025790E-04  8.8103170E-04  2.2025790E-04  2.2025790E-04  8.8103170E-04  2.2025790E-04  8.8103170E-04  2.2025790E-04  0.0000000E+00
  2.6878100E-04  1.0751241E-03  2.6878100E-04  1.0751241E-03  2.6878100E-04  2.6878100E-04  1.0751241E-03  2.6878100E-04  1.0751241E-03  2.6878100E-04  0.0000000E+00
  3.1734050E-04  1.2693619E-03  3.1734050E-04  1.2693619E-03  3.1734050E-04  3.1734050E-04  1.2693619E-03  3.1734050E-04  1.2693619E-03  3.1734050E-04  0.0000000E+00
  3.6591570E-04  1.4636629E-03  3.6591570E-04  1.4636629E-03  3.6591570E-04  3.6591570E-04  1.4636629E-03  3.6591570E-04  1.4636629E-03  3.6591570E-04  0.0000000E+00
  4.1450320E-04  1.6580129E-03  4.1450320E-04  1.6580129E-03  4.1450320E-04  4.1450320E-04  1.6580129E-03  4.1450320E-04  1.6580129E-03  4.1450320E-04  0.0000000E+00
  4.6311040E-04  1.8524418E-03  4.6311040E-04  1.8524418E-03  4.6311040E-04  4.6311040E-04  1.8524418E-03  4.6311040E-04  1.8524418E-03  4.6311040E-04  0.0000000E+00
  5.1174300E-04  2.0469720E-03  5.1174300E-04  2.0469720E-03  5.1174300E-04  5.1174300E-04  2.0469720E-03  5.1174300E-04  2.0469720E-03  5.1174300E-04  0.0000000E+00
  5.6041870E-04  2.2416747E-03  5.6041870E-04  2.2416747E-03  5.6041870E-04  5.6041870E-04  2.2416747E-03  5.6041870E-04  2.2416747E-03  5.6041870E-04  0.0000000E+00
  6.0917280E-04  2.4366911E-03  6.0917280E-04  2.4366911E-03  6.0917280E-04  6.0917280E-04  2.4366911E-03  6.0917280E-04  2.4366911E-03  6.0917280E-04  0.0000000E+00
  6.5805580E-04  2.6322234E-03  6.5805580E-04  2.6322234E-03  6.5805580E-04  6.5805580E-04  2.6322234E-03  6.5805580E-04  2.6322234E-03  6.5805580E-04  0.0000000E+00
  7.0712520E-04  2.8285009E-03  7.0712520E-04  2.8285009E-03  7.0712520E-04  7.0712520E-04  2.8285009E-03  7.0712520E-04  2.8285009E-03  7.0712520E-04  0.0000000E+00
  7.5644470E-04  3.0257786E-03  7.5644470E-04  3.0257786E-03  7.5644470E-04  7.5644470E-04  3.0257786E-03  7.5644470E-04  3.0257786E-03  7.5644470E-04  0.0000000E+00
  8.0608410E-04  3.2243363E-03  8.0608410E-04  3.2243363E-03  8.0608410E-04  8.0608410E-04  3.2243363E-03  8.0608410E-04  3.2243363E-03  8.0608410E-04  0.0000000E+00
  8.5612180E-04  3.4244871E-03  8.5612180E-04  3.4244871E-03  8.5612180E-04  8.5612180E-04  3.4244871E-03  8.5612180E-04  3.4244871E-03  8.5612180E-04  0.0000000E+00
  9.0663690E-04  3.6265476E-03  9.0663690E-04  3.6265476E-03  9.0663690E-04  9.0663690E-04  3.6265476E-03  9.0663690E-04  3.6265476E-03  9.0663690E-04  0.0000000E+00
  9.5770130E-04  3.8308053E-03  9.5770130E-04  3.8308053E-03  9.5770130E-04  9.5770130E-04  3.8308053E-03  9.5770130E-04  3.8308053E-03  9.5770130E-04  0.0000000E+00
  1.0093712E-03  4.0374847E-03  1.0093712E-03  4.0374847E-03  1.0093712E-03  1.0093712E-03  4.0374847E-03  1.0093712E-03  4.0374847E-03  1.0093712E-03  0.0000000E+00
  1.0616819E-03  4.2467277E-03  1.0616819E-03  4.2467277E-03  1.0616819E-03  1.0616819E-03  4.2467277E-03  1.0616819E-03  4.2467277E-03  1.0616819E-03  0.0000000E+00
  1.1146390E-03  4.4585560E-03  1.1146390E-03  4.4585560E-03  1.1146390E-03  1.1146390E-03  4.4585560E-03  1.1146390E-03  4.4585560E-03  1.1146390E-03  0.0000000E+00
  1.1682366E-03  4.6729466E-03  1.1682366E-03  4.6729466E-03  1.1682366E-03  1.1682366E-03  4.6729466E-03  1.1682366E-03  4.6729466E-03  1.1682366E-03  0.0000000E+00
  1.2224506E-03  4.8898025E-03  1.2224506E-03  4.8898025E-03  1.2224506E-03  1.2224506E-03  4.8898025E-03  1.2224506E-03  4.8898025E-03  1.2224506E-03  0.0000000E+00
  1.2772408E-03  5.1089633E-03  1.2772408E-03  5.1089633E-03  1.2772408E-03  1.2772408E-03  5.1089633E-03  1.2772408E-03  5.1089633E-03  1.2772408E-03  0.0000000E+00
  1.3325606E-03  5.3302424E-03  1.3325606E-03  5.3302424E-03  1.3325606E-03  1.3325606E-03  5.3302424E-03  1.3325606E-03  5.3302424E-03  1.3325606E-03  0.0000000E+00
  1.3883239E-03  5.5532955E-03  1.3883239E-03  5.5532955E-03  1.3883239E-03  1.3883239E-03  5.5532955E-03  1.3883239E-03  5.5532955E-03  1.3883239E-03  0.0000000E+00
  1.4444821E-03  5.7779286E-03  1.4444821E-03  5.7779286E-03  1.4444821E-03  1.4444821E-03  5.7779286E-03  1.4444821E-03  5.7779286E-03  1.4444821E-03  0.0000000E+00
  1.5004882E-03  6.0019528E-03  1.5004882E-03  6.0019528E-03  1.5004882E-03  1.5004882E-03  6.0019528E-03  1.5004882E-03  6.0019528E-03  1.5004882E-03  0.0000000E+00
  1.5355572E-03  6.1422286E-03  1.5355572E-03  6.1422286E-03  1.5355572E-03  1.5355572E-03  6.1422286E-03  1.5355572E-03  6.1422286E-03  1.5355572E-03  0.0000000E+00
 -3.2119290E-04 -1.2847715E-03 -3.2119290E-04 -1.2847715E-03 -3.2119290E-04 -3.2119290E-04 -1.2847715E-03 -3.2119290E-04 -1.2847715E-03 -3.2119290E-04  0.0000000E+00
 -2.7255390E-04 -1.0902155E-03 -2.7255390E-04 -1.0902155E-03 -2.7255390E-04 -2.7255390E-04 -1.0902155E-03 -2.7255390E-04 -1.0902155E-03 -2.7255390E-04  0.0000000E+00
 -2.2391490E-04 -8.9565950E-04 -2.2391490E-04 -8.9565950E-04 -2.2391490E-04 -2.2391490E-04 -8.9565950E-04 -2.2391490E-04 -8.9565950E-04 -2.2391490E-04  0.0000000E+00
 -1.7527590E-04 -7.0110360E-04 -1.7527590E-04 -7.0110360E-04 -1.7527590E-04 -1.7527590E-04 -7.0110360E-04 -1.7527590E-04 -7.0110360E-04 -1.7527590E-04  0.0000000E+00
 -1.2658000E-04 -5.0632000E-04 -1.2658000E-04 -5.0632000E-04 -1.2658000E-04 -1.2658000E-04 -5.0632000E-04 -1.2658000E-04 -5.0632000E-04 -1.2658000E-04  0.0000000E+00
 -7.7896600E-05 -3.1158660E-04 -7.7896600E-05 -3.1158660E-04 -7.7896600E-05 -7.7896600E-05 -3.1158660E-04 -7.7896600E-05 -3.1158660E-04 -7.7896600E-05  0.0000000E+00
 -2.9280600E-05 -1.1712220E-04 -2.9280600E-05 -1.1712220E-04 -2.9280600E-05 -2.9280600E-05 -1.1712220E-04 -2.9280600E-05 -1.1712220E-04 -2.9280600E-05  0.0000000E+00
  1.9280100E-05  7.7120300E-05  1.9280100E-05  7.7120300E-05  1.9280100E-05  1.9280100E-05  7.7120300E-05  1.9280100E-05  7.7120300E-05  1.9280100E-05  0.0000000E+00
  6.7780200E-05  2.7112070E-04  6.7780200E-05  2.7112070E-04  6.7780200E-05  6.7780200E-05  2.7112070E-04  6.7780200E-05  2.7112070E-04  6.7780200E-05  0.0000000E+00
  1.1624590E-04  4.6498350E-04  1.1624590E-04  4.6498350E-04  1.1624590E-04  1.1624590E-04  4.6498350E-04  1.1624590E-04  4.6498350E-04  1.1624590E-04  0.0000000E+00
  1.6469820E-04  6.5879270E-04  1.6469820E-04  6.5879270E-04  1.6469820E-04  1.6469820E-04  6.5879270E-04  1.6469820E-04  6.5879270E-04  1.6469820E-04  0.0000000E+00
  2.1314960E-04  8.5259820E-04  2.1314960E-04  8.5259820E-04  2.1314960E-04  2.1314960E-04  8.5259820E-04  2.1314960E-04  8.5259820E-04  2.1314960E-04  0.0000000E+00
  2.6160940E-04  1.0464375E-03  2.6160940E-04  1.0464375E-03  2.6160940E-04  2.6160940E-04  1.0464375E-03  2.6160940E-04  1.0464375E-03  2.6160940E-04  0.0000000E+00
  3.1008890E-04  1.2403557E-03  3.1008890E-04  1.2403557E-03  3.1008890E-04  3.1008890E-04  1.2403557E-03  3.1008890E-04  1.2403557E-03  3.1008890E-04  0.0000000E+00
  3.5860480E-04  1.4344191E-03  3.5860480E-04  1.4344191E-03  3.5860480E-04  3.5860480E-04  1.4344191E-03  3.5860480E-04  1.4344191E-03  3.5860480E-04  0.0000000E+00
  4.0713640E-04  1.6285456E-03  4.0713640E-04  1.6285456E-03  4.0713640E-04  4.0713640E-04  1.6285456E-03  4.0713640E-04  1.6285456E-03  4.0713640E-04  0.0000000E+00
  4.5568030E-04  1.8227212E-03  4.5568030E-04  1.8227212E-03  4.5568030E-04  4.5568030E-04  1.8227212E-03  4.5568030E-04  1.8227212E-03  4.5568030E-04  0.0000000E+00
  5.0424390E-04  2.0169755E-03  5.0424390E-04  2.0169755E-03  5.0424390E-04  5.0424390E-04  2.0169755E-03  5.0424390E-04  2.0169755E-03  5.0424390E-04  0.0000000E+00
  5.5283280E-04  2.2113311E-03  5.5283280E-04  2.2113311E-03  5.5283280E-04  5.5283280E-04  2.2113311E-03  5.5283280E-04  2.2113311E-03  5.5283280E-04  0.0000000E+00
  6.0146470E-04  2.4058590E-03  6.0146470E-04  2.4058590E-03  6.0146470E-04  6.0146470E-04  2.4058590E-03  6.0146470E-04  2.4058590E-03  6.0146470E-04  0.0000000E+00
  6.5017510E-04  2.6007003E-03  6.5017510E-04  2.6007003E-03  6.5017510E-04  6.5017510E-04  2.6007003E-03  6.5017510E-04  2.6007003E-03  6.5017510E-04  0.0000000E+00
  6.9901430E-04  2.7960570E-03  6.9901430E-04  2.7960570E-03  6.9901430E-04  6.9901430E-04  2.7960570E-03  6.9901430E-04  2.7960570E-03  6.9901430E-04  0.0000000E+00
  7.4803960E-04  2.9921584E-03  7.4803960E-04  2.9921584E-03  7.4803960E-04  7.4803960E-04  2.9921584E-03  7.4803960E-04  2.9921584E-03  7.4803960E-04  0.0000000E+00
  7.9731480E-04  3.1892590E-03  7.9731480E-04  3.1892590E-03  7.9731480E-04  7.9731480E-04  3.1892590E-03  7.9731480E-04  3.1892590E-03  7.9731480E-04  0.0000000E+00
  8.4690960E-04  3.3876384E-03  8.4690960E-04  3.3876384E-03  8.4690960E-04  8.4690960E-04  3.3876384E-03  8.4690960E-04  3.3876384E-03  8.4690960E-04  0.0000000E+00
  8.9690240E-04  3.5876095E-03  8.9690240E-04  3.5876095E-03  8.9690240E-04  8.9690240E-04  3.5876095E-03  8.9690240E-04  3.5876095E-03  8.9690240E-04  0.0000000E+00
  9.4737220E-04  3.7894887E-03  9.4737220E-04  3.7894887E-03  9.4737220E-04  9.4737220E-04  3.7894887E-03  9.4737220E-04  3.7894887E-03  9.4737220E-04  0.0000000E+00
  9.9839070E-04  3.9935629E-03  9.9839070E-04  3.9935629E-03  9.9839070E-04  9.9839070E-04  3.9935629E-03  9.9839070E-04  3.9935629E-03  9.9839070E-04  0.0000000E+00
  1.0500142E-03  4.2000568E-03  1.0500142E-03  4.2000568E-03  1.0500142E-03  1.0500142E-03  4.2000568E-03  1.0500142E-03  4.2000568E-03  1.0500142E-03  0.0000000E+00
  1.1022780E-03  4.4091119E-03  1.1022780E-03  4.4091119E-03  1.1022780E-03  1.1022780E-03  4.4091119E-03  1.1022780E-03  4.4091119E-03  1.1022780E-03  0.0000000E+00
  1.1551875E-03  4.6207501E-03  1.1551875E-03  4.6207501E-03  1.1551875E-03  1.1551875E-03  4.6207501E-03  1.1551875E-03  4.6207501E-03  1.1551875E-03  0.0000000E+00
  1.2087370E-03  4.8349482E-03  1.2087370E-03  4.8349482E-03  1.2087370E-03  1.2087370E-03  4.8349482E-03  1.2087370E-03  4.8349482E-03  1.2087370E-03  0.0000000E+00
  1.2629023E-03  5.0516094E-03  1.2629023E-03  5.0516094E-03  1.2629023E-03  1.2629023E-03  5.0516094E-03  1.2629023E-03  5.0516094E-03  1.2629023E-03  0.0000000E+00
  1.3176434E-03  5.2705734E-03  1.3176434E-03  5.2705734E-03  1.3176434E-03  1.3176434E-03  5.2705734E-03  1.3176434E-03  5.2705734E-03  1.3176434E-03  0.0000000E+00
  1.3729135E-03  5.4916539E-03  1.3729135E-03  5.4916539E-03  1.3729135E-03  1.3729135E-03  5.4916539E-03  1.3729135E-03  5.4916539E-03  1.3729135E-03  0.0000000E+00
  1.4286267E-03  5.7145068E-03  1.4286267E-03  5.7145068E-03  1.4286267E-03  1.4286267E-03  5.7145068E-03  1.4286267E-03  5.7145068E-03  1.4286267E-03  0.0000000E+00
  1.4847345E-03  5.9389382E-03  1.4847345E-03  5.9389382E-03  1.4847345E-03  1.4847345E-03  5.9389382E-03  1.4847345E-03  5.9389382E-03  1.4847345E-03  0.0000000E+00
  1.5406903E-03  6.1627613E-03  1.5406903E-03  6.1627613E-03  1.5406903E-03  1.5406903E-03  6.1627613E-03  1.5406903E-03  6.1627613E-03  1.5406903E-03  0.0000000E+00
  1.5757278E-03  6.3029112E-03  1.5757278E-03  6.3029112E-03  1.5757278E-03  1.5757278E-03  6.3029112E-03  1.5757278E-03  6.3029112E-03  1.5757278E-03  0.0000000E+00
 -2.6142090E-04 -1.0456837E-03 -2.6142090E-04 -1.0456837E-03 -2.6142090E-04 -2.6142090E-04 -1.0456837E-03 -2.6142090E-04 -1.0456837E-03 -2.6142090E-04  0.0000000E+00
 -2.1281590E-04 -8.5126370E-04 -2.1281590E-04 -8.5126370E-04 -2.1281590E-04 -2.1281590E-04 -8.5126370E-04 -2.1281590E-04 -8.5126370E-04 -2.1281590E-04  0.0000000E+00
 -1.6421090E-04 -6.5684370E-04 -1.6421090E-04 -6.5684370E-04 -1.6421090E-04 -1.6421090E-04 -6.5684370E-04 -1.6421090E-04 -6.5684370E-04 -1.6421090E-04  0.0000000E+00
 -1.1560590E-04 -4.6242370E-04 -1.1560590E-04 -4.6242370E-04 -1.1560590E-04 -1.1560590E-04 -4.6242370E-04 -1.1560590E-04 -4.6242370E-04 -1.1560590E-04  0.0000000E+00
 -6.6944100E-05 -2.6777630E-04 -6.6944100E-05 -2.6777630E-04 -6.6944100E-05 -6.6944100E-05 -2.6777630E-04 -6.6944100E-05 -2.6777630E-04 -6.6944100E-05  0.0000000E+00
 -1.8294700E-05 -7.3179000E-05 -1.8294700E-05 -7.3179000E-05 -1.8294700E-05 -1.8294700E-05 -7.3179000E-05 -1.8294700E-05 -7.3179000E-05 -1.8294700E-05  0.0000000E+00
  3.0287400E-05  1.2114950E-04  3.0287400E-05  1.2114950E-04  3.0287400E-05  3.0287400E-05  1.2114950E-04  3.0287400E-05  1.2114950E-04  3.0287400E-05  0.0000000E+00
  7.8814100E-05  3.1525620E-04  7.8814100E-05  3.1525620E-04  7.8814100E-05  7.8814100E-05  3.1525620E-04  7.8814100E-05  3.1525620E-04  7.8814100E-05  0.0000000E+00
  1.2728030E-04  5.0912100E-04  1.2728030E-04  5.0912100E-04  1.2728030E-04  1.2728030E-04  5.0912100E-04  1.2728030E-04  5.0912100E-04  1.2728030E-04  0.0000000E+00
  1.7571210E-04  7.0284830E-04  1.7571210E-04  7.0284830E-04  1.7571210E-04  1.7571210E-04  7.0284830E-04  1.7571210E-04  7.0284830E-04  1.7571210E-04  0.0000000E+00
  2.2413050E-04  8.9652210E-04  2.2413050E-04  8.9652210E-04  2.2413050E-04  2.2413050E-04  8.9652210E-04  2.2413050E-04  8.9652210E-04  2.2413050E-04  0.0000000E+00
  2.7254800E-04  1.0901922E-03  2.7254800E-04  1.0901922E-03  2.7254800E-04  2.7254800E-04  1.0901922E-03  2.7254800E-04  1.0901922E-03  2.7254800E-04  0.0000000E+00
  3.2097400E-04  1.2838960E-03  3.2097400E-04  1.2838960E-03  3.2097400E-04  3.2097400E-04  1.2838960E-03  3.2097400E-04  1.2838960E-03  3.2097400E-04  0.0000000E+00
  3.6941970E-04  1.4776787E-03  3.6941970E-04  1.4776787E-03  3.6941970E-04  3.6941970E-04  1.4776787E-03  3.6941970E-04  1.4776787E-03  3.6941970E-04  0.0000000E+00
  4.1790160E-04  1.6716065E-03  4.1790160E-04  1.6716065E-03  4.1790160E-04  4.1790160E-04  1.6716065E-03  4.1790160E-04  1.6716065E-03  4.1790160E-04  0.0000000E+00
  4.6639930E-04  1.8655973E-03  4.6639930E-04  1.8655973E-03  4.6639930E-04  4.6639930E-04  1.8655973E-03  4.6639930E-04  1.8655973E-03  4.6639930E-04  0.0000000E+00
  5.1490930E-04  2.0596371E-03  5.1490930E-04  2.0596371E-03  5.1490930E-04  5.1490930E-04  2.0596371E-03  5.1490930E-04  2.0596371E-03  5.1490930E-04  0.0000000E+00
  5.6343890E-04  2.2537557E-03  5.6343890E-04  2.2537557E-03  5.6343890E-04  5.6343890E-04  2.2537557E-03  5.6343890E-04  2.2537557E-03  5.6343890E-04  0.0000000E+00
  6.1199390E-04  2.4479755E-03  6.1199390E-04  2.4479755E-03  6.1199390E-04  6.1199390E-04  2.4479755E-03  6.1199390E-04  2.4479755E-03  6.1199390E-04  0.0000000E+00
  6.6059180E-04  2.6423674E-03  6.6059180E-04  2.6423674E-03  6.6059180E-04  6.6059180E-04  2.6423674E-03  6.6059180E-04  2.6423674E-03  6.6059180E-04  0.0000000E+00
  7.0926810E-04  2.8370725E-03  7.0926810E-04  2.8370725E-03  7.0926810E-04  7.0926810E-04  2.8370725E-03  7.0926810E-04  2.8370725E-03  7.0926810E-04  0.0000000E+00
  7.5807320E-04  3.0322928E-03  7.5807320E-04  3.0322928E-03  7.5807320E-04  7.5807320E-04  3.0322928E-03  7.5807320E-04  3.0322928E-03  7.5807320E-04  0.0000000E+00
  8.0706430E-04  3.2282570E-03  8.0706430E-04  3.2282570E-03  8.0706430E-04  8.0706430E-04  3.2282570E-03  8.0706430E-04  3.2282570E-03  8.0706430E-04  0.0000000E+00
  8.5630500E-04  3.4252199E-03  8.5630500E-04  3.4252199E-03  8.5630500E-04  8.5630500E-04  3.4252199E-03  8.5630500E-04  3.4252199E-03  8.5630500E-04  0.0000000E+00
  9.0586520E-04  3.6234607E-03  9.0586520E-04  3.6234607E-03  9.0586520E-04  9.0586520E-04  3.6234607E-03  9.0586520E-04  3.6234607E-03  9.0586520E-04  0.0000000E+00
  9.5582300E-04  3.8232921E-03  9.5582300E-04  3.8232921E-03  9.5582300E-04  9.5582300E-04  3.8232921E-03  9.5582300E-04  3.8232921E-03  9.5582300E-04  0.0000000E+00
  1.0062575E-03  4.0250301E-03  1.0062575E-03  4.0250301E-03  1.0062575E-03  1.0062575E-03  4.0250301E-03  1.0062575E-03  4.0250301E-03  1.0062575E-03  0.0000000E+00
  1.0572404E-03  4.2289617E-03  1.0572404E-03  4.2289617E-03  1.0572404E-03  1.0572404E-03  4.2289617E-03  1.0572404E-03  4.2289617E-03  1.0572404E-03  0.0000000E+00
  1.1088278E-03  4.4353113E-03  1.1088278E-03  4.4353113E-03  1.1088278E-03  1.1088278E-03  4.4353113E-03  1.1088278E-03  4.4353113E-03  1.1088278E-03  0.0000000E+00
  1.1610551E-03  4.6442203E-03  1.1610551E-03  4.6442203E-03  1.1610551E-03  1.1610551E-03  4.6442203E-03  1.1610551E-03  4.6442203E-03  1.1610551E-03  0.0000000E+00
  1.2139276E-03  4.8557106E-03  1.2139276E-03  4.8557106E-03  1.2139276E-03  1.2139276E-03  4.8557106E-03  1.2139276E-03  4.8557106E-03  1.2139276E-03  0.0000000E+00
  1.2674397E-03  5.0697589E-03  1.2674397E-03  5.0697589E-03  1.2674397E-03  1.2674397E-03  5.0697589E-03  1.2674397E-03  5.0697589E-03  1.2674397E-03  0.0000000E+00
  1.3215672E-03  5.2862687E-03  1.3215672E-03  5.2862687E-03  1.3215672E-03  1.3215672E-03  5.2862687E-03  1.3215672E-03  5.2862687E-03  1.3215672E-03  0.0000000E+00
  1.3762699E-03  5.5050797E-03  1.3762699E-03  5.5050797E-03  1.3762699E-03  1.3762699E-03  5.5050797E-03  1.3762699E-03  5.5050797E-03  1.3762699E-03  0.0000000E+00
  1.4315014E-03  5.7260058E-03  1.4315014E-03  5.7260058E-03  1.4315014E-03  1.4315014E-03  5.7260058E-03  1.4315014E-03  5.7260058E-03  1.4315014E-03  0.0000000E+00
  1.4871757E-03  5.9487028E-03  1.4871757E-03  5.9487028E-03  1.4871757E-03  1.4871757E-03  5.9487028E-03  1.4871757E-03  5.9487028E-03  1.4871757E-03  0.0000000E+00
  1.5432443E-03  6.1729774E-03  1.5432443E-03  6.1729774E-03  1.5432443E-03  1.5432443E-03  6.1729774E-03  1.5432443E-03  6.1729774E-03  1.5432443E-03  0.0000000E+00
  1.5991610E-03  6.3966440E-03  1.5991610E-03  6.3966440E-03  1.5991610E-03  1.5991610E-03  6.3966440E-03  1.5991610E-03  6.3966440E-03  1.5991610E-03  0.0000000E+00
  1.6341740E-03  6.5366960E-03  1.6341740E-03  6.5366960E-03  1.6341740E-03  1.6341740E-03  6.5366960E-03  1.6341740E-03  6.5366960E-03  1.6341740E-03  0.0000000E+00
 -1.6913820E-04 -6.7655290E-04 -1.6913820E-04 -6.7655290E-04 -1.6913820E-04 -1.6913820E-04 -6.7655290E-04 -1.6913820E-04 -6.7655290E-04 -1.6913820E-04  0.0000000E+00
 -1.2055750E-04 -4.8223000E-04 -1.2055750E-04 -4.8223000E-04 -1.2055750E-04 -1.2055750E-04 -4.8223000E-04 -1.2055750E-04 -4.8223000E-04 -1.2055750E-04  0.0000000E+00
 -7.1976800E-05 -2.8790710E-04 -7.1976800E-05 -2.8790710E-04 -7.1976800E-05 -7.1976800E-05 -2.8790710E-04 -7.1976800E-05 -2.8790710E-04 -7.1976800E-05  0.0000000E+00
 -2.3396100E-05 -9.3584300E-05 -2.3396100E-05 -9.3584300E-05 -2.3396100E-05 -2.3396100E-05 -9.3584300E-05 -2.3396100E-05 -9.3584300E-05 -2.3396100E-05  0.0000000E+00
  2.5241500E-05  1.0096600E-04  2.5241500E-05  1.0096600E-04  2.5241500E-05  2.5241500E-05  1.0096600E-04  2.5241500E-05  1.0096600E-04  2.5241500E-05  0.0000000E+00
  7.3866500E-05  2.9546610E-04  7.3866500E-05  2.9546610E-04  7.3866500E-05  7.3866500E-05  2.9546610E-04  7.3866500E-05  2.9546610E-04  7.3866500E-05  0.0000000E+00
  1.2242440E-04  4.8969740E-04  1.2242440E-04  4.8969740E-04  1.2242440E-04  1.2242440E-04  4.8969740E-04  1.2242440E-04  4.8969740E-04  1.2242440E-04  0.0000000E+00
  1.7092680E-04  6.8370720E-04  1.7092680E-04  6.8370720E-04  1.7092680E-04  1.7092680E-04  6.8370720E-04  1.7092680E-04  6.8370720E-04  1.7092680E-04  0.0000000E+00
  2.1936880E-04  8.7747520E-04  2.1936880E-04  8.7747520E-04  2.1936880E-04  2.1936880E-04  8.7747520E-04  2.1936880E-04  8.7747520E-04  2.1936880E-04  0.0000000E+00
  2.6777640E-04  1.0711057E-03  2.6777640E-04  1.0711057E-03  2.6777640E-04  2.6777640E-04  1.0711057E-03  2.6777640E-04  1.0711057E-03  2.6777640E-04  0.0000000E+00
  3.1617070E-04  1.2646828E-03  3.1617070E-04  1.2646828E-03  3.1617070E-04  3.1617070E-04  1.2646828E-03  3.1617070E-04  1.2646828E-03  3.1617070E-04  0.0000000E+00
  3.6456400E-04  1.4582560E-03  3.6456400E-04  1.4582560E-03  3.6456400E-04  3.6456400E-04  1.4582560E-03  3.6456400E-04  1.4582560E-03  3.6456400E-04  0.0000000E+00
  4.1296580E-04  1.6518631E-03  4.1296580E-04  1.6518631E-03  4.1296580E-04  4.1296580E-04  1.6518631E-03  4.1296580E-04  1.6518631E-03  4.1296580E-04  0.0000000E+00
  4.6138720E-04  1.8455490E-03  4.6138720E-04  1.8455490E-03  4.6138720E-04  4.6138720E-04  1.8455490E-03  4.6138720E-04  1.8455490E-03  4.6138720E-04  0.0000000E+00
  5.0984500E-04  2.0393799E-03  5.0984500E-04  2.0393799E-03  5.0984500E-04  5.0984500E-04  2.0393799E-03  5.0984500E-04  2.0393799E-03  5.0984500E-04  0.0000000E+00
  5.5831850E-04  2.2332738E-03  5.5831850E-04  2.2332738E-03  5.5831850E-04  5.5831850E-04  2.2332738E-03  5.5831850E-04  2.2332738E-03  5.5831850E-04  0.0000000E+00
  6.0680420E-04  2.4272167E-03  6.0680420E-04  2.4272167E-03  6.0680420E-04  6.0680420E-04  2.4272167E-03  6.0680420E-04  2.4272167E-03  6.0680420E-04  0.0000000E+00
  6.5530960E-04  2.6212383E-03  6.5530960E-04  2.6212383E-03  6.5530960E-04  6.5530960E-04  2.6212383E-03  6.5530960E-04  2.6212383E-03  6.5530960E-04  0.0000000E+00
  7.0384030E-04  2.8153611E-03  7.0384030E-04  2.8153611E-03  7.0384030E-04  7.0384030E-04  2.8153611E-03  7.0384030E-04  2.8153611E-03  7.0384030E-04  0.0000000E+00
  7.5241400E-04  3.0096559E-03  7.5241400E-04  3.0096559E-03  7.5241400E-04  7.5241400E-04  3.0096559E-03  7.5241400E-04  3.0096559E-03  7.5241400E-04  0.0000000E+00
  8.0106590E-04  3.2042637E-03  8.0106590E-04  3.2042637E-03  8.0106590E-04  8.0106590E-04  3.2042637E-03  8.0106590E-04  3.2042637E-03  8.0106590E-04  0.0000000E+00
  8.4984660E-04  3.3993865E-03  8.4984660E-04  3.3993865E-03  8.4984660E-04  8.4984660E-04  3.3993865E-03  8.4984660E-04  3.3993865E-03  8.4984660E-04  0.0000000E+00
  8.9881320E-04  3.5952528E-03  8.9881320E-04  3.5952528E-03  8.9881320E-04  8.9881320E-04  3.5952528E-03  8.9881320E-04  3.5952528E-03  8.9881320E-04  0.0000000E+00
  9.4802930E-04  3.7921173E-03  9.4802930E-04  3.7921173E-03  9.4802930E-04  9.4802930E-04  3.7921173E-03  9.4802930E-04  3.7921173E-03  9.4802930E-04  0.0000000E+00
  9.9756480E-04  3.9902591E-03  9.9756480E-04  3.9902591E-03  9.9756480E-04  9.9756480E-04  3.9902591E-03  9.9756480E-04  3.9902591E-03  9.9756480E-04  0.0000000E+00
  1.0474977E-03  4.1899906E-03  1.0474977E-03  4.1899906E-03  1.0474977E-03  1.0474977E-03  4.1899906E-03  1.0474977E-03  4.1899906E-03  1.0474977E-03  0.0000000E+00
  1.0979070E-03  4.3916279E-03  1.0979070E-03  4.3916279E-03  1.0979070E-03  1.0979070E-03  4.3916279E-03  1.0979070E-03  4.3916279E-03  1.0979070E-03  0.0000000E+00
  1.1488644E-03  4.5954576E-03  1.1488644E-03  4.5954576E-03  1.1488644E-03  1.1488644E-03  4.5954576E-03  1.1488644E-03  4.5954576E-03  1.1488644E-03  0.0000000E+00
  1.2004260E-03  4.8017041E-03  1.2004260E-03  4.8017041E-03  1.2004260E-03  1.2004260E-03  4.8017041E-03  1.2004260E-03  4.8017041E-03  1.2004260E-03  0.0000000E+00
  1.2526272E-03  5.0105088E-03  1.2526272E-03  5.0105088E-03  1.2526272E-03  1.2526272E-03  5.0105088E-03  1.2526272E-03  5.0105088E-03  1.2526272E-03  0.0000000E+00
  1.3054733E-03  5.2218934E-03  1.3054733E-03  5.2218934E-03  1.3054733E-03  1.3054733E-03  5.2218934E-03  1.3054733E-03  5.2218934E-03  1.3054733E-03  0.0000000E+00
  1.3589587E-03  5.4358348E-03  1.3589587E-03  5.4358348E-03  1.3589587E-03  1.3589587E-03  5.4358348E-03  1.3589587E-03  5.4358348E-03  1.3589587E-03  0.0000000E+00
  1.4130591E-03  5.6522365E-03  1.4130591E-03  5.6522365E-03  1.4130591E-03  1.4130591E-03  5.6522365E-03  1.4130591E-03  5.6522365E-03  1.4130591E-03  0.0000000E+00
  1.4677345E-03  5.8709382E-03  1.4677345E-03  5.8709382E-03  1.4677345E-03  1.4677345E-03  5.8709382E-03  1.4677345E-03  5.8709382E-03  1.4677345E-03  0.0000000E+00
  1.5229385E-03  6.0917538E-03  1.5229385E-03  6.0917538E-03  1.5229385E-03  1.5229385E-03  6.0917538E-03  1.5229385E-03  6.0917538E-03  1.5229385E-03  0.0000000E+00
  1.5785849E-03  6.3143396E-03  1.5785849E-03  6.3143396E-03  1.5785849E-03  1.5785849E-03  6.3143396E-03  1.5785849E-03  6.3143396E-03  1.5785849E-03  0.0000000E+00
  1.6346255E-03  6.5385021E-03  1.6346255E-03  6.5385021E-03  1.6346255E-03  1.6346255E-03  6.5385021E-03  1.6346255E-03  6.5385021E-03  1.6346255E-03  0.0000000E+00
  1.6905143E-03  6.7620571E-03  1.6905143E-03  6.7620571E-03  1.6905143E-03  1.6905143E-03  6.7620571E-03  1.6905143E-03  6.7620571E-03  1.6905143E-03  0.0000000E+00
  1.7255098E-03  6.9020391E-03  1.7255098E-03  6.9020391E-03  1.7255098E-03  1.7255098E-03  6.9020391E-03  1.7255098E-03  6.9020391E-03  1.7255098E-03  0.0000000E+00
  2.2592000E-06  9.0368000E-06  2.2592000E-06  9.0368000E-06  2.2592000E-06  2.2592000E-06  9.0368000E-06  2.2592000E-06  9.0368000E-06  2.2592000E-06  0.0000000E+00
  5.0825300E-05  2.0330140E-04  5.0825300E-05  2.0330140E-04  5.0825300E-05  5.0825300E-05  2.0330140E-04  5.0825300E-05  2.0330140E-04  5.0825300E-05  0.0000000E+00
  9.9391500E-05  3.9756600E-04  9.9391500E-05  3.9756600E-04  9.9391500E-05  9.9391500E-05  3.9756600E-04  9.9391500E-05  3.9756600E-04  9.9391500E-05  0.0000000E+00
  1.4795760E-04  5.9183060E-04  1.4795760E-04  5.9183060E-04  1.4795760E-04  1.4795760E-04  5.9183060E-04  1.4795760E-04  5.9183060E-04  1.4795760E-04  0.0000000E+00
  1.9658060E-04  7.8632250E-04  1.9658060E-04  7.8632250E-04  1.9658060E-04  1.9658060E-04  7.8632250E-04  1.9658060E-04  7.8632250E-04  1.9658060E-04  0.0000000E+00
  2.4519110E-04  9.8076420E-04  2.4519110E-04  9.8076420E-04  2.4519110E-04  2.4519110E-04  9.8076420E-04  2.4519110E-04  9.8076420E-04  2.4519110E-04  0.0000000E+00
  2.9373430E-04  1.1749373E-03  2.9373430E-04  1.1749373E-03  2.9373430E-04  2.9373430E-04  1.1749373E-03  2.9373430E-04  1.1749373E-03  2.9373430E-04  0.0000000E+00
  3.4222220E-04  1.3688890E-03  3.4222220E-04  1.3688890E-03  3.4222220E-04  3.4222220E-04  1.3688890E-03  3.4222220E-04  1.3688890E-03  3.4222220E-04  0.0000000E+00
  3.9064970E-04  1.5625988E-03  3.9064970E-04  1.5625988E-03  3.9064970E-04  3.9064970E-04  1.5625988E-03  3.9064970E-04  1.5625988E-03  3.9064970E-04  0.0000000E+00
  4.3904280E-04  1.7561713E-03  4.3904280E-04  1.7561713E-03  4.3904280E-04  4.3904280E-04  1.7561713E-03  4.3904280E-04  1.7561713E-03  4.3904280E-04  0.0000000E+00
  4.8742260E-04  1.9496903E-03  4.8742260E-04  1.9496903E-03  4.8742260E-04  4.8742260E-04  1.9496903E-03  4.8742260E-04  1.9496903E-03  4.8742260E-04  0.0000000E+00
  5.3580140E-04  2.1432055E-03  5.3580140E-04  2.1432055E-03  5.3580140E-04  5.3580140E-04  2.1432055E-03  5.3580140E-04  2.1432055E-03  5.3580140E-04  0.0000000E+00
  5.8418860E-04  2.3367545E-03  5.8418860E-04  2.3367545E-03  5.8418860E-04  5.8418860E-04  2.3367545E-03  5.8418860E-04  2.3367545E-03  5.8418860E-04  0.0000000E+00
  6.3259560E-04  2.5303823E-03  6.3259560E-04  2.5303823E-03  6.3259560E-04  6.3259560E-04  2.5303823E-03  6.3259560E-04  2.5303823E-03  6.3259560E-04  0.0000000E+00
  6.8103880E-04  2.7241551E-03  6.8103880E-04  2.7241551E-03  6.8103880E-04  6.8103880E-04  2.7241551E-03  6.8103880E-04  2.7241551E-03  6.8103880E-04  0.0000000E+00
  7.2949770E-04  2.9179909E-03  7.2949770E-04  2.9179909E-03  7.2949770E-04  7.2949770E-04  2.9179909E-03  7.2949770E-04  2.9179909E-03  7.2949770E-04  0.0000000E+00
  7.7796890E-04  3.1118756E-03  7.7796890E-04  3.1118756E-03  7.7796890E-04  7.7796890E-04  3.1118756E-03  7.7796890E-04  3.1118756E-03  7.7796890E-04  0.0000000E+00
  8.2645980E-04  3.3058390E-03  8.2645980E-04  3.3058390E-03  8.2645980E-04  8.2645980E-04  3.3058390E-03  8.2645980E-04  3.3058390E-03  8.2645980E-04  0.0000000E+00
  8.7497590E-04  3.4999036E-03  8.7497590E-04  3.4999036E-03  8.7497590E-04  8.7497590E-04  3.4999036E-03  8.7497590E-04  3.4999036E-03  8.7497590E-04  0.0000000E+00
  9.2353500E-04  3.6941401E-03  9.2353500E-04  3.6941401E-03  9.2353500E-04  9.2353500E-04  3.6941401E-03  9.2353500E-04  3.6941401E-03  9.2353500E-04  0.0000000E+00
  9.7217240E-04  3.8886896E-03  9.7217240E-04  3.8886896E-03  9.7217240E-04  9.7217240E-04  3.8886896E-03  9.7217240E-04  3.8886896E-03  9.7217240E-04  0.0000000E+00
  1.0209385E-03  4.0837538E-03  1.0209385E-03  4.0837538E-03  1.0209385E-03  1.0209385E-03  4.0837538E-03  1.0209385E-03  4.0837538E-03  1.0209385E-03  0.0000000E+00
  1.0698904E-03  4.2795614E-03  1.0698904E-03  4.2795614E-03  1.0698904E-03  1.0698904E-03  4.2795614E-03  1.0698904E-03  4.2795614E-03  1.0698904E-03  0.0000000E+00
  1.1190917E-03  4.4763669E-03  1.1190917E-03  4.4763669E-03  1.1190917E-03  1.1190917E-03  4.4763669E-03  1.1190917E-03  4.4763669E-03  1.1190917E-03  0.0000000E+00
  1.1686123E-03  4.6744493E-03  1.1686123E-03  4.6744493E-03  1.1686123E-03  1.1686123E-03  4.6744493E-03  1.1686123E-03  4.6744493E-03  1.1686123E-03  0.0000000E+00
  1.2185302E-03  4.8741209E-03  1.2185302E-03  4.8741209E-03  1.2185302E-03  1.2185302E-03  4.8741209E-03  1.2185302E-03  4.8741209E-03  1.2185302E-03  0.0000000E+00
  1.2689244E-03  5.0756977E-03  1.2689244E-03  5.0756977E-03  1.2689244E-03  1.2689244E-03  5.0756977E-03  1.2689244E-03  5.0756977E-03  1.2689244E-03  0.0000000E+00
  1.3198666E-03  5.2794663E-03  1.3198666E-03  5.2794663E-03  1.3198666E-03  1.3198666E-03  5.2794663E-03  1.3198666E-03  5.2794663E-03  1.3198666E-03  0.0000000E+00
  1.3714127E-03  5.4856509E-03  1.3714127E-03  5.4856509E-03  1.3714127E-03  1.3714127E-03  5.4856509E-03  1.3714127E-03  5.4856509E-03  1.3714127E-03  0.0000000E+00
  1.4235982E-03  5.6943930E-03  1.4235982E-03  5.6943930E-03  1.4235982E-03  1.4235982E-03  5.6943930E-03  1.4235982E-03  5.6943930E-03  1.4235982E-03  0.0000000E+00
  1.4764286E-03  5.9057142E-03  1.4764286E-03  5.9057142E-03  1.4764286E-03  1.4764286E-03  5.9057142E-03  1.4764286E-03  5.9057142E-03  1.4764286E-03  0.0000000E+00
  1.5298979E-03  6.1195915E-03  1.5298979E-03  6.1195915E-03  1.5298979E-03  1.5298979E-03  6.1195915E-03  1.5298979E-03  6.1195915E-03  1.5298979E-03  0.0000000E+00
  1.5839821E-03  6.3359282E-03  1.5839821E-03  6.3359282E-03  1.5839821E-03  1.5839821E-03  6.3359282E-03  1.5839821E-03  6.3359282E-03  1.5839821E-03  0.0000000E+00
  1.6386411E-03  6.5545643E-03  1.6386411E-03  6.5545643E-03  1.6386411E-03  1.6386411E-03  6.5545643E-03  1.6386411E-03  6.5545643E-03  1.6386411E-03  0.0000000E+00
  1.6938284E-03  6.7753138E-03  1.6938284E-03  6.7753138E-03  1.6938284E-03  1.6938284E-03  6.7753138E-03  1.6938284E-03  6.7753138E-03  1.6938284E-03  0.0000000E+00
  1.7494582E-03  6.9978328E-03  1.7494582E-03  6.9978328E-03  1.7494582E-03  1.7494582E-03  6.9978328E-03  1.7494582E-03  6.9978328E-03  1.7494582E-03  0.0000000E+00
  1.8054820E-03  7.2219282E-03  1.8054820E-03  7.2219282E-03  1.8054820E-03  1.8054820E-03  7.2219282E-03  1.8054820E-03  7.2219282E-03  1.8054820E-03  0.0000000E+00
  1.8613540E-03  7.4454160E-03  1.8613540E-03  7.4454160E-03  1.8613540E-03  1.8613540E-03  7.4454160E-03  1.8613540E-03  7.4454160E-03  1.8613540E-03  0.0000000E+00
  1.8963390E-03  7.5853561E-03  1.8963390E-03  7.5853561E-03  1.8963390E-03  1.8963390E-03  7.5853561E-03  1.8963390E-03  7.5853561E-03  1.8963390E-03  0.0000000E+00
  5.9741800E-05  2.3896700E-04  5.9741800E-05  2.3896700E-04  5.9741800E-05  5.9741800E-05  2.3896700E-04  5.9741800E-05  2.3896700E-04  5.9741800E-05  0.0000000E+00
  1.0830620E-04  4.3322460E-04  1.0830620E-04  4.3322460E-04  1.0830620E-04  1.0830620E-04  4.3322460E-04  1.0830620E-04  4.3322460E-04  1.0830620E-04  0.0000000E+00
  1.5687060E-04  6.2748220E-04  1.5687060E-04  6.2748220E-04  1.5687060E-04  1.5687060E-04  6.2748220E-04  1.5687060E-04  6.2748220E-04  1.5687060E-04  0.0000000E+00
  2.0543500E-04  8.2173980E-04  2.0543500E-04  8.2173980E-04  2.0543500E-04  2.0543500E-04  8.2173980E-04  2.0543500E-04  8.2173980E-04  2.0543500E-04  0.0000000E+00
  2.5405620E-04  1.0162247E-03  2.5405620E-04  1.0162247E-03  2.5405620E-04  2.5405620E-04  1.0162247E-03  2.5405620E-04  1.0162247E-03  2.5405620E-04  0.0000000E+00
  3.0266490E-04  1.2106595E-03  3.0266490E-04  1.2106595E-03  3.0266490E-04  3.0266490E-04  1.2106595E-03  3.0266490E-04  1.2106595E-03  3.0266490E-04  0.0000000E+00
  3.5120640E-04  1.4048256E-03  3.5120640E-04  1.4048256E-03  3.5120640E-04  3.5120640E-04  1.4048256E-03  3.5120640E-04  1.4048256E-03  3.5120640E-04  0.0000000E+00
  3.9969260E-04  1.5987703E-03  3.9969260E-04  1.5987703E-03  3.9969260E-04  3.9969260E-04  1.5987703E-03  3.9969260E-04  1.5987703E-03  3.9969260E-04  0.0000000E+00
  4.4811830E-04  1.7924731E-03  4.4811830E-04  1.7924731E-03  4.4811830E-04  4.4811830E-04  1.7924731E-03  4.4811830E-04  1.7924731E-03  4.4811830E-04  0.0000000E+00
  4.9650970E-04  1.9860386E-03  4.9650970E-04  1.9860386E-03  4.9650970E-04  4.9650970E-04  1.9860386E-03  4.9650970E-04  1.9860386E-03  4.9650970E-04  0.0000000E+00
  5.4488770E-04  2.1795507E-03  5.4488770E-04  2.1795507E-03  5.4488770E-04  5.4488770E-04  2.1795507E-03  5.4488770E-04  2.1795507E-03  5.4488770E-04  0.0000000E+00
  5.9326470E-04  2.3730589E-03  5.9326470E-04  2.3730589E-03  5.9326470E-04  5.9326470E-04  2.3730589E-03  5.9326470E-04  2.3730589E-03  5.9326470E-04  0.0000000E+00
  6.4165020E-04  2.5666010E-03  6.4165020E-04  2.5666010E-03  6.4165020E-04  6.4165020E-04  2.5666010E-03  6.4165020E-04  2.5666010E-03  6.4165020E-04  0.0000000E+00
  6.9005540E-04  2.7602218E-03  6.9005540E-04  2.7602218E-03  6.9005540E-04  6.9005540E-04  2.7602218E-03  6.9005540E-04  2.7602218E-03  6.9005540E-04  0.0000000E+00
  7.3849690E-04  2.9539876E-03  7.3849690E-04  2.9539876E-03  7.3849690E-04  7.3849690E-04  2.9539876E-03  7.3849690E-04  2.9539876E-03  7.3849690E-04  0.0000000E+00
  7.8695410E-04  3.1478164E-03  7.8695410E-04  3.1478164E-03  7.8695410E-04  7.8695410E-04  3.1478164E-03  7.8695410E-04  3.1478164E-03  7.8695410E-04  0.0000000E+00
  8.3542350E-04  3.3416942E-03  8.3542350E-04  3.3416942E-03  8.3542350E-04  8.3542350E-04  3.3416942E-03  8.3542350E-04  3.3416942E-03  8.3542350E-04  0.0000000E+00
  8.8391270E-04  3.5356506E-03  8.8391270E-04  3.5356506E-03  8.8391270E-04  8.8391270E-04  3.5356506E-03  8.8391270E-04  3.5356506E-03  8.8391270E-04  0.0000000E+00
  9.3242700E-04  3.7297082E-03  9.3242700E-04  3.7297082E-03  9.3242700E-04  9.3242700E-04  3.7297082E-03  9.3242700E-04  3.7297082E-03  9.3242700E-04  0.0000000E+00
  9.8098440E-04  3.9239377E-03  9.8098440E-04  3.9239377E-03  9.8098440E-04  9.8098440E-04  3.9239377E-03  9.8098440E-04  3.9239377E-03  9.8098440E-04  0.0000000E+00
  1.0296201E-03  4.1184802E-03  1.0296201E-03  4.1184802E-03  1.0296201E-03  1.0296201E-03  4.1184802E-03  1.0296201E-03  4.1184802E-03  1.0296201E-03  0.0000000E+00
  1.0783843E-03  4.3135374E-03  1.0783843E-03  4.3135374E-03  1.0783843E-03  1.0783843E-03  4.3135374E-03  1.0783843E-03  4.3135374E-03  1.0783843E-03  0.0000000E+00
  1.1273345E-03  4.5093380E-03  1.1273345E-03  4.5093380E-03  1.1273345E-03  1.1273345E-03  4.5093380E-03  1.1273345E-03  4.5093380E-03  1.1273345E-03  0.0000000E+00
  1.1765341E-03  4.7061364E-03  1.1765341E-03  4.7061364E-03  1.1765341E-03  1.1765341E-03  4.7061364E-03  1.1765341E-03  4.7061364E-03  1.1765341E-03  0.0000000E+00
  1.2260529E-03  4.9042116E-03  1.2260529E-03  4.9042116E-03  1.2260529E-03  1.2260529E-03  4.9042116E-03  1.2260529E-03  4.9042116E-03  1.2260529E-03  0.0000000E+00
  1.2759690E-03  5.1038760E-03  1.2759690E-03  5.1038760E-03  1.2759690E-03  1.2759690E-03  5.1038760E-03  1.2759690E-03  5.1038760E-03  1.2759690E-03  0.0000000E+00
  1.3263614E-03  5.3054455E-03  1.3263614E-03  5.3054455E-03  1.3263614E-03  1.3263614E-03  5.3054455E-03  1.3263614E-03  5.3054455E-03  1.3263614E-03  0.0000000E+00
  1.3773017E-03  5.5092068E-03  1.3773017E-03  5.5092068E-03  1.3773017E-03  1.3773017E-03  5.5092068E-03  1.3773017E-03  5.5092068E-03  1.3773017E-03  0.0000000E+00
  1.4288460E-03  5.7153840E-03  1.4288460E-03  5.7153840E-03  1.4288460E-03  1.4288460E-03  5.7153840E-03  1.4288460E-03  5.7153840E-03  1.4288460E-03  0.0000000E+00
  1.4810296E-03  5.9241186E-03  1.4810296E-03  5.9241186E-03  1.4810296E-03  1.4810296E-03  5.9241186E-03  1.4810296E-03  5.9241186E-03  1.4810296E-03  0.0000000E+00
  1.5338580E-03  6.1354322E-03  1.5338580E-03  6.1354322E-03  1.5338580E-03  1.5338580E-03  6.1354322E-03  1.5338580E-03  6.1354322E-03  1.5338580E-03  0.0000000E+00
  1.5873254E-03  6.3493018E-03  1.5873254E-03  6.3493018E-03  1.5873254E-03  1.5873254E-03  6.3493018E-03  1.5873254E-03  6.3493018E-03  1.5873254E-03  0.0000000E+00
  1.6414077E-03  6.5656307E-03  1.6414077E-03  6.5656307E-03  1.6414077E-03  1.6414077E-03  6.5656307E-03  1.6414077E-03  6.5656307E-03  1.6414077E-03  0.0000000E+00
  1.6960647E-03  6.7842590E-03  1.6960647E-03  6.7842590E-03  1.6960647E-03  1.6960647E-03  6.7842590E-03  1.6960647E-03  6.7842590E-03  1.6960647E-03  0.0000000E+00
  1.7512501E-03  7.0050005E-03  1.7512501E-03  7.0050005E-03  1.7512501E-03  1.7512501E-03  7.0050005E-03  1.7512501E-03  7.0050005E-03  1.7512501E-03  0.0000000E+00
  1.8068779E-03  7.2275115E-03  1.8068779E-03  7.2275115E-03  1.8068779E-03  1.8068779E-03  7.2275115E-03  1.8068779E-03  7.2275115E-03  1.8068779E-03  0.0000000E+00
  1.8628997E-03  7.4515988E-03  1.8628997E-03  7.4515988E-03  1.8628997E-03  1.8628997E-03  7.4515988E-03  1.8628997E-03  7.4515988E-03  1.8628997E-03  0.0000000E+00
  1.9187697E-03  7.6750786E-03  1.9187697E-03  7.6750786E-03  1.9187697E-03  1.9187697E-03  7.6750786E-03  1.9187697E-03  7.6750786E-03  1.9187697E-03  0.0000000E+00
  1.9537534E-03  7.8150136E-03  1.9537534E-03  7.8150136E-03  1.9537534E-03  1.9537534E-03  7.8150136E-03  1.9537534E-03  7.8150136E-03  1.9537534E-03  0.0000000E+00
  1.3493040E-04  5.3972160E-04  1.3493040E-04  5.3972160E-04  1.3493040E-04  1.3493040E-04  5.3972160E-04  1.3493040E-04  5.3972160E-04  1.3493040E-04  0.0000000E+00
  1.8349340E-04  7.3397370E-04  1.8349340E-04  7.3397370E-04  1.8349340E-04  1.8349340E-04  7.3397370E-04  1.8349340E-04  7.3397370E-04  1.8349340E-04  0.0000000E+00
  2.3205650E-04  9.2822590E-04  2.3205650E-04  9.2822590E-04  2.3205650E-04  2.3205650E-04  9.2822590E-04  2.3205650E-04  9.2822590E-04  2.3205650E-04  0.0000000E+00
  2.8061950E-04  1.1224780E-03  2.8061950E-04  1.1224780E-03  2.8061950E-04  2.8061950E-04  1.1224780E-03  2.8061950E-04  1.1224780E-03  2.8061950E-04  0.0000000E+00
  3.2923940E-04  1.3169575E-03  3.2923940E-04  1.3169575E-03  3.2923940E-04  3.2923940E-04  1.3169575E-03  3.2923940E-04  1.3169575E-03  3.2923940E-04  0.0000000E+00
  3.7784670E-04  1.5113868E-03  3.7784670E-04  1.5113868E-03  3.7784670E-04  3.7784670E-04  1.5113868E-03  3.7784670E-04  1.5113868E-03  3.7784670E-04  0.0000000E+00
  4.2638690E-04  1.7055475E-03  4.2638690E-04  1.7055475E-03  4.2638690E-04  4.2638690E-04  1.7055475E-03  4.2638690E-04  1.7055475E-03  4.2638690E-04  0.0000000E+00
  4.7487170E-04  1.8994867E-03  4.7487170E-04  1.8994867E-03  4.7487170E-04  4.7487170E-04  1.8994867E-03  4.7487170E-04  1.8994867E-03  4.7487170E-04  0.0000000E+00
  5.2329600E-04  2.0931842E-03  5.2329600E-04  2.0931842E-03  5.2329600E-04  5.2329600E-04  2.0931842E-03  5.2329600E-04  2.0931842E-03  5.2329600E-04  0.0000000E+00
  5.7168610E-04  2.2867442E-03  5.7168610E-04  2.2867442E-03  5.7168610E-04  5.7168610E-04  2.2867442E-03  5.7168610E-04  2.2867442E-03  5.7168610E-04  0.0000000E+00
  6.2006270E-04  2.4802508E-03  6.2006270E-04  2.4802508E-03  6.2006270E-04  6.2006270E-04  2.4802508E-03  6.2006270E-04  2.4802508E-03  6.2006270E-04  0.0000000E+00
  6.6843840E-04  2.6737537E-03  6.6843840E-04  2.6737537E-03  6.6843840E-04  6.6843840E-04  2.6737537E-03  6.6843840E-04  2.6737537E-03  6.6843840E-04  0.0000000E+00
  7.1682260E-04  2.8672903E-03  7.1682260E-04  2.8672903E-03  7.1682260E-04  7.1682260E-04  2.8672903E-03  7.1682260E-04  2.8672903E-03  7.1682260E-04  0.0000000E+00
  7.6522640E-04  3.0609057E-03  7.6522640E-04  3.0609057E-03  7.6522640E-04  7.6522640E-04  3.0609057E-03  7.6522640E-04  3.0609057E-03  7.6522640E-04  0.0000000E+00
  8.1366650E-04  3.2546661E-03  8.1366650E-04  3.2546661E-03  8.1366650E-04  8.1366650E-04  3.2546661E-03  8.1366650E-04  3.2546661E-03  8.1366650E-04  0.0000000E+00
  8.6212240E-04  3.4484895E-03  8.6212240E-04  3.4484895E-03  8.6212240E-04  8.6212240E-04  3.4484895E-03  8.6212240E-04  3.4484895E-03  8.6212240E-04  0.0000000E+00
  9.1059050E-04  3.6423618E-03  9.1059050E-04  3.6423618E-03  9.1059050E-04  9.1059050E-04  3.6423618E-03  9.1059050E-04  3.6423618E-03  9.1059050E-04  0.0000000E+00
  9.5907820E-04  3.8363128E-03  9.5907820E-04  3.8363128E-03  9.5907820E-04  9.5907820E-04  3.8363128E-03  9.5907820E-04  3.8363128E-03  9.5907820E-04  0.0000000E+00
  1.0075912E-03  4.0303649E-03  1.0075912E-03  4.0303649E-03  1.0075912E-03  1.0075912E-03  4.0303649E-03  1.0075912E-03  4.0303649E-03  1.0075912E-03  0.0000000E+00
  1.0561473E-03  4.2245891E-03  1.0561473E-03  4.2245891E-03  1.0561473E-03  1.0561473E-03  4.2245891E-03  1.0561473E-03  4.2245891E-03  1.0561473E-03  0.0000000E+00
  1.1047815E-03  4.4191261E-03  1.1047815E-03  4.4191261E-03  1.1047815E-03  1.1047815E-03  4.4191261E-03  1.1047815E-03  4.4191261E-03  1.1047815E-03  0.0000000E+00
  1.1535445E-03  4.6141778E-03  1.1535445E-03  4.6141778E-03  1.1535445E-03  1.1535445E-03  4.6141778E-03  1.1535445E-03  4.6141778E-03  1.1535445E-03  0.0000000E+00
  1.2024932E-03  4.8099729E-03  1.2024932E-03  4.8099729E-03  1.2024932E-03  1.2024932E-03  4.8099729E-03  1.2024932E-03  4.8099729E-03  1.2024932E-03  0.0000000E+00
  1.2516914E-03  5.0067658E-03  1.2516914E-03  5.0067658E-03  1.2516914E-03  1.2516914E-03  5.0067658E-03  1.2516914E-03  5.0067658E-03  1.2516914E-03  0.0000000E+00
  1.3012089E-03  5.2048355E-03  1.3012089E-03  5.2048355E-03  1.3012089E-03  1.3012089E-03  5.2048355E-03  1.3012089E-03  5.2048355E-03  1.3012089E-03  0.0000000E+00
  1.3511236E-03  5.4044943E-03  1.3511236E-03  5.4044943E-03  1.3511236E-03  1.3511236E-03  5.4044943E-03  1.3511236E-03  5.4044943E-03  1.3511236E-03  0.0000000E+00
  1.4015145E-03  5.6060582E-03  1.4015145E-03  5.6060582E-03  1.4015145E-03  1.4015145E-03  5.6060582E-03  1.4015145E-03  5.6060582E-03  1.4015145E-03  0.0000000E+00
  1.4524534E-03  5.8098138E-03  1.4524534E-03  5.8098138E-03  1.4524534E-03  1.4524534E-03  5.8098138E-03  1.4524534E-03  5.8098138E-03  1.4524534E-03  0.0000000E+00
  1.5039963E-03  6.0159852E-03  1.5039963E-03  6.0159852E-03  1.5039963E-03  1.5039963E-03  6.0159852E-03  1.5039963E-03  6.0159852E-03  1.5039963E-03  0.0000000E+00
  1.5561785E-03  6.2247139E-03  1.5561785E-03  6.2247139E-03  1.5561785E-03  1.5561785E-03  6.2247139E-03  1.5561785E-03  6.2247139E-03  1.5561785E-03  0.0000000E+00
  1.6090054E-03  6.4360216E-03  1.6090054E-03  6.4360216E-03  1.6090054E-03  1.6090054E-03  6.4360216E-03  1.6090054E-03  6.4360216E-03  1.6090054E-03  0.0000000E+00
  1.6624713E-03  6.6498852E-03  1.6624713E-03  6.6498852E-03  1.6624713E-03  1.6624713E-03  6.6498852E-03  1.6624713E-03  6.6498852E-03  1.6624713E-03  0.0000000E+00
  1.7165520E-03  6.8662081E-03  1.7165520E-03  6.8662081E-03  1.7165520E-03  1.7165520E-03  6.8662081E-03  1.7165520E-03  6.8662081E-03  1.7165520E-03  0.0000000E+00
  1.7712076E-03  7.0848302E-03  1.7712076E-03  7.0848302E-03  1.7712076E-03  1.7712076E-03  7.0848302E-03  1.7712076E-03  7.0848302E-03  1.7712076E-03  0.0000000E+00
  1.8263914E-03  7.3055656E-03  1.8263914E-03  7.3055656E-03  1.8263914E-03  1.8263914E-03  7.3055656E-03  1.8263914E-03  7.3055656E-03  1.8263914E-03  0.0000000E+00
  1.8820176E-03  7.5280704E-03  1.8820176E-03  7.5280704E-03  1.8820176E-03  1.8820176E-03  7.5280704E-03  1.8820176E-03  7.5280704E-03  1.8820176E-03  0.0000000E+00
  1.9380378E-03  7.7521513E-03  1.9380378E-03  7.7521513E-03  1.9380378E-03  1.9380378E-03  7.7521513E-03  1.9380378E-03  7.7521513E-03  1.9380378E-03  0.0000000E+00
  1.9939062E-03  7.9756249E-03  1.9939062E-03  7.9756249E-03  1.9939062E-03  1.9939062E-03  7.9756249E-03  1.9939062E-03  7.9756249E-03  1.9939062E-03  0.0000000E+00
  2.0288890E-03  8.1155560E-03  2.0288890E-03  8.1155560E-03  2.0288890E-03  2.0288890E-03  8.1155560E-03  2.0288890E-03  8.1155560E-03  2.0288890E-03  0.0000000E+00
  2.4242370E-04  9.6969480E-04  2.4242370E-04  9.6969480E-04  2.4242370E-04  2.4242370E-04  9.6969480E-04  2.4242370E-04  9.6969480E-04  2.4242370E-04  0.0000000E+00
  2.9098580E-04  1.1639431E-03  2.9098580E-04  1.1639431E-03  2.9098580E-04  2.9098580E-04  1.1639431E-03  2.9098580E-04  1.1639431E-03  2.9098580E-04  0.0000000E+00
  3.3954780E-04  1.3581914E-03  3.3954780E-04  1.3581914E-03  3.3954780E-04  3.3954780E-04  1.3581914E-03  3.3954780E-04  1.3581914E-03  3.3954780E-04  0.0000000E+00
  3.8810990E-04  1.5524397E-03  3.8810990E-04  1.5524397E-03  3.8810990E-04  3.8810990E-04  1.5524397E-03  3.8810990E-04  1.5524397E-03  3.8810990E-04  0.0000000E+00
  4.3672880E-04  1.7469152E-03  4.3672880E-04  1.7469152E-03  4.3672880E-04  4.3672880E-04  1.7469152E-03  4.3672880E-04  1.7469152E-03  4.3672880E-04  0.0000000E+00
  4.8533520E-04  1.9413407E-03  4.8533520E-04  1.9413407E-03  4.8533520E-04  4.8533520E-04  1.9413407E-03  4.8533520E-04  1.9413407E-03  4.8533520E-04  0.0000000E+00
  5.3387440E-04  2.1354975E-03  5.3387440E-04  2.1354975E-03  5.3387440E-04  5.3387440E-04  2.1354975E-03  5.3387440E-04  2.1354975E-03  5.3387440E-04  0.0000000E+00
  5.8235820E-04  2.3294328E-03  5.8235820E-04  2.3294328E-03  5.8235820E-04  5.8235820E-04  2.3294328E-03  5.8235820E-04  2.3294328E-03  5.8235820E-04  0.0000000E+00
  6.3078160E-04  2.5231264E-03  6.3078160E-04  2.5231264E-03  6.3078160E-04  6.3078160E-04  2.5231264E-03  6.3078160E-04  2.5231264E-03  6.3078160E-04  0.0000000E+00
  6.7917060E-04  2.7166826E-03  6.7917060E-04  2.7166826E-03  6.7917060E-04  6.7917060E-04  2.7166826E-03  6.7917060E-04  2.7166826E-03  6.7917060E-04  0.0000000E+00
  7.2754630E-04  2.9101853E-03  7.2754630E-04  2.9101853E-03  7.2754630E-04  7.2754630E-04  2.9101853E-03  7.2754630E-04  2.9101853E-03  7.2754630E-04  0.0000000E+00
  7.7592110E-04  3.1036843E-03  7.7592110E-04  3.1036843E-03  7.7592110E-04  7.7592110E-04  3.1036843E-03  7.7592110E-04  3.1036843E-03  7.7592110E-04  0.0000000E+00
  8.2430430E-04  3.2972170E-03  8.2430430E-04  3.2972170E-03  8.2430430E-04  8.2430430E-04  3.2972170E-03  8.2430430E-04  3.2972170E-03  8.2430430E-04  0.0000000E+00
  8.7270710E-04  3.4908286E-03  8.7270710E-04  3.4908286E-03  8.7270710E-04  8.7270710E-04  3.4908286E-03  8.7270710E-04  3.4908286E-03  8.7270710E-04  0.0000000E+00
  9.2114630E-04  3.6845851E-03  9.2114630E-04  3.6845851E-03  9.2114630E-04  9.2114630E-04  3.6845851E-03  9.2114630E-04  3.6845851E-03  9.2114630E-04  0.0000000E+00
  9.6960110E-04  3.8784046E-03  9.6960110E-04  3.8784046E-03  9.6960110E-04  9.6960110E-04  3.8784046E-03  9.6960110E-04  3.8784046E-03  9.6960110E-04  0.0000000E+00
  1.0180683E-03  4.0722730E-03  1.0180683E-03  4.0722730E-03  1.0180683E-03  1.0180683E-03  4.0722730E-03  1.0180683E-03  4.0722730E-03  1.0180683E-03  0.0000000E+00
  1.0665550E-03  4.2662202E-03  1.0665550E-03  4.2662202E-03  1.0665550E-03  1.0665550E-03  4.2662202E-03  1.0665550E-03  4.2662202E-03  1.0665550E-03  0.0000000E+00
  1.1150671E-03  4.4602684E-03  1.1150671E-03  4.4602684E-03  1.1150671E-03  1.1150671E-03  4.4602684E-03  1.1150671E-03  4.4602684E-03  1.1150671E-03  0.0000000E+00
  1.1636222E-03  4.6544886E-03  1.1636222E-03  4.6544886E-03  1.1636222E-03  1.1636222E-03  4.6544886E-03  1.1636222E-03  4.6544886E-03  1.1636222E-03  0.0000000E+00
  1.2122554E-03  4.8490218E-03  1.2122554E-03  4.8490218E-03  1.2122554E-03  1.2122554E-03  4.8490218E-03  1.2122554E-03  4.8490218E-03  1.2122554E-03  0.0000000E+00
  1.2610174E-03  5.0440696E-03  1.2610174E-03  5.0440696E-03  1.2610174E-03  1.2610174E-03  5.0440696E-03  1.2610174E-03  5.0440696E-03  1.2610174E-03  0.0000000E+00
  1.3099652E-03  5.2398608E-03  1.3099652E-03  5.2398608E-03  1.3099652E-03  1.3099652E-03  5.2398608E-03  1.3099652E-03  5.2398608E-03  1.3099652E-03  0.0000000E+00
  1.3591624E-03  5.4366497E-03  1.3591624E-03  5.4366497E-03  1.3591624E-03  1.3591624E-03  5.4366497E-03  1.3591624E-03  5.4366497E-03  1.3591624E-03  0.0000000E+00
  1.4086789E-03  5.6347154E-03  1.4086789E-03  5.6347154E-03  1.4086789E-03  1.4086789E-03  5.6347154E-03  1.4086789E-03  5.6347154E-03  1.4086789E-03  0.0000000E+00
  1.4585926E-03  5.8343703E-03  1.4585926E-03  5.8343703E-03  1.4585926E-03  1.4585926E-03  5.8343703E-03  1.4585926E-03  5.8343703E-03  1.4585926E-03  0.0000000E+00
  1.5089825E-03  6.0359301E-03  1.5089825E-03  6.0359301E-03  1.5089825E-03  1.5089825E-03  6.0359301E-03  1.5089825E-03  6.0359301E-03  1.5089825E-03  0.0000000E+00
  1.5599204E-03  6.2396816E-03  1.5599204E-03  6.2396816E-03  1.5599204E-03  1.5599204E-03  6.2396816E-03  1.5599204E-03  6.2396816E-03  1.5599204E-03  0.0000000E+00
  1.6114622E-03  6.4458490E-03  1.6114622E-03  6.4458490E-03  1.6114622E-03  1.6114622E-03  6.4458490E-03  1.6114622E-03  6.4458490E-03  1.6114622E-03  0.0000000E+00
  1.6636434E-03  6.6545735E-03  1.6636434E-03  6.6545735E-03  1.6636434E-03  1.6636434E-03  6.6545735E-03  1.6636434E-03  6.6545735E-03  1.6636434E-03  0.0000000E+00
  1.7164692E-03  6.8658770E-03  1.7164692E-03  6.8658770E-03  1.7164692E-03  1.7164692E-03  6.8658770E-03  1.7164692E-03  6.8658770E-03  1.7164692E-03  0.0000000E+00
  1.7699341E-03  7.0797363E-03  1.7699341E-03  7.0797363E-03  1.7699341E-03  1.7699341E-03  7.0797363E-03  1.7699341E-03  7.0797363E-03  1.7699341E-03  0.0000000E+00
  1.8240137E-03  7.2960549E-03  1.8240137E-03  7.2960549E-03  1.8240137E-03  1.8240137E-03  7.2960549E-03  1.8240137E-03  7.2960549E-03  1.8240137E-03  0.0000000E+00
  1.8786682E-03  7.5146726E-03  1.8786682E-03  7.5146726E-03  1.8786682E-03  1.8786682E-03  7.5146726E-03  1.8786682E-03  7.5146726E-03  1.8786682E-03  0.0000000E+00
  1.9338509E-03  7.7354035E-03  1.9338509E-03  7.7354035E-03  1.9338509E-03  1.9338509E-03  7.7354035E-03  1.9338509E-03  7.7354035E-03  1.9338509E-03  0.0000000E+00
  1.9894760E-03  7.9579039E-03  1.9894760E-03  7.9579039E-03  1.9894760E-03  1.9894760E-03  7.9579039E-03  1.9894760E-03  7.9579039E-03  1.9894760E-03  0.0000000E+00
  2.0454951E-03  8.1819804E-03  2.0454951E-03  8.1819804E-03  2.0454951E-03  2.0454951E-03  8.1819804E-03  2.0454951E-03  8.1819804E-03  2.0454951E-03  0.0000000E+00
  2.1013624E-03  8.4054495E-03  2.1013624E-03  8.4054495E-03  2.1013624E-03  2.1013624E-03  8.4054495E-03  2.1013624E-03  8.4054495E-03  2.1013624E-03  0.0000000E+00
  2.1363444E-03  8.5453778E-03  2.1363444E-03  8.5453778E-03  2.1363444E-03  2.1363444E-03  8.5453778E-03  2.1363444E-03  8.5453778E-03  2.1363444E-03  0.0000000E+00
  3.1946570E-04  1.2778629E-03  3.1946570E-04  1.2778629E-03  3.1946570E-04  3.1946570E-04  1.2778629E-03  3.1946570E-04  1.2778629E-03  3.1946570E-04  0.0000000E+00
  3.6802750E-04  1.4721099E-03  3.6802750E-04  1.4721099E-03  3.6802750E-04  3.6802750E-04  1.4721099E-03  3.6802750E-04  1.4721099E-03  3.6802750E-04  0.0000000E+00
  4.1658920E-04  1.6663568E-03  4.1658920E-04  1.6663568E-03  4.1658920E-04  4.1658920E-04  1.6663568E-03  4.1658920E-04  1.6663568E-03  4.1658920E-04  0.0000000E+00
  4.6515090E-04  1.8606037E-03  4.6515090E-04  1.8606037E-03  4.6515090E-04  4.6515090E-04  1.8606037E-03  4.6515090E-04  1.8606037E-03  4.6515090E-04  0.0000000E+00
  5.1376950E-04  2.0550779E-03  5.1376950E-04  2.0550779E-03  5.1376950E-04  5.1376950E-04  2.0550779E-03  5.1376950E-04  2.0550779E-03  5.1376950E-04  0.0000000E+00
  5.6237550E-04  2.2495020E-03  5.6237550E-04  2.2495020E-03  5.6237550E-04  5.6237550E-04  2.2495020E-03  5.6237550E-04  2.2495020E-03  5.6237550E-04  0.0000000E+00
  6.1091440E-04  2.4436574E-03  6.1091440E-04  2.4436574E-03  6.1091440E-04  6.1091440E-04  2.4436574E-03  6.1091440E-04  2.4436574E-03  6.1091440E-04  0.0000000E+00
  6.5939780E-04  2.6375914E-03  6.5939780E-04  2.6375914E-03  6.5939780E-04  6.5939780E-04  2.6375914E-03  6.5939780E-04  2.6375914E-03  6.5939780E-04  0.0000000E+00
  7.0782090E-04  2.8312836E-03  7.0782090E-04  2.8312836E-03  7.0782090E-04  7.0782090E-04  2.8312836E-03  7.0782090E-04  2.8312836E-03  7.0782090E-04  0.0000000E+00
  7.5620960E-04  3.0248384E-03  7.5620960E-04  3.0248384E-03  7.5620960E-04  7.5620960E-04  3.0248384E-03  7.5620960E-04  3.0248384E-03  7.5620960E-04  0.0000000E+00
  8.0458500E-04  3.2183398E-03  8.0458500E-04  3.2183398E-03  8.0458500E-04  8.0458500E-04  3.2183398E-03  8.0458500E-04  3.2183398E-03  8.0458500E-04  0.0000000E+00
  8.5295940E-04  3.4118375E-03  8.5295940E-04  3.4118375E-03  8.5295940E-04  8.5295940E-04  3.4118375E-03  8.5295940E-04  3.4118375E-03  8.5295940E-04  0.0000000E+00
  9.0134220E-04  3.6053689E-03  9.0134220E-04  3.6053689E-03  9.0134220E-04  9.0134220E-04  3.6053689E-03  9.0134220E-04  3.6053689E-03  9.0134220E-04  0.0000000E+00
  9.4974480E-04  3.7989790E-03  9.4974480E-04  3.7989790E-03  9.4974480E-04  9.4974480E-04  3.7989790E-03  9.4974480E-04  3.7989790E-03  9.4974480E-04  0.0000000E+00
  9.9818350E-04  3.9927342E-03  9.9818350E-04  3.9927342E-03  9.9818350E-04  9.9818350E-04  3.9927342E-03  9.9818350E-04  3.9927342E-03  9.9818350E-04  0.0000000E+00
  1.0466381E-03  4.1865523E-03  1.0466381E-03  4.1865523E-03  1.0466381E-03  1.0466381E-03  4.1865523E-03  1.0466381E-03  4.1865523E-03  1.0466381E-03  0.0000000E+00
  1.0951049E-03  4.3804194E-03  1.0951049E-03  4.3804194E-03  1.0951049E-03  1.0951049E-03  4.3804194E-03  1.0951049E-03  4.3804194E-03  1.0951049E-03  0.0000000E+00
  1.1435913E-03  4.5743652E-03  1.1435913E-03  4.5743652E-03  1.1435913E-03  1.1435913E-03  4.5743652E-03  1.1435913E-03  4.5743652E-03  1.1435913E-03  0.0000000E+00
  1.1921030E-03  4.7684121E-03  1.1921030E-03  4.7684121E-03  1.1921030E-03  1.1921030E-03  4.7684121E-03  1.1921030E-03  4.7684121E-03  1.1921030E-03  0.0000000E+00
  1.2406577E-03  4.9626309E-03  1.2406577E-03  4.9626309E-03  1.2406577E-03  1.2406577E-03  4.9626309E-03  1.2406577E-03  4.9626309E-03  1.2406577E-03  0.0000000E+00
  1.2892907E-03  5.1571627E-03  1.2892907E-03  5.1571627E-03  1.2892907E-03  1.2892907E-03  5.1571627E-03  1.2892907E-03  5.1571627E-03  1.2892907E-03  0.0000000E+00
  1.3380523E-03  5.3522092E-03  1.3380523E-03  5.3522092E-03  1.3380523E-03  1.3380523E-03  5.3522092E-03  1.3380523E-03  5.3522092E-03  1.3380523E-03  0.0000000E+00
  1.3869998E-03  5.5479990E-03  1.3869998E-03  5.5479990E-03  1.3869998E-03  1.3869998E-03  5.5479990E-03  1.3869998E-03  5.5479990E-03  1.3869998E-03  0.0000000E+00
  1.4361966E-03  5.7447866E-03  1.4361966E-03  5.7447866E-03  1.4361966E-03  1.4361966E-03  5.7447866E-03  1.4361966E-03  5.7447866E-03  1.4361966E-03  0.0000000E+00
  1.4857127E-03  5.9428509E-03  1.4857127E-03  5.9428509E-03  1.4857127E-03  1.4857127E-03  5.9428509E-03  1.4857127E-03  5.9428509E-03  1.4857127E-03  0.0000000E+00
  1.5356261E-03  6.1425044E-03  1.5356261E-03  6.1425044E-03  1.5356261E-03  1.5356261E-03  6.1425044E-03  1.5356261E-03  6.1425044E-03  1.5356261E-03  0.0000000E+00
  1.5860157E-03  6.3440628E-03  1.5860157E-03  6.3440628E-03  1.5860157E-03  1.5860157E-03  6.3440628E-03  1.5860157E-03  6.3440628E-03  1.5860157E-03  0.0000000E+00
  1.6369532E-03  6.5478129E-03  1.6369532E-03  6.5478129E-03  1.6369532E-03  1.6369532E-03  6.5478129E-03  1.6369532E-03  6.5478129E-03  1.6369532E-03  0.0000000E+00
  1.6884947E-03  6.7539787E-03  1.6884947E-03  6.7539787E-03  1.6884947E-03  1.6884947E-03  6.7539787E-03  1.6884947E-03  6.7539787E-03  1.6884947E-03  0.0000000E+00
  1.7406755E-03  6.9627018E-03  1.7406755E-03  6.9627018E-03  1.7406755E-03  1.7406755E-03  6.9627018E-03  1.7406755E-03  6.9627018E-03  1.7406755E-03  0.0000000E+00
  1.7935010E-03  7.1740038E-03  1.7935010E-03  7.1740038E-03  1.7935010E-03  1.7935010E-03  7.1740038E-03  1.7935010E-03  7.1740038E-03  1.7935010E-03  0.0000000E+00
  1.8469654E-03  7.3878616E-03  1.8469654E-03  7.3878616E-03  1.8469654E-03  1.8469654E-03  7.3878616E-03  1.8469654E-03  7.3878616E-03  1.8469654E-03  0.0000000E+00
  1.9010447E-03  7.6041787E-03  1.9010447E-03  7.6041787E-03  1.9010447E-03  1.9010447E-03  7.6041787E-03  1.9010447E-03  7.6041787E-03  1.9010447E-03  0.0000000E+00
  1.9556987E-03  7.8227949E-03  1.9556987E-03  7.8227949E-03  1.9556987E-03  1.9556987E-03  7.8227949E-03  1.9556987E-03  7.8227949E-03  1.9556987E-03  0.0000000E+00
  2.0108811E-03  8.0435243E-03  2.0108811E-03  8.0435243E-03  2.0108811E-03  2.0108811E-03  8.0435243E-03  2.0108811E-03  8.0435243E-03  2.0108811E-03  0.0000000E+00
  2.0665058E-03  8.2660231E-03  2.0665058E-03  8.2660231E-03  2.0665058E-03  2.0665058E-03  8.2660231E-03  2.0665058E-03  8.2660231E-03  2.0665058E-03  0.0000000E+00
  2.1225245E-03  8.4900980E-03  2.1225245E-03  8.4900980E-03  2.1225245E-03  2.1225245E-03  8.4900980E-03  2.1225245E-03  8.4900980E-03  2.1225245E-03  0.0000000E+00
  2.1783914E-03  8.7135655E-03  2.1783914E-03  8.7135655E-03  2.1783914E-03  2.1783914E-03  8.7135655E-03  2.1783914E-03  8.7135655E-03  2.1783914E-03  0.0000000E+00
  2.2133732E-03  8.8534929E-03  2.2133732E-03  8.8534929E-03  2.2133732E-03  2.2133732E-03  8.8534929E-03  2.2133732E-03  8.8534929E-03  2.2133732E-03  0.0000000E+00
  4.2880360E-04  1.7152145E-03  4.2880360E-04  1.7152145E-03  4.2880360E-04  4.2880360E-04  1.7152145E-03  4.2880360E-04  1.7152145E-03  4.2880360E-04  0.0000000E+00
  4.7736510E-04  1.9094605E-03  4.7736510E-04  1.9094605E-03  4.7736510E-04  4.7736510E-04  1.9094605E-03  4.7736510E-04  1.9094605E-03  4.7736510E-04  0.0000000E+00
  5.2592660E-04  2.1037064E-03  5.2592660E-04  2.1037064E-03  5.2592660E-04  5.2592660E-04  2.1037064E-03  5.2592660E-04  2.1037064E-03  5.2592660E-04  0.0000000E+00
  5.7448810E-04  2.2979524E-03  5.7448810E-04  2.2979524E-03  5.7448810E-04  5.7448810E-04  2.2979524E-03  5.7448810E-04  2.2979524E-03  5.7448810E-04  0.0000000E+00
  6.2310640E-04  2.4924256E-03  6.2310640E-04  2.4924256E-03  6.2310640E-04  6.2310640E-04  2.4924256E-03  6.2310640E-04  2.4924256E-03  6.2310640E-04  0.0000000E+00
  6.7171220E-04  2.6868487E-03  6.7171220E-04  2.6868487E-03  6.7171220E-04  6.7171220E-04  2.6868487E-03  6.7171220E-04  2.6868487E-03  6.7171220E-04  0.0000000E+00
  7.2025080E-04  2.8810032E-03  7.2025080E-04  2.8810032E-03  7.2025080E-04  7.2025080E-04  2.8810032E-03  7.2025080E-04  2.8810032E-03  7.2025080E-04  0.0000000E+00
  7.6873400E-04  3.0749362E-03  7.6873400E-04  3.0749362E-03  7.6873400E-04  7.6873400E-04  3.0749362E-03  7.6873400E-04  3.0749362E-03  7.6873400E-04  0.0000000E+00
  8.1715690E-04  3.2686274E-03  8.1715690E-04  3.2686274E-03  8.1715690E-04  8.1715690E-04  3.2686274E-03  8.1715690E-04  3.2686274E-03  8.1715690E-04  0.0000000E+00
  8.6554530E-04  3.4621813E-03  8.6554530E-04  3.4621813E-03  8.6554530E-04  8.6554530E-04  3.4621813E-03  8.6554530E-04  3.4621813E-03  8.6554530E-04  0.0000000E+00
  9.1392040E-04  3.6556817E-03  9.1392040E-04  3.6556817E-03  9.1392040E-04  9.1392040E-04  3.6556817E-03  9.1392040E-04  3.6556817E-03  9.1392040E-04  0.0000000E+00
  9.6229460E-04  3.8491784E-03  9.6229460E-04  3.8491784E-03  9.6229460E-04  9.6229460E-04  3.8491784E-03  9.6229460E-04  3.8491784E-03  9.6229460E-04  0.0000000E+00
  1.0106772E-03  4.0427088E-03  1.0106772E-03  4.0427088E-03  1.0106772E-03  1.0106772E-03  4.0427088E-03  1.0106772E-03  4.0427088E-03  1.0106772E-03  0.0000000E+00
  1.0590795E-03  4.2363180E-03  1.0590795E-03  4.2363180E-03  1.0590795E-03  1.0590795E-03  4.2363180E-03  1.0590795E-03  4.2363180E-03  1.0590795E-03  0.0000000E+00
  1.1075180E-03  4.4300722E-03  1.1075180E-03  4.4300722E-03  1.1075180E-03  1.1075180E-03  4.4300722E-03  1.1075180E-03  4.4300722E-03  1.1075180E-03  0.0000000E+00
  1.1559723E-03  4.6238894E-03  1.1559723E-03  4.6238894E-03  1.1559723E-03  1.1559723E-03  4.6238894E-03  1.1559723E-03  4.6238894E-03  1.1559723E-03  0.0000000E+00
  1.2044389E-03  4.8177555E-03  1.2044389E-03  4.8177555E-03  1.2044389E-03  1.2044389E-03  4.8177555E-03  1.2044389E-03  4.8177555E-03  1.2044389E-03  0.0000000E+00
  1.2529251E-03  5.0117003E-03  1.2529251E-03  5.0117003E-03  1.2529251E-03  1.2529251E-03  5.0117003E-03  1.2529251E-03  5.0117003E-03  1.2529251E-03  0.0000000E+00
  1.3014366E-03  5.2057462E-03  1.3014366E-03  5.2057462E-03  1.3014366E-03  1.3014366E-03  5.2057462E-03  1.3014366E-03  5.2057462E-03  1.3014366E-03  0.0000000E+00
  1.3499910E-03  5.3999641E-03  1.3499910E-03  5.3999641E-03  1.3499910E-03  1.3499910E-03  5.3999641E-03  1.3499910E-03  5.3999641E-03  1.3499910E-03  0.0000000E+00
  1.3986237E-03  5.5944949E-03  1.3986237E-03  5.5944949E-03  1.3986237E-03  1.3986237E-03  5.5944949E-03  1.3986237E-03  5.5944949E-03  1.3986237E-03  0.0000000E+00
  1.4473851E-03  5.7895404E-03  1.4473851E-03  5.7895404E-03  1.4473851E-03  1.4473851E-03  5.7895404E-03  1.4473851E-03  5.7895404E-03  1.4473851E-03  0.0000000E+00
  1.4963323E-03  5.9853293E-03  1.4963323E-03  5.9853293E-03  1.4963323E-03  1.4963323E-03  5.9853293E-03  1.4963323E-03  5.9853293E-03  1.4963323E-03  0.0000000E+00
  1.5455290E-03  6.1821158E-03  1.5455290E-03  6.1821158E-03  1.5455290E-03  1.5455290E-03  6.1821158E-03  1.5455290E-03  6.1821158E-03  1.5455290E-03  0.0000000E+00
  1.5950448E-03  6.3801792E-03  1.5950448E-03  6.3801792E-03  1.5950448E-03  1.5950448E-03  6.3801792E-03  1.5950448E-03  6.3801792E-03  1.5950448E-03  0.0000000E+00
  1.6449579E-03  6.5798316E-03  1.6449579E-03  6.5798316E-03  1.6449579E-03  1.6449579E-03  6.5798316E-03  1.6449579E-03  6.5798316E-03  1.6449579E-03  0.0000000E+00
  1.6953473E-03  6.7813891E-03  1.6953473E-03  6.7813891E-03  1.6953473E-03  1.6953473E-03  6.7813891E-03  1.6953473E-03  6.7813891E-03  1.6953473E-03  0.0000000E+00
  1.7462845E-03  6.9851381E-03  1.7462845E-03  6.9851381E-03  1.7462845E-03  1.7462845E-03  6.9851381E-03  1.7462845E-03  6.9851381E-03  1.7462845E-03  0.0000000E+00
  1.7978257E-03  7.1913030E-03  1.7978257E-03  7.1913030E-03  1.7978257E-03  1.7978257E-03  7.1913030E-03  1.7978257E-03  7.1913030E-03  1.7978257E-03  0.0000000E+00
  1.8500062E-03  7.4000250E-03  1.8500062E-03  7.4000250E-03  1.8500062E-03  1.8500062E-03  7.4000250E-03  1.8500062E-03  7.4000250E-03  1.8500062E-03  0.0000000E+00
  1.9028315E-03  7.6113259E-03  1.9028315E-03  7.6113259E-03  1.9028315E-03  1.9028315E-03  7.6113259E-03  1.9028315E-03  7.6113259E-03  1.9028315E-03  0.0000000E+00
  1.9562957E-03  7.8251827E-03  1.9562957E-03  7.8251827E-03  1.9562957E-03  1.9562957E-03  7.8251827E-03  1.9562957E-03  7.8251827E-03  1.9562957E-03  0.0000000E+00
  2.0103747E-03  8.0414987E-03  2.0103747E-03  8.0414987E-03  2.0103747E-03  2.0103747E-03  8.0414987E-03  2.0103747E-03  8.0414987E-03  2.0103747E-03  0.0000000E+00
  2.0650284E-03  8.2601138E-03  2.0650284E-03  8.2601138E-03  2.0650284E-03  2.0650284E-03  8.2601138E-03  2.0650284E-03  8.2601138E-03  2.0650284E-03  0.0000000E+00
  2.1202105E-03  8.4808420E-03  2.1202105E-03  8.4808420E-03  2.1202105E-03  2.1202105E-03  8.4808420E-03  2.1202105E-03  8.4808420E-03  2.1202105E-03  0.0000000E+00
  2.1758349E-03  8.7033397E-03  2.1758349E-03  8.7033397E-03  2.1758349E-03  2.1758349E-03  8.7033397E-03  2.1758349E-03  8.7033397E-03  2.1758349E-03  0.0000000E+00
  2.2318534E-03  8.9274135E-03  2.2318534E-03  8.9274135E-03  2.2318534E-03  2.2318534E-03  8.9274135E-03  2.2318534E-03  8.9274135E-03  2.2318534E-03  0.0000000E+00
  2.2877200E-03  9.1508800E-03  2.2877200E-03  9.1508800E-03  2.2877200E-03  2.2877200E-03  9.1508800E-03  2.2877200E-03  9.1508800E-03  2.2877200E-03  0.0000000E+00
  2.3227016E-03  9.2908066E-03  2.3227016E-03  9.2908066E-03  2.3227016E-03  2.3227016E-03  9.2908066E-03  2.3227016E-03  9.2908066E-03  2.3227016E-03  0.0000000E+00
  6.1701860E-04  2.4680745E-03  6.1701860E-04  2.4680745E-03  6.1701860E-04  6.1701860E-04  2.4680745E-03  6.1701860E-04  2.4680745E-03  6.1701860E-04  0.0000000E+00
  6.6558000E-04  2.6623199E-03  6.6558000E-04  2.6623199E-03  6.6558000E-04  6.6558000E-04  2.6623199E-03  6.6558000E-04  2.6623199E-03  6.6558000E-04  0.0000000E+00
  7.1414130E-04  2.8565653E-03  7.1414130E-04  2.8565653E-03  7.1414130E-04  7.1414130E-04  2.8565653E-03  7.1414130E-04  2.8565653E-03  7.1414130E-04  0.0000000E+00
  7.6270270E-04  3.0508106E-03  7.6270270E-04  3.0508106E-03  7.6270270E-04  7.6270270E-04  3.0508106E-03  7.6270270E-04  3.0508106E-03  7.6270270E-04  0.0000000E+00
  8.1132080E-04  3.2452833E-03  8.1132080E-04  3.2452833E-03  8.1132080E-04  8.1132080E-04  3.2452833E-03  8.1132080E-04  3.2452833E-03  8.1132080E-04  0.0000000E+00
  8.5992640E-04  3.4397058E-03  8.5992640E-04  3.4397058E-03  8.5992640E-04  8.5992640E-04  3.4397058E-03  8.5992640E-04  3.4397058E-03  8.5992640E-04  0.0000000E+00
  9.0846490E-04  3.6338597E-03  9.0846490E-04  3.6338597E-03  9.0846490E-04  9.0846490E-04  3.6338597E-03  9.0846490E-04  3.6338597E-03  9.0846490E-04  0.0000000E+00
  9.5694800E-04  3.8277921E-03  9.5694800E-04  3.8277921E-03  9.5694800E-04  9.5694800E-04  3.8277921E-03  9.5694800E-04  3.8277921E-03  9.5694800E-04  0.0000000E+00
  1.0053707E-03  4.0214828E-03  1.0053707E-03  4.0214828E-03  1.0053707E-03  1.0053707E-03  4.0214828E-03  1.0053707E-03  4.0214828E-03  1.0053707E-03  0.0000000E+00
  1.0537590E-03  4.2150361E-03  1.0537590E-03  4.2150361E-03  1.0537590E-03  1.0537590E-03  4.2150361E-03  1.0537590E-03  4.2150361E-03  1.0537590E-03  0.0000000E+00
  1.1021340E-03  4.4085359E-03  1.1021340E-03  4.4085359E-03  1.1021340E-03  1.1021340E-03  4.4085359E-03  1.1021340E-03  4.4085359E-03  1.1021340E-03  0.0000000E+00
  1.1505080E-03  4.6020320E-03  1.1505080E-03  4.6020320E-03  1.1505080E-03  1.1505080E-03  4.6020320E-03  1.1505080E-03  4.6020320E-03  1.1505080E-03  0.0000000E+00
  1.1988905E-03  4.7955618E-03  1.1988905E-03  4.7955618E-03  1.1988905E-03  1.1988905E-03  4.7955618E-03  1.1988905E-03  4.7955618E-03  1.1988905E-03  0.0000000E+00
  1.2472926E-03  4.9891704E-03  1.2472926E-03  4.9891704E-03  1.2472926E-03  1.2472926E-03  4.9891704E-03  1.2472926E-03  4.9891704E-03  1.2472926E-03  0.0000000E+00
  1.2957310E-03  5.1829240E-03  1.2957310E-03  5.1829240E-03  1.2957310E-03  1.2957310E-03  5.1829240E-03  1.2957310E-03  5.1829240E-03  1.2957310E-03  0.0000000E+00
  1.3441852E-03  5.3767407E-03  1.3441852E-03  5.3767407E-03  1.3441852E-03  1.3441852E-03  5.3767407E-03  1.3441852E-03  5.3767407E-03  1.3441852E-03  0.0000000E+00
  1.3926515E-03  5.5706062E-03  1.3926515E-03  5.5706062E-03  1.3926515E-03  1.3926515E-03  5.5706062E-03  1.3926515E-03  5.5706062E-03  1.3926515E-03  0.0000000E+00
  1.4411376E-03  5.7645504E-03  1.4411376E-03  5.7645504E-03  1.4411376E-03  1.4411376E-03  5.7645504E-03  1.4411376E-03  5.7645504E-03  1.4411376E-03  0.0000000E+00
  1.4896489E-03  5.9585957E-03  1.4896489E-03  5.9585957E-03  1.4896489E-03  1.4896489E-03  5.9585957E-03  1.4896489E-03  5.9585957E-03  1.4896489E-03  0.0000000E+00
  1.5382033E-03  6.1528131E-03  1.5382033E-03  6.1528131E-03  1.5382033E-03  1.5382033E-03  6.1528131E-03  1.5382033E-03  6.1528131E-03  1.5382033E-03  0.0000000E+00
  1.5868358E-03  6.3473433E-03  1.5868358E-03  6.3473433E-03  1.5868358E-03  1.5868358E-03  6.3473433E-03  1.5868358E-03  6.3473433E-03  1.5868358E-03  0.0000000E+00
  1.6355970E-03  6.5423882E-03  1.6355970E-03  6.5423882E-03  1.6355970E-03  1.6355970E-03  6.5423882E-03  1.6355970E-03  6.5423882E-03  1.6355970E-03  0.0000000E+00
  1.6845441E-03  6.7381764E-03  1.6845441E-03  6.7381764E-03  1.6845441E-03  1.6845441E-03  6.7381764E-03  1.6845441E-03  6.7381764E-03  1.6845441E-03  0.0000000E+00
  1.7337406E-03  6.9349624E-03  1.7337406E-03  6.9349624E-03  1.7337406E-03  1.7337406E-03  6.9349624E-03  1.7337406E-03  6.9349624E-03  1.7337406E-03  0.0000000E+00
  1.7832563E-03  7.1330252E-03  1.7832563E-03  7.1330252E-03  1.7832563E-03  1.7832563E-03  7.1330252E-03  1.7832563E-03  7.1330252E-03  1.7832563E-03  0.0000000E+00
  1.8331693E-03  7.3326770E-03  1.8331693E-03  7.3326770E-03  1.8331693E-03  1.8331693E-03  7.3326770E-03  1.8331693E-03  7.3326770E-03  1.8331693E-03  0.0000000E+00
  1.8835585E-03  7.5342339E-03  1.8835585E-03  7.5342339E-03  1.8835585E-03  1.8835585E-03  7.5342339E-03  1.8835585E-03  7.5342339E-03  1.8835585E-03  0.0000000E+00
  1.9344956E-03  7.7379823E-03  1.9344956E-03  7.7379823E-03  1.9344956E-03  1.9344956E-03  7.7379823E-03  1.9344956E-03  7.7379823E-03  1.9344956E-03  0.0000000E+00
  1.9860366E-03  7.9441465E-03  1.9860366E-03  7.9441465E-03  1.9860366E-03  1.9860366E-03  7.9441465E-03  1.9860366E-03  7.9441465E-03  1.9860366E-03  0.0000000E+00
  2.0382170E-03  8.1528679E-03  2.0382170E-03  8.1528679E-03  2.0382170E-03  2.0382170E-03  8.1528679E-03  2.0382170E-03  8.1528679E-03  2.0382170E-03  0.0000000E+00
  2.0910421E-03  8.3641682E-03  2.0910421E-03  8.3641682E-03  2.0910421E-03  2.0910421E-03  8.3641682E-03  2.0910421E-03  8.3641682E-03  2.0910421E-03  0.0000000E+00
  2.1445061E-03  8.5780243E-03  2.1445061E-03  8.5780243E-03  2.1445061E-03  2.1445061E-03  8.5780243E-03  2.1445061E-03  8.5780243E-03  2.1445061E-03  0.0000000E+00
  2.1985849E-03  8.7943397E-03  2.1985849E-03  8.7943397E-03  2.1985849E-03  2.1985849E-03  8.7943397E-03  2.1985849E-03  8.7943397E-03  2.1985849E-03  0.0000000E+00
  2.2532385E-03  9.0129541E-03  2.2532385E-03  9.0129541E-03  2.2532385E-03  2.2532385E-03  9.0129541E-03  2.2532385E-03  9.0129541E-03  2.2532385E-03  0.0000000E+00
  2.3084204E-03  9.2336817E-03  2.3084204E-03  9.2336817E-03  2.3084204E-03  2.3084204E-03  9.2336817E-03  2.3084204E-03  9.2336817E-03  2.3084204E-03  0.0000000E+00
  2.3640447E-03  9.4561788E-03  2.3640447E-03  9.4561788E-03  2.3640447E-03  2.3640447E-03  9.4561788E-03  2.3640447E-03  9.4561788E-03  2.3640447E-03  0.0000000E+00
  2.4200630E-03  9.6802519E-03  2.4200630E-03  9.6802519E-03  2.4200630E-03  2.4200630E-03  9.6802519E-03  2.4200630E-03  9.6802519E-03  2.4200630E-03  0.0000000E+00
  2.4759294E-03  9.9037177E-03  2.4759294E-03  9.9037177E-03  2.4759294E-03  2.4759294E-03  9.9037177E-03  2.4759294E-03  9.9037177E-03  2.4759294E-03  0.0000000E+00
  2.5109110E-03  1.0043644E-02  2.5109110E-03  1.0043644E-02  2.5109110E-03  2.5109110E-03  1.0043644E-02  2.5109110E-03  1.0043644E-02  2.5109110E-03  0.0000000E+00
  6.7783320E-04  2.7113329E-03  6.7783320E-04  2.7113329E-03  6.7783320E-04  6.7783320E-04  2.7113329E-03  6.7783320E-04  2.7113329E-03  6.7783320E-04  0.0000000E+00
  7.2639460E-04  2.9055782E-03  7.2639460E-04  2.9055782E-03  7.2639460E-04  7.2639460E-04  2.9055782E-03  7.2639460E-04  2.9055782E-03  7.2639460E-04  0.0000000E+00
  7.7495590E-04  3.0998235E-03  7.7495590E-04  3.0998235E-03  7.7495590E-04  7.7495590E-04  3.0998235E-03  7.7495590E-04  3.0998235E-03  7.7495590E-04  0.0000000E+00
  8.2351720E-04  3.2940688E-03  8.2351720E-04  3.2940688E-03  8.2351720E-04  8.2351720E-04  3.2940688E-03  8.2351720E-04  3.2940688E-03  8.2351720E-04  0.0000000E+00
  8.7213530E-04  3.4885414E-03  8.7213530E-04  3.4885414E-03  8.7213530E-04  8.7213530E-04  3.4885414E-03  8.7213530E-04  3.4885414E-03  8.7213530E-04  0.0000000E+00
  9.2074100E-04  3.6829638E-03  9.2074100E-04  3.6829638E-03  9.2074100E-04  9.2074100E-04  3.6829638E-03  9.2074100E-04  3.6829638E-03  9.2074100E-04  0.0000000E+00
  9.6927940E-04  3.8771176E-03  9.6927940E-04  3.8771176E-03  9.6927940E-04  9.6927940E-04  3.8771176E-03  9.6927940E-04  3.8771176E-03  9.6927940E-04  0.0000000E+00
  1.0177625E-03  4.0710500E-03  1.0177625E-03  4.0710500E-03  1.0177625E-03  1.0177625E-03  4.0710500E-03  1.0177625E-03  4.0710500E-03  1.0177625E-03  0.0000000E+00
  1.0661851E-03  4.2647406E-03  1.0661851E-03  4.2647406E-03  1.0661851E-03  1.0661851E-03  4.2647406E-03  1.0661851E-03  4.2647406E-03  1.0661851E-03  0.0000000E+00
  1.1145735E-03  4.4582938E-03  1.1145735E-03  4.4582938E-03  1.1145735E-03  1.1145735E-03  4.4582938E-03  1.1145735E-03  4.4582938E-03  1.1145735E-03  0.0000000E+00
  1.1629484E-03  4.6517936E-03  1.1629484E-03  4.6517936E-03  1.1629484E-03  1.1629484E-03  4.6517936E-03  1.1629484E-03  4.6517936E-03  1.1629484E-03  0.0000000E+00
  1.2113224E-03  4.8452896E-03  1.2113224E-03  4.8452896E-03  1.2113224E-03  1.2113224E-03  4.8452896E-03  1.2113224E-03  4.8452896E-03  1.2113224E-03  0.0000000E+00
  1.2597048E-03  5.0388194E-03  1.2597048E-03  5.0388194E-03  1.2597048E-03  1.2597048E-03  5.0388194E-03  1.2597048E-03  5.0388194E-03  1.2597048E-03  0.0000000E+00
  1.3081070E-03  5.2324279E-03  1.3081070E-03  5.2324279E-03  1.3081070E-03  1.3081070E-03  5.2324279E-03  1.3081070E-03  5.2324279E-03  1.3081070E-03  0.0000000E+00
  1.3565454E-03  5.4261815E-03  1.3565454E-03  5.4261815E-03  1.3565454E-03  1.3565454E-03  5.4261815E-03  1.3565454E-03  5.4261815E-03  1.3565454E-03  0.0000000E+00
  1.4049995E-03  5.6199980E-03  1.4049995E-03  5.6199980E-03  1.4049995E-03  1.4049995E-03  5.6199980E-03  1.4049995E-03  5.6199980E-03  1.4049995E-03  0.0000000E+00
  1.4534659E-03  5.8138635E-03  1.4534659E-03  5.8138635E-03  1.4534659E-03  1.4534659E-03  5.8138635E-03  1.4534659E-03  5.8138635E-03  1.4534659E-03  0.0000000E+00
  1.5019519E-03  6.0078076E-03  1.5019519E-03  6.0078076E-03  1.5019519E-03  1.5019519E-03  6.0078076E-03  1.5019519E-03  6.0078076E-03  1.5019519E-03  0.0000000E+00
  1.5504632E-03  6.2018529E-03  1.5504632E-03  6.2018529E-03  1.5504632E-03  1.5504632E-03  6.2018529E-03  1.5504632E-03  6.2018529E-03  1.5504632E-03  0.0000000E+00
  1.5990175E-03  6.3960701E-03  1.5990175E-03  6.3960701E-03  1.5990175E-03  1.5990175E-03  6.3960701E-03  1.5990175E-03  6.3960701E-03  1.5990175E-03  0.0000000E+00
  1.6476501E-03  6.5906003E-03  1.6476501E-03  6.5906003E-03  1.6476501E-03  1.6476501E-03  6.5906003E-03  1.6476501E-03  6.5906003E-03  1.6476501E-03  0.0000000E+00
  1.6964113E-03  6.7856451E-03  1.6964113E-03  6.7856451E-03  1.6964113E-03  1.6964113E-03  6.7856451E-03  1.6964113E-03  6.7856451E-03  1.6964113E-03  0.0000000E+00
  1.7453583E-03  6.9814333E-03  1.7453583E-03  6.9814333E-03  1.7453583E-03  1.7453583E-03  6.9814333E-03  1.7453583E-03  6.9814333E-03  1.7453583E-03  0.0000000E+00
  1.7945548E-03  7.1782192E-03  1.7945548E-03  7.1782192E-03  1.7945548E-03  1.7945548E-03  7.1782192E-03  1.7945548E-03  7.1782192E-03  1.7945548E-03  0.0000000E+00
  1.8440705E-03  7.3762819E-03  1.8440705E-03  7.3762819E-03  1.8440705E-03  1.8440705E-03  7.3762819E-03  1.8440705E-03  7.3762819E-03  1.8440705E-03  0.0000000E+00
  1.8939834E-03  7.5759337E-03  1.8939834E-03  7.5759337E-03  1.8939834E-03  1.8939834E-03  7.5759337E-03  1.8939834E-03  7.5759337E-03  1.8939834E-03  0.0000000E+00
  1.9443726E-03  7.7774904E-03  1.9443726E-03  7.7774904E-03  1.9443726E-03  1.9443726E-03  7.7774904E-03  1.9443726E-03  7.7774904E-03  1.9443726E-03  0.0000000E+00
  1.9953097E-03  7.9812388E-03  1.9953097E-03  7.9812388E-03  1.9953097E-03  1.9953097E-03  7.9812388E-03  1.9953097E-03  7.9812388E-03  1.9953097E-03  0.0000000E+00
  2.0468507E-03  8.1874029E-03  2.0468507E-03  8.1874029E-03  2.0468507E-03  2.0468507E-03  8.1874029E-03  2.0468507E-03  8.1874029E-03  2.0468507E-03  0.0000000E+00
  2.0990311E-03  8.3961243E-03  2.0990311E-03  8.3961243E-03  2.0990311E-03  2.0990311E-03  8.3961243E-03  2.0990311E-03  8.3961243E-03  2.0990311E-03  0.0000000E+00
  2.1518561E-03  8.6074245E-03  2.1518561E-03  8.6074245E-03  2.1518561E-03  2.1518561E-03  8.6074245E-03  2.1518561E-03  8.6074245E-03  2.1518561E-03  0.0000000E+00
  2.2053201E-03  8.8212805E-03  2.2053201E-03  8.8212805E-03  2.2053201E-03  2.2053201E-03  8.8212805E-03  2.2053201E-03  8.8212805E-03  2.2053201E-03  0.0000000E+00
  2.2593989E-03  9.0375958E-03  2.2593989E-03  9.0375958E-03  2.2593989E-03  2.2593989E-03  9.0375958E-03  2.2593989E-03  9.0375958E-03  2.2593989E-03  0.0000000E+00
  2.3140525E-03  9.2562102E-03  2.3140525E-03  9.2562102E-03  2.3140525E-03  2.3140525E-03  9.2562102E-03  2.3140525E-03  9.2562102E-03  2.3140525E-03  0.0000000E+00
  2.3692344E-03  9.4769377E-03  2.3692344E-03  9.4769377E-03  2.3692344E-03  2.3692344E-03  9.4769377E-03  2.3692344E-03  9.4769377E-03  2.3692344E-03  0.0000000E+00
  2.4248587E-03  9.6994346E-03  2.4248587E-03  9.6994346E-03  2.4248587E-03  2.4248587E-03  9.6994346E-03  2.4248587E-03  9.6994346E-03  2.4248587E-03  0.0000000E+00
  2.4808769E-03  9.9235077E-03  2.4808769E-03  9.9235077E-03  2.4808769E-03  2.4808769E-03  9.9235077E-03  2.4808769E-03  9.9235077E-03  2.4808769E-03  0.0000000E+00
  2.5367433E-03  1.0146973E-02  2.5367433E-03  1.0146973E-02  2.5367433E-03  2.5367433E-03  1.0146973E-02  2.5367433E-03  1.0146973E-02  2.5367433E-03  0.0000000E+00
  2.5717249E-03  1.0286900E-02  2.5717249E-03  1.0286900E-02  2.5717249E-03  2.5717249E-03  1.0286900E-02  2.5717249E-03  1.0286900E-02  2.5717249E-03  0.0000000E+00
  7.5634240E-04  3.0253697E-03  7.5634240E-04  3.0253697E-03  7.5634240E-04  7.5634240E-04  3.0253697E-03  7.5634240E-04  3.0253697E-03  7.5634240E-04  0.0000000E+00
  8.0490370E-04  3.2196150E-03  8.0490370E-04  3.2196150E-03  8.0490370E-04  8.0490370E-04  3.2196150E-03  8.0490370E-04  3.2196150E-03  8.0490370E-04  0.0000000E+00
  8.5346510E-04  3.4138602E-03  8.5346510E-04  3.4138602E-03  8.5346510E-04  8.5346510E-04  3.4138602E-03  8.5346510E-04  3.4138602E-03  8.5346510E-04  0.0000000E+00
  9.0202640E-04  3.6081055E-03  9.0202640E-04  3.6081055E-03  9.0202640E-04  9.0202640E-04  3.6081055E-03  9.0202640E-04  3.6081055E-03  9.0202640E-04  0.0000000E+00
  9.5064450E-04  3.8025780E-03  9.5064450E-04  3.8025780E-03  9.5064450E-04  9.5064450E-04  3.8025780E-03  9.5064450E-04  3.8025780E-03  9.5064450E-04  0.0000000E+00
  9.9925010E-04  3.9970004E-03  9.9925010E-04  3.9970004E-03  9.9925010E-04  9.9925010E-04  3.9970004E-03  9.9925010E-04  3.9970004E-03  9.9925010E-04  0.0000000E+00
  1.0477885E-03  4.1911541E-03  1.0477885E-03  4.1911541E-03  1.0477885E-03  1.0477885E-03  4.1911541E-03  1.0477885E-03  4.1911541E-03  1.0477885E-03  0.0000000E+00
  1.0962716E-03  4.3850864E-03  1.0962716E-03  4.3850864E-03  1.0962716E-03  1.0962716E-03  4.3850864E-03  1.0962716E-03  4.3850864E-03  1.0962716E-03  0.0000000E+00
  1.1446942E-03  4.5787770E-03  1.1446942E-03  4.5787770E-03  1.1446942E-03  1.1446942E-03  4.5787770E-03  1.1446942E-03  4.5787770E-03  1.1446942E-03  0.0000000E+00
  1.1930825E-03  4.7723302E-03  1.1930825E-03  4.7723302E-03  1.1930825E-03  1.1930825E-03  4.7723302E-03  1.1930825E-03  4.7723302E-03  1.1930825E-03  0.0000000E+00
  1.2414575E-03  4.9658299E-03  1.2414575E-03  4.9658299E-03  1.2414575E-03  1.2414575E-03  4.9658299E-03  1.2414575E-03  4.9658299E-03  1.2414575E-03  0.0000000E+00
  1.2898315E-03  5.1593258E-03  1.2898315E-03  5.1593258E-03  1.2898315E-03  1.2898315E-03  5.1593258E-03  1.2898315E-03  5.1593258E-03  1.2898315E-03  0.0000000E+00
  1.3382139E-03  5.3528556E-03  1.3382139E-03  5.3528556E-03  1.3382139E-03  1.3382139E-03  5.3528556E-03  1.3382139E-03  5.3528556E-03  1.3382139E-03  0.0000000E+00
  1.3866160E-03  5.5464641E-03  1.3866160E-03  5.5464641E-03  1.3866160E-03  1.3866160E-03  5.5464641E-03  1.3866160E-03  5.5464641E-03  1.3866160E-03  0.0000000E+00
  1.4350544E-03  5.7402175E-03  1.4350544E-03  5.7402175E-03  1.4350544E-03  1.4350544E-03  5.7402175E-03  1.4350544E-03  5.7402175E-03  1.4350544E-03  0.0000000E+00
  1.4835085E-03  5.9340340E-03  1.4835085E-03  5.9340340E-03  1.4835085E-03  1.4835085E-03  5.9340340E-03  1.4835085E-03  5.9340340E-03  1.4835085E-03  0.0000000E+00
  1.5319749E-03  6.1278994E-03  1.5319749E-03  6.1278994E-03  1.5319749E-03  1.5319749E-03  6.1278994E-03  1.5319749E-03  6.1278994E-03  1.5319749E-03  0.0000000E+00
  1.5804609E-03  6.3218435E-03  1.5804609E-03  6.3218435E-03  1.5804609E-03  1.5804609E-03  6.3218435E-03  1.5804609E-03  6.3218435E-03  1.5804609E-03  0.0000000E+00
  1.6289722E-03  6.5158887E-03  1.6289722E-03  6.5158887E-03  1.6289722E-03  1.6289722E-03  6.5158887E-03  1.6289722E-03  6.5158887E-03  1.6289722E-03  0.0000000E+00
  1.6775265E-03  6.7101059E-03  1.6775265E-03  6.7101059E-03  1.6775265E-03  1.6775265E-03  6.7101059E-03  1.6775265E-03  6.7101059E-03  1.6775265E-03  0.0000000E+00
  1.7261590E-03  6.9046360E-03  1.7261590E-03  6.9046360E-03  1.7261590E-03  1.7261590E-03  6.9046360E-03  1.7261590E-03  6.9046360E-03  1.7261590E-03  0.0000000E+00
  1.7749202E-03  7.0996808E-03  1.7749202E-03  7.0996808E-03  1.7749202E-03  1.7749202E-03  7.0996808E-03  1.7749202E-03  7.0996808E-03  1.7749202E-03  0.0000000E+00
  1.8238672E-03  7.2954689E-03  1.8238672E-03  7.2954689E-03  1.8238672E-03  1.8238672E-03  7.2954689E-03  1.8238672E-03  7.2954689E-03  1.8238672E-03  0.0000000E+00
  1.8730637E-03  7.4922548E-03  1.8730637E-03  7.4922548E-03  1.8730637E-03  1.8730637E-03  7.4922548E-03  1.8730637E-03  7.4922548E-03  1.8730637E-03  0.0000000E+00
  1.9225793E-03  7.6903174E-03  1.9225793E-03  7.6903174E-03  1.9225793E-03  1.9225793E-03  7.6903174E-03  1.9225793E-03  7.6903174E-03  1.9225793E-03  0.0000000E+00
  1.9724923E-03  7.8899691E-03  1.9724923E-03  7.8899691E-03  1.9724923E-03  1.9724923E-03  7.8899691E-03  1.9724923E-03  7.8899691E-03  1.9724923E-03  0.0000000E+00
  2.0228815E-03  8.0915258E-03  2.0228815E-03  8.0915258E-03  2.0228815E-03  2.0228815E-03  8.0915258E-03  2.0228815E-03  8.0915258E-03  2.0228815E-03  0.0000000E+00
  2.0738185E-03  8.2952741E-03  2.0738185E-03  8.2952741E-03  2.0738185E-03  2.0738185E-03  8.2952741E-03  2.0738185E-03  8.2952741E-03  2.0738185E-03  0.0000000E+00
  2.1253596E-03  8.5014382E-03  2.1253596E-03  8.5014382E-03  2.1253596E-03  2.1253596E-03  8.5014382E-03  2.1253596E-03  8.5014382E-03  2.1253596E-03  0.0000000E+00
  2.1775399E-03  8.7101595E-03  2.1775399E-03  8.7101595E-03  2.1775399E-03  2.1775399E-03  8.7101595E-03  2.1775399E-03  8.7101595E-03  2.1775399E-03  0.0000000E+00
  2.2303649E-03  8.9214597E-03  2.2303649E-03  8.9214597E-03  2.2303649E-03  2.2303649E-03  8.9214597E-03  2.2303649E-03  8.9214597E-03  2.2303649E-03  0.0000000E+00
  2.2838289E-03  9.1353156E-03  2.2838289E-03  9.1353156E-03  2.2838289E-03  2.2838289E-03  9.1353156E-03  2.2838289E-03  9.1353156E-03  2.2838289E-03  0.0000000E+00
  2.3379077E-03  9.3516308E-03  2.3379077E-03  9.3516308E-03  2.3379077E-03  2.3379077E-03  9.3516308E-03  2.3379077E-03  9.3516308E-03  2.3379077E-03  0.0000000E+00
  2.3925613E-03  9.5702452E-03  2.3925613E-03  9.5702452E-03  2.3925613E-03  2.3925613E-03  9.5702452E-03  2.3925613E-03  9.5702452E-03  2.3925613E-03  0.0000000E+00
  2.4477432E-03  9.7909726E-03  2.4477432E-03  9.7909726E-03  2.4477432E-03  2.4477432E-03  9.7909726E-03  2.4477432E-03  9.7909726E-03  2.4477432E-03  0.0000000E+00
  2.5033674E-03  1.0013470E-02  2.5033674E-03  1.0013470E-02  2.5033674E-03  2.5033674E-03  1.0013470E-02  2.5033674E-03  1.0013470E-02  2.5033674E-03  0.0000000E+00
  2.5593856E-03  1.0237543E-02  2.5593856E-03  1.0237543E-02  2.5593856E-03  2.5593856E-03  1.0237543E-02  2.5593856E-03  1.0237543E-02  2.5593856E-03  0.0000000E+00
  2.6152520E-03  1.0461008E-02  2.6152520E-03  1.0461008E-02  2.6152520E-03  2.6152520E-03  1.0461008E-02  2.6152520E-03  1.0461008E-02  2.6152520E-03  0.0000000E+00
  2.6502336E-03  1.0600934E-02  2.6502336E-03  1.0600934E-02  2.6502336E-03  2.6502336E-03  1.0600934E-02  2.6502336E-03  1.0600934E-02  2.6502336E-03  0.0000000E+00
  8.6714420E-04  3.4685770E-03  8.6714420E-04  3.4685770E-03  8.6714420E-04  8.6714420E-04  3.4685770E-03  8.6714420E-04  3.4685770E-03  8.6714420E-04  0.0000000E+00
  9.1570550E-04  3.6628222E-03  9.1570550E-04  3.6628222E-03  9.1570550E-04  9.1570550E-04  3.6628222E-03  9.1570550E-04  3.6628222E-03  9.1570550E-04  0.0000000E+00
  9.6426680E-04  3.8570674E-03  9.6426680E-04  3.8570674E-03  9.6426680E-04  9.6426680E-04  3.8570674E-03  9.6426680E-04  3.8570674E-03  9.6426680E-04  0.0000000E+00
  1.0128281E-03  4.0513126E-03  1.0128281E-03  4.0513126E-03  1.0128281E-03  1.0128281E-03  4.0513126E-03  1.0128281E-03  4.0513126E-03  1.0128281E-03  0.0000000E+00
  1.0614463E-03  4.2457851E-03  1.0614463E-03  4.2457851E-03  1.0614463E-03  1.0614463E-03  4.2457851E-03  1.0614463E-03  4.2457851E-03  1.0614463E-03  0.0000000E+00
  1.1100519E-03  4.4402074E-03  1.1100519E-03  4.4402074E-03  1.1100519E-03  1.1100519E-03  4.4402074E-03  1.1100519E-03  4.4402074E-03  1.1100519E-03  0.0000000E+00
  1.1585903E-03  4.6343611E-03  1.1585903E-03  4.6343611E-03  1.1585903E-03  1.1585903E-03  4.6343611E-03  1.1585903E-03  4.6343611E-03  1.1585903E-03  0.0000000E+00
  1.2070733E-03  4.8282934E-03  1.2070733E-03  4.8282934E-03  1.2070733E-03  1.2070733E-03  4.8282934E-03  1.2070733E-03  4.8282934E-03  1.2070733E-03  0.0000000E+00
  1.2554960E-03  5.0219839E-03  1.2554960E-03  5.0219839E-03  1.2554960E-03  1.2554960E-03  5.0219839E-03  1.2554960E-03  5.0219839E-03  1.2554960E-03  0.0000000E+00
  1.3038843E-03  5.2155370E-03  1.3038843E-03  5.2155370E-03  1.3038843E-03  1.3038843E-03  5.2155370E-03  1.3038843E-03  5.2155370E-03  1.3038843E-03  0.0000000E+00
  1.3522592E-03  5.4090367E-03  1.3522592E-03  5.4090367E-03  1.3522592E-03  1.3522592E-03  5.4090367E-03  1.3522592E-03  5.4090367E-03  1.3522592E-03  0.0000000E+00
  1.4006332E-03  5.6025326E-03  1.4006332E-03  5.6025326E-03  1.4006332E-03  1.4006332E-03  5.6025326E-03  1.4006332E-03  5.6025326E-03  1.4006332E-03  0.0000000E+00
  1.4490156E-03  5.7960623E-03  1.4490156E-03  5.7960623E-03  1.4490156E-03  1.4490156E-03  5.7960623E-03  1.4490156E-03  5.7960623E-03  1.4490156E-03  0.0000000E+00
  1.4974177E-03  5.9896708E-03  1.4974177E-03  5.9896708E-03  1.4974177E-03  1.4974177E-03  5.9896708E-03  1.4974177E-03  5.9896708E-03  1.4974177E-03  0.0000000E+00
  1.5458561E-03  6.1834242E-03  1.5458561E-03  6.1834242E-03  1.5458561E-03  1.5458561E-03  6.1834242E-03  1.5458561E-03  6.1834242E-03  1.5458561E-03  0.0000000E+00
  1.5943102E-03  6.3772407E-03  1.5943102E-03  6.3772407E-03  1.5943102E-03  1.5943102E-03  6.3772407E-03  1.5943102E-03  6.3772407E-03  1.5943102E-03  0.0000000E+00
  1.6427765E-03  6.5711060E-03  1.6427765E-03  6.5711060E-03  1.6427765E-03  1.6427765E-03  6.5711060E-03  1.6427765E-03  6.5711060E-03  1.6427765E-03  0.0000000E+00
  1.6912625E-03  6.7650501E-03  1.6912625E-03  6.7650501E-03  1.6912625E-03  1.6912625E-03  6.7650501E-03  1.6912625E-03  6.7650501E-03  1.6912625E-03  0.0000000E+00
  1.7397738E-03  6.9590953E-03  1.7397738E-03  6.9590953E-03  1.7397738E-03  1.7397738E-03  6.9590953E-03  1.7397738E-03  6.9590953E-03  1.7397738E-03  0.0000000E+00
  1.7883281E-03  7.1533124E-03  1.7883281E-03  7.1533124E-03  1.7883281E-03  1.7883281E-03  7.1533124E-03  1.7883281E-03  7.1533124E-03  1.7883281E-03  0.0000000E+00
  1.8369606E-03  7.3478425E-03  1.8369606E-03  7.3478425E-03  1.8369606E-03  1.8369606E-03  7.3478425E-03  1.8369606E-03  7.3478425E-03  1.8369606E-03  0.0000000E+00
  1.8857218E-03  7.5428872E-03  1.8857218E-03  7.5428872E-03  1.8857218E-03  1.8857218E-03  7.5428872E-03  1.8857218E-03  7.5428872E-03  1.8857218E-03  0.0000000E+00
  1.9346688E-03  7.7386753E-03  1.9346688E-03  7.7386753E-03  1.9346688E-03  1.9346688E-03  7.7386753E-03  1.9346688E-03  7.7386753E-03  1.9346688E-03  0.0000000E+00
  1.9838653E-03  7.9354611E-03  1.9838653E-03  7.9354611E-03  1.9838653E-03  1.9838653E-03  7.9354611E-03  1.9838653E-03  7.9354611E-03  1.9838653E-03  0.0000000E+00
  2.0333809E-03  8.1335237E-03  2.0333809E-03  8.1335237E-03  2.0333809E-03  2.0333809E-03  8.1335237E-03  2.0333809E-03  8.1335237E-03  2.0333809E-03  0.0000000E+00
  2.0832938E-03  8.3331754E-03  2.0832938E-03  8.3331754E-03  2.0832938E-03  2.0832938E-03  8.3331754E-03  2.0832938E-03  8.3331754E-03  2.0832938E-03  0.0000000E+00
  2.1336830E-03  8.5347320E-03  2.1336830E-03  8.5347320E-03  2.1336830E-03  2.1336830E-03  8.5347320E-03  2.1336830E-03  8.5347320E-03  2.1336830E-03  0.0000000E+00
  2.1846201E-03  8.7384803E-03  2.1846201E-03  8.7384803E-03  2.1846201E-03  2.1846201E-03  8.7384803E-03  2.1846201E-03  8.7384803E-03  2.1846201E-03  0.0000000E+00
  2.2361611E-03  8.9446444E-03  2.2361611E-03  8.9446444E-03  2.2361611E-03  2.2361611E-03  8.9446444E-03  2.2361611E-03  8.9446444E-03  2.2361611E-03  0.0000000E+00
  2.2883414E-03  9.1533656E-03  2.2883414E-03  9.1533656E-03  2.2883414E-03  2.2883414E-03  9.1533656E-03  2.2883414E-03  9.1533656E-03  2.2883414E-03  0.0000000E+00
  2.3411664E-03  9.3646657E-03  2.3411664E-03  9.3646657E-03  2.3411664E-03  2.3411664E-03  9.3646657E-03  2.3411664E-03  9.3646657E-03  2.3411664E-03  0.0000000E+00
  2.3946304E-03  9.5785217E-03  2.3946304E-03  9.5785217E-03  2.3946304E-03  2.3946304E-03  9.5785217E-03  2.3946304E-03  9.5785217E-03  2.3946304E-03  0.0000000E+00
  2.4487092E-03  9.7948368E-03  2.4487092E-03  9.7948368E-03  2.4487092E-03  2.4487092E-03  9.7948368E-03  2.4487092E-03  9.7948368E-03  2.4487092E-03  0.0000000E+00
  2.5033628E-03  1.0013451E-02  2.5033628E-03  1.0013451E-02  2.5033628E-03  2.5033628E-03  1.0013451E-02  2.5033628E-03  1.0013451E-02  2.5033628E-03  0.0000000E+00
  2.5585446E-03  1.0234178E-02  2.5585446E-03  1.0234178E-02  2.5585446E-03  2.5585446E-03  1.0234178E-02  2.5585446E-03  1.0234178E-02  2.5585446E-03  0.0000000E+00
  2.6141688E-03  1.0456675E-02  2.6141688E-03  1.0456675E-02  2.6141688E-03  2.6141688E-03  1.0456675E-02  2.6141688E-03  1.0456675E-02  2.6141688E-03  0.0000000E+00
  2.6701871E-03  1.0680748E-02  2.6701871E-03  1.0680748E-02  2.6701871E-03  2.6701871E-03  1.0680748E-02  2.6701871E-03  1.0680748E-02  2.6701871E-03  0.0000000E+00
  2.7260535E-03  1.0904214E-02  2.7260535E-03  1.0904214E-02  2.7260535E-03  2.7260535E-03  1.0904214E-02  2.7260535E-03  1.0904214E-02  2.7260535E-03  0.0000000E+00
  2.7610350E-03  1.1044140E-02  2.7610350E-03  1.1044140E-02  2.7610350E-03  2.7610350E-03  1.1044140E-02  2.7610350E-03  1.1044140E-02  2.7610350E-03  0.0000000E+00
  1.0568197E-03  4.2272786E-03  1.0568197E-03  4.2272786E-03  1.0568197E-03  1.0568197E-03  4.2272786E-03  1.0568197E-03  4.2272786E-03  1.0568197E-03  0.0000000E+00
  1.1053810E-03  4.4215238E-03  1.1053810E-03  4.4215238E-03  1.1053810E-03  1.1053810E-03  4.4215238E-03  1.1053810E-03  4.4215238E-03  1.1053810E-03  0.0000000E+00
  1.1539422E-03  4.6157690E-03  1.1539422E-03  4.6157690E-03  1.1539422E-03  1.1539422E-03  4.6157690E-03  1.1539422E-03  4.6157690E-03  1.1539422E-03  0.0000000E+00
  1.2025035E-03  4.8100142E-03  1.2025035E-03  4.8100142E-03  1.2025035E-03  1.2025035E-03  4.8100142E-03  1.2025035E-03  4.8100142E-03  1.2025035E-03  0.0000000E+00
  1.2511217E-03  5.0044866E-03  1.2511217E-03  5.0044866E-03  1.2511217E-03  1.2511217E-03  5.0044866E-03  1.2511217E-03  5.0044866E-03  1.2511217E-03  0.0000000E+00
  1.2997272E-03  5.1989090E-03  1.2997272E-03  5.1989090E-03  1.2997272E-03  1.2997272E-03  5.1989090E-03  1.2997272E-03  5.1989090E-03  1.2997272E-03  0.0000000E+00
  1.3482657E-03  5.3930627E-03  1.3482657E-03  5.3930627E-03  1.3482657E-03  1.3482657E-03  5.3930627E-03  1.3482657E-03  5.3930627E-03  1.3482657E-03  0.0000000E+00
  1.3967487E-03  5.5869949E-03  1.3967487E-03  5.5869949E-03  1.3967487E-03  1.3967487E-03  5.5869949E-03  1.3967487E-03  5.5869949E-03  1.3967487E-03  0.0000000E+00
  1.4451713E-03  5.7806854E-03  1.4451713E-03  5.7806854E-03  1.4451713E-03  1.4451713E-03  5.7806854E-03  1.4451713E-03  5.7806854E-03  1.4451713E-03  0.0000000E+00
  1.4935596E-03  5.9742385E-03  1.4935596E-03  5.9742385E-03  1.4935596E-03  1.4935596E-03  5.9742385E-03  1.4935596E-03  5.9742385E-03  1.4935596E-03  0.0000000E+00
  1.5419345E-03  6.1677381E-03  1.5419345E-03  6.1677381E-03  1.5419345E-03  1.5419345E-03  6.1677381E-03  1.5419345E-03  6.1677381E-03  1.5419345E-03  0.0000000E+00
  1.5903085E-03  6.3612340E-03  1.5903085E-03  6.3612340E-03  1.5903085E-03  1.5903085E-03  6.3612340E-03  1.5903085E-03  6.3612340E-03  1.5903085E-03  0.0000000E+00
  1.6386909E-03  6.5547637E-03  1.6386909E-03  6.5547637E-03  1.6386909E-03  1.6386909E-03  6.5547637E-03  1.6386909E-03  6.5547637E-03  1.6386909E-03  0.0000000E+00
  1.6870930E-03  6.7483721E-03  1.6870930E-03  6.7483721E-03  1.6870930E-03  1.6870930E-03  6.7483721E-03  1.6870930E-03  6.7483721E-03  1.6870930E-03  0.0000000E+00
  1.7355314E-03  6.9421255E-03  1.7355314E-03  6.9421255E-03  1.7355314E-03  1.7355314E-03  6.9421255E-03  1.7355314E-03  6.9421255E-03  1.7355314E-03  0.0000000E+00
  1.7839855E-03  7.1359420E-03  1.7839855E-03  7.1359420E-03  1.7839855E-03  1.7839855E-03  7.1359420E-03  1.7839855E-03  7.1359420E-03  1.7839855E-03  0.0000000E+00
  1.8324518E-03  7.3298073E-03  1.8324518E-03  7.3298073E-03  1.8324518E-03  1.8324518E-03  7.3298073E-03  1.8324518E-03  7.3298073E-03  1.8324518E-03  0.0000000E+00
  1.8809378E-03  7.5237514E-03  1.8809378E-03  7.5237514E-03  1.8809378E-03  1.8809378E-03  7.5237514E-03  1.8809378E-03  7.5237514E-03  1.8809378E-03  0.0000000E+00
  1.9294491E-03  7.7177965E-03  1.9294491E-03  7.7177965E-03  1.9294491E-03  1.9294491E-03  7.7177965E-03  1.9294491E-03  7.7177965E-03  1.9294491E-03  0.0000000E+00
  1.9780034E-03  7.9120136E-03  1.9780034E-03  7.9120136E-03  1.9780034E-03  1.9780034E-03  7.9120136E-03  1.9780034E-03  7.9120136E-03  1.9780034E-03  0.0000000E+00
  2.0266359E-03  8.1065437E-03  2.0266359E-03  8.1065437E-03  2.0266359E-03  2.0266359E-03  8.1065437E-03  2.0266359E-03  8.1065437E-03  2.0266359E-03  0.0000000E+00
  2.0753971E-03  8.3015884E-03  2.0753971E-03  8.3015884E-03  2.0753971E-03  2.0753971E-03  8.3015884E-03  2.0753971E-03  8.3015884E-03  2.0753971E-03  0.0000000E+00
  2.1243441E-03  8.4973765E-03  2.1243441E-03  8.4973765E-03  2.1243441E-03  2.1243441E-03  8.4973765E-03  2.1243441E-03  8.4973765E-03  2.1243441E-03  0.0000000E+00
  2.1735406E-03  8.6941622E-03  2.1735406E-03  8.6941622E-03  2.1735406E-03  2.1735406E-03  8.6941622E-03  2.1735406E-03  8.6941622E-03  2.1735406E-03  0.0000000E+00
  2.2230562E-03  8.8922248E-03  2.2230562E-03  8.8922248E-03  2.2230562E-03  2.2230562E-03  8.8922248E-03  2.2230562E-03  8.8922248E-03  2.2230562E-03  0.0000000E+00
  2.2729691E-03  9.0918765E-03  2.2729691E-03  9.0918765E-03  2.2729691E-03  2.2729691E-03  9.0918765E-03  2.2729691E-03  9.0918765E-03  2.2729691E-03  0.0000000E+00
  2.3233583E-03  9.2934331E-03  2.3233583E-03  9.2934331E-03  2.3233583E-03  2.3233583E-03  9.2934331E-03  2.3233583E-03  9.2934331E-03  2.3233583E-03  0.0000000E+00
  2.3742953E-03  9.4971813E-03  2.3742953E-03  9.4971813E-03  2.3742953E-03  2.3742953E-03  9.4971813E-03  2.3742953E-03  9.4971813E-03  2.3742953E-03  0.0000000E+00
  2.4258363E-03  9.7033454E-03  2.4258363E-03  9.7033454E-03  2.4258363E-03  2.4258363E-03  9.7033454E-03  2.4258363E-03  9.7033454E-03  2.4258363E-03  0.0000000E+00
  2.4780166E-03  9.9120666E-03  2.4780166E-03  9.9120666E-03  2.4780166E-03  2.4780166E-03  9.9120666E-03  2.4780166E-03  9.9120666E-03  2.4780166E-03  0.0000000E+00
  2.5308417E-03  1.0123367E-02  2.5308417E-03  1.0123367E-02  2.5308417E-03  2.5308417E-03  1.0123367E-02  2.5308417E-03  1.0123367E-02  2.5308417E-03  0.0000000E+00
  2.5843056E-03  1.0337223E-02  2.5843056E-03  1.0337223E-02  2.5843056E-03  2.5843056E-03  1.0337223E-02  2.5843056E-03  1.0337223E-02  2.5843056E-03  0.0000000E+00
  2.6383844E-03  1.0553538E-02  2.6383844E-03  1.0553538E-02  2.6383844E-03  2.6383844E-03  1.0553538E-02  2.6383844E-03  1.0553538E-02  2.6383844E-03  0.0000000E+00
  2.6930380E-03  1.0772152E-02  2.6930380E-03  1.0772152E-02  2.6930380E-03  2.6930380E-03  1.0772152E-02  2.6930380E-03  1.0772152E-02  2.6930380E-03  0.0000000E+00
  2.7482198E-03  1.0992879E-02  2.7482198E-03  1.0992879E-02  2.7482198E-03  2.7482198E-03  1.0992879E-02  2.7482198E-03  1.0992879E-02  2.7482198E-03  0.0000000E+00
  2.8038440E-03  1.1215376E-02  2.8038440E-03  1.1215376E-02  2.8038440E-03  2.8038440E-03  1.1215376E-02  2.8038440E-03  1.1215376E-02  2.8038440E-03  0.0000000E+00
  2.8598623E-03  1.1439449E-02  2.8598623E-03  1.1439449E-02  2.8598623E-03  2.8598623E-03  1.1439449E-02  2.8598623E-03  1.1439449E-02  2.8598623E-03  0.0000000E+00
  2.9157287E-03  1.1662915E-02  2.9157287E-03  1.1662915E-02  2.9157287E-03  2.9157287E-03  1.1662915E-02  2.9157287E-03  1.1662915E-02  2.9157287E-03  0.0000000E+00
  2.9507102E-03  1.1802841E-02  2.9507102E-03  1.1802841E-02  2.9507102E-03  2.9507102E-03  1.1802841E-02  2.9507102E-03  1.1802841E-02  2.9507102E-03  0.0000000E+00
  1.2466771E-03  4.9867083E-03  1.2466771E-03  4.9867083E-03  1.2466771E-03  1.2466771E-03  4.9867083E-03  1.2466771E-03  4.9867083E-03  1.2466771E-03  0.0000000E+00
  1.2952384E-03  5.1809535E-03  1.2952384E-03  5.1809535E-03  1.2952384E-03  1.2952384E-03  5.1809535E-03  1.2952384E-03  5.1809535E-03  1.2952384E-03  0.0000000E+00
  1.3437997E-03  5.3751987E-03  1.3437997E-03  5.3751987E-03  1.3437997E-03  1.3437997E-03  5.3751987E-03  1.3437997E-03  5.3751987E-03  1.3437997E-03  0.0000000E+00
  1.3923610E-03  5.5694438E-03  1.3923610E-03  5.5694438E-03  1.3923610E-03  1.3923610E-03  5.5694438E-03  1.3923610E-03  5.5694438E-03  1.3923610E-03  0.0000000E+00
  1.4409791E-03  5.7639163E-03  1.4409791E-03  5.7639163E-03  1.4409791E-03  1.4409791E-03  5.7639163E-03  1.4409791E-03  5.7639163E-03  1.4409791E-03  0.0000000E+00
  1.4895846E-03  5.9583386E-03  1.4895846E-03  5.9583386E-03  1.4895846E-03  1.4895846E-03  5.9583386E-03  1.4895846E-03  5.9583386E-03  1.4895846E-03  0.0000000E+00
  1.5381231E-03  6.1524923E-03  1.5381231E-03  6.1524923E-03  1.5381231E-03  1.5381231E-03  6.1524923E-03  1.5381231E-03  6.1524923E-03  1.5381231E-03  0.0000000E+00
  1.5866061E-03  6.3464245E-03  1.5866061E-03  6.3464245E-03  1.5866061E-03  1.5866061E-03  6.3464245E-03  1.5866061E-03  6.3464245E-03  1.5866061E-03  0.0000000E+00
  1.6350288E-03  6.5401150E-03  1.6350288E-03  6.5401150E-03  1.6350288E-03  1.6350288E-03  6.5401150E-03  1.6350288E-03  6.5401150E-03  1.6350288E-03  0.0000000E+00
  1.6834170E-03  6.7336681E-03  1.6834170E-03  6.7336681E-03  1.6834170E-03  1.6834170E-03  6.7336681E-03  1.6834170E-03  6.7336681E-03  1.6834170E-03  0.0000000E+00
  1.7317919E-03  6.9271678E-03  1.7317919E-03  6.9271678E-03  1.7317919E-03  1.7317919E-03  6.9271678E-03  1.7317919E-03  6.9271678E-03  1.7317919E-03  0.0000000E+00
  1.7801659E-03  7.1206637E-03  1.7801659E-03  7.1206637E-03  1.7801659E-03  1.7801659E-03  7.1206637E-03  1.7801659E-03  7.1206637E-03  1.7801659E-03  0.0000000E+00
  1.8285483E-03  7.3141933E-03  1.8285483E-03  7.3141933E-03  1.8285483E-03  1.8285483E-03  7.3141933E-03  1.8285483E-03  7.3141933E-03  1.8285483E-03  0.0000000E+00
  1.8769504E-03  7.5078017E-03  1.8769504E-03  7.5078017E-03  1.8769504E-03  1.8769504E-03  7.5078017E-03  1.8769504E-03  7.5078017E-03  1.8769504E-03  0.0000000E+00
  1.9253888E-03  7.7015551E-03  1.9253888E-03  7.7015551E-03  1.9253888E-03  1.9253888E-03  7.7015551E-03  1.9253888E-03  7.7015551E-03  1.9253888E-03  0.0000000E+00
  1.9738429E-03  7.8953716E-03  1.9738429E-03  7.8953716E-03  1.9738429E-03  1.9738429E-03  7.8953716E-03  1.9738429E-03  7.8953716E-03  1.9738429E-03  0.0000000E+00
  2.0223092E-03  8.0892369E-03  2.0223092E-03  8.0892369E-03  2.0223092E-03  2.0223092E-03  8.0892369E-03  2.0223092E-03  8.0892369E-03  2.0223092E-03  0.0000000E+00
  2.0707952E-03  8.2831809E-03  2.0707952E-03  8.2831809E-03  2.0707952E-03  2.0707952E-03  8.2831809E-03  2.0707952E-03  8.2831809E-03  2.0707952E-03  0.0000000E+00
  2.1193065E-03  8.4772261E-03  2.1193065E-03  8.4772261E-03  2.1193065E-03  2.1193065E-03  8.4772261E-03  2.1193065E-03  8.4772261E-03  2.1193065E-03  0.0000000E+00
  2.1678608E-03  8.6714432E-03  2.1678608E-03  8.6714432E-03  2.1678608E-03  2.1678608E-03  8.6714432E-03  2.1678608E-03  8.6714432E-03  2.1678608E-03  0.0000000E+00
  2.2164933E-03  8.8659732E-03  2.2164933E-03  8.8659732E-03  2.2164933E-03  2.2164933E-03  8.8659732E-03  2.2164933E-03  8.8659732E-03  2.2164933E-03  0.0000000E+00
  2.2652545E-03  9.0610179E-03  2.2652545E-03  9.0610179E-03  2.2652545E-03  2.2652545E-03  9.0610179E-03  2.2652545E-03  9.0610179E-03  2.2652545E-03  0.0000000E+00
  2.3142015E-03  9.2568060E-03  2.3142015E-03  9.2568060E-03  2.3142015E-03  2.3142015E-03  9.2568060E-03  2.3142015E-03  9.2568060E-03  2.3142015E-03  0.0000000E+00
  2.3633979E-03  9.4535918E-03  2.3633979E-03  9.4535918E-03  2.3633979E-03  2.3633979E-03  9.4535918E-03  2.3633979E-03  9.4535918E-03  2.3633979E-03  0.0000000E+00
  2.4129136E-03  9.6516543E-03  2.4129136E-03  9.6516543E-03  2.4129136E-03  2.4129136E-03  9.6516543E-03  2.4129136E-03  9.6516543E-03  2.4129136E-03  0.0000000E+00
  2.4628265E-03  9.8513060E-03  2.4628265E-03  9.8513060E-03  2.4628265E-03  2.4628265E-03  9.8513060E-03  2.4628265E-03  9.8513060E-03  2.4628265E-03  0.0000000E+00
  2.5132157E-03  1.0052863E-02  2.5132157E-03  1.0052863E-02  2.5132157E-03  2.5132157E-03  1.0052863E-02  2.5132157E-03  1.0052863E-02  2.5132157E-03  0.0000000E+00
  2.5641527E-03  1.0256611E-02  2.5641527E-03  1.0256611E-02  2.5641527E-03  2.5641527E-03  1.0256611E-02  2.5641527E-03  1.0256611E-02  2.5641527E-03  0.0000000E+00
  2.6156937E-03  1.0462775E-02  2.6156937E-03  1.0462775E-02  2.6156937E-03  2.6156937E-03  1.0462775E-02  2.6156937E-03  1.0462775E-02  2.6156937E-03  0.0000000E+00
  2.6678740E-03  1.0671496E-02  2.6678740E-03  1.0671496E-02  2.6678740E-03  2.6678740E-03  1.0671496E-02  2.6678740E-03  1.0671496E-02  2.6678740E-03  0.0000000E+00
  2.7206990E-03  1.0882796E-02  2.7206990E-03  1.0882796E-02  2.7206990E-03  2.7206990E-03  1.0882796E-02  2.7206990E-03  1.0882796E-02  2.7206990E-03  0.0000000E+00
  2.7741630E-03  1.1096652E-02  2.7741630E-03  1.1096652E-02  2.7741630E-03  2.7741630E-03  1.1096652E-02  2.7741630E-03  1.1096652E-02  2.7741630E-03  0.0000000E+00
  2.8282418E-03  1.1312967E-02  2.8282418E-03  1.1312967E-02  2.8282418E-03  2.8282418E-03  1.1312967E-02  2.8282418E-03  1.1312967E-02  2.8282418E-03  0.0000000E+00
  2.8828954E-03  1.1531581E-02  2.8828954E-03  1.1531581E-02  2.8828954E-03  2.8828954E-03  1.1531581E-02  2.8828954E-03  1.1531581E-02  2.8828954E-03  0.0000000E+00
  2.9380772E-03  1.1752309E-02  2.9380772E-03  1.1752309E-02  2.9380772E-03  2.9380772E-03  1.1752309E-02  2.9380772E-03  1.1752309E-02  2.9380772E-03  0.0000000E+00
  2.9937014E-03  1.1974806E-02  2.9937014E-03  1.1974806E-02  2.9937014E-03  2.9937014E-03  1.1974806E-02  2.9937014E-03  1.1974806E-02  2.9937014E-03  0.0000000E+00
  3.0497196E-03  1.2198878E-02  3.0497196E-03  1.2198878E-02  3.0497196E-03  3.0497196E-03  1.2198878E-02  3.0497196E-03  1.2198878E-02  3.0497196E-03  0.0000000E+00
  3.1055860E-03  1.2422344E-02  3.1055860E-03  1.2422344E-02  3.1055860E-03  3.1055860E-03  1.2422344E-02  3.1055860E-03  1.2422344E-02  3.1055860E-03  0.0000000E+00
  3.1405675E-03  1.2562270E-02  3.1405675E-03  1.2562270E-02  3.1405675E-03  3.1405675E-03  1.2562270E-02  3.1405675E-03  1.2562270E-02  3.1405675E-03  0.0000000E+00
  1.4366254E-03  5.7465018E-03  1.4366254E-03  5.7465018E-03  1.4366254E-03  1.4366254E-03  5.7465018E-03  1.4366254E-03  5.7465018E-03  1.4366254E-03  0.0000000E+00
  1.4851867E-03  5.9407469E-03  1.4851867E-03  5.9407469E-03  1.4851867E-03  1.4851867E-03  5.9407469E-03  1.4851867E-03  5.9407469E-03  1.4851867E-03  0.0000000E+00
  1.5337480E-03  6.1349921E-03  1.5337480E-03  6.1349921E-03  1.5337480E-03  1.5337480E-03  6.1349921E-03  1.5337480E-03  6.1349921E-03  1.5337480E-03  0.0000000E+00
  1.5823093E-03  6.3292373E-03  1.5823093E-03  6.3292373E-03  1.5823093E-03  1.5823093E-03  6.3292373E-03  1.5823093E-03  6.3292373E-03  1.5823093E-03  0.0000000E+00
  1.6309274E-03  6.5237097E-03  1.6309274E-03  6.5237097E-03  1.6309274E-03  1.6309274E-03  6.5237097E-03  1.6309274E-03  6.5237097E-03  1.6309274E-03  0.0000000E+00
  1.6795330E-03  6.7181321E-03  1.6795330E-03  6.7181321E-03  1.6795330E-03  1.6795330E-03  6.7181321E-03  1.6795330E-03  6.7181321E-03  1.6795330E-03  0.0000000E+00
  1.7280714E-03  6.9122858E-03  1.7280714E-03  6.9122858E-03  1.7280714E-03  1.7280714E-03  6.9122858E-03  1.7280714E-03  6.9122858E-03  1.7280714E-03  0.0000000E+00
  1.7765545E-03  7.1062180E-03  1.7765545E-03  7.1062180E-03  1.7765545E-03  1.7765545E-03  7.1062180E-03  1.7765545E-03  7.1062180E-03  1.7765545E-03  0.0000000E+00
  1.8249771E-03  7.2999085E-03  1.8249771E-03  7.2999085E-03  1.8249771E-03  1.8249771E-03  7.2999085E-03  1.8249771E-03  7.2999085E-03  1.8249771E-03  0.0000000E+00
  1.8733654E-03  7.4934616E-03  1.8733654E-03  7.4934616E-03  1.8733654E-03  1.8733654E-03  7.4934616E-03  1.8733654E-03  7.4934616E-03  1.8733654E-03  0.0000000E+00
  1.9217403E-03  7.6869612E-03  1.9217403E-03  7.6869612E-03  1.9217403E-03  1.9217403E-03  7.6869612E-03  1.9217403E-03  7.6869612E-03  1.9217403E-03  0.0000000E+00
  1.9701143E-03  7.8804571E-03  1.9701143E-03  7.8804571E-03  1.9701143E-03  1.9701143E-03  7.8804571E-03  1.9701143E-03  7.8804571E-03  1.9701143E-03  0.0000000E+00
  2.0184967E-03  8.0739868E-03  2.0184967E-03  8.0739868E-03  2.0184967E-03  2.0184967E-03  8.0739868E-03  2.0184967E-03  8.0739868E-03  2.0184967E-03  0.0000000E+00
  2.0668988E-03  8.2675952E-03  2.0668988E-03  8.2675952E-03  2.0668988E-03  2.0668988E-03  8.2675952E-03  2.0668988E-03  8.2675952E-03  2.0668988E-03  0.0000000E+00
  2.1153371E-03  8.4613486E-03  2.1153371E-03  8.4613486E-03  2.1153371E-03  2.1153371E-03  8.4613486E-03  2.1153371E-03  8.4613486E-03  2.1153371E-03  0.0000000E+00
  2.1637913E-03  8.6551650E-03  2.1637913E-03  8.6551650E-03  2.1637913E-03  2.1637913E-03  8.6551650E-03  2.1637913E-03  8.6551650E-03  2.1637913E-03  0.0000000E+00
  2.2122576E-03  8.8490303E-03  2.2122576E-03  8.8490303E-03  2.2122576E-03  2.2122576E-03  8.8490303E-03  2.2122576E-03  8.8490303E-03  2.2122576E-03  0.0000000E+00
  2.2607436E-03  9.0429744E-03  2.2607436E-03  9.0429744E-03  2.2607436E-03  2.2607436E-03  9.0429744E-03  2.2607436E-03  9.0429744E-03  2.2607436E-03  0.0000000E+00
  2.3092549E-03  9.2370195E-03  2.3092549E-03  9.2370195E-03  2.3092549E-03  2.3092549E-03  9.2370195E-03  2.3092549E-03  9.2370195E-03  2.3092549E-03  0.0000000E+00
  2.3578092E-03  9.4312366E-03  2.3578092E-03  9.4312366E-03  2.3578092E-03  2.3578092E-03  9.4312366E-03  2.3578092E-03  9.4312366E-03  2.3578092E-03  0.0000000E+00
  2.4064417E-03  9.6257667E-03  2.4064417E-03  9.6257667E-03  2.4064417E-03  2.4064417E-03  9.6257667E-03  2.4064417E-03  9.6257667E-03  2.4064417E-03  0.0000000E+00
  2.4552028E-03  9.8208114E-03  2.4552028E-03  9.8208114E-03  2.4552028E-03  2.4552028E-03  9.8208114E-03  2.4552028E-03  9.8208114E-03  2.4552028E-03  0.0000000E+00
  2.5041499E-03  1.0016599E-02  2.5041499E-03  1.0016599E-02  2.5041499E-03  2.5041499E-03  1.0016599E-02  2.5041499E-03  1.0016599E-02  2.5041499E-03  0.0000000E+00
  2.5533463E-03  1.0213385E-02  2.5533463E-03  1.0213385E-02  2.5533463E-03  2.5533463E-03  1.0213385E-02  2.5533463E-03  1.0213385E-02  2.5533463E-03  0.0000000E+00
  2.6028619E-03  1.0411448E-02  2.6028619E-03  1.0411448E-02  2.6028619E-03  2.6028619E-03  1.0411448E-02  2.6028619E-03  1.0411448E-02  2.6028619E-03  0.0000000E+00
  2.6527749E-03  1.0611099E-02  2.6527749E-03  1.0611099E-02  2.6527749E-03  2.6527749E-03  1.0611099E-02  2.6527749E-03  1.0611099E-02  2.6527749E-03  0.0000000E+00
  2.7031640E-03  1.0812656E-02  2.7031640E-03  1.0812656E-02  2.7031640E-03  2.7031640E-03  1.0812656E-02  2.7031640E-03  1.0812656E-02  2.7031640E-03  0.0000000E+00
  2.7541011E-03  1.1016404E-02  2.7541011E-03  1.1016404E-02  2.7541011E-03  2.7541011E-03  1.1016404E-02  2.7541011E-03  1.1016404E-02  2.7541011E-03  0.0000000E+00
  2.8056421E-03  1.1222568E-02  2.8056421E-03  1.1222568E-02  2.8056421E-03  2.8056421E-03  1.1222568E-02  2.8056421E-03  1.1222568E-02  2.8056421E-03  0.0000000E+00
  2.8578224E-03  1.1431290E-02  2.8578224E-03  1.1431290E-02  2.8578224E-03  2.8578224E-03  1.1431290E-02  2.8578224E-03  1.1431290E-02  2.8578224E-03  0.0000000E+00
  2.9106474E-03  1.1642590E-02  2.9106474E-03  1.1642590E-02  2.9106474E-03  2.9106474E-03  1.1642590E-02  2.9106474E-03  1.1642590E-02  2.9106474E-03  0.0000000E+00
  2.9641114E-03  1.1856445E-02  2.9641114E-03  1.1856445E-02  2.9641114E-03  2.9641114E-03  1.1856445E-02  2.9641114E-03  1.1856445E-02  2.9641114E-03  0.0000000E+00
  3.0181902E-03  1.2072761E-02  3.0181902E-03  1.2072761E-02  3.0181902E-03  3.0181902E-03  1.2072761E-02  3.0181902E-03  1.2072761E-02  3.0181902E-03  0.0000000E+00
  3.0728437E-03  1.2291375E-02  3.0728437E-03  1.2291375E-02  3.0728437E-03  3.0728437E-03  1.2291375E-02  3.0728437E-03  1.2291375E-02  3.0728437E-03  0.0000000E+00
  3.1280256E-03  1.2512102E-02  3.1280256E-03  1.2512102E-02  3.1280256E-03  3.1280256E-03  1.2512102E-02  3.1280256E-03  1.2512102E-02  3.1280256E-03  0.0000000E+00
  3.1836498E-03  1.2734599E-02  3.1836498E-03  1.2734599E-02  3.1836498E-03  3.1836498E-03  1.2734599E-02  3.1836498E-03  1.2734599E-02  3.1836498E-03  0.0000000E+00
  3.2396680E-03  1.2958672E-02  3.2396680E-03  1.2958672E-02  3.2396680E-03  3.2396680E-03  1.2958672E-02  3.2396680E-03  1.2958672E-02  3.2396680E-03  0.0000000E+00
  3.2955344E-03  1.3182137E-02  3.2955344E-03  1.3182137E-02  3.2955344E-03  3.2955344E-03  1.3182137E-02  3.2955344E-03  1.3182137E-02  3.2955344E-03  0.0000000E+00
  3.3305159E-03  1.3322064E-02  3.3305159E-03  1.3322064E-02  3.3305159E-03  3.3305159E-03  1.3322064E-02  3.3305159E-03  1.3322064E-02  3.3305159E-03  0.0000000E+00
  1.8778103E-03  7.5112410E-03  1.8778103E-03  7.5112410E-03  1.8778103E-03  1.8778103E-03  7.5112410E-03  1.8778103E-03  7.5112410E-03  1.8778103E-03  0.0000000E+00
  1.9263716E-03  7.7054862E-03  1.9263716E-03  7.7054862E-03  1.9263716E-03  1.9263716E-03  7.7054862E-03  1.9263716E-03  7.7054862E-03  1.9263716E-03  0.0000000E+00
  1.9749328E-03  7.8997314E-03  1.9749328E-03  7.8997314E-03  1.9749328E-03  1.9749328E-03  7.8997314E-03  1.9749328E-03  7.8997314E-03  1.9749328E-03  0.0000000E+00
  2.0234941E-03  8.0939766E-03  2.0234941E-03  8.0939766E-03  2.0234941E-03  2.0234941E-03  8.0939766E-03  2.0234941E-03  8.0939766E-03  2.0234941E-03  0.0000000E+00
  2.0721123E-03  8.2884490E-03  2.0721123E-03  8.2884490E-03  2.0721123E-03  2.0721123E-03  8.2884490E-03  2.0721123E-03  8.2884490E-03  2.0721123E-03  0.0000000E+00
  2.1207178E-03  8.4828713E-03  2.1207178E-03  8.4828713E-03  2.1207178E-03  2.1207178E-03  8.4828713E-03  2.1207178E-03  8.4828713E-03  2.1207178E-03  0.0000000E+00
  2.1692563E-03  8.6770250E-03  2.1692563E-03  8.6770250E-03  2.1692563E-03  2.1692563E-03  8.6770250E-03  2.1692563E-03  8.6770250E-03  2.1692563E-03  0.0000000E+00
  2.2177393E-03  8.8709573E-03  2.2177393E-03  8.8709573E-03  2.2177393E-03  2.2177393E-03  8.8709573E-03  2.2177393E-03  8.8709573E-03  2.2177393E-03  0.0000000E+00
  2.2661619E-03  9.0646477E-03  2.2661619E-03  9.0646477E-03  2.2661619E-03  2.2661619E-03  9.0646477E-03  2.2661619E-03  9.0646477E-03  2.2661619E-03  0.0000000E+00
  2.3145502E-03  9.2582008E-03  2.3145502E-03  9.2582008E-03  2.3145502E-03  2.3145502E-03  9.2582008E-03  2.3145502E-03  9.2582008E-03  2.3145502E-03  0.0000000E+00
  2.3629251E-03  9.4517005E-03  2.3629251E-03  9.4517005E-03  2.3629251E-03  2.3629251E-03  9.4517005E-03  2.3629251E-03  9.4517005E-03  2.3629251E-03  0.0000000E+00
  2.4112991E-03  9.6451964E-03  2.4112991E-03  9.6451964E-03  2.4112991E-03  2.4112991E-03  9.6451964E-03  2.4112991E-03  9.6451964E-03  2.4112991E-03  0.0000000E+00
  2.4596815E-03  9.8387260E-03  2.4596815E-03  9.8387260E-03  2.4596815E-03  2.4596815E-03  9.8387260E-03  2.4596815E-03  9.8387260E-03  2.4596815E-03  0.0000000E+00
  2.5080836E-03  1.0032334E-02  2.5080836E-03  1.0032334E-02  2.5080836E-03  2.5080836E-03  1.0032334E-02  2.5080836E-03  1.0032334E-02  2.5080836E-03  0.0000000E+00
  2.5565220E-03  1.0226088E-02  2.5565220E-03  1.0226088E-02  2.5565220E-03  2.5565220E-03  1.0226088E-02  2.5565220E-03  1.0226088E-02  2.5565220E-03  0.0000000E+00
  2.6049761E-03  1.0419904E-02  2.6049761E-03  1.0419904E-02  2.6049761E-03  2.6049761E-03  1.0419904E-02  2.6049761E-03  1.0419904E-02  2.6049761E-03  0.0000000E+00
  2.6534424E-03  1.0613770E-02  2.6534424E-03  1.0613770E-02  2.6534424E-03  2.6534424E-03  1.0613770E-02  2.6534424E-03  1.0613770E-02  2.6534424E-03  0.0000000E+00
  2.7019284E-03  1.0807714E-02  2.7019284E-03  1.0807714E-02  2.7019284E-03  2.7019284E-03  1.0807714E-02  2.7019284E-03  1.0807714E-02  2.7019284E-03  0.0000000E+00
  2.7504397E-03  1.1001759E-02  2.7504397E-03  1.1001759E-02  2.7504397E-03  2.7504397E-03  1.1001759E-02  2.7504397E-03  1.1001759E-02  2.7504397E-03  0.0000000E+00
  2.7989940E-03  1.1195976E-02  2.7989940E-03  1.1195976E-02  2.7989940E-03  2.7989940E-03  1.1195976E-02  2.7989940E-03  1.1195976E-02  2.7989940E-03  0.0000000E+00
  2.8476265E-03  1.1390506E-02  2.8476265E-03  1.1390506E-02  2.8476265E-03  2.8476265E-03  1.1390506E-02  2.8476265E-03  1.1390506E-02  2.8476265E-03  0.0000000E+00
  2.8963877E-03  1.1585551E-02  2.8963877E-03  1.1585551E-02  2.8963877E-03  2.8963877E-03  1.1585551E-02  2.8963877E-03  1.1585551E-02  2.8963877E-03  0.0000000E+00
  2.9453347E-03  1.1781339E-02  2.9453347E-03  1.1781339E-02  2.9453347E-03  2.9453347E-03  1.1781339E-02  2.9453347E-03  1.1781339E-02  2.9453347E-03  0.0000000E+00
  2.9945311E-03  1.1978124E-02  2.9945311E-03  1.1978124E-02  2.9945311E-03  2.9945311E-03  1.1978124E-02  2.9945311E-03  1.1978124E-02  2.9945311E-03  0.0000000E+00
  3.0440468E-03  1.2176187E-02  3.0440468E-03  1.2176187E-02  3.0440468E-03  3.0440468E-03  1.2176187E-02  3.0440468E-03  1.2176187E-02  3.0440468E-03  0.0000000E+00
  3.0939597E-03  1.2375839E-02  3.0939597E-03  1.2375839E-02  3.0939597E-03  3.0939597E-03  1.2375839E-02  3.0939597E-03  1.2375839E-02  3.0939597E-03  0.0000000E+00
  3.1443488E-03  1.2577395E-02  3.1443488E-03  1.2577395E-02  3.1443488E-03  3.1443488E-03  1.2577395E-02  3.1443488E-03  1.2577395E-02  3.1443488E-03  0.0000000E+00
  3.1952859E-03  1.2781143E-02  3.1952859E-03  1.2781143E-02  3.1952859E-03  3.1952859E-03  1.2781143E-02  3.1952859E-03  1.2781143E-02  3.1952859E-03  0.0000000E+00
  3.2468269E-03  1.2987308E-02  3.2468269E-03  1.2987308E-02  3.2468269E-03  3.2468269E-03  1.2987308E-02  3.2468269E-03  1.2987308E-02  3.2468269E-03  0.0000000E+00
  3.2990072E-03  1.3196029E-02  3.2990072E-03  1.3196029E-02  3.2990072E-03  3.2990072E-03  1.3196029E-02  3.2990072E-03  1.3196029E-02  3.2990072E-03  0.0000000E+00
  3.3518322E-03  1.3407329E-02  3.3518322E-03  1.3407329E-02  3.3518322E-03  3.3518322E-03  1.3407329E-02  3.3518322E-03  1.3407329E-02  3.3518322E-03  0.0000000E+00
  3.4052962E-03  1.3621185E-02  3.4052962E-03  1.3621185E-02  3.4052962E-03  3.4052962E-03  1.3621185E-02  3.4052962E-03  1.3621185E-02  3.4052962E-03  0.0000000E+00
  3.4593750E-03  1.3837500E-02  3.4593750E-03  1.3837500E-02  3.4593750E-03  3.4593750E-03  1.3837500E-02  3.4593750E-03  1.3837500E-02  3.4593750E-03  0.0000000E+00
  3.5140285E-03  1.4056114E-02  3.5140285E-03  1.4056114E-02  3.5140285E-03  3.5140285E-03  1.4056114E-02  3.5140285E-03  1.4056114E-02  3.5140285E-03  0.0000000E+00
  3.5692104E-03  1.4276841E-02  3.5692104E-03  1.4276841E-02  3.5692104E-03  3.5692104E-03  1.4276841E-02  3.5692104E-03  1.4276841E-02  3.5692104E-03  0.0000000E+00
  3.6248346E-03  1.4499338E-02  3.6248346E-03  1.4499338E-02  3.6248346E-03  3.6248346E-03  1.4499338E-02  3.6248346E-03  1.4499338E-02  3.6248346E-03  0.0000000E+00
  3.6808528E-03  1.4723411E-02  3.6808528E-03  1.4723411E-02  3.6808528E-03  3.6808528E-03  1.4723411E-02  3.6808528E-03  1.4723411E-02  3.6808528E-03  0.0000000E+00
  3.7367192E-03  1.4946877E-02  3.7367192E-03  1.4946877E-02  3.7367192E-03  3.7367192E-03  1.4946877E-02  3.7367192E-03  1.4946877E-02  3.7367192E-03  0.0000000E+00
  3.7717007E-03  1.5086803E-02  3.7717007E-03  1.5086803E-02  3.7717007E-03  3.7717007E-03  1.5086803E-02  3.7717007E-03  1.5086803E-02  3.7717007E-03  0.0000000E+00
  2.0678404E-03  8.2713618E-03  2.0678404E-03  8.2713618E-03  2.0678404E-03  2.0678404E-03  8.2713618E-03  2.0678404E-03  8.2713618E-03  2.0678404E-03  0.0000000E+00
  2.1164017E-03  8.4656070E-03  2.1164017E-03  8.4656070E-03  2.1164017E-03  2.1164017E-03  8.4656070E-03  2.1164017E-03  8.4656070E-03  2.1164017E-03  0.0000000E+00
  2.1649630E-03  8.6598521E-03  2.1649630E-03  8.6598521E-03  2.1649630E-03  2.1649630E-03  8.6598521E-03  2.1649630E-03  8.6598521E-03  2.1649630E-03  0.0000000E+00
  2.2135243E-03  8.8540973E-03  2.2135243E-03  8.8540973E-03  2.2135243E-03  2.2135243E-03  8.8540973E-03  2.2135243E-03  8.8540973E-03  2.2135243E-03  0.0000000E+00
  2.2621424E-03  9.0485698E-03  2.2621424E-03  9.0485698E-03  2.2621424E-03  2.2621424E-03  9.0485698E-03  2.2621424E-03  9.0485698E-03  2.2621424E-03  0.0000000E+00
  2.3107480E-03  9.2429921E-03  2.3107480E-03  9.2429921E-03  2.3107480E-03  2.3107480E-03  9.2429921E-03  2.3107480E-03  9.2429921E-03  2.3107480E-03  0.0000000E+00
  2.3592864E-03  9.4371458E-03  2.3592864E-03  9.4371458E-03  2.3592864E-03  2.3592864E-03  9.4371458E-03  2.3592864E-03  9.4371458E-03  2.3592864E-03  0.0000000E+00
  2.4077695E-03  9.6310780E-03  2.4077695E-03  9.6310780E-03  2.4077695E-03  2.4077695E-03  9.6310780E-03  2.4077695E-03  9.6310780E-03  2.4077695E-03  0.0000000E+00
  2.4561921E-03  9.8247685E-03  2.4561921E-03  9.8247685E-03  2.4561921E-03  2.4561921E-03  9.8247685E-03  2.4561921E-03  9.8247685E-03  2.4561921E-03  0.0000000E+00
  2.5045804E-03  1.0018322E-02  2.5045804E-03  1.0018322E-02  2.5045804E-03  2.5045804E-03  1.0018322E-02  2.5045804E-03  1.0018322E-02  2.5045804E-03  0.0000000E+00
  2.5529553E-03  1.0211821E-02  2.5529553E-03  1.0211821E-02  2.5529553E-03  2.5529553E-03  1.0211821E-02  2.5529553E-03  1.0211821E-02  2.5529553E-03  0.0000000E+00
  2.6013293E-03  1.0405317E-02  2.6013293E-03  1.0405317E-02  2.6013293E-03  2.6013293E-03  1.0405317E-02  2.6013293E-03  1.0405317E-02  2.6013293E-03  0.0000000E+00
  2.6497117E-03  1.0598847E-02  2.6497117E-03  1.0598847E-02  2.6497117E-03  2.6497117E-03  1.0598847E-02  2.6497117E-03  1.0598847E-02  2.6497117E-03  0.0000000E+00
  2.6981138E-03  1.0792455E-02  2.6981138E-03  1.0792455E-02  2.6981138E-03  2.6981138E-03  1.0792455E-02  2.6981138E-03  1.0792455E-02  2.6981138E-03  0.0000000E+00
  2.7465522E-03  1.0986209E-02  2.7465522E-03  1.0986209E-02  2.7465522E-03  2.7465522E-03  1.0986209E-02  2.7465522E-03  1.0986209E-02  2.7465522E-03  0.0000000E+00
  2.7950063E-03  1.1180025E-02  2.7950063E-03  1.1180025E-02  2.7950063E-03  2.7950063E-03  1.1180025E-02  2.7950063E-03  1.1180025E-02  2.7950063E-03  0.0000000E+00
  2.8434726E-03  1.1373890E-02  2.8434726E-03  1.1373890E-02  2.8434726E-03  2.8434726E-03  1.1373890E-02  2.8434726E-03  1.1373890E-02  2.8434726E-03  0.0000000E+00
  2.8919586E-03  1.1567834E-02  2.8919586E-03  1.1567834E-02  2.8919586E-03  2.8919586E-03  1.1567834E-02  2.8919586E-03  1.1567834E-02  2.8919586E-03  0.0000000E+00
  2.9404699E-03  1.1761880E-02  2.9404699E-03  1.1761880E-02  2.9404699E-03  2.9404699E-03  1.1761880E-02  2.9404699E-03  1.1761880E-02  2.9404699E-03  0.0000000E+00
  2.9890242E-03  1.1956097E-02  2.9890242E-03  1.1956097E-02  2.9890242E-03  2.9890242E-03  1.1956097E-02  2.9890242E-03  1.1956097E-02  2.9890242E-03  0.0000000E+00
  3.0376567E-03  1.2150627E-02  3.0376567E-03  1.2150627E-02  3.0376567E-03  3.0376567E-03  1.2150627E-02  3.0376567E-03  1.2150627E-02  3.0376567E-03  0.0000000E+00
  3.0864178E-03  1.2345671E-02  3.0864178E-03  1.2345671E-02  3.0864178E-03  3.0864178E-03  1.2345671E-02  3.0864178E-03  1.2345671E-02  3.0864178E-03  0.0000000E+00
  3.1353649E-03  1.2541459E-02  3.1353649E-03  1.2541459E-02  3.1353649E-03  3.1353649E-03  1.2541459E-02  3.1353649E-03  1.2541459E-02  3.1353649E-03  0.0000000E+00
  3.1845613E-03  1.2738245E-02  3.1845613E-03  1.2738245E-02  3.1845613E-03  3.1845613E-03  1.2738245E-02  3.1845613E-03  1.2738245E-02  3.1845613E-03  0.0000000E+00
  3.2340769E-03  1.2936308E-02  3.2340769E-03  1.2936308E-02  3.2340769E-03  3.2340769E-03  1.2936308E-02  3.2340769E-03  1.2936308E-02  3.2340769E-03  0.0000000E+00
  3.2839899E-03  1.3135959E-02  3.2839899E-03  1.3135959E-02  3.2839899E-03  3.2839899E-03  1.3135959E-02  3.2839899E-03  1.3135959E-02  3.2839899E-03  0.0000000E+00
  3.3343790E-03  1.3337516E-02  3.3343790E-03  1.3337516E-02  3.3343790E-03  3.3343790E-03  1.3337516E-02  3.3343790E-03  1.3337516E-02  3.3343790E-03  0.0000000E+00
  3.3853161E-03  1.3541264E-02  3.3853161E-03  1.3541264E-02  3.3853161E-03  3.3853161E-03  1.3541264E-02  3.3853161E-03  1.3541264E-02  3.3853161E-03  0.0000000E+00
  3.4368571E-03  1.3747428E-02  3.4368571E-03  1.3747428E-02  3.4368571E-03  3.4368571E-03  1.3747428E-02  3.4368571E-03  1.3747428E-02  3.4368571E-03  0.0000000E+00
  3.4890374E-03  1.3956150E-02  3.4890374E-03  1.3956150E-02  3.4890374E-03  3.4890374E-03  1.3956150E-02  3.4890374E-03  1.3956150E-02  3.4890374E-03  0.0000000E+00
  3.5418624E-03  1.4167450E-02  3.5418624E-03  1.4167450E-02  3.5418624E-03  3.5418624E-03  1.4167450E-02  3.5418624E-03  1.4167450E-02  3.5418624E-03  0.0000000E+00
  3.5953264E-03  1.4381306E-02  3.5953264E-03  1.4381306E-02  3.5953264E-03  3.5953264E-03  1.4381306E-02  3.5953264E-03  1.4381306E-02  3.5953264E-03  0.0000000E+00
  3.6494052E-03  1.4597621E-02  3.6494052E-03  1.4597621E-02  3.6494052E-03  3.6494052E-03  1.4597621E-02  3.6494052E-03  1.4597621E-02  3.6494052E-03  0.0000000E+00
  3.7040587E-03  1.4816235E-02  3.7040587E-03  1.4816235E-02  3.7040587E-03  3.7040587E-03  1.4816235E-02  3.7040587E-03  1.4816235E-02  3.7040587E-03  0.0000000E+00
  3.7592406E-03  1.5036962E-02  3.7592406E-03  1.5036962E-02  3.7592406E-03  3.7592406E-03  1.5036962E-02  3.7592406E-03  1.5036962E-02  3.7592406E-03  0.0000000E+00
  3.8148648E-03  1.5259459E-02  3.8148648E-03  1.5259459E-02  3.8148648E-03  3.8148648E-03  1.5259459E-02  3.8148648E-03  1.5259459E-02  3.8148648E-03  0.0000000E+00
  3.8708830E-03  1.5483532E-02  3.8708830E-03  1.5483532E-02  3.8708830E-03  3.8708830E-03  1.5483532E-02  3.8708830E-03  1.5483532E-02  3.8708830E-03  0.0000000E+00
  3.9267494E-03  1.5706998E-02  3.9267494E-03  1.5706998E-02  3.9267494E-03  3.9267494E-03  1.5706998E-02  3.9267494E-03  1.5706998E-02  3.9267494E-03  0.0000000E+00
  3.9617309E-03  1.5846923E-02  3.9617309E-03  1.5846923E-02  3.9617309E-03  3.9617309E-03  1.5846923E-02  3.9617309E-03  1.5846923E-02  3.9617309E-03  0.0000000E+00
  2.5090907E-03  1.0036363E-02  2.5090907E-03  1.0036363E-02  2.5090907E-03  2.5090907E-03  1.0036363E-02  2.5090907E-03  1.0036363E-02  2.5090907E-03  0.0000000E+00
  2.5576520E-03  1.0230608E-02  2.5576520E-03  1.0230608E-02  2.5576520E-03  2.5576520E-03  1.0230608E-02  2.5576520E-03  1.0230608E-02  2.5576520E-03  0.0000000E+00
  2.6062133E-03  1.0424853E-02  2.6062133E-03  1.0424853E-02  2.6062133E-03  2.6062133E-03  1.0424853E-02  2.6062133E-03  1.0424853E-02  2.6062133E-03  0.0000000E+00
  2.6547746E-03  1.0619098E-02  2.6547746E-03  1.0619098E-02  2.6547746E-03  2.6547746E-03  1.0619098E-02  2.6547746E-03  1.0619098E-02  2.6547746E-03  0.0000000E+00
  2.7033927E-03  1.0813571E-02  2.7033927E-03  1.0813571E-02  2.7033927E-03  2.7033927E-03  1.0813571E-02  2.7033927E-03  1.0813571E-02  2.7033927E-03  0.0000000E+00
  2.7519983E-03  1.1007993E-02  2.7519983E-03  1.1007993E-02  2.7519983E-03  2.7519983E-03  1.1007993E-02  2.7519983E-03  1.1007993E-02  2.7519983E-03  0.0000000E+00
  2.8005367E-03  1.1202147E-02  2.8005367E-03  1.1202147E-02  2.8005367E-03  2.8005367E-03  1.1202147E-02  2.8005367E-03  1.1202147E-02  2.8005367E-03  0.0000000E+00
  2.8490198E-03  1.1396079E-02  2.8490198E-03  1.1396079E-02  2.8490198E-03  2.8490198E-03  1.1396079E-02  2.8490198E-03  1.1396079E-02  2.8490198E-03  0.0000000E+00
  2.8974424E-03  1.1589769E-02  2.8974424E-03  1.1589769E-02  2.8974424E-03  2.8974424E-03  1.1589769E-02  2.8974424E-03  1.1589769E-02  2.8974424E-03  0.0000000E+00
  2.9458307E-03  1.1783323E-02  2.9458307E-03  1.1783323E-02  2.9458307E-03  2.9458307E-03  1.1783323E-02  2.9458307E-03  1.1783323E-02  2.9458307E-03  0.0000000E+00
  2.9942056E-03  1.1976822E-02  2.9942056E-03  1.1976822E-02  2.9942056E-03  2.9942056E-03  1.1976822E-02  2.9942056E-03  1.1976822E-02  2.9942056E-03  0.0000000E+00
  3.0425795E-03  1.2170318E-02  3.0425795E-03  1.2170318E-02  3.0425795E-03  3.0425795E-03  1.2170318E-02  3.0425795E-03  1.2170318E-02  3.0425795E-03  0.0000000E+00
  3.0909620E-03  1.2363848E-02  3.0909620E-03  1.2363848E-02  3.0909620E-03  3.0909620E-03  1.2363848E-02  3.0909620E-03  1.2363848E-02  3.0909620E-03  0.0000000E+00
  3.1393641E-03  1.2557456E-02  3.1393641E-03  1.2557456E-02  3.1393641E-03  3.1393641E-03  1.2557456E-02  3.1393641E-03  1.2557456E-02  3.1393641E-03  0.0000000E+00
  3.1878024E-03  1.2751210E-02  3.1878024E-03  1.2751210E-02  3.1878024E-03  3.1878024E-03  1.2751210E-02  3.1878024E-03  1.2751210E-02  3.1878024E-03  0.0000000E+00
  3.2362565E-03  1.2945026E-02  3.2362565E-03  1.2945026E-02  3.2362565E-03  3.2362565E-03  1.2945026E-02  3.2362565E-03  1.2945026E-02  3.2362565E-03  0.0000000E+00
  3.2847229E-03  1.3138891E-02  3.2847229E-03  1.3138891E-02  3.2847229E-03  3.2847229E-03  1.3138891E-02  3.2847229E-03  1.3138891E-02  3.2847229E-03  0.0000000E+00
  3.3332089E-03  1.3332835E-02  3.3332089E-03  1.3332835E-02  3.3332089E-03  3.3332089E-03  1.3332835E-02  3.3332089E-03  1.3332835E-02  3.3332089E-03  0.0000000E+00
  3.3817201E-03  1.3526881E-02  3.3817201E-03  1.3526881E-02  3.3817201E-03  3.3817201E-03  1.3526881E-02  3.3817201E-03  1.3526881E-02  3.3817201E-03  0.0000000E+00
  3.4302744E-03  1.3721098E-02  3.4302744E-03  1.3721098E-02  3.4302744E-03  3.4302744E-03  1.3721098E-02  3.4302744E-03  1.3721098E-02  3.4302744E-03  0.0000000E+00
  3.4789069E-03  1.3915628E-02  3.4789069E-03  1.3915628E-02  3.4789069E-03  3.4789069E-03  1.3915628E-02  3.4789069E-03  1.3915628E-02  3.4789069E-03  0.0000000E+00
  3.5276681E-03  1.4110672E-02  3.5276681E-03  1.4110672E-02  3.5276681E-03  3.5276681E-03  1.4110672E-02  3.5276681E-03  1.4110672E-02  3.5276681E-03  0.0000000E+00
  3.5766151E-03  1.4306460E-02  3.5766151E-03  1.4306460E-02  3.5766151E-03  3.5766151E-03  1.4306460E-02  3.5766151E-03  1.4306460E-02  3.5766151E-03  0.0000000E+00
  3.6258116E-03  1.4503246E-02  3.6258116E-03  1.4503246E-02  3.6258116E-03  3.6258116E-03  1.4503246E-02  3.6258116E-03  1.4503246E-02  3.6258116E-03  0.0000000E+00
  3.6753272E-03  1.4701309E-02  3.6753272E-03  1.4701309E-02  3.6753272E-03  3.6753272E-03  1.4701309E-02  3.6753272E-03  1.4701309E-02  3.6753272E-03  0.0000000E+00
  3.7252401E-03  1.4900960E-02  3.7252401E-03  1.4900960E-02  3.7252401E-03  3.7252401E-03  1.4900960E-02  3.7252401E-03  1.4900960E-02  3.7252401E-03  0.0000000E+00
  3.7756293E-03  1.5102517E-02  3.7756293E-03  1.5102517E-02  3.7756293E-03  3.7756293E-03  1.5102517E-02  3.7756293E-03  1.5102517E-02  3.7756293E-03  0.0000000E+00
  3.8265663E-03  1.5306265E-02  3.8265663E-03  1.5306265E-02  3.8265663E-03  3.8265663E-03  1.5306265E-02  3.8265663E-03  1.5306265E-02  3.8265663E-03  0.0000000E+00
  3.8781073E-03  1.5512429E-02  3.8781073E-03  1.5512429E-02  3.8781073E-03  3.8781073E-03  1.5512429E-02  3.8781073E-03  1.5512429E-02  3.8781073E-03  0.0000000E+00
  3.9302876E-03  1.5721151E-02  3.9302876E-03  1.5721151E-02  3.9302876E-03  3.9302876E-03  1.5721151E-02  3.9302876E-03  1.5721151E-02  3.9302876E-03  0.0000000E+00
  3.9831127E-03  1.5932451E-02  3.9831127E-03  1.5932451E-02  3.9831127E-03  3.9831127E-03  1.5932451E-02  3.9831127E-03  1.5932451E-02  3.9831127E-03  0.0000000E+00
  4.0365766E-03  1.6146307E-02  4.0365766E-03  1.6146307E-02  4.0365766E-03  4.0365766E-03  1.6146307E-02  4.0365766E-03  1.6146307E-02  4.0365766E-03  0.0000000E+00
  4.0906554E-03  1.6362622E-02  4.0906554E-03  1.6362622E-02  4.0906554E-03  4.0906554E-03  1.6362622E-02  4.0906554E-03  1.6362622E-02  4.0906554E-03  0.0000000E+00
  4.1453090E-03  1.6581236E-02  4.1453090E-03  1.6581236E-02  4.1453090E-03  4.1453090E-03  1.6581236E-02  4.1453090E-03  1.6581236E-02  4.1453090E-03  0.0000000E+00
  4.2004908E-03  1.6801963E-02  4.2004908E-03  1.6801963E-02  4.2004908E-03  4.2004908E-03  1.6801963E-02  4.2004908E-03  1.6801963E-02  4.2004908E-03  0.0000000E+00
  4.2561150E-03  1.7024460E-02  4.2561150E-03  1.7024460E-02  4.2561150E-03  4.2561150E-03  1.7024460E-02  4.2561150E-03  1.7024460E-02  4.2561150E-03  0.0000000E+00
  4.3121333E-03  1.7248533E-02  4.3121333E-03  1.7248533E-02  4.3121333E-03  4.3121333E-03  1.7248533E-02  4.3121333E-03  1.7248533E-02  4.3121333E-03  0.0000000E+00
  4.3679996E-03  1.7471998E-02  4.3679996E-03  1.7471998E-02  4.3679996E-03  4.3679996E-03  1.7471998E-02  4.3679996E-03  1.7471998E-02  4.3679996E-03  0.0000000E+00
  4.4029811E-03  1.7611925E-02  4.4029811E-03  1.7611925E-02  4.4029811E-03  4.4029811E-03  1.7611925E-02  4.4029811E-03  1.7611925E-02  4.4029811E-03  0.0000000E+00
  3.1403859E-03  1.2561544E-02  3.1403859E-03  1.2561544E-02  3.1403859E-03  3.1403859E-03  1.2561544E-02  3.1403859E-03  1.2561544E-02  3.1403859E-03  0.0000000E+00
  3.1889472E-03  1.2755789E-02  3.1889472E-03  1.2755789E-02  3.1889472E-03  3.1889472E-03  1.2755789E-02  3.1889472E-03  1.2755789E-02  3.1889472E-03  0.0000000E+00
  3.2375085E-03  1.2950034E-02  3.2375085E-03  1.2950034E-02  3.2375085E-03  3.2375085E-03  1.2950034E-02  3.2375085E-03  1.2950034E-02  3.2375085E-03  0.0000000E+00
  3.2860698E-03  1.3144279E-02  3.2860698E-03  1.3144279E-02  3.2860698E-03  3.2860698E-03  1.3144279E-02  3.2860698E-03  1.3144279E-02  3.2860698E-03  0.0000000E+00
  3.3346879E-03  1.3338752E-02  3.3346879E-03  1.3338752E-02  3.3346879E-03  3.3346879E-03  1.3338752E-02  3.3346879E-03  1.3338752E-02  3.3346879E-03  0.0000000E+00
  3.3832935E-03  1.3533174E-02  3.3832935E-03  1.3533174E-02  3.3832935E-03  3.3832935E-03  1.3533174E-02  3.3832935E-03  1.3533174E-02  3.3832935E-03  0.0000000E+00
  3.4318319E-03  1.3727328E-02  3.4318319E-03  1.3727328E-02  3.4318319E-03  3.4318319E-03  1.3727328E-02  3.4318319E-03  1.3727328E-02  3.4318319E-03  0.0000000E+00
  3.4803149E-03  1.3921260E-02  3.4803149E-03  1.3921260E-02  3.4803149E-03  3.4803149E-03  1.3921260E-02  3.4803149E-03  1.3921260E-02  3.4803149E-03  0.0000000E+00
  3.5287376E-03  1.4114950E-02  3.5287376E-03  1.4114950E-02  3.5287376E-03  3.5287376E-03  1.4114950E-02  3.5287376E-03  1.4114950E-02  3.5287376E-03  0.0000000E+00
  3.5771258E-03  1.4308503E-02  3.5771258E-03  1.4308503E-02  3.5771258E-03  3.5771258E-03  1.4308503E-02  3.5771258E-03  1.4308503E-02  3.5771258E-03  0.0000000E+00
  3.6255007E-03  1.4502003E-02  3.6255007E-03  1.4502003E-02  3.6255007E-03  3.6255007E-03  1.4502003E-02  3.6255007E-03  1.4502003E-02  3.6255007E-03  0.0000000E+00
  3.6738747E-03  1.4695499E-02  3.6738747E-03  1.4695499E-02  3.6738747E-03  3.6738747E-03  1.4695499E-02  3.6738747E-03  1.4695499E-02  3.6738747E-03  0.0000000E+00
  3.7222571E-03  1.4889029E-02  3.7222571E-03  1.4889029E-02  3.7222571E-03  3.7222571E-03  1.4889029E-02  3.7222571E-03  1.4889029E-02  3.7222571E-03  0.0000000E+00
  3.7706592E-03  1.5082637E-02  3.7706592E-03  1.5082637E-02  3.7706592E-03  3.7706592E-03  1.5082637E-02  3.7706592E-03  1.5082637E-02  3.7706592E-03  0.0000000E+00
  3.8190976E-03  1.5276390E-02  3.8190976E-03  1.5276390E-02  3.8190976E-03  3.8190976E-03  1.5276390E-02  3.8190976E-03  1.5276390E-02  3.8190976E-03  0.0000000E+00
  3.8675517E-03  1.5470207E-02  3.8675517E-03  1.5470207E-02  3.8675517E-03  3.8675517E-03  1.5470207E-02  3.8675517E-03  1.5470207E-02  3.8675517E-03  0.0000000E+00
  3.9160180E-03  1.5664072E-02  3.9160180E-03  1.5664072E-02  3.9160180E-03  3.9160180E-03  1.5664072E-02  3.9160180E-03  1.5664072E-02  3.9160180E-03  0.0000000E+00
  3.9645040E-03  1.5858016E-02  3.9645040E-03  1.5858016E-02  3.9645040E-03  3.9645040E-03  1.5858016E-02  3.9645040E-03  1.5858016E-02  3.9645040E-03  0.0000000E+00
  4.0130153E-03  1.6052061E-02  4.0130153E-03  1.6052061E-02  4.0130153E-03  4.0130153E-03  1.6052061E-02  4.0130153E-03  1.6052061E-02  4.0130153E-03  0.0000000E+00
  4.0615696E-03  1.6246278E-02  4.0615696E-03  1.6246278E-02  4.0615696E-03  4.0615696E-03  1.6246278E-02  4.0615696E-03  1.6246278E-02  4.0615696E-03  0.0000000E+00
  4.1102021E-03  1.6440809E-02  4.1102021E-03  1.6440809E-02  4.1102021E-03  4.1102021E-03  1.6440809E-02  4.1102021E-03  1.6440809E-02  4.1102021E-03  0.0000000E+00
  4.1589633E-03  1.6635853E-02  4.1589633E-03  1.6635853E-02  4.1589633E-03  4.1589633E-03  1.6635853E-02  4.1589633E-03  1.6635853E-02  4.1589633E-03  0.0000000E+00
  4.2079103E-03  1.6831641E-02  4.2079103E-03  1.6831641E-02  4.2079103E-03  4.2079103E-03  1.6831641E-02  4.2079103E-03  1.6831641E-02  4.2079103E-03  0.0000000E+00
  4.2571067E-03  1.7028427E-02  4.2571067E-03  1.7028427E-02  4.2571067E-03  4.2571067E-03  1.7028427E-02  4.2571067E-03  1.7028427E-02  4.2571067E-03  0.0000000E+00
  4.3066224E-03  1.7226490E-02  4.3066224E-03  1.7226490E-02  4.3066224E-03  4.3066224E-03  1.7226490E-02  4.3066224E-03  1.7226490E-02  4.3066224E-03  0.0000000E+00
  4.3565353E-03  1.7426141E-02  4.3565353E-03  1.7426141E-02  4.3565353E-03  4.3565353E-03  1.7426141E-02  4.3565353E-03  1.7426141E-02  4.3565353E-03  0.0000000E+00
  4.4069245E-03  1.7627698E-02  4.4069245E-03  1.7627698E-02  4.4069245E-03  4.4069245E-03  1.7627698E-02  4.4069245E-03  1.7627698E-02  4.4069245E-03  0.0000000E+00
  4.4578615E-03  1.7831446E-02  4.4578615E-03  1.7831446E-02  4.4578615E-03  4.4578615E-03  1.7831446E-02  4.4578615E-03  1.7831446E-02  4.4578615E-03  0.0000000E+00
  4.5094025E-03  1.8037610E-02  4.5094025E-03  1.8037610E-02  4.5094025E-03  4.5094025E-03  1.8037610E-02  4.5094025E-03  1.8037610E-02  4.5094025E-03  0.0000000E+00
  4.5615828E-03  1.8246331E-02  4.5615828E-03  1.8246331E-02  4.5615828E-03  4.5615828E-03  1.8246331E-02  4.5615828E-03  1.8246331E-02  4.5615828E-03  0.0000000E+00
  4.6144078E-03  1.8457631E-02  4.6144078E-03  1.8457631E-02  4.6144078E-03  4.6144078E-03  1.8457631E-02  4.6144078E-03  1.8457631E-02  4.6144078E-03  0.0000000E+00
  4.6678718E-03  1.8671487E-02  4.6678718E-03  1.8671487E-02  4.6678718E-03  4.6678718E-03  1.8671487E-02  4.6678718E-03  1.8671487E-02  4.6678718E-03  0.0000000E+00
  4.7219506E-03  1.8887802E-02  4.7219506E-03  1.8887802E-02  4.7219506E-03  4.7219506E-03  1.8887802E-02  4.7219506E-03  1.8887802E-02  4.7219506E-03  0.0000000E+00
  4.7766042E-03  1.9106417E-02  4.7766042E-03  1.9106417E-02  4.7766042E-03  4.7766042E-03  1.9106417E-02  4.7766042E-03  1.9106417E-02  4.7766042E-03  0.0000000E+00
  4.8317860E-03  1.9327144E-02  4.8317860E-03  1.9327144E-02  4.8317860E-03  4.8317860E-03  1.9327144E-02  4.8317860E-03  1.9327144E-02  4.8317860E-03  0.0000000E+00
  4.8874102E-03  1.9549641E-02  4.8874102E-03  1.9549641E-02  4.8874102E-03  4.8874102E-03  1.9549641E-02  4.8874102E-03  1.9549641E-02  4.8874102E-03  0.0000000E+00
  4.9434284E-03  1.9773714E-02  4.9434284E-03  1.9773714E-02  4.9434284E-03  4.9434284E-03  1.9773714E-02  4.9434284E-03  1.9773714E-02  4.9434284E-03  0.0000000E+00
  4.9992948E-03  1.9997179E-02  4.9992948E-03  1.9997179E-02  4.9992948E-03  4.9992948E-03  1.9997179E-02  4.9992948E-03  1.9997179E-02  4.9992948E-03  0.0000000E+00
  5.0342763E-03  2.0137105E-02  5.0342763E-03  2.0137105E-02  5.0342763E-03  5.0342763E-03  2.0137105E-02  5.0342763E-03  2.0137105E-02  5.0342763E-03  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
 ---


==> anc/GDRG_NLO_FF_photon/GDRG_NLO_FF_photon.info <==
SetDesc: "Photon Fragmentation Function set GDRG NLO"
SetIndex: 2090021
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 1
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 1.0000000e+00
QMax: 1.0000000e+03
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239


==> anc/GDRG_NLO_FF_photon/GDRG_NLO_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 1.0000000E-04 1.3111000E-04 1.7191000E-04 2.2539000E-04 2.9552000E-04 3.8747000E-04 5.0802000E-04 6.6608000E-04 8.7333000E-04 1.1450500E-03 1.5013100E-03 1.9684200E-03 2.5808600E-03 3.3838600E-03 4.4366900E-03 5.8170900E-03 7.6269900E-03 1.0000000E-02 1.2500000E-02 1.5000000E-02 1.7500000E-02 2.0000000E-02 2.5000000E-02 3.0000000E-02 4.0000000E-02 5.0000000E-02 6.0000000E-02 8.0000000E-02 1.0000000E-01 1.2000000E-01 1.4000000E-01 1.6000000E-01 1.8000000E-01 2.0000000E-01 2.5000000E-01 3.0000000E-01 3.5000000E-01 4.0000000E-01 4.5000000E-01 5.0000000E-01 5.5000000E-01 6.0000000E-01 6.5000000E-01 7.0000000E-01 7.5000000E-01 8.0000000E-01 8.5000000E-01 9.0000000E-01 9.2000000E-01 9.4000000E-01 9.5000000E-01 9.6000000E-01 9.7000000E-01 9.8000000E-01 9.9000000E-01 9.9200000E-01 9.9400000E-01 9.9600000E-01 9.9700000E-01 9.9800000E-01 9.9900000E-01 9.9920000E-01 9.9940000E-01 9.9960000E-01 9.9980000E-01 9.9990000E-01 9.9995000E-01 9.9999000E-01 9.9999500E-01 9.9999900E-01 9.9999990E-01 1.0000000E+00 
1.0000000E+00 1.1937766E+00 1.4251027E+00 1.7012543E+00 2.0313385E+00 2.4253563E+00 2.8950921E+00 3.4551073E+00 4.1225407E+00 4.9182880E+00 5.8673474E+00 6.9995183E+00 8.3504115E+00 9.9627399E+00 1.1887954E+01 1.4186015E+01 1.6929069E+01 2.0203978E+01 2.4114638E+01 2.8786756E+01 3.4373884E+01 4.1064667E+01 4.9091057E+01 5.8739679E+01 7.0366566E+01 8.4417106E+01 1.0144928E+02 1.2216178E+02 1.4742747E+02 1.7833399E+02 2.1622760E+02 2.6278481E+02 3.2008348E+02 3.9069399E+02 4.7780097E+02 5.8527240E+02 7.1794836E+02 8.8021315E+02 1.0000000E+03 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  2.4493530E-04  9.7974130E-04  2.4493530E-04  9.7974130E-04  2.4493530E-04  2.4493530E-04  9.7974130E-04  2.4493530E-04  9.7974130E-04  2.4493530E-04  0.0000000E+00
  3.4206900E-04  1.3682760E-03  3.4206900E-04  1.3682760E-03  3.4206900E-04  3.4206900E-04  1.3682760E-03  3.4206900E-04  1.3682760E-03  3.4206900E-04  0.0000000E+00
  4.3920190E-04  1.7568077E-03  4.3920190E-04  1.7568077E-03  4.3920190E-04  4.3920190E-04  1.7568077E-03  4.3920190E-04  1.7568077E-03  4.3920190E-04  0.0000000E+00
  5.3633410E-04  2.1453365E-03  5.3633410E-04  2.1453365E-03  5.3633410E-04  5.3633410E-04  2.1453365E-03  5.3633410E-04  2.1453365E-03  5.3633410E-04  0.0000000E+00
  6.3357920E-04  2.5343168E-03  6.3357920E-04  2.5343168E-03  6.3357920E-04  6.3357920E-04  2.5343168E-03  6.3357920E-04  2.5343168E-03  6.3357920E-04  0.0000000E+00
  7.3079850E-04  2.9231940E-03  7.3079850E-04  2.9231940E-03  7.3079850E-04  7.3079850E-04  2.9231940E-03  7.3079850E-04  2.9231940E-03  7.3079850E-04  0.0000000E+00
  8.2788270E-04  3.3115309E-03  8.2788270E-04  3.3115309E-03  8.2788270E-04  8.2788270E-04  3.3115309E-03  8.2788270E-04  3.3115309E-03  8.2788270E-04  0.0000000E+00
  9.2485550E-04  3.6994218E-03  9.2485550E-04  3.6994218E-03  9.2485550E-04  9.2485550E-04  3.6994218E-03  9.2485550E-04  3.6994218E-03  9.2485550E-04  0.0000000E+00
  1.0217066E-03  4.0868263E-03  1.0217066E-03  4.0868263E-03  1.0217066E-03  1.0217066E-03  4.0868263E-03  1.0217066E-03  4.0868263E-03  1.0217066E-03  0.0000000E+00
  1.1184883E-03  4.4739531E-03  1.1184883E-03  4.4739531E-03  1.1184883E-03  1.1184883E-03  4.4739531E-03  1.1184883E-03  4.4739531E-03  1.1184883E-03  0.0000000E+00
  1.2152425E-03  4.8609700E-03  1.2152425E-03  4.8609700E-03  1.2152425E-03  1.2152425E-03  4.8609700E-03  1.2152425E-03  4.8609700E-03  1.2152425E-03  0.0000000E+00
  1.3119941E-03  5.2479765E-03  1.3119941E-03  5.2479765E-03  1.3119941E-03  1.3119941E-03  5.2479765E-03  1.3119941E-03  5.2479765E-03  1.3119941E-03  0.0000000E+00
  1.4087619E-03  5.6350475E-03  1.4087619E-03  5.6350475E-03  1.4087619E-03  1.4087619E-03  5.6350475E-03  1.4087619E-03  5.6350475E-03  1.4087619E-03  0.0000000E+00
  1.5055683E-03  6.0222732E-03  1.5055683E-03  6.0222732E-03  1.5055683E-03  1.5055683E-03  6.0222732E-03  1.5055683E-03  6.0222732E-03  1.5055683E-03  0.0000000E+00
  1.6024465E-03  6.4097859E-03  1.6024465E-03  6.4097859E-03  1.6024465E-03  1.6024465E-03  6.4097859E-03  1.6024465E-03  6.4097859E-03  1.6024465E-03  0.0000000E+00
  1.6993554E-03  6.7974217E-03  1.6993554E-03  6.7974217E-03  1.6993554E-03  1.6993554E-03  6.7974217E-03  1.6993554E-03  6.7974217E-03  1.6993554E-03  0.0000000E+00
  1.7962881E-03  7.1851523E-03  1.7962881E-03  7.1851523E-03  1.7962881E-03  1.7962881E-03  7.1851523E-03  1.7962881E-03  7.1851523E-03  1.7962881E-03  0.0000000E+00
  1.8932593E-03  7.5730374E-03  1.8932593E-03  7.5730374E-03  1.8932593E-03  1.8932593E-03  7.5730374E-03  1.8932593E-03  7.5730374E-03  1.8932593E-03  0.0000000E+00
  1.9902804E-03  7.9611217E-03  1.9902804E-03  7.9611217E-03  1.9902804E-03  1.9902804E-03  7.9611217E-03  1.9902804E-03  7.9611217E-03  1.9902804E-03  0.0000000E+00
  2.0873868E-03  8.3495471E-03  2.0873868E-03  8.3495471E-03  2.0873868E-03  2.0873868E-03  8.3495471E-03  2.0873868E-03  8.3495471E-03  2.0873868E-03  0.0000000E+00
  2.1846488E-03  8.7385953E-03  2.1846488E-03  8.7385953E-03  2.1846488E-03  2.1846488E-03  8.7385953E-03  2.1846488E-03  8.7385953E-03  2.1846488E-03  0.0000000E+00
  2.2821674E-03  9.1286698E-03  2.2821674E-03  9.1286698E-03  2.2821674E-03  2.2821674E-03  9.1286698E-03  2.2821674E-03  9.1286698E-03  2.2821674E-03  0.0000000E+00
  2.3800570E-03  9.5202279E-03  2.3800570E-03  9.5202279E-03  2.3800570E-03  2.3800570E-03  9.5202279E-03  2.3800570E-03  9.5202279E-03  2.3800570E-03  0.0000000E+00
  2.4784446E-03  9.9137784E-03  2.4784446E-03  9.9137784E-03  2.4784446E-03  2.4784446E-03  9.9137784E-03  2.4784446E-03  9.9137784E-03  2.4784446E-03  0.0000000E+00
  2.5774698E-03  1.0309879E-02  2.5774698E-03  1.0309879E-02  2.5774698E-03  2.5774698E-03  1.0309879E-02  2.5774698E-03  1.0309879E-02  2.5774698E-03  0.0000000E+00
  2.6772887E-03  1.0709155E-02  2.6772887E-03  1.0709155E-02  2.6772887E-03  2.6772887E-03  1.0709155E-02  2.6772887E-03  1.0709155E-02  2.6772887E-03  0.0000000E+00
  2.7780593E-03  1.1112237E-02  2.7780593E-03  1.1112237E-02  2.7780593E-03  2.7780593E-03  1.1112237E-02  2.7780593E-03  1.1112237E-02  2.7780593E-03  0.0000000E+00
  2.8799247E-03  1.1519699E-02  2.8799247E-03  1.1519699E-02  2.8799247E-03  2.8799247E-03  1.1519699E-02  2.8799247E-03  1.1519699E-02  2.8799247E-03  0.0000000E+00
  2.9829972E-03  1.1931989E-02  2.9829972E-03  1.1931989E-02  2.9829972E-03  2.9829972E-03  1.1931989E-02  2.9829972E-03  1.1931989E-02  2.9829972E-03  0.0000000E+00
  3.0873472E-03  1.2349389E-02  3.0873472E-03  1.2349389E-02  3.0873472E-03  3.0873472E-03  1.2349389E-02  3.0873472E-03  1.2349389E-02  3.0873472E-03  0.0000000E+00
  3.1929857E-03  1.2771943E-02  3.1929857E-03  1.2771943E-02  3.1929857E-03  3.1929857E-03  1.2771943E-02  3.1929857E-03  1.2771943E-02  3.1929857E-03  0.0000000E+00
  3.2999010E-03  1.3199604E-02  3.2999010E-03  1.3199604E-02  3.2999010E-03  3.2999010E-03  1.3199604E-02  3.2999010E-03  1.3199604E-02  3.2999010E-03  0.0000000E+00
  3.4080450E-03  1.3632180E-02  3.4080450E-03  1.3632180E-02  3.4080450E-03  3.4080450E-03  1.3632180E-02  3.4080450E-03  1.3632180E-02  3.4080450E-03  0.0000000E+00
  3.5173374E-03  1.4069349E-02  3.5173374E-03  1.4069349E-02  3.5173374E-03  3.5173374E-03  1.4069349E-02  3.5173374E-03  1.4069349E-02  3.5173374E-03  0.0000000E+00
  3.6276852E-03  1.4510741E-02  3.6276852E-03  1.4510741E-02  3.6276852E-03  3.6276852E-03  1.4510741E-02  3.6276852E-03  1.4510741E-02  3.6276852E-03  0.0000000E+00
  3.7389167E-03  1.4955667E-02  3.7389167E-03  1.4955667E-02  3.7389167E-03  3.7389167E-03  1.4955667E-02  3.7389167E-03  1.4955667E-02  3.7389167E-03  0.0000000E+00
  3.8509351E-03  1.5403741E-02  3.8509351E-03  1.5403741E-02  3.8509351E-03  3.8509351E-03  1.5403741E-02  3.8509351E-03  1.5403741E-02  3.8509351E-03  0.0000000E+00
  3.9626490E-03  1.5850596E-02  3.9626490E-03  1.5850596E-02  3.9626490E-03  3.9626490E-03  1.5850596E-02  3.9626490E-03  1.5850596E-02  3.9626490E-03  0.0000000E+00
  4.0325996E-03  1.6130399E-02  4.0325996E-03  1.6130399E-02  4.0325996E-03  4.0325996E-03  1.6130399E-02  4.0325996E-03  1.6130399E-02  4.0325996E-03  0.0000000E+00
  2.4499990E-04  9.7999970E-04  2.4499990E-04  9.7999970E-04  2.4499990E-04  2.4499990E-04  9.7999970E-04  2.4499990E-04  9.7999970E-04  2.4499990E-04  0.0000000E+00
  3.4213560E-04  1.3685425E-03  3.4213560E-04  1.3685425E-03  3.4213560E-04  3.4213560E-04  1.3685425E-03  3.4213560E-04  1.3685425E-03  3.4213560E-04  0.0000000E+00
  4.3927030E-04  1.7570813E-03  4.3927030E-04  1.7570813E-03  4.3927030E-04  4.3927030E-04  1.7570813E-03  4.3927030E-04  1.7570813E-03  4.3927030E-04  0.0000000E+00
  5.3640410E-04  2.1456163E-03  5.3640410E-04  2.1456163E-03  5.3640410E-04  5.3640410E-04  2.1456163E-03  5.3640410E-04  2.1456163E-03  5.3640410E-04  0.0000000E+00
  6.3365050E-04  2.5346020E-03  6.3365050E-04  2.5346020E-03  6.3365050E-04  6.3365050E-04  2.5346020E-03  6.3365050E-04  2.5346020E-03  6.3365050E-04  0.0000000E+00
  7.3087090E-04  2.9234835E-03  7.3087090E-04  2.9234835E-03  7.3087090E-04  7.3087090E-04  2.9234835E-03  7.3087090E-04  2.9234835E-03  7.3087090E-04  0.0000000E+00
  8.2795600E-04  3.3118239E-03  8.2795600E-04  3.3118239E-03  8.2795600E-04  8.2795600E-04  3.3118239E-03  8.2795600E-04  3.3118239E-03  8.2795600E-04  0.0000000E+00
  9.2492940E-04  3.6997175E-03  9.2492940E-04  3.6997175E-03  9.2492940E-04  9.2492940E-04  3.6997175E-03  9.2492940E-04  3.6997175E-03  9.2492940E-04  0.0000000E+00
  1.0217809E-03  4.0871236E-03  1.0217809E-03  4.0871236E-03  1.0217809E-03  1.0217809E-03  4.0871236E-03  1.0217809E-03  4.0871236E-03  1.0217809E-03  0.0000000E+00
  1.1185628E-03  4.4742511E-03  1.1185628E-03  4.4742511E-03  1.1185628E-03  1.1185628E-03  4.4742511E-03  1.1185628E-03  4.4742511E-03  1.1185628E-03  0.0000000E+00
  1.2153170E-03  4.8612679E-03  1.2153170E-03  4.8612679E-03  1.2153170E-03  1.2153170E-03  4.8612679E-03  1.2153170E-03  4.8612679E-03  1.2153170E-03  0.0000000E+00
  1.3120683E-03  5.2482734E-03  1.3120683E-03  5.2482734E-03  1.3120683E-03  1.3120683E-03  5.2482734E-03  1.3120683E-03  5.2482734E-03  1.3120683E-03  0.0000000E+00
  1.4088356E-03  5.6353425E-03  1.4088356E-03  5.6353425E-03  1.4088356E-03  1.4088356E-03  5.6353425E-03  1.4088356E-03  5.6353425E-03  1.4088356E-03  0.0000000E+00
  1.5056413E-03  6.0225653E-03  1.5056413E-03  6.0225653E-03  1.5056413E-03  1.5056413E-03  6.0225653E-03  1.5056413E-03  6.0225653E-03  1.5056413E-03  0.0000000E+00
  1.6025185E-03  6.4100742E-03  1.6025185E-03  6.4100742E-03  1.6025185E-03  1.6025185E-03  6.4100742E-03  1.6025185E-03  6.4100742E-03  1.6025185E-03  0.0000000E+00
  1.6994263E-03  6.7977053E-03  1.6994263E-03  6.7977053E-03  1.6994263E-03  1.6994263E-03  6.7977053E-03  1.6994263E-03  6.7977053E-03  1.6994263E-03  0.0000000E+00
  1.7963576E-03  7.1854304E-03  1.7963576E-03  7.1854304E-03  1.7963576E-03  1.7963576E-03  7.1854304E-03  1.7963576E-03  7.1854304E-03  1.7963576E-03  0.0000000E+00
  1.8933272E-03  7.5733090E-03  1.8933272E-03  7.5733090E-03  1.8933272E-03  1.8933272E-03  7.5733090E-03  1.8933272E-03  7.5733090E-03  1.8933272E-03  0.0000000E+00
  1.9903465E-03  7.9613859E-03  1.9903465E-03  7.9613859E-03  1.9903465E-03  1.9903465E-03  7.9613859E-03  1.9903465E-03  7.9613859E-03  1.9903465E-03  0.0000000E+00
  2.0874507E-03  8.3498029E-03  2.0874507E-03  8.3498029E-03  2.0874507E-03  2.0874507E-03  8.3498029E-03  2.0874507E-03  8.3498029E-03  2.0874507E-03  0.0000000E+00
  2.1847105E-03  8.7388419E-03  2.1847105E-03  8.7388419E-03  2.1847105E-03  2.1847105E-03  8.7388419E-03  2.1847105E-03  8.7388419E-03  2.1847105E-03  0.0000000E+00
  2.2822266E-03  9.1289062E-03  2.2822266E-03  9.1289062E-03  2.2822266E-03  2.2822266E-03  9.1289062E-03  2.2822266E-03  9.1289062E-03  2.2822266E-03  0.0000000E+00
  2.3801133E-03  9.5204532E-03  2.3801133E-03  9.5204532E-03  2.3801133E-03  2.3801133E-03  9.5204532E-03  2.3801133E-03  9.5204532E-03  2.3801133E-03  0.0000000E+00
  2.4784979E-03  9.9139916E-03  2.4784979E-03  9.9139916E-03  2.4784979E-03  2.4784979E-03  9.9139916E-03  2.4784979E-03  9.9139916E-03  2.4784979E-03  0.0000000E+00
  2.5775198E-03  1.0310079E-02  2.5775198E-03  1.0310079E-02  2.5775198E-03  2.5775198E-03  1.0310079E-02  2.5775198E-03  1.0310079E-02  2.5775198E-03  0.0000000E+00
  2.6773352E-03  1.0709341E-02  2.6773352E-03  1.0709341E-02  2.6773352E-03  2.6773352E-03  1.0709341E-02  2.6773352E-03  1.0709341E-02  2.6773352E-03  0.0000000E+00
  2.7781019E-03  1.1112408E-02  2.7781019E-03  1.1112408E-02  2.7781019E-03  2.7781019E-03  1.1112408E-02  2.7781019E-03  1.1112408E-02  2.7781019E-03  0.0000000E+00
  2.8799632E-03  1.1519853E-02  2.8799632E-03  1.1519853E-02  2.8799632E-03  2.8799632E-03  1.1519853E-02  2.8799632E-03  1.1519853E-02  2.8799632E-03  0.0000000E+00
  2.9830312E-03  1.1932125E-02  2.9830312E-03  1.1932125E-02  2.9830312E-03  2.9830312E-03  1.1932125E-02  2.9830312E-03  1.1932125E-02  2.9830312E-03  0.0000000E+00
  3.0873765E-03  1.2349506E-02  3.0873765E-03  1.2349506E-02  3.0873765E-03  3.0873765E-03  1.2349506E-02  3.0873765E-03  1.2349506E-02  3.0873765E-03  0.0000000E+00
  3.1930100E-03  1.2772040E-02  3.1930100E-03  1.2772040E-02  3.1930100E-03  3.1930100E-03  1.2772040E-02  3.1930100E-03  1.2772040E-02  3.1930100E-03  0.0000000E+00
  3.2999199E-03  1.3199680E-02  3.2999199E-03  1.3199680E-02  3.2999199E-03  3.2999199E-03  1.3199680E-02  3.2999199E-03  1.3199680E-02  3.2999199E-03  0.0000000E+00
  3.4080581E-03  1.3632232E-02  3.4080581E-03  1.3632232E-02  3.4080581E-03  3.4080581E-03  1.3632232E-02  3.4080581E-03  1.3632232E-02  3.4080581E-03  0.0000000E+00
  3.5173444E-03  1.4069378E-02  3.5173444E-03  1.4069378E-02  3.5173444E-03  3.5173444E-03  1.4069378E-02  3.5173444E-03  1.4069378E-02  3.5173444E-03  0.0000000E+00
  3.6276858E-03  1.4510743E-02  3.6276858E-03  1.4510743E-02  3.6276858E-03  3.6276858E-03  1.4510743E-02  3.6276858E-03  1.4510743E-02  3.6276858E-03  0.0000000E+00
  3.7389105E-03  1.4955642E-02  3.7389105E-03  1.4955642E-02  3.7389105E-03  3.7389105E-03  1.4955642E-02  3.7389105E-03  1.4955642E-02  3.7389105E-03  0.0000000E+00
  3.8509218E-03  1.5403687E-02  3.8509218E-03  1.5403687E-02  3.8509218E-03  3.8509218E-03  1.5403687E-02  3.8509218E-03  1.5403687E-02  3.8509218E-03  0.0000000E+00
  3.9626282E-03  1.5850513E-02  3.9626282E-03  1.5850513E-02  3.9626282E-03  3.9626282E-03  1.5850513E-02  3.9626282E-03  1.5850513E-02  3.9626282E-03  0.0000000E+00
  4.0325740E-03  1.6130296E-02  4.0325740E-03  1.6130296E-02  4.0325740E-03  4.0325740E-03  1.6130296E-02  4.0325740E-03  1.6130296E-02  4.0325740E-03  0.0000000E+00
  2.4508350E-04  9.8033420E-04  2.4508350E-04  9.8033420E-04  2.4508350E-04  2.4508350E-04  9.8033420E-04  2.4508350E-04  9.8033420E-04  2.4508350E-04  0.0000000E+00
  3.4222140E-04  1.3688857E-03  3.4222140E-04  1.3688857E-03  3.4222140E-04  3.4222140E-04  1.3688857E-03  3.4222140E-04  1.3688857E-03  3.4222140E-04  0.0000000E+00
  4.3935800E-04  1.7574322E-03  4.3935800E-04  1.7574322E-03  4.3935800E-04  4.3935800E-04  1.7574322E-03  4.3935800E-04  1.7574322E-03  4.3935800E-04  0.0000000E+00
  5.3649340E-04  2.1459736E-03  5.3649340E-04  2.1459736E-03  5.3649340E-04  5.3649340E-04  2.1459736E-03  5.3649340E-04  2.1459736E-03  5.3649340E-04  0.0000000E+00
  6.3374110E-04  2.5349645E-03  6.3374110E-04  2.5349645E-03  6.3374110E-04  6.3374110E-04  2.5349645E-03  6.3374110E-04  2.5349645E-03  6.3374110E-04  0.0000000E+00
  7.3096250E-04  2.9238501E-03  7.3096250E-04  2.9238501E-03  7.3096250E-04  7.3096250E-04  2.9238501E-03  7.3096250E-04  2.9238501E-03  7.3096250E-04  0.0000000E+00
  8.2804830E-04  3.3121934E-03  8.2804830E-04  3.3121934E-03  8.2804830E-04  8.2804830E-04  3.3121934E-03  8.2804830E-04  3.3121934E-03  8.2804830E-04  0.0000000E+00
  9.2502220E-04  3.7000886E-03  9.2502220E-04  3.7000886E-03  9.2502220E-04  9.2502220E-04  3.7000886E-03  9.2502220E-04  3.7000886E-03  9.2502220E-04  0.0000000E+00
  1.0218738E-03  4.0874953E-03  1.0218738E-03  4.0874953E-03  1.0218738E-03  1.0218738E-03  4.0874953E-03  1.0218738E-03  4.0874953E-03  1.0218738E-03  0.0000000E+00
  1.1186555E-03  4.4746221E-03  1.1186555E-03  4.4746221E-03  1.1186555E-03  1.1186555E-03  4.4746221E-03  1.1186555E-03  4.4746221E-03  1.1186555E-03  0.0000000E+00
  1.2154093E-03  4.8616371E-03  1.2154093E-03  4.8616371E-03  1.2154093E-03  1.2154093E-03  4.8616371E-03  1.2154093E-03  4.8616371E-03  1.2154093E-03  0.0000000E+00
  1.3121599E-03  5.2486394E-03  1.3121599E-03  5.2486394E-03  1.3121599E-03  1.3121599E-03  5.2486394E-03  1.3121599E-03  5.2486394E-03  1.3121599E-03  0.0000000E+00
  1.4089261E-03  5.6357043E-03  1.4089261E-03  5.6357043E-03  1.4089261E-03  1.4089261E-03  5.6357043E-03  1.4089261E-03  5.6357043E-03  1.4089261E-03  0.0000000E+00
  1.5057304E-03  6.0229217E-03  1.5057304E-03  6.0229217E-03  1.5057304E-03  1.5057304E-03  6.0229217E-03  1.5057304E-03  6.0229217E-03  1.5057304E-03  0.0000000E+00
  1.6026060E-03  6.4104241E-03  1.6026060E-03  6.4104241E-03  1.6026060E-03  1.6026060E-03  6.4104241E-03  1.6026060E-03  6.4104241E-03  1.6026060E-03  0.0000000E+00
  1.6995119E-03  6.7980475E-03  1.6995119E-03  6.7980475E-03  1.6995119E-03  1.6995119E-03  6.7980475E-03  1.6995119E-03  6.7980475E-03  1.6995119E-03  0.0000000E+00
  1.7964409E-03  7.1857636E-03  1.7964409E-03  7.1857636E-03  1.7964409E-03  1.7964409E-03  7.1857636E-03  1.7964409E-03  7.1857636E-03  1.7964409E-03  0.0000000E+00
  1.8934080E-03  7.5736321E-03  1.8934080E-03  7.5736321E-03  1.8934080E-03  1.8934080E-03  7.5736321E-03  1.8934080E-03  7.5736321E-03  1.8934080E-03  0.0000000E+00
  1.9904244E-03  7.9616977E-03  1.9904244E-03  7.9616977E-03  1.9904244E-03  1.9904244E-03  7.9616977E-03  1.9904244E-03  7.9616977E-03  1.9904244E-03  0.0000000E+00
  2.0875256E-03  8.3501022E-03  2.0875256E-03  8.3501022E-03  2.0875256E-03  2.0875256E-03  8.3501022E-03  2.0875256E-03  8.3501022E-03  2.0875256E-03  0.0000000E+00
  2.1847819E-03  8.7391275E-03  2.1847819E-03  8.7391275E-03  2.1847819E-03  2.1847819E-03  8.7391275E-03  2.1847819E-03  8.7391275E-03  2.1847819E-03  0.0000000E+00
  2.2822942E-03  9.1291768E-03  2.2822942E-03  9.1291768E-03  2.2822942E-03  2.2822942E-03  9.1291768E-03  2.2822942E-03  9.1291768E-03  2.2822942E-03  0.0000000E+00
  2.3801769E-03  9.5207077E-03  2.3801769E-03  9.5207077E-03  2.3801769E-03  2.3801769E-03  9.5207077E-03  2.3801769E-03  9.5207077E-03  2.3801769E-03  0.0000000E+00
  2.4785571E-03  9.9142285E-03  2.4785571E-03  9.9142285E-03  2.4785571E-03  2.4785571E-03  9.9142285E-03  2.4785571E-03  9.9142285E-03  2.4785571E-03  0.0000000E+00
  2.5775743E-03  1.0310297E-02  2.5775743E-03  1.0310297E-02  2.5775743E-03  2.5775743E-03  1.0310297E-02  2.5775743E-03  1.0310297E-02  2.5775743E-03  0.0000000E+00
  2.6773846E-03  1.0709539E-02  2.6773846E-03  1.0709539E-02  2.6773846E-03  2.6773846E-03  1.0709539E-02  2.6773846E-03  1.0709539E-02  2.6773846E-03  0.0000000E+00
  2.7781459E-03  1.1112584E-02  2.7781459E-03  1.1112584E-02  2.7781459E-03  2.7781459E-03  1.1112584E-02  2.7781459E-03  1.1112584E-02  2.7781459E-03  0.0000000E+00
  2.8800015E-03  1.1520006E-02  2.8800015E-03  1.1520006E-02  2.8800015E-03  2.8800015E-03  1.1520006E-02  2.8800015E-03  1.1520006E-02  2.8800015E-03  0.0000000E+00
  2.9830633E-03  1.1932253E-02  2.9830633E-03  1.1932253E-02  2.9830633E-03  2.9830633E-03  1.1932253E-02  2.9830633E-03  1.1932253E-02  2.9830633E-03  0.0000000E+00
  3.0874019E-03  1.2349608E-02  3.0874019E-03  1.2349608E-02  3.0874019E-03  3.0874019E-03  1.2349608E-02  3.0874019E-03  1.2349608E-02  3.0874019E-03  0.0000000E+00
  3.1930283E-03  1.2772113E-02  3.1930283E-03  1.2772113E-02  3.1930283E-03  3.1930283E-03  1.2772113E-02  3.1930283E-03  1.2772113E-02  3.1930283E-03  0.0000000E+00
  3.2999307E-03  1.3199723E-02  3.2999307E-03  1.3199723E-02  3.2999307E-03  3.2999307E-03  1.3199723E-02  3.2999307E-03  1.3199723E-02  3.2999307E-03  0.0000000E+00
  3.4080610E-03  1.3632244E-02  3.4080610E-03  1.3632244E-02  3.4080610E-03  3.4080610E-03  1.3632244E-02  3.4080610E-03  1.3632244E-02  3.4080610E-03  0.0000000E+00
  3.5173389E-03  1.4069355E-02  3.5173389E-03  1.4069355E-02  3.5173389E-03  3.5173389E-03  1.4069355E-02  3.5173389E-03  1.4069355E-02  3.5173389E-03  0.0000000E+00
  3.6276714E-03  1.4510686E-02  3.6276714E-03  1.4510686E-02  3.6276714E-03  3.6276714E-03  1.4510686E-02  3.6276714E-03  1.4510686E-02  3.6276714E-03  0.0000000E+00
  3.7388868E-03  1.4955547E-02  3.7388868E-03  1.4955547E-02  3.7388868E-03  3.7388868E-03  1.4955547E-02  3.7388868E-03  1.4955547E-02  3.7388868E-03  0.0000000E+00
  3.8508883E-03  1.5403553E-02  3.8508883E-03  1.5403553E-02  3.8508883E-03  3.8508883E-03  1.5403553E-02  3.8508883E-03  1.5403553E-02  3.8508883E-03  0.0000000E+00
  3.9625845E-03  1.5850338E-02  3.9625845E-03  1.5850338E-02  3.9625845E-03  3.9625845E-03  1.5850338E-02  3.9625845E-03  1.5850338E-02  3.9625845E-03  0.0000000E+00
  4.0325238E-03  1.6130095E-02  4.0325238E-03  1.6130095E-02  4.0325238E-03  4.0325238E-03  1.6130095E-02  4.0325238E-03  1.6130095E-02  4.0325238E-03  0.0000000E+00
  2.4519190E-04  9.8076760E-04  2.4519190E-04  9.8076760E-04  2.4519190E-04  2.4519190E-04  9.8076760E-04  2.4519190E-04  9.8076760E-04  2.4519190E-04  0.0000000E+00
  3.4233220E-04  1.3693288E-03  3.4233220E-04  1.3693288E-03  3.4233220E-04  3.4233220E-04  1.3693288E-03  3.4233220E-04  1.3693288E-03  3.4233220E-04  0.0000000E+00
  4.3947080E-04  1.7578833E-03  4.3947080E-04  1.7578833E-03  4.3947080E-04  4.3947080E-04  1.7578833E-03  4.3947080E-04  1.7578833E-03  4.3947080E-04  0.0000000E+00
  5.3660780E-04  2.1464313E-03  5.3660780E-04  2.1464313E-03  5.3660780E-04  5.3660780E-04  2.1464313E-03  5.3660780E-04  2.1464313E-03  5.3660780E-04  0.0000000E+00
  6.3385680E-04  2.5354272E-03  6.3385680E-04  2.5354272E-03  6.3385680E-04  6.3385680E-04  2.5354272E-03  6.3385680E-04  2.5354272E-03  6.3385680E-04  0.0000000E+00
  7.3107910E-04  2.9243163E-03  7.3107910E-04  2.9243163E-03  7.3107910E-04  7.3107910E-04  2.9243163E-03  7.3107910E-04  2.9243163E-03  7.3107910E-04  0.0000000E+00
  8.2816540E-04  3.3126615E-03  8.2816540E-04  3.3126615E-03  8.2816540E-04  8.2816540E-04  3.3126615E-03  8.2816540E-04  3.3126615E-03  8.2816540E-04  0.0000000E+00
  9.2513930E-04  3.7005571E-03  9.2513930E-04  3.7005571E-03  9.2513930E-04  9.2513930E-04  3.7005571E-03  9.2513930E-04  3.7005571E-03  9.2513930E-04  0.0000000E+00
  1.0219906E-03  4.0879626E-03  1.0219906E-03  4.0879626E-03  1.0219906E-03  1.0219906E-03  4.0879626E-03  1.0219906E-03  4.0879626E-03  1.0219906E-03  0.0000000E+00
  1.1187717E-03  4.4750867E-03  1.1187717E-03  4.4750867E-03  1.1187717E-03  1.1187717E-03  4.4750867E-03  1.1187717E-03  4.4750867E-03  1.1187717E-03  0.0000000E+00
  1.2155244E-03  4.8620975E-03  1.2155244E-03  4.8620975E-03  1.2155244E-03  1.2155244E-03  4.8620975E-03  1.2155244E-03  4.8620975E-03  1.2155244E-03  0.0000000E+00
  1.3122735E-03  5.2490941E-03  1.3122735E-03  5.2490941E-03  1.3122735E-03  1.3122735E-03  5.2490941E-03  1.3122735E-03  5.2490941E-03  1.3122735E-03  0.0000000E+00
  1.4090379E-03  5.6361517E-03  1.4090379E-03  5.6361517E-03  1.4090379E-03  1.4090379E-03  5.6361517E-03  1.4090379E-03  5.6361517E-03  1.4090379E-03  0.0000000E+00
  1.5058401E-03  6.0233603E-03  1.5058401E-03  6.0233603E-03  1.5058401E-03  1.5058401E-03  6.0233603E-03  1.5058401E-03  6.0233603E-03  1.5058401E-03  0.0000000E+00
  1.6027131E-03  6.4108524E-03  1.6027131E-03  6.4108524E-03  1.6027131E-03  1.6027131E-03  6.4108524E-03  1.6027131E-03  6.4108524E-03  1.6027131E-03  0.0000000E+00
  1.6996160E-03  6.7984638E-03  1.6996160E-03  6.7984638E-03  1.6996160E-03  1.6996160E-03  6.7984638E-03  1.6996160E-03  6.7984638E-03  1.6996160E-03  0.0000000E+00
  1.7965416E-03  7.1861665E-03  1.7965416E-03  7.1861665E-03  1.7965416E-03  1.7965416E-03  7.1861665E-03  1.7965416E-03  7.1861665E-03  1.7965416E-03  0.0000000E+00
  1.8935050E-03  7.5740200E-03  1.8935050E-03  7.5740200E-03  1.8935050E-03  1.8935050E-03  7.5740200E-03  1.8935050E-03  7.5740200E-03  1.8935050E-03  0.0000000E+00
  1.9905173E-03  7.9620691E-03  1.9905173E-03  7.9620691E-03  1.9905173E-03  1.9905173E-03  7.9620691E-03  1.9905173E-03  7.9620691E-03  1.9905173E-03  0.0000000E+00
  2.0876139E-03  8.3504556E-03  2.0876139E-03  8.3504556E-03  2.0876139E-03  2.0876139E-03  8.3504556E-03  2.0876139E-03  8.3504556E-03  2.0876139E-03  0.0000000E+00
  2.1848653E-03  8.7394613E-03  2.1848653E-03  8.7394613E-03  2.1848653E-03  2.1848653E-03  8.7394613E-03  2.1848653E-03  8.7394613E-03  2.1848653E-03  0.0000000E+00
  2.2823723E-03  9.1294894E-03  2.2823723E-03  9.1294894E-03  2.2823723E-03  2.2823723E-03  9.1294894E-03  2.2823723E-03  9.1294894E-03  2.2823723E-03  0.0000000E+00
  2.3802493E-03  9.5209973E-03  2.3802493E-03  9.5209973E-03  2.3802493E-03  2.3802493E-03  9.5209973E-03  2.3802493E-03  9.5209973E-03  2.3802493E-03  0.0000000E+00
  2.4786234E-03  9.9144936E-03  2.4786234E-03  9.9144936E-03  2.4786234E-03  2.4786234E-03  9.9144936E-03  2.4786234E-03  9.9144936E-03  2.4786234E-03  0.0000000E+00
  2.5776340E-03  1.0310536E-02  2.5776340E-03  1.0310536E-02  2.5776340E-03  2.5776340E-03  1.0310536E-02  2.5776340E-03  1.0310536E-02  2.5776340E-03  0.0000000E+00
  2.6774373E-03  1.0709749E-02  2.6774373E-03  1.0709749E-02  2.6774373E-03  2.6774373E-03  1.0709749E-02  2.6774373E-03  1.0709749E-02  2.6774373E-03  0.0000000E+00
  2.7781911E-03  1.1112764E-02  2.7781911E-03  1.1112764E-02  2.7781911E-03  2.7781911E-03  1.1112764E-02  2.7781911E-03  1.1112764E-02  2.7781911E-03  0.0000000E+00
  2.8800386E-03  1.1520154E-02  2.8800386E-03  1.1520154E-02  2.8800386E-03  2.8800386E-03  1.1520154E-02  2.8800386E-03  1.1520154E-02  2.8800386E-03  0.0000000E+00
  2.9830918E-03  1.1932367E-02  2.9830918E-03  1.1932367E-02  2.9830918E-03  2.9830918E-03  1.1932367E-02  2.9830918E-03  1.1932367E-02  2.9830918E-03  0.0000000E+00
  3.0874214E-03  1.2349686E-02  3.0874214E-03  1.2349686E-02  3.0874214E-03  3.0874214E-03  1.2349686E-02  3.0874214E-03  1.2349686E-02  3.0874214E-03  0.0000000E+00
  3.1930381E-03  1.2772152E-02  3.1930381E-03  1.2772152E-02  3.1930381E-03  3.1930381E-03  1.2772152E-02  3.1930381E-03  1.2772152E-02  3.1930381E-03  0.0000000E+00
  3.2999303E-03  1.3199721E-02  3.2999303E-03  1.3199721E-02  3.2999303E-03  3.2999303E-03  1.3199721E-02  3.2999303E-03  1.3199721E-02  3.2999303E-03  0.0000000E+00
  3.4080497E-03  1.3632199E-02  3.4080497E-03  1.3632199E-02  3.4080497E-03  3.4080497E-03  1.3632199E-02  3.4080497E-03  1.3632199E-02  3.4080497E-03  0.0000000E+00
  3.5173161E-03  1.4069264E-02  3.5173161E-03  1.4069264E-02  3.5173161E-03  3.5173161E-03  1.4069264E-02  3.5173161E-03  1.4069264E-02  3.5173161E-03  0.0000000E+00
  3.6276366E-03  1.4510547E-02  3.6276366E-03  1.4510547E-02  3.6276366E-03  3.6276366E-03  1.4510547E-02  3.6276366E-03  1.4510547E-02  3.6276366E-03  0.0000000E+00
  3.7388393E-03  1.4955357E-02  3.7388393E-03  1.4955357E-02  3.7388393E-03  3.7388393E-03  1.4955357E-02  3.7388393E-03  1.4955357E-02  3.7388393E-03  0.0000000E+00
  3.8508276E-03  1.5403310E-02  3.8508276E-03  1.5403310E-02  3.8508276E-03  3.8508276E-03  1.5403310E-02  3.8508276E-03  1.5403310E-02  3.8508276E-03  0.0000000E+00
  3.9625101E-03  1.5850040E-02  3.9625101E-03  1.5850040E-02  3.9625101E-03  3.9625101E-03  1.5850040E-02  3.9625101E-03  1.5850040E-02  3.9625101E-03  0.0000000E+00
  4.0324406E-03  1.6129762E-02  4.0324406E-03  1.6129762E-02  4.0324406E-03  4.0324406E-03  1.6129762E-02  4.0324406E-03  1.6129762E-02  4.0324406E-03  0.0000000E+00
  2.4533220E-04  9.8132870E-04  2.4533220E-04  9.8132870E-04  2.4533220E-04  2.4533220E-04  9.8132870E-04  2.4533220E-04  9.8132870E-04  2.4533220E-04  0.0000000E+00
  3.4247490E-04  1.3698997E-03  3.4247490E-04  1.3698997E-03  3.4247490E-04  3.4247490E-04  1.3698997E-03  3.4247490E-04  1.3698997E-03  3.4247490E-04  0.0000000E+00
  4.3961550E-04  1.7584621E-03  4.3961550E-04  1.7584621E-03  4.3961550E-04  4.3961550E-04  1.7584621E-03  4.3961550E-04  1.7584621E-03  4.3961550E-04  0.0000000E+00
  5.3675400E-04  2.1470158E-03  5.3675400E-04  2.1470158E-03  5.3675400E-04  5.3675400E-04  2.1470158E-03  5.3675400E-04  2.1470158E-03  5.3675400E-04  0.0000000E+00
  6.3400390E-04  2.5360156E-03  6.3400390E-04  2.5360156E-03  6.3400390E-04  6.3400390E-04  2.5360156E-03  6.3400390E-04  2.5360156E-03  6.3400390E-04  0.0000000E+00
  7.3122660E-04  2.9249065E-03  7.3122660E-04  2.9249065E-03  7.3122660E-04  7.3122660E-04  2.9249065E-03  7.3122660E-04  2.9249065E-03  7.3122660E-04  0.0000000E+00
  8.2831290E-04  3.3132515E-03  8.2831290E-04  3.3132515E-03  8.2831290E-04  8.2831290E-04  3.3132515E-03  8.2831290E-04  3.3132515E-03  8.2831290E-04  0.0000000E+00
  9.2528620E-04  3.7011449E-03  9.2528620E-04  3.7011449E-03  9.2528620E-04  9.2528620E-04  3.7011449E-03  9.2528620E-04  3.7011449E-03  9.2528620E-04  0.0000000E+00
  1.0221366E-03  4.0885462E-03  1.0221366E-03  4.0885462E-03  1.0221366E-03  1.0221366E-03  4.0885462E-03  1.0221366E-03  4.0885462E-03  1.0221366E-03  0.0000000E+00
  1.1189161E-03  4.4756643E-03  1.1189161E-03  4.4756643E-03  1.1189161E-03  1.1189161E-03  4.4756643E-03  1.1189161E-03  4.4756643E-03  1.1189161E-03  0.0000000E+00
  1.2156667E-03  4.8626669E-03  1.2156667E-03  4.8626669E-03  1.2156667E-03  1.2156667E-03  4.8626669E-03  1.2156667E-03  4.8626669E-03  1.2156667E-03  0.0000000E+00
  1.3124134E-03  5.2496534E-03  1.3124134E-03  5.2496534E-03  1.3124134E-03  1.3124134E-03  5.2496534E-03  1.3124134E-03  5.2496534E-03  1.3124134E-03  0.0000000E+00
  1.4091747E-03  5.6366989E-03  1.4091747E-03  5.6366989E-03  1.4091747E-03  1.4091747E-03  5.6366989E-03  1.4091747E-03  5.6366989E-03  1.4091747E-03  0.0000000E+00
  1.5059734E-03  6.0238935E-03  1.5059734E-03  6.0238935E-03  1.5059734E-03  1.5059734E-03  6.0238935E-03  1.5059734E-03  6.0238935E-03  1.5059734E-03  0.0000000E+00
  1.6028424E-03  6.4113694E-03  1.6028424E-03  6.4113694E-03  1.6028424E-03  1.6028424E-03  6.4113694E-03  1.6028424E-03  6.4113694E-03  1.6028424E-03  0.0000000E+00
  1.6997407E-03  6.7989628E-03  1.6997407E-03  6.7989628E-03  1.6997407E-03  1.6997407E-03  6.7989628E-03  1.6997407E-03  6.7989628E-03  1.6997407E-03  0.0000000E+00
  1.7966614E-03  7.1866454E-03  1.7966614E-03  7.1866454E-03  1.7966614E-03  1.7966614E-03  7.1866454E-03  1.7966614E-03  7.1866454E-03  1.7966614E-03  0.0000000E+00
  1.8936192E-03  7.5744769E-03  1.8936192E-03  7.5744769E-03  1.8936192E-03  1.8936192E-03  7.5744769E-03  1.8936192E-03  7.5744769E-03  1.8936192E-03  0.0000000E+00
  1.9906255E-03  7.9625019E-03  1.9906255E-03  7.9625019E-03  1.9906255E-03  1.9906255E-03  7.9625019E-03  1.9906255E-03  7.9625019E-03  1.9906255E-03  0.0000000E+00
  2.0877156E-03  8.3508623E-03  2.0877156E-03  8.3508623E-03  2.0877156E-03  2.0877156E-03  8.3508623E-03  2.0877156E-03  8.3508623E-03  2.0877156E-03  0.0000000E+00
  2.1849599E-03  8.7398398E-03  2.1849599E-03  8.7398398E-03  2.1849599E-03  2.1849599E-03  8.7398398E-03  2.1849599E-03  8.7398398E-03  2.1849599E-03  0.0000000E+00
  2.2824594E-03  9.1298377E-03  2.2824594E-03  9.1298377E-03  2.2824594E-03  2.2824594E-03  9.1298377E-03  2.2824594E-03  9.1298377E-03  2.2824594E-03  0.0000000E+00
  2.3803283E-03  9.5213132E-03  2.3803283E-03  9.5213132E-03  2.3803283E-03  2.3803283E-03  9.5213132E-03  2.3803283E-03  9.5213132E-03  2.3803283E-03  0.0000000E+00
  2.4786937E-03  9.9147750E-03  2.4786937E-03  9.9147750E-03  2.4786937E-03  2.4786937E-03  9.9147750E-03  2.4786937E-03  9.9147750E-03  2.4786937E-03  0.0000000E+00
  2.5776951E-03  1.0310781E-02  2.5776951E-03  1.0310781E-02  2.5776951E-03  2.5776951E-03  1.0310781E-02  2.5776951E-03  1.0310781E-02  2.5776951E-03  0.0000000E+00
  2.6774886E-03  1.0709954E-02  2.6774886E-03  1.0709954E-02  2.6774886E-03  2.6774886E-03  1.0709954E-02  2.6774886E-03  1.0709954E-02  2.6774886E-03  0.0000000E+00
  2.7782319E-03  1.1112928E-02  2.7782319E-03  1.1112928E-02  2.7782319E-03  2.7782319E-03  1.1112928E-02  2.7782319E-03  1.1112928E-02  2.7782319E-03  0.0000000E+00
  2.8800683E-03  1.1520273E-02  2.8800683E-03  1.1520273E-02  2.8800683E-03  2.8800683E-03  1.1520273E-02  2.8800683E-03  1.1520273E-02  2.8800683E-03  0.0000000E+00
  2.9831098E-03  1.1932439E-02  2.9831098E-03  1.1932439E-02  2.9831098E-03  2.9831098E-03  1.1932439E-02  2.9831098E-03  1.1932439E-02  2.9831098E-03  0.0000000E+00
  3.0874268E-03  1.2349707E-02  3.0874268E-03  1.2349707E-02  3.0874268E-03  3.0874268E-03  1.2349707E-02  3.0874268E-03  1.2349707E-02  3.0874268E-03  0.0000000E+00
  3.1930303E-03  1.2772121E-02  3.1930303E-03  1.2772121E-02  3.1930303E-03  3.1930303E-03  1.2772121E-02  3.1930303E-03  1.2772121E-02  3.1930303E-03  0.0000000E+00
  3.2999084E-03  1.3199634E-02  3.2999084E-03  1.3199634E-02  3.2999084E-03  3.2999084E-03  1.3199634E-02  3.2999084E-03  1.3199634E-02  3.2999084E-03  0.0000000E+00
  3.4080130E-03  1.3632052E-02  3.4080130E-03  1.3632052E-02  3.4080130E-03  3.4080130E-03  1.3632052E-02  3.4080130E-03  1.3632052E-02  3.4080130E-03  0.0000000E+00
  3.5172639E-03  1.4069056E-02  3.5172639E-03  1.4069056E-02  3.5172639E-03  3.5172639E-03  1.4069056E-02  3.5172639E-03  1.4069056E-02  3.5172639E-03  0.0000000E+00
  3.6275680E-03  1.4510272E-02  3.6275680E-03  1.4510272E-02  3.6275680E-03  3.6275680E-03  1.4510272E-02  3.6275680E-03  1.4510272E-02  3.6275680E-03  0.0000000E+00
  3.7387536E-03  1.4955014E-02  3.7387536E-03  1.4955014E-02  3.7387536E-03  3.7387536E-03  1.4955014E-02  3.7387536E-03  1.4955014E-02  3.7387536E-03  0.0000000E+00
  3.8507239E-03  1.5402895E-02  3.8507239E-03  1.5402895E-02  3.8507239E-03  3.8507239E-03  1.5402895E-02  3.8507239E-03  1.5402895E-02  3.8507239E-03  0.0000000E+00
  3.9623878E-03  1.5849551E-02  3.9623878E-03  1.5849551E-02  3.9623878E-03  3.9623878E-03  1.5849551E-02  3.9623878E-03  1.5849551E-02  3.9623878E-03  0.0000000E+00
  4.0323063E-03  1.6129225E-02  4.0323063E-03  1.6129225E-02  4.0323063E-03  4.0323063E-03  1.6129225E-02  4.0323063E-03  1.6129225E-02  4.0323063E-03  0.0000000E+00
  2.4551380E-04  9.8205530E-04  2.4551380E-04  9.8205530E-04  2.4551380E-04  2.4551380E-04  9.8205530E-04  2.4551380E-04  9.8205530E-04  2.4551380E-04  0.0000000E+00
  3.4265890E-04  1.3706357E-03  3.4265890E-04  1.3706357E-03  3.4265890E-04  3.4265890E-04  1.3706357E-03  3.4265890E-04  1.3706357E-03  3.4265890E-04  0.0000000E+00
  4.3980120E-04  1.7592049E-03  4.3980120E-04  1.7592049E-03  4.3980120E-04  4.3980120E-04  1.7592049E-03  4.3980120E-04  1.7592049E-03  4.3980120E-04  0.0000000E+00
  5.3694070E-04  2.1477629E-03  5.3694070E-04  2.1477629E-03  5.3694070E-04  5.3694070E-04  2.1477629E-03  5.3694070E-04  2.1477629E-03  5.3694070E-04  0.0000000E+00
  6.3419110E-04  2.5367643E-03  6.3419110E-04  2.5367643E-03  6.3419110E-04  6.3419110E-04  2.5367643E-03  6.3419110E-04  2.5367643E-03  6.3419110E-04  0.0000000E+00
  7.3141360E-04  2.9256542E-03  7.3141360E-04  2.9256542E-03  7.3141360E-04  7.3141360E-04  2.9256542E-03  7.3141360E-04  2.9256542E-03  7.3141360E-04  0.0000000E+00
  8.2849890E-04  3.3139957E-03  8.2849890E-04  3.3139957E-03  8.2849890E-04  8.2849890E-04  3.3139957E-03  8.2849890E-04  3.3139957E-03  8.2849890E-04  0.0000000E+00
  9.2547080E-04  3.7018830E-03  9.2547080E-04  3.7018830E-03  9.2547080E-04  9.2547080E-04  3.7018830E-03  9.2547080E-04  3.7018830E-03  9.2547080E-04  0.0000000E+00
  1.0223189E-03  4.0892757E-03  1.0223189E-03  4.0892757E-03  1.0223189E-03  1.0223189E-03  4.0892757E-03  1.0223189E-03  4.0892757E-03  1.0223189E-03  0.0000000E+00
  1.1190956E-03  4.4763825E-03  1.1190956E-03  4.4763825E-03  1.1190956E-03  1.1190956E-03  4.4763825E-03  1.1190956E-03  4.4763825E-03  1.1190956E-03  0.0000000E+00
  1.2158428E-03  4.8633713E-03  1.2158428E-03  4.8633713E-03  1.2158428E-03  1.2158428E-03  4.8633713E-03  1.2158428E-03  4.8633713E-03  1.2158428E-03  0.0000000E+00
  1.3125854E-03  5.2503415E-03  1.3125854E-03  5.2503415E-03  1.3125854E-03  1.3125854E-03  5.2503415E-03  1.3125854E-03  5.2503415E-03  1.3125854E-03  0.0000000E+00
  1.4093420E-03  5.6373681E-03  1.4093420E-03  5.6373681E-03  1.4093420E-03  1.4093420E-03  5.6373681E-03  1.4093420E-03  5.6373681E-03  1.4093420E-03  0.0000000E+00
  1.5061353E-03  6.0245411E-03  1.5061353E-03  6.0245411E-03  1.5061353E-03  1.5061353E-03  6.0245411E-03  1.5061353E-03  6.0245411E-03  1.5061353E-03  0.0000000E+00
  1.6029982E-03  6.4119930E-03  1.6029982E-03  6.4119930E-03  1.6029982E-03  1.6029982E-03  6.4119930E-03  1.6029982E-03  6.4119930E-03  1.6029982E-03  0.0000000E+00
  1.6998899E-03  6.7995597E-03  1.6998899E-03  6.7995597E-03  1.6998899E-03  1.6998899E-03  6.7995597E-03  1.6998899E-03  6.7995597E-03  1.6998899E-03  0.0000000E+00
  1.7968033E-03  7.1872131E-03  1.7968033E-03  7.1872131E-03  1.7968033E-03  1.7968033E-03  7.1872131E-03  1.7968033E-03  7.1872131E-03  1.7968033E-03  0.0000000E+00
  1.8937532E-03  7.5750128E-03  1.8937532E-03  7.5750128E-03  1.8937532E-03  1.8937532E-03  7.5750128E-03  1.8937532E-03  7.5750128E-03  1.8937532E-03  0.0000000E+00
  1.9907508E-03  7.9630034E-03  1.9907508E-03  7.9630034E-03  1.9907508E-03  1.9907508E-03  7.9630034E-03  1.9907508E-03  7.9630034E-03  1.9907508E-03  0.0000000E+00
  2.0878317E-03  8.3513267E-03  2.0878317E-03  8.3513267E-03  2.0878317E-03  2.0878317E-03  8.3513267E-03  2.0878317E-03  8.3513267E-03  2.0878317E-03  0.0000000E+00
  2.1850661E-03  8.7402645E-03  2.1850661E-03  8.7402645E-03  2.1850661E-03  2.1850661E-03  8.7402645E-03  2.1850661E-03  8.7402645E-03  2.1850661E-03  0.0000000E+00
  2.2825550E-03  9.1302200E-03  2.2825550E-03  9.1302200E-03  2.2825550E-03  2.2825550E-03  9.1302200E-03  2.2825550E-03  9.1302200E-03  2.2825550E-03  0.0000000E+00
  2.3804126E-03  9.5216504E-03  2.3804126E-03  9.5216504E-03  2.3804126E-03  2.3804126E-03  9.5216504E-03  2.3804126E-03  9.5216504E-03  2.3804126E-03  0.0000000E+00
  2.4787660E-03  9.9150641E-03  2.4787660E-03  9.9150641E-03  2.4787660E-03  2.4787660E-03  9.9150641E-03  2.4787660E-03  9.9150641E-03  2.4787660E-03  0.0000000E+00
  2.5777547E-03  1.0311019E-02  2.5777547E-03  1.0311019E-02  2.5777547E-03  2.5777547E-03  1.0311019E-02  2.5777547E-03  1.0311019E-02  2.5777547E-03  0.0000000E+00
  2.6775346E-03  1.0710138E-02  2.6775346E-03  1.0710138E-02  2.6775346E-03  2.6775346E-03  1.0710138E-02  2.6775346E-03  1.0710138E-02  2.6775346E-03  0.0000000E+00
  2.7782635E-03  1.1113054E-02  2.7782635E-03  1.1113054E-02  2.7782635E-03  2.7782635E-03  1.1113054E-02  2.7782635E-03  1.1113054E-02  2.7782635E-03  0.0000000E+00
  2.8800847E-03  1.1520339E-02  2.8800847E-03  1.1520339E-02  2.8800847E-03  2.8800847E-03  1.1520339E-02  2.8800847E-03  1.1520339E-02  2.8800847E-03  0.0000000E+00
  2.9831100E-03  1.1932440E-02  2.9831100E-03  1.1932440E-02  2.9831100E-03  2.9831100E-03  1.1932440E-02  2.9831100E-03  1.1932440E-02  2.9831100E-03  0.0000000E+00
  3.0874100E-03  1.2349640E-02  3.0874100E-03  1.2349640E-02  3.0874100E-03  3.0874100E-03  1.2349640E-02  3.0874100E-03  1.2349640E-02  3.0874100E-03  0.0000000E+00
  3.1929954E-03  1.2771982E-02  3.1929954E-03  1.2771982E-02  3.1929954E-03  3.1929954E-03  1.2771982E-02  3.1929954E-03  1.2771982E-02  3.1929954E-03  0.0000000E+00
  3.2998546E-03  1.3199418E-02  3.2998546E-03  1.3199418E-02  3.2998546E-03  3.2998546E-03  1.3199418E-02  3.2998546E-03  1.3199418E-02  3.2998546E-03  0.0000000E+00
  3.4079391E-03  1.3631756E-02  3.4079391E-03  1.3631756E-02  3.4079391E-03  3.4079391E-03  1.3631756E-02  3.4079391E-03  1.3631756E-02  3.4079391E-03  0.0000000E+00
  3.5171689E-03  1.4068676E-02  3.5171689E-03  1.4068676E-02  3.5171689E-03  3.5171689E-03  1.4068676E-02  3.5171689E-03  1.4068676E-02  3.5171689E-03  0.0000000E+00
  3.6274509E-03  1.4509803E-02  3.6274509E-03  1.4509803E-02  3.6274509E-03  3.6274509E-03  1.4509803E-02  3.6274509E-03  1.4509803E-02  3.6274509E-03  0.0000000E+00
  3.7386133E-03  1.4954453E-02  3.7386133E-03  1.4954453E-02  3.7386133E-03  3.7386133E-03  1.4954453E-02  3.7386133E-03  1.4954453E-02  3.7386133E-03  0.0000000E+00
  3.8505594E-03  1.5402238E-02  3.8505594E-03  1.5402238E-02  3.8505594E-03  3.8505594E-03  1.5402238E-02  3.8505594E-03  1.5402238E-02  3.8505594E-03  0.0000000E+00
  3.9621985E-03  1.5848794E-02  3.9621985E-03  1.5848794E-02  3.9621985E-03  3.9621985E-03  1.5848794E-02  3.9621985E-03  1.5848794E-02  3.9621985E-03  0.0000000E+00
  4.0321009E-03  1.6128404E-02  4.0321009E-03  1.6128404E-02  4.0321009E-03  4.0321009E-03  1.6128404E-02  4.0321009E-03  1.6128404E-02  4.0321009E-03  0.0000000E+00
  2.4574910E-04  9.8299620E-04  2.4574910E-04  9.8299620E-04  2.4574910E-04  2.4574910E-04  9.8299620E-04  2.4574910E-04  9.8299620E-04  2.4574910E-04  0.0000000E+00
  3.4289610E-04  1.3715845E-03  3.4289610E-04  1.3715845E-03  3.4289610E-04  3.4289610E-04  1.3715845E-03  3.4289610E-04  1.3715845E-03  3.4289610E-04  0.0000000E+00
  4.4003960E-04  1.7601583E-03  4.4003960E-04  1.7601583E-03  4.4003960E-04  4.4003960E-04  1.7601583E-03  4.4003960E-04  1.7601583E-03  4.4003960E-04  0.0000000E+00
  5.3717940E-04  2.1487175E-03  5.3717940E-04  2.1487175E-03  5.3717940E-04  5.3717940E-04  2.1487175E-03  5.3717940E-04  2.1487175E-03  5.3717940E-04  0.0000000E+00
  6.3442920E-04  2.5377168E-03  6.3442920E-04  2.5377168E-03  6.3442920E-04  6.3442920E-04  2.5377168E-03  6.3442920E-04  2.5377168E-03  6.3442920E-04  0.0000000E+00
  7.3165030E-04  2.9266013E-03  7.3165030E-04  2.9266013E-03  7.3165030E-04  7.3165030E-04  2.9266013E-03  7.3165030E-04  2.9266013E-03  7.3165030E-04  0.0000000E+00
  8.2873350E-04  3.3149341E-03  8.2873350E-04  3.3149341E-03  8.2873350E-04  8.2873350E-04  3.3149341E-03  8.2873350E-04  3.3149341E-03  8.2873350E-04  0.0000000E+00
  9.2570230E-04  3.7028093E-03  9.2570230E-04  3.7028093E-03  9.2570230E-04  9.2570230E-04  3.7028093E-03  9.2570230E-04  3.7028093E-03  9.2570230E-04  0.0000000E+00
  1.0225467E-03  4.0901867E-03  1.0225467E-03  4.0901867E-03  1.0225467E-03  1.0225467E-03  4.0901867E-03  1.0225467E-03  4.0901867E-03  1.0225467E-03  0.0000000E+00
  1.1193187E-03  4.4772748E-03  1.1193187E-03  4.4772748E-03  1.1193187E-03  1.1193187E-03  4.4772748E-03  1.1193187E-03  4.4772748E-03  1.1193187E-03  0.0000000E+00
  1.2160604E-03  4.8642417E-03  1.2160604E-03  4.8642417E-03  1.2160604E-03  1.2160604E-03  4.8642417E-03  1.2160604E-03  4.8642417E-03  1.2160604E-03  0.0000000E+00
  1.3127967E-03  5.2511866E-03  1.3127967E-03  5.2511866E-03  1.3127967E-03  1.3127967E-03  5.2511866E-03  1.3127967E-03  5.2511866E-03  1.3127967E-03  0.0000000E+00
  1.4095462E-03  5.6381847E-03  1.4095462E-03  5.6381847E-03  1.4095462E-03  1.4095462E-03  5.6381847E-03  1.4095462E-03  5.6381847E-03  1.4095462E-03  0.0000000E+00
  1.5063315E-03  6.0253259E-03  1.5063315E-03  6.0253259E-03  1.5063315E-03  1.5063315E-03  6.0253259E-03  1.5063315E-03  6.0253259E-03  1.5063315E-03  0.0000000E+00
  1.6031856E-03  6.4127425E-03  1.6031856E-03  6.4127425E-03  1.6031856E-03  1.6031856E-03  6.4127425E-03  1.6031856E-03  6.4127425E-03  1.6031856E-03  0.0000000E+00
  1.7000677E-03  6.8002707E-03  1.7000677E-03  6.8002707E-03  1.7000677E-03  1.7000677E-03  6.8002707E-03  1.7000677E-03  6.8002707E-03  1.7000677E-03  0.0000000E+00
  1.7969706E-03  7.1878823E-03  1.7969706E-03  7.1878823E-03  1.7969706E-03  1.7969706E-03  7.1878823E-03  1.7969706E-03  7.1878823E-03  1.7969706E-03  0.0000000E+00
  1.8939092E-03  7.5756367E-03  1.8939092E-03  7.5756367E-03  1.8939092E-03  1.8939092E-03  7.5756367E-03  1.8939092E-03  7.5756367E-03  1.8939092E-03  0.0000000E+00
  1.9908947E-03  7.9635788E-03  1.9908947E-03  7.9635788E-03  1.9908947E-03  1.9908947E-03  7.9635788E-03  1.9908947E-03  7.9635788E-03  1.9908947E-03  0.0000000E+00
  2.0879626E-03  8.3518502E-03  2.0879626E-03  8.3518502E-03  2.0879626E-03  2.0879626E-03  8.3518502E-03  2.0879626E-03  8.3518502E-03  2.0879626E-03  0.0000000E+00
  2.1851832E-03  8.7407327E-03  2.1851832E-03  8.7407327E-03  2.1851832E-03  2.1851832E-03  8.7407327E-03  2.1851832E-03  8.7407327E-03  2.1851832E-03  0.0000000E+00
  2.2826574E-03  9.1306294E-03  2.2826574E-03  9.1306294E-03  2.2826574E-03  2.2826574E-03  9.1306294E-03  2.2826574E-03  9.1306294E-03  2.2826574E-03  0.0000000E+00
  2.3804993E-03  9.5219974E-03  2.3804993E-03  9.5219974E-03  2.3804993E-03  2.3804993E-03  9.5219974E-03  2.3804993E-03  9.5219974E-03  2.3804993E-03  0.0000000E+00
  2.4788362E-03  9.9153449E-03  2.4788362E-03  9.9153449E-03  2.4788362E-03  2.4788362E-03  9.9153449E-03  2.4788362E-03  9.9153449E-03  2.4788362E-03  0.0000000E+00
  2.5778074E-03  1.0311229E-02  2.5778074E-03  1.0311229E-02  2.5778074E-03  2.5778074E-03  1.0311229E-02  2.5778074E-03  1.0311229E-02  2.5778074E-03  0.0000000E+00
  2.6775687E-03  1.0710275E-02  2.6775687E-03  1.0710275E-02  2.6775687E-03  2.6775687E-03  1.0710275E-02  2.6775687E-03  1.0710275E-02  2.6775687E-03  0.0000000E+00
  2.7782781E-03  1.1113112E-02  2.7782781E-03  1.1113112E-02  2.7782781E-03  2.7782781E-03  1.1113112E-02  2.7782781E-03  1.1113112E-02  2.7782781E-03  0.0000000E+00
  2.8800786E-03  1.1520314E-02  2.8800786E-03  1.1520314E-02  2.8800786E-03  2.8800786E-03  1.1520314E-02  2.8800786E-03  1.1520314E-02  2.8800786E-03  0.0000000E+00
  2.9830820E-03  1.1932328E-02  2.9830820E-03  1.1932328E-02  2.9830820E-03  2.9830820E-03  1.1932328E-02  2.9830820E-03  1.1932328E-02  2.9830820E-03  0.0000000E+00
  3.0873589E-03  1.2349436E-02  3.0873589E-03  1.2349436E-02  3.0873589E-03  3.0873589E-03  1.2349436E-02  3.0873589E-03  1.2349436E-02  3.0873589E-03  0.0000000E+00
  3.1929199E-03  1.2771680E-02  3.1929199E-03  1.2771680E-02  3.1929199E-03  3.1929199E-03  1.2771680E-02  3.1929199E-03  1.2771680E-02  3.1929199E-03  0.0000000E+00
  3.2997534E-03  1.3199013E-02  3.2997534E-03  1.3199013E-02  3.2997534E-03  3.2997534E-03  1.3199013E-02  3.2997534E-03  1.3199013E-02  3.2997534E-03  0.0000000E+00
  3.4078109E-03  1.3631243E-02  3.4078109E-03  1.3631243E-02  3.4078109E-03  3.4078109E-03  1.3631243E-02  3.4078109E-03  1.3631243E-02  3.4078109E-03  0.0000000E+00
  3.5170123E-03  1.4068049E-02  3.5170123E-03  1.4068049E-02  3.5170123E-03  3.5170123E-03  1.4068049E-02  3.5170123E-03  1.4068049E-02  3.5170123E-03  0.0000000E+00
  3.6272647E-03  1.4509059E-02  3.6272647E-03  1.4509059E-02  3.6272647E-03  3.6272647E-03  1.4509059E-02  3.6272647E-03  1.4509059E-02  3.6272647E-03  0.0000000E+00
  3.7383961E-03  1.4953584E-02  3.7383961E-03  1.4953584E-02  3.7383961E-03  3.7383961E-03  1.4953584E-02  3.7383961E-03  1.4953584E-02  3.7383961E-03  0.0000000E+00
  3.8503099E-03  1.5401240E-02  3.8503099E-03  1.5401240E-02  3.8503099E-03  3.8503099E-03  1.5401240E-02  3.8503099E-03  1.5401240E-02  3.8503099E-03  0.0000000E+00
  3.9619156E-03  1.5847662E-02  3.9619156E-03  1.5847662E-02  3.9619156E-03  3.9619156E-03  1.5847662E-02  3.9619156E-03  1.5847662E-02  3.9619156E-03  0.0000000E+00
  4.0317966E-03  1.6127186E-02  4.0317966E-03  1.6127186E-02  4.0317966E-03  4.0317966E-03  1.6127186E-02  4.0317966E-03  1.6127186E-02  4.0317966E-03  0.0000000E+00
  2.4605370E-04  9.8421480E-04  2.4605370E-04  9.8421480E-04  2.4605370E-04  2.4605370E-04  9.8421480E-04  2.4605370E-04  9.8421480E-04  2.4605370E-04  0.0000000E+00
  3.4320190E-04  1.3728078E-03  3.4320190E-04  1.3728078E-03  3.4320190E-04  3.4320190E-04  1.3728078E-03  3.4320190E-04  1.3728078E-03  3.4320190E-04  0.0000000E+00
  4.4034550E-04  1.7613820E-03  4.4034550E-04  1.7613820E-03  4.4034550E-04  4.4034550E-04  1.7613820E-03  4.4034550E-04  1.7613820E-03  4.4034550E-04  0.0000000E+00
  5.3748440E-04  2.1499374E-03  5.3748440E-04  2.1499374E-03  5.3748440E-04  5.3748440E-04  2.1499374E-03  5.3748440E-04  2.1499374E-03  5.3748440E-04  0.0000000E+00
  6.3473220E-04  2.5389287E-03  6.3473220E-04  2.5389287E-03  6.3473220E-04  6.3473220E-04  2.5389287E-03  6.3473220E-04  2.5389287E-03  6.3473220E-04  0.0000000E+00
  7.3195020E-04  2.9278008E-03  7.3195020E-04  2.9278008E-03  7.3195020E-04  7.3195020E-04  2.9278008E-03  7.3195020E-04  2.9278008E-03  7.3195020E-04  0.0000000E+00
  8.2902920E-04  3.3161169E-03  8.2902920E-04  3.3161169E-03  8.2902920E-04  8.2902920E-04  3.3161169E-03  8.2902920E-04  3.3161169E-03  8.2902920E-04  0.0000000E+00
  9.2599280E-04  3.7039714E-03  9.2599280E-04  3.7039714E-03  9.2599280E-04  9.2599280E-04  3.7039714E-03  9.2599280E-04  3.7039714E-03  9.2599280E-04  0.0000000E+00
  1.0228309E-03  4.0913236E-03  1.0228309E-03  4.0913236E-03  1.0228309E-03  1.0228309E-03  4.0913236E-03  1.0228309E-03  4.0913236E-03  1.0228309E-03  0.0000000E+00
  1.1195956E-03  4.4783825E-03  1.1195956E-03  4.4783825E-03  1.1195956E-03  1.1195956E-03  4.4783825E-03  1.1195956E-03  4.4783825E-03  1.1195956E-03  0.0000000E+00
  1.2163290E-03  4.8653158E-03  1.2163290E-03  4.8653158E-03  1.2163290E-03  1.2163290E-03  4.8653158E-03  1.2163290E-03  4.8653158E-03  1.2163290E-03  0.0000000E+00
  1.3130557E-03  5.2522230E-03  1.3130557E-03  5.2522230E-03  1.3130557E-03  1.3130557E-03  5.2522230E-03  1.3130557E-03  5.2522230E-03  1.3130557E-03  0.0000000E+00
  1.4097948E-03  5.6391790E-03  1.4097948E-03  5.6391790E-03  1.4097948E-03  1.4097948E-03  5.6391790E-03  1.4097948E-03  5.6391790E-03  1.4097948E-03  0.0000000E+00
  1.5065685E-03  6.0262739E-03  1.5065685E-03  6.0262739E-03  1.5065685E-03  1.5065685E-03  6.0262739E-03  1.5065685E-03  6.0262739E-03  1.5065685E-03  0.0000000E+00
  1.6034100E-03  6.4136400E-03  1.6034100E-03  6.4136400E-03  1.6034100E-03  1.6034100E-03  6.4136400E-03  1.6034100E-03  6.4136400E-03  1.6034100E-03  0.0000000E+00
  1.7002783E-03  6.8011134E-03  1.7002783E-03  6.8011134E-03  1.7002783E-03  1.7002783E-03  6.8011134E-03  1.7002783E-03  6.8011134E-03  1.7002783E-03  0.0000000E+00
  1.7971665E-03  7.1886659E-03  1.7971665E-03  7.1886659E-03  1.7971665E-03  1.7971665E-03  7.1886659E-03  1.7971665E-03  7.1886659E-03  1.7971665E-03  0.0000000E+00
  1.8940892E-03  7.5763569E-03  1.8940892E-03  7.5763569E-03  1.8940892E-03  1.8940892E-03  7.5763569E-03  1.8940892E-03  7.5763569E-03  1.8940892E-03  0.0000000E+00
  1.9910578E-03  7.9642313E-03  1.9910578E-03  7.9642313E-03  1.9910578E-03  1.9910578E-03  7.9642313E-03  1.9910578E-03  7.9642313E-03  1.9910578E-03  0.0000000E+00
  2.0881077E-03  8.3524308E-03  2.0881077E-03  8.3524308E-03  2.0881077E-03  2.0881077E-03  8.3524308E-03  2.0881077E-03  8.3524308E-03  2.0881077E-03  0.0000000E+00
  2.1853092E-03  8.7412369E-03  2.1853092E-03  8.7412369E-03  2.1853092E-03  2.1853092E-03  8.7412369E-03  2.1853092E-03  8.7412369E-03  2.1853092E-03  0.0000000E+00
  2.2827632E-03  9.1310527E-03  2.2827632E-03  9.1310527E-03  2.2827632E-03  2.2827632E-03  9.1310527E-03  2.2827632E-03  9.1310527E-03  2.2827632E-03  0.0000000E+00
  2.3805838E-03  9.5223352E-03  2.3805838E-03  9.5223352E-03  2.3805838E-03  2.3805838E-03  9.5223352E-03  2.3805838E-03  9.5223352E-03  2.3805838E-03  0.0000000E+00
  2.4788981E-03  9.9155924E-03  2.4788981E-03  9.9155924E-03  2.4788981E-03  2.4788981E-03  9.9155924E-03  2.4788981E-03  9.9155924E-03  2.4788981E-03  0.0000000E+00
  2.5778454E-03  1.0311381E-02  2.5778454E-03  1.0311381E-02  2.5778454E-03  2.5778454E-03  1.0311381E-02  2.5778454E-03  1.0311381E-02  2.5778454E-03  0.0000000E+00
  2.6775816E-03  1.0710327E-02  2.6775816E-03  1.0710327E-02  2.6775816E-03  2.6775816E-03  1.0710327E-02  2.6775816E-03  1.0710327E-02  2.6775816E-03  0.0000000E+00
  2.7782645E-03  1.1113058E-02  2.7782645E-03  1.1113058E-02  2.7782645E-03  2.7782645E-03  1.1113058E-02  2.7782645E-03  1.1113058E-02  2.7782645E-03  0.0000000E+00
  2.8800369E-03  1.1520148E-02  2.8800369E-03  1.1520148E-02  2.8800369E-03  2.8800369E-03  1.1520148E-02  2.8800369E-03  1.1520148E-02  2.8800369E-03  0.0000000E+00
  2.9830108E-03  1.1932043E-02  2.9830108E-03  1.1932043E-02  2.9830108E-03  2.9830108E-03  1.1932043E-02  2.9830108E-03  1.1932043E-02  2.9830108E-03  0.0000000E+00
  3.0872566E-03  1.2349026E-02  3.0872566E-03  1.2349026E-02  3.0872566E-03  3.0872566E-03  1.2349026E-02  3.0872566E-03  1.2349026E-02  3.0872566E-03  0.0000000E+00
  3.1927849E-03  1.2771140E-02  3.1927849E-03  1.2771140E-02  3.1927849E-03  3.1927849E-03  1.2771140E-02  3.1927849E-03  1.2771140E-02  3.1927849E-03  0.0000000E+00
  3.2995839E-03  1.3198336E-02  3.2995839E-03  1.3198336E-02  3.2995839E-03  3.2995839E-03  1.3198336E-02  3.2995839E-03  1.3198336E-02  3.2995839E-03  0.0000000E+00
  3.4076053E-03  1.3630421E-02  3.4076053E-03  1.3630421E-02  3.4076053E-03  3.4076053E-03  1.3630421E-02  3.4076053E-03  1.3630421E-02  3.4076053E-03  0.0000000E+00
  3.5167689E-03  1.4067075E-02  3.5167689E-03  1.4067075E-02  3.5167689E-03  3.5167689E-03  1.4067075E-02  3.5167689E-03  1.4067075E-02  3.5167689E-03  0.0000000E+00
  3.6269816E-03  1.4507926E-02  3.6269816E-03  1.4507926E-02  3.6269816E-03  3.6269816E-03  1.4507926E-02  3.6269816E-03  1.4507926E-02  3.6269816E-03  0.0000000E+00
  3.7380717E-03  1.4952287E-02  3.7380717E-03  1.4952287E-02  3.7380717E-03  3.7380717E-03  1.4952287E-02  3.7380717E-03  1.4952287E-02  3.7380717E-03  0.0000000E+00
  3.8499425E-03  1.5399770E-02  3.8499425E-03  1.5399770E-02  3.8499425E-03  3.8499425E-03  1.5399770E-02  3.8499425E-03  1.5399770E-02  3.8499425E-03  0.0000000E+00
  3.9615038E-03  1.5846015E-02  3.9615038E-03  1.5846015E-02  3.9615038E-03  3.9615038E-03  1.5846015E-02  3.9615038E-03  1.5846015E-02  3.9615038E-03  0.0000000E+00
  4.0313563E-03  1.6125425E-02  4.0313563E-03  1.6125425E-02  4.0313563E-03  4.0313563E-03  1.6125425E-02  4.0313563E-03  1.6125425E-02  4.0313563E-03  0.0000000E+00
  2.4644820E-04  9.8579280E-04  2.4644820E-04  9.8579280E-04  2.4644820E-04  2.4644820E-04  9.8579280E-04  2.4644820E-04  9.8579280E-04  2.4644820E-04  0.0000000E+00
  3.4359620E-04  1.3743849E-03  3.4359620E-04  1.3743849E-03  3.4359620E-04  3.4359620E-04  1.3743849E-03  3.4359620E-04  1.3743849E-03  3.4359620E-04  0.0000000E+00
  4.4073820E-04  1.7629526E-03  4.4073820E-04  1.7629526E-03  4.4073820E-04  4.4073820E-04  1.7629526E-03  4.4073820E-04  1.7629526E-03  4.4073820E-04  0.0000000E+00
  5.3787400E-04  2.1514962E-03  5.3787400E-04  2.1514962E-03  5.3787400E-04  5.3787400E-04  2.1514962E-03  5.3787400E-04  2.1514962E-03  5.3787400E-04  0.0000000E+00
  6.3511750E-04  2.5404701E-03  6.3511750E-04  2.5404701E-03  6.3511750E-04  6.3511750E-04  2.5404701E-03  6.3511750E-04  2.5404701E-03  6.3511750E-04  0.0000000E+00
  7.3232990E-04  2.9293194E-03  7.3232990E-04  2.9293194E-03  7.3232990E-04  7.3232990E-04  2.9293194E-03  7.3232990E-04  2.9293194E-03  7.3232990E-04  0.0000000E+00
  8.2940180E-04  3.3176073E-03  8.2940180E-04  3.3176073E-03  8.2940180E-04  8.2940180E-04  3.3176073E-03  8.2940180E-04  3.3176073E-03  8.2940180E-04  0.0000000E+00
  9.2635700E-04  3.7054281E-03  9.2635700E-04  3.7054281E-03  9.2635700E-04  9.2635700E-04  3.7054281E-03  9.2635700E-04  3.7054281E-03  9.2635700E-04  0.0000000E+00
  1.0231853E-03  4.0927413E-03  1.0231853E-03  4.0927413E-03  1.0231853E-03  1.0231853E-03  4.0927413E-03  1.0231853E-03  4.0927413E-03  1.0231853E-03  0.0000000E+00
  1.1199389E-03  4.4797558E-03  1.1199389E-03  4.4797558E-03  1.1199389E-03  1.1199389E-03  4.4797558E-03  1.1199389E-03  4.4797558E-03  1.1199389E-03  0.0000000E+00
  1.2166598E-03  4.8666393E-03  1.2166598E-03  4.8666393E-03  1.2166598E-03  1.2166598E-03  4.8666393E-03  1.2166598E-03  4.8666393E-03  1.2166598E-03  0.0000000E+00
  1.3133728E-03  5.2534913E-03  1.3133728E-03  5.2534913E-03  1.3133728E-03  1.3133728E-03  5.2534913E-03  1.3133728E-03  5.2534913E-03  1.3133728E-03  0.0000000E+00
  1.4100967E-03  5.6403867E-03  1.4100967E-03  5.6403867E-03  1.4100967E-03  1.4100967E-03  5.6403867E-03  1.4100967E-03  5.6403867E-03  1.4100967E-03  0.0000000E+00
  1.5068539E-03  6.0274155E-03  1.5068539E-03  6.0274155E-03  1.5068539E-03  1.5068539E-03  6.0274155E-03  1.5068539E-03  6.0274155E-03  1.5068539E-03  0.0000000E+00
  1.6036775E-03  6.4147101E-03  1.6036775E-03  6.4147101E-03  1.6036775E-03  1.6036775E-03  6.4147101E-03  1.6036775E-03  6.4147101E-03  1.6036775E-03  0.0000000E+00
  1.7005266E-03  6.8021064E-03  1.7005266E-03  6.8021064E-03  1.7005266E-03  1.7005266E-03  6.8021064E-03  1.7005266E-03  6.8021064E-03  1.7005266E-03  0.0000000E+00
  1.7973941E-03  7.1895765E-03  1.7973941E-03  7.1895765E-03  1.7973941E-03  1.7973941E-03  7.1895765E-03  1.7973941E-03  7.1895765E-03  1.7973941E-03  0.0000000E+00
  1.8942949E-03  7.5771796E-03  1.8942949E-03  7.5771796E-03  1.8942949E-03  1.8942949E-03  7.5771796E-03  1.8942949E-03  7.5771796E-03  1.8942949E-03  0.0000000E+00
  1.9912402E-03  7.9649606E-03  1.9912402E-03  7.9649606E-03  1.9912402E-03  1.9912402E-03  7.9649606E-03  1.9912402E-03  7.9649606E-03  1.9912402E-03  0.0000000E+00
  2.0882653E-03  8.3530612E-03  2.0882653E-03  8.3530612E-03  2.0882653E-03  2.0882653E-03  8.3530612E-03  2.0882653E-03  8.3530612E-03  2.0882653E-03  0.0000000E+00
  2.1854407E-03  8.7417627E-03  2.1854407E-03  8.7417627E-03  2.1854407E-03  2.1854407E-03  8.7417627E-03  2.1854407E-03  8.7417627E-03  2.1854407E-03  0.0000000E+00
  2.2828671E-03  9.1314682E-03  2.2828671E-03  9.1314682E-03  2.2828671E-03  2.2828671E-03  9.1314682E-03  2.2828671E-03  9.1314682E-03  2.2828671E-03  0.0000000E+00
  2.3806586E-03  9.5226344E-03  2.3806586E-03  9.5226344E-03  2.3806586E-03  2.3806586E-03  9.5226344E-03  2.3806586E-03  9.5226344E-03  2.3806586E-03  0.0000000E+00
  2.4789423E-03  9.9157691E-03  2.4789423E-03  9.9157691E-03  2.4789423E-03  2.4789423E-03  9.9157691E-03  2.4789423E-03  9.9157691E-03  2.4789423E-03  0.0000000E+00
  2.5778574E-03  1.0311429E-02  2.5778574E-03  1.0311429E-02  2.5778574E-03  2.5778574E-03  1.0311429E-02  2.5778574E-03  1.0311429E-02  2.5778574E-03  0.0000000E+00
  2.6775597E-03  1.0710239E-02  2.6775597E-03  1.0710239E-02  2.6775597E-03  2.6775597E-03  1.0710239E-02  2.6775597E-03  1.0710239E-02  2.6775597E-03  0.0000000E+00
  2.7782068E-03  1.1112827E-02  2.7782068E-03  1.1112827E-02  2.7782068E-03  2.7782068E-03  1.1112827E-02  2.7782068E-03  1.1112827E-02  2.7782068E-03  0.0000000E+00
  2.8799417E-03  1.1519767E-02  2.8799417E-03  1.1519767E-02  2.8799417E-03  2.8799417E-03  1.1519767E-02  2.8799417E-03  1.1519767E-02  2.8799417E-03  0.0000000E+00
  2.9828761E-03  1.1931504E-02  2.9828761E-03  1.1931504E-02  2.9828761E-03  2.9828761E-03  1.1931504E-02  2.9828761E-03  1.1931504E-02  2.9828761E-03  0.0000000E+00
  3.0870802E-03  1.2348321E-02  3.0870802E-03  1.2348321E-02  3.0870802E-03  3.0870802E-03  1.2348321E-02  3.0870802E-03  1.2348321E-02  3.0870802E-03  0.0000000E+00
  3.1925648E-03  1.2770259E-02  3.1925648E-03  1.2770259E-02  3.1925648E-03  3.1925648E-03  1.2770259E-02  3.1925648E-03  1.2770259E-02  3.1925648E-03  0.0000000E+00
  3.2993179E-03  1.3197272E-02  3.2993179E-03  1.3197272E-02  3.2993179E-03  3.2993179E-03  1.3197272E-02  3.2993179E-03  1.3197272E-02  3.2993179E-03  0.0000000E+00
  3.4072912E-03  1.3629165E-02  3.4072912E-03  1.3629165E-02  3.4072912E-03  3.4072912E-03  1.3629165E-02  3.4072912E-03  1.3629165E-02  3.4072912E-03  0.0000000E+00
  3.5164044E-03  1.4065618E-02  3.5164044E-03  1.4065618E-02  3.5164044E-03  3.5164044E-03  1.4065618E-02  3.5164044E-03  1.4065618E-02  3.5164044E-03  0.0000000E+00
  3.6265646E-03  1.4506258E-02  3.6265646E-03  1.4506258E-02  3.6265646E-03  3.6265646E-03  1.4506258E-02  3.6265646E-03  1.4506258E-02  3.6265646E-03  0.0000000E+00
  3.7375999E-03  1.4950400E-02  3.7375999E-03  1.4950400E-02  3.7375999E-03  3.7375999E-03  1.4950400E-02  3.7375999E-03  1.4950400E-02  3.7375999E-03  0.0000000E+00
  3.8494137E-03  1.5397655E-02  3.8494137E-03  1.5397655E-02  3.8494137E-03  3.8494137E-03  1.5397655E-02  3.8494137E-03  1.5397655E-02  3.8494137E-03  0.0000000E+00
  3.9609165E-03  1.5843666E-02  3.9609165E-03  1.5843666E-02  3.9609165E-03  3.9609165E-03  1.5843666E-02  3.9609165E-03  1.5843666E-02  3.9609165E-03  0.0000000E+00
  4.0307314E-03  1.6122925E-02  4.0307314E-03  1.6122925E-02  4.0307314E-03  4.0307314E-03  1.6122925E-02  4.0307314E-03  1.6122925E-02  4.0307314E-03  0.0000000E+00
  2.4695910E-04  9.8783650E-04  2.4695910E-04  9.8783650E-04  2.4695910E-04  2.4695910E-04  9.8783650E-04  2.4695910E-04  9.8783650E-04  2.4695910E-04  0.0000000E+00
  3.4410450E-04  1.3764182E-03  3.4410450E-04  1.3764182E-03  3.4410450E-04  3.4410450E-04  1.3764182E-03  3.4410450E-04  1.3764182E-03  3.4410450E-04  0.0000000E+00
  4.4124220E-04  1.7649688E-03  4.4124220E-04  1.7649688E-03  4.4124220E-04  4.4124220E-04  1.7649688E-03  4.4124220E-04  1.7649688E-03  4.4124220E-04  0.0000000E+00
  5.3837200E-04  2.1534882E-03  5.3837200E-04  2.1534882E-03  5.3837200E-04  5.3837200E-04  2.1534882E-03  5.3837200E-04  2.1534882E-03  5.3837200E-04  0.0000000E+00
  6.3560770E-04  2.5424310E-03  6.3560770E-04  2.5424310E-03  6.3560770E-04  6.3560770E-04  2.5424310E-03  6.3560770E-04  2.5424310E-03  6.3560770E-04  0.0000000E+00
  7.3281060E-04  2.9312423E-03  7.3281060E-04  2.9312423E-03  7.3281060E-04  7.3281060E-04  2.9312423E-03  7.3281060E-04  2.9312423E-03  7.3281060E-04  0.0000000E+00
  8.2987130E-04  3.3194853E-03  8.2987130E-04  3.3194853E-03  8.2987130E-04  8.2987130E-04  3.3194853E-03  8.2987130E-04  3.3194853E-03  8.2987130E-04  0.0000000E+00
  9.2681360E-04  3.7072543E-03  9.2681360E-04  3.7072543E-03  9.2681360E-04  9.2681360E-04  3.7072543E-03  9.2681360E-04  3.7072543E-03  9.2681360E-04  0.0000000E+00
  1.0236272E-03  4.0945090E-03  1.0236272E-03  4.0945090E-03  1.0236272E-03  1.0236272E-03  4.0945090E-03  1.0236272E-03  4.0945090E-03  1.0236272E-03  0.0000000E+00
  1.1203645E-03  4.4814580E-03  1.1203645E-03  4.4814580E-03  1.1203645E-03  1.1203645E-03  4.4814580E-03  1.1203645E-03  4.4814580E-03  1.1203645E-03  0.0000000E+00
  1.2170673E-03  4.8682693E-03  1.2170673E-03  4.8682693E-03  1.2170673E-03  1.2170673E-03  4.8682693E-03  1.2170673E-03  4.8682693E-03  1.2170673E-03  0.0000000E+00
  1.3137605E-03  5.2550422E-03  1.3137605E-03  5.2550422E-03  1.3137605E-03  1.3137605E-03  5.2550422E-03  1.3137605E-03  5.2550422E-03  1.3137605E-03  0.0000000E+00
  1.4104629E-03  5.6418516E-03  1.4104629E-03  5.6418516E-03  1.4104629E-03  1.4104629E-03  5.6418516E-03  1.4104629E-03  5.6418516E-03  1.4104629E-03  0.0000000E+00
  1.5071969E-03  6.0287875E-03  1.5071969E-03  6.0287875E-03  1.5071969E-03  1.5071969E-03  6.0287875E-03  1.5071969E-03  6.0287875E-03  1.5071969E-03  0.0000000E+00
  1.6039955E-03  6.4159821E-03  1.6039955E-03  6.4159821E-03  1.6039955E-03  1.6039955E-03  6.4159821E-03  1.6039955E-03  6.4159821E-03  1.6039955E-03  0.0000000E+00
  1.7008179E-03  6.8032717E-03  1.7008179E-03  6.8032717E-03  1.7008179E-03  1.7008179E-03  6.8032717E-03  1.7008179E-03  6.8032717E-03  1.7008179E-03  0.0000000E+00
  1.7976570E-03  7.1906280E-03  1.7976570E-03  7.1906280E-03  1.7976570E-03  1.7976570E-03  7.1906280E-03  1.7976570E-03  7.1906280E-03  1.7976570E-03  0.0000000E+00
  1.8945276E-03  7.5781105E-03  1.8945276E-03  7.5781105E-03  1.8945276E-03  1.8945276E-03  7.5781105E-03  1.8945276E-03  7.5781105E-03  1.8945276E-03  0.0000000E+00
  1.9914410E-03  7.9657639E-03  1.9914410E-03  7.9657639E-03  1.9914410E-03  1.9914410E-03  7.9657639E-03  1.9914410E-03  7.9657639E-03  1.9914410E-03  0.0000000E+00
  2.0884324E-03  8.3537298E-03  2.0884324E-03  8.3537298E-03  2.0884324E-03  2.0884324E-03  8.3537298E-03  2.0884324E-03  8.3537298E-03  2.0884324E-03  0.0000000E+00
  2.1855724E-03  8.7422895E-03  2.1855724E-03  8.7422895E-03  2.1855724E-03  2.1855724E-03  8.7422895E-03  2.1855724E-03  8.7422895E-03  2.1855724E-03  0.0000000E+00
  2.2829615E-03  9.1318458E-03  2.2829615E-03  9.1318458E-03  2.2829615E-03  2.2829615E-03  9.1318458E-03  2.2829615E-03  9.1318458E-03  2.2829615E-03  0.0000000E+00
  2.3807138E-03  9.5228552E-03  2.3807138E-03  9.5228552E-03  2.3807138E-03  2.3807138E-03  9.5228552E-03  2.3807138E-03  9.5228552E-03  2.3807138E-03  0.0000000E+00
  2.4789563E-03  9.9158253E-03  2.4789563E-03  9.9158253E-03  2.4789563E-03  2.4789563E-03  9.9158253E-03  2.4789563E-03  9.9158253E-03  2.4789563E-03  0.0000000E+00
  2.5778282E-03  1.0311313E-02  2.5778282E-03  1.0311313E-02  2.5778282E-03  2.5778282E-03  1.0311313E-02  2.5778282E-03  1.0311313E-02  2.5778282E-03  0.0000000E+00
  2.6774851E-03  1.0709941E-02  2.6774851E-03  1.0709941E-02  2.6774851E-03  2.6774851E-03  1.0709941E-02  2.6774851E-03  1.0709941E-02  2.6774851E-03  0.0000000E+00
  2.7780846E-03  1.1112338E-02  2.7780846E-03  1.1112338E-02  2.7780846E-03  2.7780846E-03  1.1112338E-02  2.7780846E-03  1.1112338E-02  2.7780846E-03  0.0000000E+00
  2.8797694E-03  1.1519078E-02  2.8797694E-03  1.1519078E-02  2.8797694E-03  2.8797694E-03  1.1519078E-02  2.8797694E-03  1.1519078E-02  2.8797694E-03  0.0000000E+00
  2.9826511E-03  1.1930605E-02  2.9826511E-03  1.1930605E-02  2.9826511E-03  2.9826511E-03  1.1930605E-02  2.9826511E-03  1.1930605E-02  2.9826511E-03  0.0000000E+00
  3.0868000E-03  1.2347200E-02  3.0868000E-03  1.2347200E-02  3.0868000E-03  3.0868000E-03  1.2347200E-02  3.0868000E-03  1.2347200E-02  3.0868000E-03  0.0000000E+00
  3.1922266E-03  1.2768906E-02  3.1922266E-03  1.2768906E-02  3.1922266E-03  3.1922266E-03  1.2768906E-02  3.1922266E-03  1.2768906E-02  3.1922266E-03  0.0000000E+00
  3.2989190E-03  1.3195676E-02  3.2989190E-03  1.3195676E-02  3.2989190E-03  3.2989190E-03  1.3195676E-02  3.2989190E-03  1.3195676E-02  3.2989190E-03  0.0000000E+00
  3.4068286E-03  1.3627315E-02  3.4068286E-03  1.3627315E-02  3.4068286E-03  3.4068286E-03  1.3627315E-02  3.4068286E-03  1.3627315E-02  3.4068286E-03  0.0000000E+00
  3.5158754E-03  1.4063502E-02  3.5158754E-03  1.4063502E-02  3.5158754E-03  3.5158754E-03  1.4063502E-02  3.5158754E-03  1.4063502E-02  3.5158754E-03  0.0000000E+00
  3.6259663E-03  1.4503865E-02  3.6259663E-03  1.4503865E-02  3.6259663E-03  3.6259663E-03  1.4503865E-02  3.6259663E-03  1.4503865E-02  3.6259663E-03  0.0000000E+00
  3.7369294E-03  1.4947718E-02  3.7369294E-03  1.4947718E-02  3.7369294E-03  3.7369294E-03  1.4947718E-02  3.7369294E-03  1.4947718E-02  3.7369294E-03  0.0000000E+00
  3.8486683E-03  1.5394673E-02  3.8486683E-03  1.5394673E-02  3.8486683E-03  3.8486683E-03  1.5394673E-02  3.8486683E-03  1.5394673E-02  3.8486683E-03  0.0000000E+00
  3.9600940E-03  1.5840376E-02  3.9600940E-03  1.5840376E-02  3.9600940E-03  3.9600940E-03  1.5840376E-02  3.9600940E-03  1.5840376E-02  3.9600940E-03  0.0000000E+00
  4.0298595E-03  1.6119438E-02  4.0298595E-03  1.6119438E-02  4.0298595E-03  4.0298595E-03  1.6119438E-02  4.0298595E-03  1.6119438E-02  4.0298595E-03  0.0000000E+00
  2.4762060E-04  9.9048240E-04  2.4762060E-04  9.9048240E-04  2.4762060E-04  2.4762060E-04  9.9048240E-04  2.4762060E-04  9.9048240E-04  2.4762060E-04  0.0000000E+00
  3.4475980E-04  1.3790391E-03  3.4475980E-04  1.3790391E-03  3.4475980E-04  3.4475980E-04  1.3790391E-03  3.4475980E-04  1.3790391E-03  3.4475980E-04  0.0000000E+00
  4.4188900E-04  1.7675558E-03  4.4188900E-04  1.7675558E-03  4.4188900E-04  4.4188900E-04  1.7675558E-03  4.4188900E-04  1.7675558E-03  4.4188900E-04  0.0000000E+00
  5.3900820E-04  2.1560327E-03  5.3900820E-04  2.1560327E-03  5.3900820E-04  5.3900820E-04  2.1560327E-03  5.3900820E-04  2.1560327E-03  5.3900820E-04  0.0000000E+00
  6.3623100E-04  2.5449241E-03  6.3623100E-04  2.5449241E-03  6.3623100E-04  6.3623100E-04  2.5449241E-03  6.3623100E-04  2.5449241E-03  6.3623100E-04  0.0000000E+00
  7.3341880E-04  2.9336753E-03  7.3341880E-04  2.9336753E-03  7.3341880E-04  7.3341880E-04  2.9336753E-03  7.3341880E-04  2.9336753E-03  7.3341880E-04  0.0000000E+00
  8.3046240E-04  3.3218495E-03  8.3046240E-04  3.3218495E-03  8.3046240E-04  8.3046240E-04  3.3218495E-03  8.3046240E-04  3.3218495E-03  8.3046240E-04  0.0000000E+00
  9.2738530E-04  3.7095412E-03  9.2738530E-04  3.7095412E-03  9.2738530E-04  9.2738530E-04  3.7095412E-03  9.2738530E-04  3.7095412E-03  9.2738530E-04  0.0000000E+00
  1.0241774E-03  4.0967098E-03  1.0241774E-03  4.0967098E-03  1.0241774E-03  1.0241774E-03  4.0967098E-03  1.0241774E-03  4.0967098E-03  1.0241774E-03  0.0000000E+00
  1.1208911E-03  4.4835642E-03  1.1208911E-03  4.4835642E-03  1.1208911E-03  1.1208911E-03  4.4835642E-03  1.1208911E-03  4.4835642E-03  1.1208911E-03  0.0000000E+00
  1.2175681E-03  4.8702722E-03  1.2175681E-03  4.8702722E-03  1.2175681E-03  1.2175681E-03  4.8702722E-03  1.2175681E-03  4.8702722E-03  1.2175681E-03  0.0000000E+00
  1.3142333E-03  5.2569331E-03  1.3142333E-03  5.2569331E-03  1.3142333E-03  1.3142333E-03  5.2569331E-03  1.3142333E-03  5.2569331E-03  1.3142333E-03  0.0000000E+00
  1.4109055E-03  5.6436218E-03  1.4109055E-03  5.6436218E-03  1.4109055E-03  1.4109055E-03  5.6436218E-03  1.4109055E-03  5.6436218E-03  1.4109055E-03  0.0000000E+00
  1.5076071E-03  6.0304283E-03  1.5076071E-03  6.0304283E-03  1.5076071E-03  1.5076071E-03  6.0304283E-03  1.5076071E-03  6.0304283E-03  1.5076071E-03  0.0000000E+00
  1.6043712E-03  6.4174848E-03  1.6043712E-03  6.4174848E-03  1.6043712E-03  1.6043712E-03  6.4174848E-03  1.6043712E-03  6.4174848E-03  1.6043712E-03  0.0000000E+00
  1.7011569E-03  6.8046275E-03  1.7011569E-03  6.8046275E-03  1.7011569E-03  1.7011569E-03  6.8046275E-03  1.7011569E-03  6.8046275E-03  1.7011569E-03  0.0000000E+00
  1.7979570E-03  7.1918281E-03  1.7979570E-03  7.1918281E-03  1.7979570E-03  1.7979570E-03  7.1918281E-03  1.7979570E-03  7.1918281E-03  1.7979570E-03  0.0000000E+00
  1.8947865E-03  7.5791461E-03  1.8947865E-03  7.5791461E-03  1.8947865E-03  1.8947865E-03  7.5791461E-03  1.8947865E-03  7.5791461E-03  1.8947865E-03  0.0000000E+00
  1.9916566E-03  7.9666262E-03  1.9916566E-03  7.9666262E-03  1.9916566E-03  1.9916566E-03  7.9666262E-03  1.9916566E-03  7.9666262E-03  1.9916566E-03  0.0000000E+00
  2.0886025E-03  8.3544099E-03  2.0886025E-03  8.3544099E-03  2.0886025E-03  2.0886025E-03  8.3544099E-03  2.0886025E-03  8.3544099E-03  2.0886025E-03  0.0000000E+00
  2.1856946E-03  8.7427784E-03  2.1856946E-03  8.7427784E-03  2.1856946E-03  2.1856946E-03  8.7427784E-03  2.1856946E-03  8.7427784E-03  2.1856946E-03  0.0000000E+00
  2.2830336E-03  9.1321342E-03  2.2830336E-03  9.1321342E-03  2.2830336E-03  2.2830336E-03  9.1321342E-03  2.2830336E-03  9.1321342E-03  2.2830336E-03  0.0000000E+00
  2.3807334E-03  9.5229335E-03  2.3807334E-03  9.5229335E-03  2.3807334E-03  2.3807334E-03  9.5229335E-03  2.3807334E-03  9.5229335E-03  2.3807334E-03  0.0000000E+00
  2.4789209E-03  9.9156834E-03  2.4789209E-03  9.9156834E-03  2.4789209E-03  2.4789209E-03  9.9156834E-03  2.4789209E-03  9.9156834E-03  2.4789209E-03  0.0000000E+00
  2.5777350E-03  1.0310940E-02  2.5777350E-03  1.0310940E-02  2.5777350E-03  2.5777350E-03  1.0310940E-02  2.5777350E-03  1.0310940E-02  2.5777350E-03  0.0000000E+00
  2.6773316E-03  1.0709326E-02  2.6773316E-03  1.0709326E-02  2.6773316E-03  2.6773316E-03  1.0709326E-02  2.6773316E-03  1.0709326E-02  2.6773316E-03  0.0000000E+00
  2.7778677E-03  1.1111471E-02  2.7778677E-03  1.1111471E-02  2.7778677E-03  2.7778677E-03  1.1111471E-02  2.7778677E-03  1.1111471E-02  2.7778677E-03  0.0000000E+00
  2.8794861E-03  1.1517944E-02  2.8794861E-03  1.1517944E-02  2.8794861E-03  2.8794861E-03  1.1517944E-02  2.8794861E-03  1.1517944E-02  2.8794861E-03  0.0000000E+00
  2.9822981E-03  1.1929192E-02  2.9822981E-03  1.1929192E-02  2.9822981E-03  2.9822981E-03  1.1929192E-02  2.9822981E-03  1.1929192E-02  2.9822981E-03  0.0000000E+00
  3.0863740E-03  1.2345496E-02  3.0863740E-03  1.2345496E-02  3.0863740E-03  3.0863740E-03  1.2345496E-02  3.0863740E-03  1.2345496E-02  3.0863740E-03  0.0000000E+00
  3.1917240E-03  1.2766896E-02  3.1917240E-03  1.2766896E-02  3.1917240E-03  3.1917240E-03  1.2766896E-02  3.1917240E-03  1.2766896E-02  3.1917240E-03  0.0000000E+00
  3.2983363E-03  1.3193345E-02  3.2983363E-03  1.3193345E-02  3.2983363E-03  3.2983363E-03  1.3193345E-02  3.2983363E-03  1.3193345E-02  3.2983363E-03  0.0000000E+00
  3.4061623E-03  1.3624649E-02  3.4061623E-03  1.3624649E-02  3.4061623E-03  3.4061623E-03  1.3624649E-02  3.4061623E-03  1.3624649E-02  3.4061623E-03  0.0000000E+00
  3.5151218E-03  1.4060487E-02  3.5151218E-03  1.4060487E-02  3.5151218E-03  3.5151218E-03  1.4060487E-02  3.5151218E-03  1.4060487E-02  3.5151218E-03  0.0000000E+00
  3.6251217E-03  1.4500487E-02  3.6251217E-03  1.4500487E-02  3.6251217E-03  3.6251217E-03  1.4500487E-02  3.6251217E-03  1.4500487E-02  3.6251217E-03  0.0000000E+00
  3.7359903E-03  1.4943961E-02  3.7359903E-03  1.4943961E-02  3.7359903E-03  3.7359903E-03  1.4943961E-02  3.7359903E-03  1.4943961E-02  3.7359903E-03  0.0000000E+00
  3.8476310E-03  1.5390524E-02  3.8476310E-03  1.5390524E-02  3.8476310E-03  3.8476310E-03  1.5390524E-02  3.8476310E-03  1.5390524E-02  3.8476310E-03  0.0000000E+00
  3.9589559E-03  1.5835824E-02  3.9589559E-03  1.5835824E-02  3.9589559E-03  3.9589559E-03  1.5835824E-02  3.9589559E-03  1.5835824E-02  3.9589559E-03  0.0000000E+00
  4.0286569E-03  1.6114627E-02  4.0286569E-03  1.6114627E-02  4.0286569E-03  4.0286569E-03  1.6114627E-02  4.0286569E-03  1.6114627E-02  4.0286569E-03  0.0000000E+00
  2.4847690E-04  9.9390770E-04  2.4847690E-04  9.9390770E-04  2.4847690E-04  2.4847690E-04  9.9390770E-04  2.4847690E-04  9.9390770E-04  2.4847690E-04  0.0000000E+00
  3.4560420E-04  1.3824168E-03  3.4560420E-04  1.3824168E-03  3.4560420E-04  3.4560420E-04  1.3824168E-03  3.4560420E-04  1.3824168E-03  3.4560420E-04  0.0000000E+00
  4.4271880E-04  1.7708751E-03  4.4271880E-04  1.7708751E-03  4.4271880E-04  4.4271880E-04  1.7708751E-03  4.4271880E-04  1.7708751E-03  4.4271880E-04  0.0000000E+00
  5.3982060E-04  2.1592824E-03  5.3982060E-04  2.1592824E-03  5.3982060E-04  5.3982060E-04  2.1592824E-03  5.3982060E-04  2.1592824E-03  5.3982060E-04  0.0000000E+00
  6.3702330E-04  2.5480932E-03  6.3702330E-04  2.5480932E-03  6.3702330E-04  6.3702330E-04  2.5480932E-03  6.3702330E-04  2.5480932E-03  6.3702330E-04  0.0000000E+00
  7.3418820E-04  2.9367528E-03  7.3418820E-04  2.9367528E-03  7.3418820E-04  7.3418820E-04  2.9367528E-03  7.3418820E-04  2.9367528E-03  7.3418820E-04  0.0000000E+00
  8.3120620E-04  3.3248246E-03  8.3120620E-04  3.3248246E-03  8.3120620E-04  8.3120620E-04  3.3248246E-03  8.3120620E-04  3.3248246E-03  8.3120620E-04  0.0000000E+00
  9.2810070E-04  3.7124030E-03  9.2810070E-04  3.7124030E-03  9.2810070E-04  9.2810070E-04  3.7124030E-03  9.2810070E-04  3.7124030E-03  9.2810070E-04  0.0000000E+00
  1.0248619E-03  4.0994475E-03  1.0248619E-03  4.0994475E-03  1.0248619E-03  1.0248619E-03  4.0994475E-03  1.0248619E-03  4.0994475E-03  1.0248619E-03  0.0000000E+00
  1.1215418E-03  4.4861671E-03  1.1215418E-03  4.4861671E-03  1.1215418E-03  1.1215418E-03  4.4861671E-03  1.1215418E-03  4.4861671E-03  1.1215418E-03  0.0000000E+00
  1.2181823E-03  4.8727293E-03  1.2181823E-03  4.8727293E-03  1.2181823E-03  1.2181823E-03  4.8727293E-03  1.2181823E-03  4.8727293E-03  1.2181823E-03  0.0000000E+00
  1.3148084E-03  5.2592336E-03  1.3148084E-03  5.2592336E-03  1.3148084E-03  1.3148084E-03  5.2592336E-03  1.3148084E-03  5.2592336E-03  1.3148084E-03  0.0000000E+00
  1.4114387E-03  5.6457547E-03  1.4114387E-03  5.6457547E-03  1.4114387E-03  1.4114387E-03  5.6457547E-03  1.4114387E-03  5.6457547E-03  1.4114387E-03  0.0000000E+00
  1.5080957E-03  6.0323827E-03  1.5080957E-03  6.0323827E-03  1.5080957E-03  1.5080957E-03  6.0323827E-03  1.5080957E-03  6.0323827E-03  1.5080957E-03  0.0000000E+00
  1.6048124E-03  6.4192496E-03  1.6048124E-03  6.4192496E-03  1.6048124E-03  1.6048124E-03  6.4192496E-03  1.6048124E-03  6.4192496E-03  1.6048124E-03  0.0000000E+00
  1.7015479E-03  6.8061916E-03  1.7015479E-03  6.8061916E-03  1.7015479E-03  1.7015479E-03  6.8061916E-03  1.7015479E-03  6.8061916E-03  1.7015479E-03  0.0000000E+00
  1.7982952E-03  7.1931807E-03  1.7982952E-03  7.1931807E-03  1.7982952E-03  1.7982952E-03  7.1931807E-03  1.7982952E-03  7.1931807E-03  1.7982952E-03  0.0000000E+00
  1.8950690E-03  7.5802761E-03  1.8950690E-03  7.5802761E-03  1.8950690E-03  1.8950690E-03  7.5802761E-03  1.8950690E-03  7.5802761E-03  1.8950690E-03  0.0000000E+00
  1.9918806E-03  7.9675225E-03  1.9918806E-03  7.9675225E-03  1.9918806E-03  1.9918806E-03  7.9675225E-03  1.9918806E-03  7.9675225E-03  1.9918806E-03  0.0000000E+00
  2.0887653E-03  8.3550614E-03  2.0887653E-03  8.3550614E-03  2.0887653E-03  2.0887653E-03  8.3550614E-03  2.0887653E-03  8.3550614E-03  2.0887653E-03  0.0000000E+00
  2.1857934E-03  8.7431736E-03  2.1857934E-03  8.7431736E-03  2.1857934E-03  2.1857934E-03  8.7431736E-03  2.1857934E-03  8.7431736E-03  2.1857934E-03  0.0000000E+00
  2.2830654E-03  9.1322614E-03  2.2830654E-03  9.1322614E-03  2.2830654E-03  2.2830654E-03  9.1322614E-03  2.2830654E-03  9.1322614E-03  2.2830654E-03  0.0000000E+00
  2.3806951E-03  9.5227805E-03  2.3806951E-03  9.5227805E-03  2.3806951E-03  2.3806951E-03  9.5227805E-03  2.3806951E-03  9.5227805E-03  2.3806951E-03  0.0000000E+00
  2.4788094E-03  9.9152376E-03  2.4788094E-03  9.9152376E-03  2.4788094E-03  2.4788094E-03  9.9152376E-03  2.4788094E-03  9.9152376E-03  2.4788094E-03  0.0000000E+00
  2.5775471E-03  1.0310188E-02  2.5775471E-03  1.0310188E-02  2.5775471E-03  2.5775471E-03  1.0310188E-02  2.5775471E-03  1.0310188E-02  2.5775471E-03  0.0000000E+00
  2.6770635E-03  1.0708254E-02  2.6770635E-03  1.0708254E-02  2.6770635E-03  2.6770635E-03  1.0708254E-02  2.6770635E-03  1.0708254E-02  2.6770635E-03  0.0000000E+00
  2.7775159E-03  1.1110064E-02  2.7775159E-03  1.1110064E-02  2.7775159E-03  2.7775159E-03  1.1110064E-02  2.7775159E-03  1.1110064E-02  2.7775159E-03  0.0000000E+00
  2.8790467E-03  1.1516187E-02  2.8790467E-03  1.1516187E-02  2.8790467E-03  2.8790467E-03  1.1516187E-02  2.8790467E-03  1.1516187E-02  2.8790467E-03  0.0000000E+00
  2.9817670E-03  1.1927068E-02  2.9817670E-03  1.1927068E-02  2.9817670E-03  2.9817670E-03  1.1927068E-02  2.9817670E-03  1.1927068E-02  2.9817670E-03  0.0000000E+00
  3.0857468E-03  1.2342987E-02  3.0857468E-03  1.2342987E-02  3.0857468E-03  3.0857468E-03  1.2342987E-02  3.0857468E-03  1.2342987E-02  3.0857468E-03  0.0000000E+00
  3.1909963E-03  1.2763985E-02  3.1909963E-03  1.2763985E-02  3.1909963E-03  3.1909963E-03  1.2763985E-02  3.1909963E-03  1.2763985E-02  3.1909963E-03  0.0000000E+00
  3.2975037E-03  1.3190015E-02  3.2975037E-03  1.3190015E-02  3.2975037E-03  3.2975037E-03  1.3190015E-02  3.2975037E-03  1.3190015E-02  3.2975037E-03  0.0000000E+00
  3.4052201E-03  1.3620880E-02  3.4052201E-03  1.3620880E-02  3.4052201E-03  3.4052201E-03  1.3620880E-02  3.4052201E-03  1.3620880E-02  3.4052201E-03  0.0000000E+00
  3.5140653E-03  1.4056261E-02  3.5140653E-03  1.4056261E-02  3.5140653E-03  3.5140653E-03  1.4056261E-02  3.5140653E-03  1.4056261E-02  3.5140653E-03  0.0000000E+00
  3.6239463E-03  1.4495785E-02  3.6239463E-03  1.4495785E-02  3.6239463E-03  3.6239463E-03  1.4495785E-02  3.6239463E-03  1.4495785E-02  3.6239463E-03  0.0000000E+00
  3.7346916E-03  1.4938766E-02  3.7346916E-03  1.4938766E-02  3.7346916E-03  3.7346916E-03  1.4938766E-02  3.7346916E-03  1.4938766E-02  3.7346916E-03  0.0000000E+00
  3.8462044E-03  1.5384818E-02  3.8462044E-03  1.5384818E-02  3.8462044E-03  3.8462044E-03  1.5384818E-02  3.8462044E-03  1.5384818E-02  3.8462044E-03  0.0000000E+00
  3.9573982E-03  1.5829593E-02  3.9573982E-03  1.5829593E-02  3.9573982E-03  3.9573982E-03  1.5829593E-02  3.9573982E-03  1.5829593E-02  3.9573982E-03  0.0000000E+00
  4.0270151E-03  1.6108060E-02  4.0270151E-03  1.6108060E-02  4.0270151E-03  4.0270151E-03  1.6108060E-02  4.0270151E-03  1.6108060E-02  4.0270151E-03  0.0000000E+00
  2.4958510E-04  9.9834040E-04  2.4958510E-04  9.9834040E-04  2.4958510E-04  2.4958510E-04  9.9834040E-04  2.4958510E-04  9.9834040E-04  2.4958510E-04  0.0000000E+00
  3.4669210E-04  1.3867684E-03  3.4669210E-04  1.3867684E-03  3.4669210E-04  3.4669210E-04  1.3867684E-03  3.4669210E-04  1.3867684E-03  3.4669210E-04  0.0000000E+00
  4.4378300E-04  1.7751318E-03  4.4378300E-04  1.7751318E-03  4.4378300E-04  4.4378300E-04  1.7751318E-03  4.4378300E-04  1.7751318E-03  4.4378300E-04  0.0000000E+00
  5.4085770E-04  2.1634307E-03  5.4085770E-04  2.1634307E-03  5.4085770E-04  5.4085770E-04  2.1634307E-03  5.4085770E-04  2.1634307E-03  5.4085770E-04  0.0000000E+00
  6.3802980E-04  2.5521191E-03  6.3802980E-04  2.5521191E-03  6.3802980E-04  6.3802980E-04  2.5521191E-03  6.3802980E-04  2.5521191E-03  6.3802980E-04  0.0000000E+00
  7.3516060E-04  2.9406426E-03  7.3516060E-04  2.9406426E-03  7.3516060E-04  7.3516060E-04  2.9406426E-03  7.3516060E-04  2.9406426E-03  7.3516060E-04  0.0000000E+00
  8.3214120E-04  3.3285647E-03  8.3214120E-04  3.3285647E-03  8.3214120E-04  8.3214120E-04  3.3285647E-03  8.3214120E-04  3.3285647E-03  8.3214120E-04  0.0000000E+00
  9.2899500E-04  3.7159798E-03  9.2899500E-04  3.7159798E-03  9.2899500E-04  9.2899500E-04  3.7159798E-03  9.2899500E-04  3.7159798E-03  9.2899500E-04  0.0000000E+00
  1.0257119E-03  4.1028478E-03  1.0257119E-03  4.1028478E-03  1.0257119E-03  1.0257119E-03  4.1028478E-03  1.0257119E-03  4.1028478E-03  1.0257119E-03  0.0000000E+00
  1.1223443E-03  4.4893771E-03  1.1223443E-03  4.4893771E-03  1.1223443E-03  1.1223443E-03  4.4893771E-03  1.1223443E-03  4.4893771E-03  1.1223443E-03  0.0000000E+00
  1.2189339E-03  4.8757357E-03  1.2189339E-03  4.8757357E-03  1.2189339E-03  1.2189339E-03  4.8757357E-03  1.2189339E-03  4.8757357E-03  1.2189339E-03  0.0000000E+00
  1.3155056E-03  5.2620226E-03  1.3155056E-03  5.2620226E-03  1.3155056E-03  1.3155056E-03  5.2620226E-03  1.3155056E-03  5.2620226E-03  1.3155056E-03  0.0000000E+00
  1.4120782E-03  5.6483127E-03  1.4120782E-03  5.6483127E-03  1.4120782E-03  1.4120782E-03  5.6483127E-03  1.4120782E-03  5.6483127E-03  1.4120782E-03  0.0000000E+00
  1.5086740E-03  6.0346959E-03  1.5086740E-03  6.0346959E-03  1.5086740E-03  1.5086740E-03  6.0346959E-03  1.5086740E-03  6.0346959E-03  1.5086740E-03  0.0000000E+00
  1.6053261E-03  6.4213043E-03  1.6053261E-03  6.4213043E-03  1.6053261E-03  1.6053261E-03  6.4213043E-03  1.6053261E-03  6.4213043E-03  1.6053261E-03  0.0000000E+00
  1.7019935E-03  6.8079740E-03  1.7019935E-03  6.8079740E-03  1.7019935E-03  1.7019935E-03  6.8079740E-03  1.7019935E-03  6.8079740E-03  1.7019935E-03  0.0000000E+00
  1.7986692E-03  7.1946769E-03  1.7986692E-03  7.1946769E-03  1.7986692E-03  1.7986692E-03  7.1946769E-03  1.7986692E-03  7.1946769E-03  1.7986692E-03  0.0000000E+00
  1.8953681E-03  7.5814725E-03  1.8953681E-03  7.5814725E-03  1.8953681E-03  1.8953681E-03  7.5814725E-03  1.8953681E-03  7.5814725E-03  1.8953681E-03  0.0000000E+00
  1.9921013E-03  7.9684052E-03  1.9921013E-03  7.9684052E-03  1.9921013E-03  1.9921013E-03  7.9684052E-03  1.9921013E-03  7.9684052E-03  1.9921013E-03  0.0000000E+00
  2.0889041E-03  8.3556163E-03  2.0889041E-03  8.3556163E-03  2.0889041E-03  2.0889041E-03  8.3556163E-03  2.0889041E-03  8.3556163E-03  2.0889041E-03  0.0000000E+00
  2.1858466E-03  8.7433866E-03  2.1858466E-03  8.7433866E-03  2.1858466E-03  2.1858466E-03  8.7433866E-03  2.1858466E-03  8.7433866E-03  2.1858466E-03  0.0000000E+00
  2.2830294E-03  9.1321176E-03  2.2830294E-03  9.1321176E-03  2.2830294E-03  2.2830294E-03  9.1321176E-03  2.2830294E-03  9.1321176E-03  2.2830294E-03  0.0000000E+00
  2.3805662E-03  9.5222647E-03  2.3805662E-03  9.5222647E-03  2.3805662E-03  2.3805662E-03  9.5222647E-03  2.3805662E-03  9.5222647E-03  2.3805662E-03  0.0000000E+00
  2.4785835E-03  9.9143339E-03  2.4785835E-03  9.9143339E-03  2.4785835E-03  2.4785835E-03  9.9143339E-03  2.4785835E-03  9.9143339E-03  2.4785835E-03  0.0000000E+00
  2.5772200E-03  1.0308880E-02  2.5772200E-03  1.0308880E-02  2.5772200E-03  2.5772200E-03  1.0308880E-02  2.5772200E-03  1.0308880E-02  2.5772200E-03  0.0000000E+00
  2.6766308E-03  1.0706523E-02  2.6766308E-03  1.0706523E-02  2.6766308E-03  2.6766308E-03  1.0706523E-02  2.6766308E-03  1.0706523E-02  2.6766308E-03  0.0000000E+00
  2.7769729E-03  1.1107892E-02  2.7769729E-03  1.1107892E-02  2.7769729E-03  2.7769729E-03  1.1107892E-02  2.7769729E-03  1.1107892E-02  2.7769729E-03  0.0000000E+00
  2.8783884E-03  1.1513554E-02  2.8783884E-03  1.1513554E-02  2.8783884E-03  2.8783884E-03  1.1513554E-02  2.8783884E-03  1.1513554E-02  2.8783884E-03  0.0000000E+00
  2.9809883E-03  1.1923953E-02  2.9809883E-03  1.1923953E-02  2.9809883E-03  2.9809883E-03  1.1923953E-02  2.9809883E-03  1.1923953E-02  2.9809883E-03  0.0000000E+00
  3.0848422E-03  1.2339369E-02  3.0848422E-03  1.2339369E-02  3.0848422E-03  3.0848422E-03  1.2339369E-02  3.0848422E-03  1.2339369E-02  3.0848422E-03  0.0000000E+00
  3.1899603E-03  1.2759841E-02  3.1899603E-03  1.2759841E-02  3.1899603E-03  3.1899603E-03  1.2759841E-02  3.1899603E-03  1.2759841E-02  3.1899603E-03  0.0000000E+00
  3.2963304E-03  1.3185322E-02  3.2963304E-03  1.3185322E-02  3.2963304E-03  3.2963304E-03  1.3185322E-02  3.2963304E-03  1.3185322E-02  3.2963304E-03  0.0000000E+00
  3.4039038E-03  1.3615615E-02  3.4039038E-03  1.3615615E-02  3.4039038E-03  3.4039038E-03  1.3615615E-02  3.4039038E-03  1.3615615E-02  3.4039038E-03  0.0000000E+00
  3.5126002E-03  1.4050401E-02  3.5126002E-03  1.4050401E-02  3.5126002E-03  3.5126002E-03  1.4050401E-02  3.5126002E-03  1.4050401E-02  3.5126002E-03  0.0000000E+00
  3.6223265E-03  1.4489306E-02  3.6223265E-03  1.4489306E-02  3.6223265E-03  3.6223265E-03  1.4489306E-02  3.6223265E-03  1.4489306E-02  3.6223265E-03  0.0000000E+00
  3.7329113E-03  1.4931645E-02  3.7329113E-03  1.4931645E-02  3.7329113E-03  3.7329113E-03  1.4931645E-02  3.7329113E-03  1.4931645E-02  3.7329113E-03  0.0000000E+00
  3.8442580E-03  1.5377032E-02  3.8442580E-03  1.5377032E-02  3.8442580E-03  3.8442580E-03  1.5377032E-02  3.8442580E-03  1.5377032E-02  3.8442580E-03  0.0000000E+00
  3.9552816E-03  1.5821126E-02  3.9552816E-03  1.5821126E-02  3.9552816E-03  3.9552816E-03  1.5821126E-02  3.9552816E-03  1.5821126E-02  3.9552816E-03  0.0000000E+00
  4.0247896E-03  1.6099158E-02  4.0247896E-03  1.6099158E-02  4.0247896E-03  4.0247896E-03  1.6099158E-02  4.0247896E-03  1.6099158E-02  4.0247896E-03  0.0000000E+00
  2.5101840E-04  1.0040735E-03  2.5101840E-04  1.0040735E-03  2.5101840E-04  2.5101840E-04  1.0040735E-03  2.5101840E-04  1.0040735E-03  2.5101840E-04  0.0000000E+00
  3.4809280E-04  1.3923712E-03  3.4809280E-04  1.3923712E-03  3.4809280E-04  3.4809280E-04  1.3923712E-03  3.4809280E-04  1.3923712E-03  3.4809280E-04  0.0000000E+00
  4.4514680E-04  1.7805872E-03  4.4514680E-04  1.7805872E-03  4.4514680E-04  4.4514680E-04  1.7805872E-03  4.4514680E-04  1.7805872E-03  4.4514680E-04  0.0000000E+00
  5.4218040E-04  2.1687215E-03  5.4218040E-04  2.1687215E-03  5.4218040E-04  5.4218040E-04  2.1687215E-03  5.4218040E-04  2.1687215E-03  5.4218040E-04  0.0000000E+00
  6.3930700E-04  2.5572280E-03  6.3930700E-04  2.5572280E-03  6.3930700E-04  6.3930700E-04  2.5572280E-03  6.3930700E-04  2.5572280E-03  6.3930700E-04  0.0000000E+00
  7.3638810E-04  2.9455526E-03  7.3638810E-04  2.9455526E-03  7.3638810E-04  7.3638810E-04  2.9455526E-03  7.3638810E-04  2.9455526E-03  7.3638810E-04  0.0000000E+00
  8.3331470E-04  3.3332589E-03  8.3331470E-04  3.3332589E-03  8.3331470E-04  8.3331470E-04  3.3332589E-03  8.3331470E-04  3.3332589E-03  8.3331470E-04  0.0000000E+00
  9.3011040E-04  3.7204415E-03  9.3011040E-04  3.7204415E-03  9.3011040E-04  9.3011040E-04  3.7204415E-03  9.3011040E-04  3.7204415E-03  9.3011040E-04  0.0000000E+00
  1.0267651E-03  4.1070602E-03  1.0267651E-03  4.1070602E-03  1.0267651E-03  1.0267651E-03  4.1070602E-03  1.0267651E-03  4.1070602E-03  1.0267651E-03  0.0000000E+00
  1.1233309E-03  4.4933235E-03  1.1233309E-03  4.4933235E-03  1.1233309E-03  1.1233309E-03  4.4933235E-03  1.1233309E-03  4.4933235E-03  1.1233309E-03  0.0000000E+00
  1.2198498E-03  4.8793991E-03  1.2198498E-03  4.8793991E-03  1.2198498E-03  1.2198498E-03  4.8793991E-03  1.2198498E-03  4.8793991E-03  1.2198498E-03  0.0000000E+00
  1.3163465E-03  5.2653860E-03  1.3163465E-03  5.2653860E-03  1.3163465E-03  1.3163465E-03  5.2653860E-03  1.3163465E-03  5.2653860E-03  1.3163465E-03  0.0000000E+00
  1.4128398E-03  5.6513592E-03  1.4128398E-03  5.6513592E-03  1.4128398E-03  1.4128398E-03  5.6513592E-03  1.4128398E-03  5.6513592E-03  1.4128398E-03  0.0000000E+00
  1.5093521E-03  6.0374084E-03  1.5093521E-03  6.0374084E-03  1.5093521E-03  1.5093521E-03  6.0374084E-03  1.5093521E-03  6.0374084E-03  1.5093521E-03  0.0000000E+00
  1.6059163E-03  6.4236654E-03  1.6059163E-03  6.4236654E-03  1.6059163E-03  1.6059163E-03  6.4236654E-03  1.6059163E-03  6.4236654E-03  1.6059163E-03  0.0000000E+00
  1.7024917E-03  6.8099667E-03  1.7024917E-03  6.8099667E-03  1.7024917E-03  1.7024917E-03  6.8099667E-03  1.7024917E-03  6.8099667E-03  1.7024917E-03  0.0000000E+00
  1.7990710E-03  7.1962840E-03  1.7990710E-03  7.1962840E-03  1.7990710E-03  1.7990710E-03  7.1962840E-03  1.7990710E-03  7.1962840E-03  1.7990710E-03  0.0000000E+00
  1.8956692E-03  7.5826768E-03  1.8956692E-03  7.5826768E-03  1.8956692E-03  1.8956692E-03  7.5826768E-03  1.8956692E-03  7.5826768E-03  1.8956692E-03  0.0000000E+00
  1.9922974E-03  7.9691895E-03  1.9922974E-03  7.9691895E-03  1.9922974E-03  1.9922974E-03  7.9691895E-03  1.9922974E-03  7.9691895E-03  1.9922974E-03  0.0000000E+00
  2.0889908E-03  8.3559631E-03  2.0889908E-03  8.3559631E-03  2.0889908E-03  2.0889908E-03  8.3559631E-03  2.0889908E-03  8.3559631E-03  2.0889908E-03  0.0000000E+00
  2.1858195E-03  8.7432780E-03  2.1858195E-03  8.7432780E-03  2.1858195E-03  2.1858195E-03  8.7432780E-03  2.1858195E-03  8.7432780E-03  2.1858195E-03  0.0000000E+00
  2.2828838E-03  9.1315354E-03  2.2828838E-03  9.1315354E-03  2.2828838E-03  2.2828838E-03  9.1315354E-03  2.2828838E-03  9.1315354E-03  2.2828838E-03  0.0000000E+00
  2.3802974E-03  9.5211896E-03  2.3802974E-03  9.5211896E-03  2.3802974E-03  2.3802974E-03  9.5211896E-03  2.3802974E-03  9.5211896E-03  2.3802974E-03  0.0000000E+00
  2.4781864E-03  9.9127458E-03  2.4781864E-03  9.9127458E-03  2.4781864E-03  2.4781864E-03  9.9127458E-03  2.4781864E-03  9.9127458E-03  2.4781864E-03  0.0000000E+00
  2.5766894E-03  1.0306758E-02  2.5766894E-03  1.0306758E-02  2.5766894E-03  2.5766894E-03  1.0306758E-02  2.5766894E-03  1.0306758E-02  2.5766894E-03  0.0000000E+00
  2.6759613E-03  1.0703845E-02  2.6759613E-03  1.0703845E-02  2.6759613E-03  2.6759613E-03  1.0703845E-02  2.6759613E-03  1.0703845E-02  2.6759613E-03  0.0000000E+00
  2.7761584E-03  1.1104634E-02  2.7761584E-03  1.1104634E-02  2.7761584E-03  2.7761584E-03  1.1104634E-02  2.7761584E-03  1.1104634E-02  2.7761584E-03  0.0000000E+00
  2.8774227E-03  1.1509691E-02  2.8774227E-03  1.1509691E-02  2.8774227E-03  2.8774227E-03  1.1509691E-02  2.8774227E-03  1.1509691E-02  2.8774227E-03  0.0000000E+00
  2.9798647E-03  1.1919459E-02  2.9798647E-03  1.1919459E-02  2.9798647E-03  2.9798647E-03  1.1919459E-02  2.9798647E-03  1.1919459E-02  2.9798647E-03  0.0000000E+00
  3.0835540E-03  1.2334216E-02  3.0835540E-03  1.2334216E-02  3.0835540E-03  3.0835540E-03  1.2334216E-02  3.0835540E-03  1.2334216E-02  3.0835540E-03  0.0000000E+00
  3.1885004E-03  1.2754002E-02  3.1885004E-03  1.2754002E-02  3.1885004E-03  3.1885004E-03  1.2754002E-02  3.1885004E-03  1.2754002E-02  3.1885004E-03  0.0000000E+00
  3.2946915E-03  1.3178766E-02  3.2946915E-03  1.3178766E-02  3.2946915E-03  3.2946915E-03  1.3178766E-02  3.2946915E-03  1.3178766E-02  3.2946915E-03  0.0000000E+00
  3.4020787E-03  1.3608315E-02  3.4020787E-03  1.3608315E-02  3.4020787E-03  3.4020787E-03  1.3608315E-02  3.4020787E-03  1.3608315E-02  3.4020787E-03  0.0000000E+00
  3.5105814E-03  1.4042326E-02  3.5105814E-03  1.4042326E-02  3.5105814E-03  3.5105814E-03  1.4042326E-02  3.5105814E-03  1.4042326E-02  3.5105814E-03  0.0000000E+00
  3.6201067E-03  1.4480427E-02  3.6201067E-03  1.4480427E-02  3.6201067E-03  3.6201067E-03  1.4480427E-02  3.6201067E-03  1.4480427E-02  3.6201067E-03  0.0000000E+00
  3.7304833E-03  1.4921933E-02  3.7304833E-03  1.4921933E-02  3.7304833E-03  3.7304833E-03  1.4921933E-02  3.7304833E-03  1.4921933E-02  3.7304833E-03  0.0000000E+00
  3.8416147E-03  1.5366459E-02  3.8416147E-03  1.5366459E-02  3.8416147E-03  3.8416147E-03  1.5366459E-02  3.8416147E-03  1.5366459E-02  3.8416147E-03  0.0000000E+00
  3.9524178E-03  1.5809671E-02  3.9524178E-03  1.5809671E-02  3.9524178E-03  3.9524178E-03  1.5809671E-02  3.9524178E-03  1.5809671E-02  3.9524178E-03  0.0000000E+00
  4.0217849E-03  1.6087140E-02  4.0217849E-03  1.6087140E-02  4.0217849E-03  4.0217849E-03  1.6087140E-02  4.0217849E-03  1.6087140E-02  4.0217849E-03  0.0000000E+00
  2.5287180E-04  1.0114871E-03  2.5287180E-04  1.0114871E-03  2.5287180E-04  2.5287180E-04  1.0114871E-03  2.5287180E-04  1.0114871E-03  2.5287180E-04  0.0000000E+00
  3.4989620E-04  1.3995847E-03  3.4989620E-04  1.3995847E-03  3.4989620E-04  3.4989620E-04  1.3995847E-03  3.4989620E-04  1.3995847E-03  3.4989620E-04  0.0000000E+00
  4.4689490E-04  1.7875794E-03  4.4689490E-04  1.7875794E-03  4.4689490E-04  4.4689490E-04  1.7875794E-03  4.4689490E-04  1.7875794E-03  4.4689490E-04  0.0000000E+00
  5.4386780E-04  2.1754712E-03  5.4386780E-04  2.1754712E-03  5.4386780E-04  5.4386780E-04  2.1754712E-03  5.4386780E-04  2.1754712E-03  5.4386780E-04  0.0000000E+00
  6.4092840E-04  2.5637137E-03  6.4092840E-04  2.5637137E-03  6.4092840E-04  6.4092840E-04  2.5637137E-03  6.4092840E-04  2.5637137E-03  6.4092840E-04  0.0000000E+00
  7.3793820E-04  2.9517530E-03  7.3793820E-04  2.9517530E-03  7.3793820E-04  7.3793820E-04  2.9517530E-03  7.3793820E-04  2.9517530E-03  7.3793820E-04  0.0000000E+00
  8.3478830E-04  3.3391532E-03  8.3478830E-04  3.3391532E-03  8.3478830E-04  8.3478830E-04  3.3391532E-03  8.3478830E-04  3.3391532E-03  8.3478830E-04  0.0000000E+00
  9.3150220E-04  3.7260089E-03  9.3150220E-04  3.7260089E-03  9.3150220E-04  9.3150220E-04  3.7260089E-03  9.3150220E-04  3.7260089E-03  9.3150220E-04  0.0000000E+00
  1.0280700E-03  4.1122799E-03  1.0280700E-03  4.1122799E-03  1.0280700E-03  1.0280700E-03  4.1122799E-03  1.0280700E-03  4.1122799E-03  1.0280700E-03  0.0000000E+00
  1.1245437E-03  4.4981747E-03  1.1245437E-03  4.4981747E-03  1.1245437E-03  1.1245437E-03  4.4981747E-03  1.1245437E-03  4.4981747E-03  1.1245437E-03  0.0000000E+00
  1.2209652E-03  4.8838608E-03  1.2209652E-03  4.8838608E-03  1.2209652E-03  1.2209652E-03  4.8838608E-03  1.2209652E-03  4.8838608E-03  1.2209652E-03  0.0000000E+00
  1.3173593E-03  5.2694372E-03  1.3173593E-03  5.2694372E-03  1.3173593E-03  1.3173593E-03  5.2694372E-03  1.3173593E-03  5.2694372E-03  1.3173593E-03  0.0000000E+00
  1.4137447E-03  5.6549788E-03  1.4137447E-03  5.6549788E-03  1.4137447E-03  1.4137447E-03  5.6549788E-03  1.4137447E-03  5.6549788E-03  1.4137447E-03  0.0000000E+00
  1.5101437E-03  6.0405750E-03  1.5101437E-03  6.0405750E-03  1.5101437E-03  1.5101437E-03  6.0405750E-03  1.5101437E-03  6.0405750E-03  1.5101437E-03  0.0000000E+00
  1.6065894E-03  6.4263576E-03  1.6065894E-03  6.4263576E-03  1.6065894E-03  1.6065894E-03  6.4263576E-03  1.6065894E-03  6.4263576E-03  1.6065894E-03  0.0000000E+00
  1.7030408E-03  6.8121632E-03  1.7030408E-03  6.8121632E-03  1.7030408E-03  1.7030408E-03  6.8121632E-03  1.7030408E-03  6.8121632E-03  1.7030408E-03  0.0000000E+00
  1.7994909E-03  7.1979636E-03  1.7994909E-03  7.1979636E-03  1.7994909E-03  1.7994909E-03  7.1979636E-03  1.7994909E-03  7.1979636E-03  1.7994909E-03  0.0000000E+00
  1.8959545E-03  7.5838180E-03  1.8959545E-03  7.5838180E-03  1.8959545E-03  1.8959545E-03  7.5838180E-03  1.8959545E-03  7.5838180E-03  1.8959545E-03  0.0000000E+00
  1.9924427E-03  7.9697709E-03  1.9924427E-03  7.9697709E-03  1.9924427E-03  1.9924427E-03  7.9697709E-03  1.9924427E-03  7.9697709E-03  1.9924427E-03  0.0000000E+00
  2.0889908E-03  8.3559630E-03  2.0889908E-03  8.3559630E-03  2.0889908E-03  2.0889908E-03  8.3559630E-03  2.0889908E-03  8.3559630E-03  2.0889908E-03  0.0000000E+00
  2.1856686E-03  8.7426742E-03  2.1856686E-03  8.7426742E-03  2.1856686E-03  2.1856686E-03  8.7426742E-03  2.1856686E-03  8.7426742E-03  2.1856686E-03  0.0000000E+00
  2.2825762E-03  9.1303048E-03  2.2825762E-03  9.1303048E-03  2.2825762E-03  2.2825762E-03  9.1303048E-03  2.2825762E-03  9.1303048E-03  2.2825762E-03  0.0000000E+00
  2.3798271E-03  9.5193084E-03  2.3798271E-03  9.5193084E-03  2.3798271E-03  2.3798271E-03  9.5193084E-03  2.3798271E-03  9.5193084E-03  2.3798271E-03  0.0000000E+00
  2.4775472E-03  9.9101890E-03  2.4775472E-03  9.9101890E-03  2.4775472E-03  2.4775472E-03  9.9101890E-03  2.4775472E-03  9.9101890E-03  2.4775472E-03  0.0000000E+00
  2.5758747E-03  1.0303499E-02  2.5758747E-03  1.0303499E-02  2.5758747E-03  2.5758747E-03  1.0303499E-02  2.5758747E-03  1.0303499E-02  2.5758747E-03  0.0000000E+00
  2.6749640E-03  1.0699856E-02  2.6749640E-03  1.0699856E-02  2.6749640E-03  2.6749640E-03  1.0699856E-02  2.6749640E-03  1.0699856E-02  2.6749640E-03  0.0000000E+00
  2.7749712E-03  1.1099885E-02  2.7749712E-03  1.1099885E-02  2.7749712E-03  2.7749712E-03  1.1099885E-02  2.7749712E-03  1.1099885E-02  2.7749712E-03  0.0000000E+00
  2.8760377E-03  1.1504151E-02  2.8760377E-03  1.1504151E-02  2.8760377E-03  2.8760377E-03  1.1504151E-02  2.8760377E-03  1.1504151E-02  2.8760377E-03  0.0000000E+00
  2.9782736E-03  1.1913095E-02  2.9782736E-03  1.1913095E-02  2.9782736E-03  2.9782736E-03  1.1913095E-02  2.9782736E-03  1.1913095E-02  2.9782736E-03  0.0000000E+00
  3.0817481E-03  1.2326993E-02  3.0817481E-03  1.2326993E-02  3.0817481E-03  3.0817481E-03  1.2326993E-02  3.0817481E-03  1.2326993E-02  3.0817481E-03  0.0000000E+00
  3.1864709E-03  1.2745884E-02  3.1864709E-03  1.2745884E-02  3.1864709E-03  3.1864709E-03  1.2745884E-02  3.1864709E-03  1.2745884E-02  3.1864709E-03  0.0000000E+00
  3.2924293E-03  1.3169717E-02  3.2924293E-03  1.3169717E-02  3.2924293E-03  3.2924293E-03  1.3169717E-02  3.2924293E-03  1.3169717E-02  3.2924293E-03  0.0000000E+00
  3.3995745E-03  1.3598298E-02  3.3995745E-03  1.3598298E-02  3.3995745E-03  3.3995745E-03  1.3598298E-02  3.3995745E-03  1.3598298E-02  3.3995745E-03  0.0000000E+00
  3.5078260E-03  1.4031304E-02  3.5078260E-03  1.4031304E-02  3.5078260E-03  3.5078260E-03  1.4031304E-02  3.5078260E-03  1.4031304E-02  3.5078260E-03  0.0000000E+00
  3.6170908E-03  1.4468363E-02  3.6170908E-03  1.4468363E-02  3.6170908E-03  3.6170908E-03  1.4468363E-02  3.6170908E-03  1.4468363E-02  3.6170908E-03  0.0000000E+00
  3.7271979E-03  1.4908792E-02  3.7271979E-03  1.4908792E-02  3.7271979E-03  3.7271979E-03  1.4908792E-02  3.7271979E-03  1.4908792E-02  3.7271979E-03  0.0000000E+00
  3.8380508E-03  1.5352203E-02  3.8380508E-03  1.5352203E-02  3.8380508E-03  3.8380508E-03  1.5352203E-02  3.8380508E-03  1.5352203E-02  3.8380508E-03  0.0000000E+00
  3.9485692E-03  1.5794277E-02  3.9485692E-03  1.5794277E-02  3.9485692E-03  3.9485692E-03  1.5794277E-02  3.9485692E-03  1.5794277E-02  3.9485692E-03  0.0000000E+00
  4.0177545E-03  1.6071018E-02  4.0177545E-03  1.6071018E-02  4.0177545E-03  4.0177545E-03  1.6071018E-02  4.0177545E-03  1.6071018E-02  4.0177545E-03  0.0000000E+00
  2.5526310E-04  1.0210523E-03  2.5526310E-04  1.0210523E-03  2.5526310E-04  2.5526310E-04  1.0210523E-03  2.5526310E-04  1.0210523E-03  2.5526310E-04  0.0000000E+00
  3.5221140E-04  1.4088454E-03  3.5221140E-04  1.4088454E-03  3.5221140E-04  3.5221140E-04  1.4088454E-03  3.5221140E-04  1.4088454E-03  3.5221140E-04  0.0000000E+00
  4.4912730E-04  1.7965094E-03  4.4912730E-04  1.7965094E-03  4.4912730E-04  4.4912730E-04  1.7965094E-03  4.4912730E-04  1.7965094E-03  4.4912730E-04  0.0000000E+00
  5.4601100E-04  2.1840440E-03  5.4601100E-04  2.1840440E-03  5.4601100E-04  5.4601100E-04  2.1840440E-03  5.4601100E-04  2.1840440E-03  5.4601100E-04  0.0000000E+00
  6.4297570E-04  2.5719026E-03  6.4297570E-04  2.5719026E-03  6.4297570E-04  6.4297570E-04  2.5719026E-03  6.4297570E-04  2.5719026E-03  6.4297570E-04  0.0000000E+00
  7.3988290E-04  2.9595317E-03  7.3988290E-04  2.9595317E-03  7.3988290E-04  7.3988290E-04  2.9595317E-03  7.3988290E-04  2.9595317E-03  7.3988290E-04  0.0000000E+00
  8.3662400E-04  3.3464961E-03  8.3662400E-04  3.3464961E-03  8.3662400E-04  8.3662400E-04  3.3464961E-03  8.3662400E-04  3.3464961E-03  8.3662400E-04  0.0000000E+00
  9.3322250E-04  3.7328901E-03  9.3322250E-04  3.7328901E-03  9.3322250E-04  9.3322250E-04  3.7328901E-03  9.3322250E-04  3.7328901E-03  9.3322250E-04  0.0000000E+00
  1.0296684E-03  4.1186738E-03  1.0296684E-03  4.1186738E-03  1.0296684E-03  1.0296684E-03  4.1186738E-03  1.0296684E-03  4.1186738E-03  1.0296684E-03  0.0000000E+00
  1.1260139E-03  4.5040555E-03  1.1260139E-03  4.5040555E-03  1.1260139E-03  1.1260139E-03  4.5040555E-03  1.1260139E-03  4.5040555E-03  1.1260139E-03  0.0000000E+00
  1.2223006E-03  4.8892025E-03  1.2223006E-03  4.8892025E-03  1.2223006E-03  1.2223006E-03  4.8892025E-03  1.2223006E-03  4.8892025E-03  1.2223006E-03  0.0000000E+00
  1.3185535E-03  5.2742138E-03  1.3185535E-03  5.2742138E-03  1.3185535E-03  1.3185535E-03  5.2742138E-03  1.3185535E-03  5.2742138E-03  1.3185535E-03  0.0000000E+00
  1.4147910E-03  5.6591640E-03  1.4147910E-03  5.6591640E-03  1.4147910E-03  1.4147910E-03  5.6591640E-03  1.4147910E-03  5.6591640E-03  1.4147910E-03  0.0000000E+00
  1.5110356E-03  6.0441424E-03  1.5110356E-03  6.0441424E-03  1.5110356E-03  1.5110356E-03  6.0441424E-03  1.5110356E-03  6.0441424E-03  1.5110356E-03  0.0000000E+00
  1.6073202E-03  6.4292806E-03  1.6073202E-03  6.4292806E-03  1.6073202E-03  1.6073202E-03  6.4292806E-03  1.6073202E-03  6.4292806E-03  1.6073202E-03  0.0000000E+00
  1.7036038E-03  6.8144154E-03  1.7036038E-03  6.8144154E-03  1.7036038E-03  1.7036038E-03  6.8144154E-03  1.7036038E-03  6.8144154E-03  1.7036038E-03  0.0000000E+00
  1.7998797E-03  7.1995186E-03  1.7998797E-03  7.1995186E-03  1.7998797E-03  1.7998797E-03  7.1995186E-03  1.7998797E-03  7.1995186E-03  1.7998797E-03  0.0000000E+00
  1.8961623E-03  7.5846494E-03  1.8961623E-03  7.5846494E-03  1.8961623E-03  1.8961623E-03  7.5846494E-03  1.8961623E-03  7.5846494E-03  1.8961623E-03  0.0000000E+00
  1.9924630E-03  7.9698519E-03  1.9924630E-03  7.9698519E-03  1.9924630E-03  1.9924630E-03  7.9698519E-03  1.9924630E-03  7.9698519E-03  1.9924630E-03  0.0000000E+00
  2.0888167E-03  8.3552667E-03  2.0888167E-03  8.3552667E-03  2.0888167E-03  2.0888167E-03  8.3552667E-03  2.0888167E-03  8.3552667E-03  2.0888167E-03  0.0000000E+00
  2.1852932E-03  8.7411730E-03  2.1852932E-03  8.7411730E-03  2.1852932E-03  2.1852932E-03  8.7411730E-03  2.1852932E-03  8.7411730E-03  2.1852932E-03  0.0000000E+00
  2.2819925E-03  9.1279700E-03  2.2819925E-03  9.1279700E-03  2.2819925E-03  2.2819925E-03  9.1279700E-03  2.2819925E-03  9.1279700E-03  2.2819925E-03  0.0000000E+00
  2.3790275E-03  9.5161102E-03  2.3790275E-03  9.5161102E-03  2.3790275E-03  2.3790275E-03  9.5161102E-03  2.3790275E-03  9.5161102E-03  2.3790275E-03  0.0000000E+00
  2.4765240E-03  9.9060960E-03  2.4765240E-03  9.9060960E-03  2.4765240E-03  2.4765240E-03  9.9060960E-03  2.4765240E-03  9.9060960E-03  2.4765240E-03  0.0000000E+00
  2.5746195E-03  1.0298478E-02  2.5746195E-03  1.0298478E-02  2.5746195E-03  2.5746195E-03  1.0298478E-02  2.5746195E-03  1.0298478E-02  2.5746195E-03  0.0000000E+00
  2.6734681E-03  1.0693872E-02  2.6734681E-03  1.0693872E-02  2.6734681E-03  2.6734681E-03  1.0693872E-02  2.6734681E-03  1.0693872E-02  2.6734681E-03  0.0000000E+00
  2.7732252E-03  1.1092901E-02  2.7732252E-03  1.1092901E-02  2.7732252E-03  2.7732252E-03  1.1092901E-02  2.7732252E-03  1.1092901E-02  2.7732252E-03  0.0000000E+00
  2.8740316E-03  1.1496127E-02  2.8740316E-03  1.1496127E-02  2.8740316E-03  2.8740316E-03  1.1496127E-02  2.8740316E-03  1.1496127E-02  2.8740316E-03  0.0000000E+00
  2.9759971E-03  1.1903988E-02  2.9759971E-03  1.1903988E-02  2.9759971E-03  2.9759971E-03  1.1903988E-02  2.9759971E-03  1.1903988E-02  2.9759971E-03  0.0000000E+00
  3.0791902E-03  1.2316761E-02  3.0791902E-03  1.2316761E-02  3.0791902E-03  3.0791902E-03  1.2316761E-02  3.0791902E-03  1.2316761E-02  3.0791902E-03  0.0000000E+00
  3.1836204E-03  1.2734482E-02  3.1836204E-03  1.2734482E-02  3.1836204E-03  3.1836204E-03  1.2734482E-02  3.1836204E-03  1.2734482E-02  3.1836204E-03  0.0000000E+00
  3.2892748E-03  1.3157099E-02  3.2892748E-03  1.3157099E-02  3.2892748E-03  3.2892748E-03  1.3157099E-02  3.2892748E-03  1.3157099E-02  3.2892748E-03  0.0000000E+00
  3.3961043E-03  1.3584417E-02  3.3961043E-03  1.3584417E-02  3.3961043E-03  3.3961043E-03  1.3584417E-02  3.3961043E-03  1.3584417E-02  3.3961043E-03  0.0000000E+00
  3.5040285E-03  1.4016114E-02  3.5040285E-03  1.4016114E-02  3.5040285E-03  3.5040285E-03  1.4016114E-02  3.5040285E-03  1.4016114E-02  3.5040285E-03  0.0000000E+00
  3.6129544E-03  1.4451817E-02  3.6129544E-03  1.4451817E-02  3.6129544E-03  3.6129544E-03  1.4451817E-02  3.6129544E-03  1.4451817E-02  3.6129544E-03  0.0000000E+00
  3.7227112E-03  1.4890845E-02  3.7227112E-03  1.4890845E-02  3.7227112E-03  3.7227112E-03  1.4890845E-02  3.7227112E-03  1.4890845E-02  3.7227112E-03  0.0000000E+00
  3.8332027E-03  1.5332811E-02  3.8332027E-03  1.5332811E-02  3.8332027E-03  3.8332027E-03  1.5332811E-02  3.8332027E-03  1.5332811E-02  3.8332027E-03  0.0000000E+00
  3.9433519E-03  1.5773407E-02  3.9433519E-03  1.5773407E-02  3.9433519E-03  3.9433519E-03  1.5773407E-02  3.9433519E-03  1.5773407E-02  3.9433519E-03  0.0000000E+00
  4.0123015E-03  1.6049206E-02  4.0123015E-03  1.6049206E-02  4.0123015E-03  4.0123015E-03  1.6049206E-02  4.0123015E-03  1.6049206E-02  4.0123015E-03  0.0000000E+00
  2.5834730E-04  1.0333894E-03  2.5834730E-04  1.0333894E-03  2.5834730E-04  2.5834730E-04  1.0333894E-03  2.5834730E-04  1.0333894E-03  2.5834730E-04  0.0000000E+00
  3.5518360E-04  1.4207343E-03  3.5518360E-04  1.4207343E-03  3.5518360E-04  3.5518360E-04  1.4207343E-03  3.5518360E-04  1.4207343E-03  3.5518360E-04  0.0000000E+00
  4.5197930E-04  1.8079174E-03  4.5197930E-04  1.8079174E-03  4.5197930E-04  4.5197930E-04  1.8079174E-03  4.5197930E-04  1.8079174E-03  4.5197930E-04  0.0000000E+00
  5.4873470E-04  2.1949386E-03  5.4873470E-04  2.1949386E-03  5.4873470E-04  5.4873470E-04  2.1949386E-03  5.4873470E-04  2.1949386E-03  5.4873470E-04  0.0000000E+00
  6.4556270E-04  2.5822506E-03  6.4556270E-04  2.5822506E-03  6.4556270E-04  6.4556270E-04  2.5822506E-03  6.4556270E-04  2.5822506E-03  6.4556270E-04  0.0000000E+00
  7.4232520E-04  2.9693006E-03  7.4232520E-04  2.9693006E-03  7.4232520E-04  7.4232520E-04  2.9693006E-03  7.4232520E-04  2.9693006E-03  7.4232520E-04  0.0000000E+00
  8.3891350E-04  3.3556541E-03  8.3891350E-04  3.3556541E-03  8.3891350E-04  8.3891350E-04  3.3556541E-03  8.3891350E-04  3.3556541E-03  8.3891350E-04  0.0000000E+00
  9.3535140E-04  3.7414054E-03  9.3535140E-04  3.7414054E-03  9.3535140E-04  9.3535140E-04  3.7414054E-03  9.3535140E-04  3.7414054E-03  9.3535140E-04  0.0000000E+00
  1.0316287E-03  4.1265149E-03  1.0316287E-03  4.1265149E-03  1.0316287E-03  1.0316287E-03  4.1265149E-03  1.0316287E-03  4.1265149E-03  1.0316287E-03  0.0000000E+00
  1.1277976E-03  4.5111905E-03  1.1277976E-03  4.5111905E-03  1.1277976E-03  1.1277976E-03  4.5111905E-03  1.1277976E-03  4.5111905E-03  1.1277976E-03  0.0000000E+00
  1.2238998E-03  4.8955992E-03  1.2238998E-03  4.8955992E-03  1.2238998E-03  1.2238998E-03  4.8955992E-03  1.2238998E-03  4.8955992E-03  1.2238998E-03  0.0000000E+00
  1.3199600E-03  5.2798399E-03  1.3199600E-03  5.2798399E-03  1.3199600E-03  1.3199600E-03  5.2798399E-03  1.3199600E-03  5.2798399E-03  1.3199600E-03  0.0000000E+00
  1.4159968E-03  5.6639870E-03  1.4159968E-03  5.6639870E-03  1.4159968E-03  1.4159968E-03  5.6639870E-03  1.4159968E-03  5.6639870E-03  1.4159968E-03  0.0000000E+00
  1.5120324E-03  6.0481298E-03  1.5120324E-03  6.0481298E-03  1.5120324E-03  1.5120324E-03  6.0481298E-03  1.5120324E-03  6.0481298E-03  1.5120324E-03  0.0000000E+00
  1.6080998E-03  6.4323992E-03  1.6080998E-03  6.4323992E-03  1.6080998E-03  1.6080998E-03  6.4323992E-03  1.6080998E-03  6.4323992E-03  1.6080998E-03  0.0000000E+00
  1.7041581E-03  6.8166326E-03  1.7041581E-03  6.8166326E-03  1.7041581E-03  1.7041581E-03  6.8166326E-03  1.7041581E-03  6.8166326E-03  1.7041581E-03  0.0000000E+00
  1.8002004E-03  7.2008017E-03  1.8002004E-03  7.2008017E-03  1.8002004E-03  1.8002004E-03  7.2008017E-03  1.8002004E-03  7.2008017E-03  1.8002004E-03  0.0000000E+00
  1.8962414E-03  7.5849655E-03  1.8962414E-03  7.5849655E-03  1.8962414E-03  1.8962414E-03  7.5849655E-03  1.8962414E-03  7.5849655E-03  1.8962414E-03  0.0000000E+00
  1.9922920E-03  7.9691681E-03  1.9922920E-03  7.9691681E-03  1.9922920E-03  1.9922920E-03  7.9691681E-03  1.9922920E-03  7.9691681E-03  1.9922920E-03  0.0000000E+00
  2.0883874E-03  8.3535495E-03  2.0883874E-03  8.3535495E-03  2.0883874E-03  2.0883874E-03  8.3535495E-03  2.0883874E-03  8.3535495E-03  2.0883874E-03  0.0000000E+00
  2.1845970E-03  8.7383881E-03  2.1845970E-03  8.7383881E-03  2.1845970E-03  2.1845970E-03  8.7383881E-03  2.1845970E-03  8.7383881E-03  2.1845970E-03  0.0000000E+00
  2.2810205E-03  9.1240818E-03  2.2810205E-03  9.1240818E-03  2.2810205E-03  2.2810205E-03  9.1240818E-03  2.2810205E-03  9.1240818E-03  2.2810205E-03  0.0000000E+00
  2.3777704E-03  9.5110815E-03  2.3777704E-03  9.5110815E-03  2.3777704E-03  2.3777704E-03  9.5110815E-03  2.3777704E-03  9.5110815E-03  2.3777704E-03  0.0000000E+00
  2.4749719E-03  9.8998876E-03  2.4749719E-03  9.8998876E-03  2.4749719E-03  2.4749719E-03  9.8998876E-03  2.4749719E-03  9.8998876E-03  2.4749719E-03  0.0000000E+00
  2.5727621E-03  1.0291049E-02  2.5727621E-03  1.0291049E-02  2.5727621E-03  2.5727621E-03  1.0291049E-02  2.5727621E-03  1.0291049E-02  2.5727621E-03  0.0000000E+00
  2.6712944E-03  1.0685178E-02  2.6712944E-03  1.0685178E-02  2.6712944E-03  2.6712944E-03  1.0685178E-02  2.6712944E-03  1.0685178E-02  2.6712944E-03  0.0000000E+00
  2.7707235E-03  1.1082894E-02  2.7707235E-03  1.1082894E-02  2.7707235E-03  2.7707235E-03  1.1082894E-02  2.7707235E-03  1.1082894E-02  2.7707235E-03  0.0000000E+00
  2.8711894E-03  1.1484758E-02  2.8711894E-03  1.1484758E-02  2.8711894E-03  2.8711894E-03  1.1484758E-02  2.8711894E-03  1.1484758E-02  2.8711894E-03  0.0000000E+00
  2.9728012E-03  1.1891205E-02  2.9728012E-03  1.1891205E-02  2.9728012E-03  2.9728012E-03  1.1891205E-02  2.9728012E-03  1.1891205E-02  2.9728012E-03  0.0000000E+00
  3.0756270E-03  1.2302508E-02  3.0756270E-03  1.2302508E-02  3.0756270E-03  3.0756270E-03  1.2302508E-02  3.0756270E-03  1.2302508E-02  3.0756270E-03  0.0000000E+00
  3.1796756E-03  1.2718702E-02  3.1796756E-03  1.2718702E-02  3.1796756E-03  3.1796756E-03  1.2718702E-02  3.1796756E-03  1.2718702E-02  3.1796756E-03  0.0000000E+00
  3.2849340E-03  1.3139736E-02  3.2849340E-03  1.3139736E-02  3.2849340E-03  3.2849340E-03  1.3139736E-02  3.2849340E-03  1.3139736E-02  3.2849340E-03  0.0000000E+00
  3.3913530E-03  1.3565412E-02  3.3913530E-03  1.3565412E-02  3.3913530E-03  3.3913530E-03  1.3565412E-02  3.3913530E-03  1.3565412E-02  3.3913530E-03  0.0000000E+00
  3.4988520E-03  1.3995408E-02  3.4988520E-03  1.3995408E-02  3.4988520E-03  3.4988520E-03  1.3995408E-02  3.4988520E-03  1.3995408E-02  3.4988520E-03  0.0000000E+00
  3.6073382E-03  1.4429353E-02  3.6073382E-03  1.4429353E-02  3.6073382E-03  3.6073382E-03  1.4429353E-02  3.6073382E-03  1.4429353E-02  3.6073382E-03  0.0000000E+00
  3.7166411E-03  1.4866565E-02  3.7166411E-03  1.4866565E-02  3.7166411E-03  3.7166411E-03  1.4866565E-02  3.7166411E-03  1.4866565E-02  3.7166411E-03  0.0000000E+00
  3.8266647E-03  1.5306659E-02  3.8266647E-03  1.5306659E-02  3.8266647E-03  3.8266647E-03  1.5306659E-02  3.8266647E-03  1.5306659E-02  3.8266647E-03  0.0000000E+00
  3.9363365E-03  1.5745346E-02  3.9363365E-03  1.5745346E-02  3.9363365E-03  3.9363365E-03  1.5745346E-02  3.9363365E-03  1.5745346E-02  3.9363365E-03  0.0000000E+00
  4.0049817E-03  1.6019927E-02  4.0049817E-03  1.6019927E-02  4.0049817E-03  4.0049817E-03  1.6019927E-02  4.0049817E-03  1.6019927E-02  4.0049817E-03  0.0000000E+00
  2.6231660E-04  1.0492665E-03  2.6231660E-04  1.0492665E-03  2.6231660E-04  2.6231660E-04  1.0492665E-03  2.6231660E-04  1.0492665E-03  2.6231660E-04  0.0000000E+00
  3.5898970E-04  1.4359588E-03  3.5898970E-04  1.4359588E-03  3.5898970E-04  3.5898970E-04  1.4359588E-03  3.5898970E-04  1.4359588E-03  3.5898970E-04  0.0000000E+00
  4.5561230E-04  1.8224491E-03  4.5561230E-04  1.8224491E-03  4.5561230E-04  4.5561230E-04  1.8224491E-03  4.5561230E-04  1.8224491E-03  4.5561230E-04  0.0000000E+00
  5.5218430E-04  2.2087373E-03  5.5218430E-04  2.2087373E-03  5.5218430E-04  5.5218430E-04  2.2087373E-03  5.5218430E-04  2.2087373E-03  5.5218430E-04  0.0000000E+00
  6.4881880E-04  2.5952751E-03  6.4881880E-04  2.5952751E-03  6.4881880E-04  6.4881880E-04  2.5952751E-03  6.4881880E-04  2.5952751E-03  6.4881880E-04  0.0000000E+00
  7.4537770E-04  2.9815108E-03  7.4537770E-04  2.9815108E-03  7.4537770E-04  7.4537770E-04  2.9815108E-03  7.4537770E-04  2.9815108E-03  7.4537770E-04  0.0000000E+00
  8.4175270E-04  3.3670109E-03  8.4175270E-04  3.3670109E-03  8.4175270E-04  8.4175270E-04  3.3670109E-03  8.4175270E-04  3.3670109E-03  8.4175270E-04  0.0000000E+00
  9.3796740E-04  3.7518697E-03  9.3796740E-04  3.7518697E-03  9.3796740E-04  9.3796740E-04  3.7518697E-03  9.3796740E-04  3.7518697E-03  9.3796740E-04  0.0000000E+00
  1.0340119E-03  4.1360477E-03  1.0340119E-03  4.1360477E-03  1.0340119E-03  1.0340119E-03  4.1360477E-03  1.0340119E-03  4.1360477E-03  1.0340119E-03  0.0000000E+00
  1.1299381E-03  4.5197526E-03  1.1299381E-03  4.5197526E-03  1.1299381E-03  1.1299381E-03  4.5197526E-03  1.1299381E-03  4.5197526E-03  1.1299381E-03  0.0000000E+00
  1.2257877E-03  4.9031509E-03  1.2257877E-03  4.9031509E-03  1.2257877E-03  1.2257877E-03  4.9031509E-03  1.2257877E-03  4.9031509E-03  1.2257877E-03  0.0000000E+00
  1.3215853E-03  5.2863413E-03  1.3215853E-03  5.2863413E-03  1.3215853E-03  1.3215853E-03  5.2863413E-03  1.3215853E-03  5.2863413E-03  1.3215853E-03  0.0000000E+00
  1.4173495E-03  5.6693981E-03  1.4173495E-03  5.6693981E-03  1.4173495E-03  1.4173495E-03  5.6693981E-03  1.4173495E-03  5.6693981E-03  1.4173495E-03  0.0000000E+00
  1.5131025E-03  6.0524100E-03  1.5131025E-03  6.0524100E-03  1.5131025E-03  1.5131025E-03  6.0524100E-03  1.5131025E-03  6.0524100E-03  1.5131025E-03  0.0000000E+00
  1.6088770E-03  6.4355078E-03  1.6088770E-03  6.4355078E-03  1.6088770E-03  1.6088770E-03  6.4355078E-03  1.6088770E-03  6.4355078E-03  1.6088770E-03  0.0000000E+00
  1.7046323E-03  6.8185291E-03  1.7046323E-03  6.8185291E-03  1.7046323E-03  1.7046323E-03  6.8185291E-03  1.7046323E-03  6.8185291E-03  1.7046323E-03  0.0000000E+00
  1.8003614E-03  7.2014458E-03  1.8003614E-03  7.2014458E-03  1.8003614E-03  1.8003614E-03  7.2014458E-03  1.8003614E-03  7.2014458E-03  1.8003614E-03  0.0000000E+00
  1.8960791E-03  7.5843166E-03  1.8960791E-03  7.5843166E-03  1.8960791E-03  1.8960791E-03  7.5843166E-03  1.8960791E-03  7.5843166E-03  1.8960791E-03  0.0000000E+00
  1.9917963E-03  7.9671853E-03  1.9917963E-03  7.9671853E-03  1.9917963E-03  1.9917963E-03  7.9671853E-03  1.9917963E-03  7.9671853E-03  1.9917963E-03  0.0000000E+00
  2.0875479E-03  8.3501915E-03  2.0875479E-03  8.3501915E-03  2.0875479E-03  2.0875479E-03  8.3501915E-03  2.0875479E-03  8.3501915E-03  2.0875479E-03  0.0000000E+00
  2.1834031E-03  8.7336123E-03  2.1834031E-03  8.7336123E-03  2.1834031E-03  2.1834031E-03  8.7336123E-03  2.1834031E-03  8.7336123E-03  2.1834031E-03  0.0000000E+00
  2.2794610E-03  9.1178441E-03  2.2794610E-03  9.1178441E-03  2.2794610E-03  2.2794610E-03  9.1178441E-03  2.2794610E-03  9.1178441E-03  2.2794610E-03  0.0000000E+00
  2.3758338E-03  9.5033354E-03  2.3758338E-03  9.5033354E-03  2.3758338E-03  2.3758338E-03  9.5033354E-03  2.3758338E-03  9.5033354E-03  2.3758338E-03  0.0000000E+00
  2.4726461E-03  9.8905842E-03  2.4726461E-03  9.8905842E-03  2.4726461E-03  2.4726461E-03  9.8905842E-03  2.4726461E-03  9.8905842E-03  2.4726461E-03  0.0000000E+00
  2.5700340E-03  1.0280136E-02  2.5700340E-03  1.0280136E-02  2.5700340E-03  2.5700340E-03  1.0280136E-02  2.5700340E-03  1.0280136E-02  2.5700340E-03  0.0000000E+00
  2.6681503E-03  1.0672601E-02  2.6681503E-03  1.0672601E-02  2.6681503E-03  2.6681503E-03  1.0672601E-02  2.6681503E-03  1.0672601E-02  2.6681503E-03  0.0000000E+00
  2.7671485E-03  1.1068594E-02  2.7671485E-03  1.1068594E-02  2.7671485E-03  2.7671485E-03  1.1068594E-02  2.7671485E-03  1.1068594E-02  2.7671485E-03  0.0000000E+00
  2.8671679E-03  1.1468672E-02  2.8671679E-03  1.1468672E-02  2.8671679E-03  2.8671679E-03  1.1468672E-02  2.8671679E-03  1.1468672E-02  2.8671679E-03  0.0000000E+00
  2.9683167E-03  1.1873267E-02  2.9683167E-03  1.1873267E-02  2.9683167E-03  2.9683167E-03  1.1873267E-02  2.9683167E-03  1.1873267E-02  2.9683167E-03  0.0000000E+00
  3.0706621E-03  1.2282648E-02  3.0706621E-03  1.2282648E-02  3.0706621E-03  3.0706621E-03  1.2282648E-02  3.0706621E-03  1.2282648E-02  3.0706621E-03  0.0000000E+00
  3.1742126E-03  1.2696851E-02  3.1742126E-03  1.2696851E-02  3.1742126E-03  3.1742126E-03  1.2696851E-02  3.1742126E-03  1.2696851E-02  3.1742126E-03  0.0000000E+00
  3.2789548E-03  1.3115819E-02  3.2789548E-03  1.3115819E-02  3.2789548E-03  3.2789548E-03  1.3115819E-02  3.2789548E-03  1.3115819E-02  3.2789548E-03  0.0000000E+00
  3.3848392E-03  1.3539357E-02  3.3848392E-03  1.3539357E-02  3.3848392E-03  3.3848392E-03  1.3539357E-02  3.3848392E-03  1.3539357E-02  3.3848392E-03  0.0000000E+00
  3.4917853E-03  1.3967141E-02  3.4917853E-03  1.3967141E-02  3.4917853E-03  3.4917853E-03  1.3967141E-02  3.4917853E-03  1.3967141E-02  3.4917853E-03  0.0000000E+00
  3.5997003E-03  1.4398801E-02  3.5997003E-03  1.4398801E-02  3.5997003E-03  3.5997003E-03  1.4398801E-02  3.5997003E-03  1.4398801E-02  3.5997003E-03  0.0000000E+00
  3.7084143E-03  1.4833657E-02  3.7084143E-03  1.4833657E-02  3.7084143E-03  3.7084143E-03  1.4833657E-02  3.7084143E-03  1.4833657E-02  3.7084143E-03  0.0000000E+00
  3.8178315E-03  1.5271326E-02  3.8178315E-03  1.5271326E-02  3.8178315E-03  3.8178315E-03  1.5271326E-02  3.8178315E-03  1.5271326E-02  3.8178315E-03  0.0000000E+00
  3.9268851E-03  1.5707540E-02  3.9268851E-03  1.5707540E-02  3.9268851E-03  3.9268851E-03  1.5707540E-02  3.9268851E-03  1.5707540E-02  3.9268851E-03  0.0000000E+00
  3.9951365E-03  1.5980546E-02  3.9951365E-03  1.5980546E-02  3.9951365E-03  3.9951365E-03  1.5980546E-02  3.9951365E-03  1.5980546E-02  3.9951365E-03  0.0000000E+00
  2.6641930E-04  1.0656773E-03  2.6641930E-04  1.0656773E-03  2.6641930E-04  2.6641930E-04  1.0656773E-03  2.6641930E-04  1.0656773E-03  2.6641930E-04  0.0000000E+00
  3.6290530E-04  1.4516211E-03  3.6290530E-04  1.4516211E-03  3.6290530E-04  3.6290530E-04  1.4516211E-03  3.6290530E-04  1.4516211E-03  3.6290530E-04  0.0000000E+00
  4.5933070E-04  1.8373229E-03  4.5933070E-04  1.8373229E-03  4.5933070E-04  4.5933070E-04  1.8373229E-03  4.5933070E-04  1.8373229E-03  4.5933070E-04  0.0000000E+00
  5.5569560E-04  2.2227826E-03  5.5569560E-04  2.2227826E-03  5.5569560E-04  5.5569560E-04  2.2227826E-03  5.5569560E-04  2.2227826E-03  5.5569560E-04  0.0000000E+00
  6.5211270E-04  2.6084507E-03  6.5211270E-04  2.6084507E-03  6.5211270E-04  6.5211270E-04  2.6084507E-03  6.5211270E-04  2.6084507E-03  6.5211270E-04  0.0000000E+00
  7.4844420E-04  2.9937768E-03  7.4844420E-04  2.9937768E-03  7.4844420E-04  7.4844420E-04  2.9937768E-03  7.4844420E-04  2.9937768E-03  7.4844420E-04  0.0000000E+00
  8.4458210E-04  3.3783286E-03  8.4458210E-04  3.3783286E-03  8.4458210E-04  8.4458210E-04  3.3783286E-03  8.4458210E-04  3.3783286E-03  8.4458210E-04  0.0000000E+00
  9.4055000E-04  3.7622002E-03  9.4055000E-04  3.7622002E-03  9.4055000E-04  9.4055000E-04  3.7622002E-03  9.4055000E-04  3.7622002E-03  9.4055000E-04  0.0000000E+00
  1.0363381E-03  4.1453524E-03  1.0363381E-03  4.1453524E-03  1.0363381E-03  1.0363381E-03  4.1453524E-03  1.0363381E-03  4.1453524E-03  1.0363381E-03  0.0000000E+00
  1.1319981E-03  4.5279924E-03  1.1319981E-03  4.5279924E-03  1.1319981E-03  1.1319981E-03  4.5279924E-03  1.1319981E-03  4.5279924E-03  1.1319981E-03  0.0000000E+00
  1.2275716E-03  4.9102865E-03  1.2275716E-03  4.9102865E-03  1.2275716E-03  1.2275716E-03  4.9102865E-03  1.2275716E-03  4.9102865E-03  1.2275716E-03  0.0000000E+00
  1.3230832E-03  5.2923329E-03  1.3230832E-03  5.2923329E-03  1.3230832E-03  1.3230832E-03  5.2923329E-03  1.3230832E-03  5.2923329E-03  1.3230832E-03  0.0000000E+00
  1.4185514E-03  5.6742057E-03  1.4185514E-03  5.6742057E-03  1.4185514E-03  1.4185514E-03  5.6742057E-03  1.4185514E-03  5.6742057E-03  1.4185514E-03  0.0000000E+00
  1.5139984E-03  6.0559934E-03  1.5139984E-03  6.0559934E-03  1.5139984E-03  1.5139984E-03  6.0559934E-03  1.5139984E-03  6.0559934E-03  1.5139984E-03  0.0000000E+00
  1.6094566E-03  6.4378263E-03  1.6094566E-03  6.4378263E-03  1.6094566E-03  1.6094566E-03  6.4378263E-03  1.6094566E-03  6.4378263E-03  1.6094566E-03  0.0000000E+00
  1.7048856E-03  6.8195423E-03  1.7048856E-03  6.8195423E-03  1.7048856E-03  1.7048856E-03  6.8195423E-03  1.7048856E-03  6.8195423E-03  1.7048856E-03  0.0000000E+00
  1.8002784E-03  7.2011136E-03  1.8002784E-03  7.2011136E-03  1.8002784E-03  1.8002784E-03  7.2011136E-03  1.8002784E-03  7.2011136E-03  1.8002784E-03  0.0000000E+00
  1.8956496E-03  7.5825985E-03  1.8956496E-03  7.5825985E-03  1.8956496E-03  1.8956496E-03  7.5825985E-03  1.8956496E-03  7.5825985E-03  1.8956496E-03  0.0000000E+00
  1.9910102E-03  7.9640406E-03  1.9910102E-03  7.9640406E-03  1.9910102E-03  1.9910102E-03  7.9640406E-03  1.9910102E-03  7.9640406E-03  1.9910102E-03  0.0000000E+00
  2.0863948E-03  8.3455790E-03  2.0863948E-03  8.3455790E-03  2.0863948E-03  2.0863948E-03  8.3455790E-03  2.0863948E-03  8.3455790E-03  2.0863948E-03  0.0000000E+00
  2.1818724E-03  8.7274895E-03  2.1818724E-03  8.7274895E-03  2.1818724E-03  2.1818724E-03  8.7274895E-03  2.1818724E-03  8.7274895E-03  2.1818724E-03  0.0000000E+00
  2.2775416E-03  9.1101666E-03  2.2775416E-03  9.1101666E-03  2.2775416E-03  2.2775416E-03  9.1101666E-03  2.2775416E-03  9.1101666E-03  2.2775416E-03  0.0000000E+00
  2.3735142E-03  9.4940567E-03  2.3735142E-03  9.4940567E-03  2.3735142E-03  2.3735142E-03  9.4940567E-03  2.3735142E-03  9.4940567E-03  2.3735142E-03  0.0000000E+00
  2.4699138E-03  9.8796552E-03  2.4699138E-03  9.8796552E-03  2.4699138E-03  2.4699138E-03  9.8796552E-03  2.4699138E-03  9.8796552E-03  2.4699138E-03  0.0000000E+00
  2.5668761E-03  1.0267505E-02  2.5668761E-03  1.0267505E-02  2.5668761E-03  2.5668761E-03  1.0267505E-02  2.5668761E-03  1.0267505E-02  2.5668761E-03  0.0000000E+00
  2.6645528E-03  1.0658211E-02  2.6645528E-03  1.0658211E-02  2.6645528E-03  2.6645528E-03  1.0658211E-02  2.6645528E-03  1.0658211E-02  2.6645528E-03  0.0000000E+00
  2.7630965E-03  1.1052386E-02  2.7630965E-03  1.1052386E-02  2.7630965E-03  2.7630965E-03  1.1052386E-02  2.7630965E-03  1.1052386E-02  2.7630965E-03  0.0000000E+00
  2.8626455E-03  1.1450582E-02  2.8626455E-03  1.1450582E-02  2.8626455E-03  2.8626455E-03  1.1450582E-02  2.8626455E-03  1.1450582E-02  2.8626455E-03  0.0000000E+00
  2.9633071E-03  1.1853228E-02  2.9633071E-03  1.1853228E-02  2.9633071E-03  2.9633071E-03  1.1853228E-02  2.9633071E-03  1.1853228E-02  2.9633071E-03  0.0000000E+00
  3.0651478E-03  1.2260591E-02  3.0651478E-03  1.2260591E-02  3.0651478E-03  3.0651478E-03  1.2260591E-02  3.0651478E-03  1.2260591E-02  3.0651478E-03  0.0000000E+00
  3.1681756E-03  1.2672702E-02  3.1681756E-03  1.2672702E-02  3.1681756E-03  3.1681756E-03  1.2672702E-02  3.1681756E-03  1.2672702E-02  3.1681756E-03  0.0000000E+00
  3.2723766E-03  1.3089507E-02  3.2723766E-03  1.3089507E-02  3.2723766E-03  3.2723766E-03  1.3089507E-02  3.2723766E-03  1.3089507E-02  3.2723766E-03  0.0000000E+00
  3.3777013E-03  1.3510805E-02  3.3777013E-03  1.3510805E-02  3.3777013E-03  3.3777013E-03  1.3510805E-02  3.3777013E-03  1.3510805E-02  3.3777013E-03  0.0000000E+00
  3.4840692E-03  1.3936277E-02  3.4840692E-03  1.3936277E-02  3.4840692E-03  3.4840692E-03  1.3936277E-02  3.4840692E-03  1.3936277E-02  3.4840692E-03  0.0000000E+00
  3.5913875E-03  1.4365550E-02  3.5913875E-03  1.4365550E-02  3.5913875E-03  3.5913875E-03  1.4365550E-02  3.5913875E-03  1.4365550E-02  3.5913875E-03  0.0000000E+00
  3.6994869E-03  1.4797948E-02  3.6994869E-03  1.4797948E-02  3.6994869E-03  3.6994869E-03  1.4797948E-02  3.6994869E-03  1.4797948E-02  3.6994869E-03  0.0000000E+00
  3.8082719E-03  1.5233088E-02  3.8082719E-03  1.5233088E-02  3.8082719E-03  3.8082719E-03  1.5233088E-02  3.8082719E-03  1.5233088E-02  3.8082719E-03  0.0000000E+00
  3.9166818E-03  1.5666727E-02  3.9166818E-03  1.5666727E-02  3.9166818E-03  3.9166818E-03  1.5666727E-02  3.9166818E-03  1.5666727E-02  3.9166818E-03  0.0000000E+00
  3.9845233E-03  1.5938093E-02  3.9845233E-03  1.5938093E-02  3.9845233E-03  3.9845233E-03  1.5938093E-02  3.9845233E-03  1.5938093E-02  3.9845233E-03  0.0000000E+00
  2.7045100E-04  1.0818040E-03  2.7045100E-04  1.0818040E-03  2.7045100E-04  2.7045100E-04  1.0818040E-03  2.7045100E-04  1.0818040E-03  2.7045100E-04  0.0000000E+00
  3.6673800E-04  1.4669519E-03  3.6673800E-04  1.4669519E-03  3.6673800E-04  3.6673800E-04  1.4669519E-03  3.6673800E-04  1.4669519E-03  3.6673800E-04  0.0000000E+00
  4.6295490E-04  1.8518196E-03  4.6295490E-04  1.8518196E-03  4.6295490E-04  4.6295490E-04  1.8518196E-03  4.6295490E-04  1.8518196E-03  4.6295490E-04  0.0000000E+00
  5.5910180E-04  2.2364070E-03  5.5910180E-04  2.2364070E-03  5.5910180E-04  5.5910180E-04  2.2364070E-03  5.5910180E-04  2.2364070E-03  5.5910180E-04  0.0000000E+00
  6.5529090E-04  2.6211637E-03  6.5529090E-04  2.6211637E-03  6.5529090E-04  6.5529090E-04  2.6211637E-03  6.5529090E-04  2.6211637E-03  6.5529090E-04  0.0000000E+00
  7.5138510E-04  3.0055405E-03  7.5138510E-04  3.0055405E-03  7.5138510E-04  7.5138510E-04  3.0055405E-03  7.5138510E-04  3.0055405E-03  7.5138510E-04  0.0000000E+00
  8.4727650E-04  3.3891060E-03  8.4727650E-04  3.3891060E-03  8.4727650E-04  8.4727650E-04  3.3891060E-03  8.4727650E-04  3.3891060E-03  8.4727650E-04  0.0000000E+00
  9.4298860E-04  3.7719545E-03  9.4298860E-04  3.7719545E-03  9.4298860E-04  9.4298860E-04  3.7719545E-03  9.4298860E-04  3.7719545E-03  9.4298860E-04  0.0000000E+00
  1.0385117E-03  4.1540469E-03  1.0385117E-03  4.1540469E-03  1.0385117E-03  1.0385117E-03  4.1540469E-03  1.0385117E-03  4.1540469E-03  1.0385117E-03  0.0000000E+00
  1.1338975E-03  4.5355901E-03  1.1338975E-03  4.5355901E-03  1.1338975E-03  1.1338975E-03  4.5355901E-03  1.1338975E-03  4.5355901E-03  1.1338975E-03  0.0000000E+00
  1.2291874E-03  4.9167497E-03  1.2291874E-03  4.9167497E-03  1.2291874E-03  1.2291874E-03  4.9167497E-03  1.2291874E-03  4.9167497E-03  1.2291874E-03  0.0000000E+00
  1.3244060E-03  5.2976239E-03  1.3244060E-03  5.2976239E-03  1.3244060E-03  1.3244060E-03  5.2976239E-03  1.3244060E-03  5.2976239E-03  1.3244060E-03  0.0000000E+00
  1.4195716E-03  5.6782863E-03  1.4195716E-03  5.6782863E-03  1.4195716E-03  1.4195716E-03  5.6782863E-03  1.4195716E-03  5.6782863E-03  1.4195716E-03  0.0000000E+00
  1.5147064E-03  6.0588254E-03  1.5147064E-03  6.0588254E-03  1.5147064E-03  1.5147064E-03  6.0588254E-03  1.5147064E-03  6.0588254E-03  1.5147064E-03  0.0000000E+00
  1.6098427E-03  6.4393708E-03  1.6098427E-03  6.4393708E-03  1.6098427E-03  1.6098427E-03  6.4393708E-03  1.6098427E-03  6.4393708E-03  1.6098427E-03  0.0000000E+00
  1.7049402E-03  6.8197609E-03  1.7049402E-03  6.8197609E-03  1.7049402E-03  1.7049402E-03  6.8197609E-03  1.7049402E-03  6.8197609E-03  1.7049402E-03  0.0000000E+00
  1.7999920E-03  7.1999680E-03  1.7999920E-03  7.1999680E-03  1.7999920E-03  1.7999920E-03  7.1999680E-03  1.7999920E-03  7.1999680E-03  1.7999920E-03  0.0000000E+00
  1.8950125E-03  7.5800501E-03  1.8950125E-03  7.5800501E-03  1.8950125E-03  1.8950125E-03  7.5800501E-03  1.8950125E-03  7.5800501E-03  1.8950125E-03  0.0000000E+00
  1.9900127E-03  7.9600507E-03  1.9900127E-03  7.9600507E-03  1.9900127E-03  1.9900127E-03  7.9600507E-03  1.9900127E-03  7.9600507E-03  1.9900127E-03  0.0000000E+00
  2.0850270E-03  8.3401082E-03  2.0850270E-03  8.3401082E-03  2.0850270E-03  2.0850270E-03  8.3401082E-03  2.0850270E-03  8.3401082E-03  2.0850270E-03  0.0000000E+00
  2.1801243E-03  8.7204972E-03  2.1801243E-03  8.7204972E-03  2.1801243E-03  2.1801243E-03  8.7204972E-03  2.1801243E-03  8.7204972E-03  2.1801243E-03  0.0000000E+00
  2.2754026E-03  9.1016103E-03  2.2754026E-03  9.1016103E-03  2.2754026E-03  2.2754026E-03  9.1016103E-03  2.2754026E-03  9.1016103E-03  2.2754026E-03  0.0000000E+00
  2.3709730E-03  9.4838919E-03  2.3709730E-03  9.4838919E-03  2.3709730E-03  2.3709730E-03  9.4838919E-03  2.3709730E-03  9.4838919E-03  2.3709730E-03  0.0000000E+00
  2.4669586E-03  9.8678346E-03  2.4669586E-03  9.8678346E-03  2.4669586E-03  2.4669586E-03  9.8678346E-03  2.4669586E-03  9.8678346E-03  2.4669586E-03  0.0000000E+00
  2.5634945E-03  1.0253978E-02  2.5634945E-03  1.0253978E-02  2.5634945E-03  2.5634945E-03  1.0253978E-02  2.5634945E-03  1.0253978E-02  2.5634945E-03  0.0000000E+00
  2.6607312E-03  1.0642925E-02  2.6607312E-03  1.0642925E-02  2.6607312E-03  2.6607312E-03  1.0642925E-02  2.6607312E-03  1.0642925E-02  2.6607312E-03  0.0000000E+00
  2.7588205E-03  1.1035282E-02  2.7588205E-03  1.1035282E-02  2.7588205E-03  2.7588205E-03  1.1035282E-02  2.7588205E-03  1.1035282E-02  2.7588205E-03  0.0000000E+00
  2.8578998E-03  1.1431599E-02  2.8578998E-03  1.1431599E-02  2.8578998E-03  2.8578998E-03  1.1431599E-02  2.8578998E-03  1.1431599E-02  2.8578998E-03  0.0000000E+00
  2.9580754E-03  1.1832301E-02  2.9580754E-03  1.1832301E-02  2.9580754E-03  2.9580754E-03  1.1832301E-02  2.9580754E-03  1.1832301E-02  2.9580754E-03  0.0000000E+00
  3.0594131E-03  1.2237652E-02  3.0594131E-03  1.2237652E-02  3.0594131E-03  3.0594131E-03  1.2237652E-02  3.0594131E-03  1.2237652E-02  3.0594131E-03  0.0000000E+00
  3.1619205E-03  1.2647682E-02  3.1619205E-03  1.2647682E-02  3.1619205E-03  3.1619205E-03  1.2647682E-02  3.1619205E-03  1.2647682E-02  3.1619205E-03  0.0000000E+00
  3.2655834E-03  1.3062334E-02  3.2655834E-03  1.3062334E-02  3.2655834E-03  3.2655834E-03  1.3062334E-02  3.2655834E-03  1.3062334E-02  3.2655834E-03  0.0000000E+00
  3.3703520E-03  1.3481408E-02  3.3703520E-03  1.3481408E-02  3.3703520E-03  3.3703520E-03  1.3481408E-02  3.3703520E-03  1.3481408E-02  3.3703520E-03  0.0000000E+00
  3.4761458E-03  1.3904583E-02  3.4761458E-03  1.3904583E-02  3.4761458E-03  3.4761458E-03  1.3904583E-02  3.4761458E-03  1.3904583E-02  3.4761458E-03  0.0000000E+00
  3.5828723E-03  1.4331489E-02  3.5828723E-03  1.4331489E-02  3.5828723E-03  3.5828723E-03  1.4331489E-02  3.5828723E-03  1.4331489E-02  3.5828723E-03  0.0000000E+00
  3.6903627E-03  1.4761451E-02  3.6903627E-03  1.4761451E-02  3.6903627E-03  3.6903627E-03  1.4761451E-02  3.6903627E-03  1.4761451E-02  3.6903627E-03  0.0000000E+00
  3.7985217E-03  1.5194087E-02  3.7985217E-03  1.5194087E-02  3.7985217E-03  3.7985217E-03  1.5194087E-02  3.7985217E-03  1.5194087E-02  3.7985217E-03  0.0000000E+00
  3.9062946E-03  1.5625178E-02  3.9062946E-03  1.5625178E-02  3.9062946E-03  3.9062946E-03  1.5625178E-02  3.9062946E-03  1.5625178E-02  3.9062946E-03  0.0000000E+00
  3.9737310E-03  1.5894924E-02  3.9737310E-03  1.5894924E-02  3.9737310E-03  3.9737310E-03  1.5894924E-02  3.9737310E-03  1.5894924E-02  3.9737310E-03  0.0000000E+00
  2.7441670E-04  1.0976668E-03  2.7441670E-04  1.0976668E-03  2.7441670E-04  2.7441670E-04  1.0976668E-03  2.7441670E-04  1.0976668E-03  2.7441670E-04  0.0000000E+00
  3.7049460E-04  1.4819786E-03  3.7049460E-04  1.4819786E-03  3.7049460E-04  3.7049460E-04  1.4819786E-03  3.7049460E-04  1.4819786E-03  3.7049460E-04  0.0000000E+00
  4.6649340E-04  1.8659736E-03  4.6649340E-04  1.8659736E-03  4.6649340E-04  4.6649340E-04  1.8659736E-03  4.6649340E-04  1.8659736E-03  4.6649340E-04  0.0000000E+00
  5.6241300E-04  2.2496519E-03  5.6241300E-04  2.2496519E-03  5.6241300E-04  5.6241300E-04  2.2496519E-03  5.6241300E-04  2.2496519E-03  5.6241300E-04  0.0000000E+00
  6.5836550E-04  2.6334619E-03  6.5836550E-04  2.6334619E-03  6.5836550E-04  6.5836550E-04  2.6334619E-03  6.5836550E-04  2.6334619E-03  6.5836550E-04  0.0000000E+00
  7.5421390E-04  3.0168555E-03  7.5421390E-04  3.0168555E-03  7.5421390E-04  7.5421390E-04  3.0168555E-03  7.5421390E-04  3.0168555E-03  7.5421390E-04  0.0000000E+00
  8.4985070E-04  3.3994027E-03  8.4985070E-04  3.3994027E-03  8.4985070E-04  8.4985070E-04  3.3994027E-03  8.4985070E-04  3.3994027E-03  8.4985070E-04  0.0000000E+00
  9.4529940E-04  3.7811976E-03  9.4529940E-04  3.7811976E-03  9.4529940E-04  9.4529940E-04  3.7811976E-03  9.4529940E-04  3.7811976E-03  9.4529940E-04  0.0000000E+00
  1.0405504E-03  4.1622015E-03  1.0405504E-03  4.1622015E-03  1.0405504E-03  1.0405504E-03  4.1622015E-03  1.0405504E-03  4.1622015E-03  1.0405504E-03  0.0000000E+00
  1.1356551E-03  4.5426205E-03  1.1356551E-03  4.5426205E-03  1.1356551E-03  1.1356551E-03  4.5426205E-03  1.1356551E-03  4.5426205E-03  1.1356551E-03  0.0000000E+00
  1.2306550E-03  4.9226201E-03  1.2306550E-03  4.9226201E-03  1.2306550E-03  1.2306550E-03  4.9226201E-03  1.2306550E-03  4.9226201E-03  1.2306550E-03  0.0000000E+00
  1.3255745E-03  5.3022980E-03  1.3255745E-03  5.3022980E-03  1.3255745E-03  1.3255745E-03  5.3022980E-03  1.3255745E-03  5.3022980E-03  1.3255745E-03  0.0000000E+00
  1.4204319E-03  5.6817277E-03  1.4204319E-03  5.6817277E-03  1.4204319E-03  1.4204319E-03  5.6817277E-03  1.4204319E-03  5.6817277E-03  1.4204319E-03  0.0000000E+00
  1.5152493E-03  6.0609972E-03  1.5152493E-03  6.0609972E-03  1.5152493E-03  1.5152493E-03  6.0609972E-03  1.5152493E-03  6.0609972E-03  1.5152493E-03  0.0000000E+00
  1.6100589E-03  6.4402358E-03  1.6100589E-03  6.4402358E-03  1.6100589E-03  1.6100589E-03  6.4402358E-03  1.6100589E-03  6.4402358E-03  1.6100589E-03  0.0000000E+00
  1.7048206E-03  6.8192823E-03  1.7048206E-03  6.8192823E-03  1.7048206E-03  1.7048206E-03  6.8192823E-03  1.7048206E-03  6.8192823E-03  1.7048206E-03  0.0000000E+00
  1.7995273E-03  7.1981091E-03  1.7995273E-03  7.1981091E-03  1.7995273E-03  1.7995273E-03  7.1981091E-03  1.7995273E-03  7.1981091E-03  1.7995273E-03  0.0000000E+00
  1.8941935E-03  7.5767739E-03  1.8941935E-03  7.5767739E-03  1.8941935E-03  1.8941935E-03  7.5767739E-03  1.8941935E-03  7.5767739E-03  1.8941935E-03  0.0000000E+00
  1.9888300E-03  7.9553201E-03  1.9888300E-03  7.9553201E-03  1.9888300E-03  1.9888300E-03  7.9553201E-03  1.9888300E-03  7.9553201E-03  1.9888300E-03  0.0000000E+00
  2.0834713E-03  8.3338853E-03  2.0834713E-03  8.3338853E-03  2.0834713E-03  2.0834713E-03  8.3338853E-03  2.0834713E-03  8.3338853E-03  2.0834713E-03  0.0000000E+00
  2.1781857E-03  8.7127430E-03  2.1781857E-03  8.7127430E-03  2.1781857E-03  2.1781857E-03  8.7127430E-03  2.1781857E-03  8.7127430E-03  2.1781857E-03  0.0000000E+00
  2.2730710E-03  9.0922840E-03  2.2730710E-03  9.0922840E-03  2.2730710E-03  2.2730710E-03  9.0922840E-03  2.2730710E-03  9.0922840E-03  2.2730710E-03  0.0000000E+00
  2.3682376E-03  9.4729504E-03  2.3682376E-03  9.4729504E-03  2.3682376E-03  2.3682376E-03  9.4729504E-03  2.3682376E-03  9.4729504E-03  2.3682376E-03  0.0000000E+00
  2.4638081E-03  9.8552324E-03  2.4638081E-03  9.8552324E-03  2.4638081E-03  2.4638081E-03  9.8552324E-03  2.4638081E-03  9.8552324E-03  2.4638081E-03  0.0000000E+00
  2.5599166E-03  1.0239666E-02  2.5599166E-03  1.0239666E-02  2.5599166E-03  2.5599166E-03  1.0239666E-02  2.5599166E-03  1.0239666E-02  2.5599166E-03  0.0000000E+00
  2.6567129E-03  1.0626851E-02  2.6567129E-03  1.0626851E-02  2.6567129E-03  2.6567129E-03  1.0626851E-02  2.6567129E-03  1.0626851E-02  2.6567129E-03  0.0000000E+00
  2.7543479E-03  1.1017391E-02  2.7543479E-03  1.1017391E-02  2.7543479E-03  2.7543479E-03  1.1017391E-02  2.7543479E-03  1.1017391E-02  2.7543479E-03  0.0000000E+00
  2.8529578E-03  1.1411831E-02  2.8529578E-03  1.1411831E-02  2.8529578E-03  2.8529578E-03  1.1411831E-02  2.8529578E-03  1.1411831E-02  2.8529578E-03  0.0000000E+00
  2.9526483E-03  1.1810593E-02  2.9526483E-03  1.1810593E-02  2.9526483E-03  2.9526483E-03  1.1810593E-02  2.9526483E-03  1.1810593E-02  2.9526483E-03  0.0000000E+00
  3.0534844E-03  1.2213938E-02  3.0534844E-03  1.2213938E-02  3.0534844E-03  3.0534844E-03  1.2213938E-02  3.0534844E-03  1.2213938E-02  3.0534844E-03  0.0000000E+00
  3.1554733E-03  1.2621893E-02  3.1554733E-03  1.2621893E-02  3.1554733E-03  3.1554733E-03  1.2621893E-02  3.1554733E-03  1.2621893E-02  3.1554733E-03  0.0000000E+00
  3.2586004E-03  1.3034402E-02  3.2586004E-03  1.3034402E-02  3.2586004E-03  3.2586004E-03  1.3034402E-02  3.2586004E-03  1.3034402E-02  3.2586004E-03  0.0000000E+00
  3.3628157E-03  1.3451263E-02  3.3628157E-03  1.3451263E-02  3.3628157E-03  3.3628157E-03  1.3451263E-02  3.3628157E-03  1.3451263E-02  3.3628157E-03  0.0000000E+00
  3.4680390E-03  1.3872156E-02  3.4680390E-03  1.3872156E-02  3.4680390E-03  3.4680390E-03  1.3872156E-02  3.4680390E-03  1.3872156E-02  3.4680390E-03  0.0000000E+00
  3.5741775E-03  1.4296710E-02  3.5741775E-03  1.4296710E-02  3.5741775E-03  3.5741775E-03  1.4296710E-02  3.5741775E-03  1.4296710E-02  3.5741775E-03  0.0000000E+00
  3.6810635E-03  1.4724254E-02  3.6810635E-03  1.4724254E-02  3.6810635E-03  3.6810635E-03  1.4724254E-02  3.6810635E-03  1.4724254E-02  3.6810635E-03  0.0000000E+00
  3.7886015E-03  1.5154406E-02  3.7886015E-03  1.5154406E-02  3.7886015E-03  3.7886015E-03  1.5154406E-02  3.7886015E-03  1.5154406E-02  3.7886015E-03  0.0000000E+00
  3.8957431E-03  1.5582973E-02  3.8957431E-03  1.5582973E-02  3.8957431E-03  3.8957431E-03  1.5582973E-02  3.8957431E-03  1.5582973E-02  3.8957431E-03  0.0000000E+00
  3.9627780E-03  1.5851112E-02  3.9627780E-03  1.5851112E-02  3.9627780E-03  3.9627780E-03  1.5851112E-02  3.9627780E-03  1.5851112E-02  3.9627780E-03  0.0000000E+00
  2.7832090E-04  1.1132838E-03  2.7832090E-04  1.1132838E-03  2.7832090E-04  2.7832090E-04  1.1132838E-03  2.7832090E-04  1.1132838E-03  2.7832090E-04  0.0000000E+00
  3.7418160E-04  1.4967263E-03  3.7418160E-04  1.4967263E-03  3.7418160E-04  3.7418160E-04  1.4967263E-03  3.7418160E-04  1.4967263E-03  3.7418160E-04  0.0000000E+00
  4.6995420E-04  1.8798169E-03  4.6995420E-04  1.8798169E-03  4.6995420E-04  4.6995420E-04  1.8798169E-03  4.6995420E-04  1.8798169E-03  4.6995420E-04  0.0000000E+00
  5.6563890E-04  2.2625556E-03  5.6563890E-04  2.2625556E-03  5.6563890E-04  5.6563890E-04  2.2625556E-03  5.6563890E-04  2.2625556E-03  5.6563890E-04  0.0000000E+00
  6.6134740E-04  2.6453896E-03  6.6134740E-04  2.6453896E-03  6.6134740E-04  6.6134740E-04  2.6453896E-03  6.6134740E-04  2.6453896E-03  6.6134740E-04  0.0000000E+00
  7.5694310E-04  3.0277723E-03  7.5694310E-04  3.0277723E-03  7.5694310E-04  7.5694310E-04  3.0277723E-03  7.5694310E-04  3.0277723E-03  7.5694310E-04  0.0000000E+00
  8.5231870E-04  3.4092749E-03  8.5231870E-04  3.4092749E-03  8.5231870E-04  8.5231870E-04  3.4092749E-03  8.5231870E-04  3.4092749E-03  8.5231870E-04  0.0000000E+00
  9.4749780E-04  3.7899913E-03  9.4749780E-04  3.7899913E-03  9.4749780E-04  9.4749780E-04  3.7899913E-03  9.4749780E-04  3.7899913E-03  9.4749780E-04  0.0000000E+00
  1.0424708E-03  4.1698830E-03  1.0424708E-03  4.1698830E-03  1.0424708E-03  1.0424708E-03  4.1698830E-03  1.0424708E-03  4.1698830E-03  1.0424708E-03  0.0000000E+00
  1.1372889E-03  4.5491558E-03  1.1372889E-03  4.5491558E-03  1.1372889E-03  1.1372889E-03  4.5491558E-03  1.1372889E-03  4.5491558E-03  1.1372889E-03  0.0000000E+00
  1.2319936E-03  4.9279746E-03  1.2319936E-03  4.9279746E-03  1.2319936E-03  1.2319936E-03  4.9279746E-03  1.2319936E-03  4.9279746E-03  1.2319936E-03  0.0000000E+00
  1.3266092E-03  5.3064368E-03  1.3266092E-03  5.3064368E-03  1.3266092E-03  1.3266092E-03  5.3064368E-03  1.3266092E-03  5.3064368E-03  1.3266092E-03  0.0000000E+00
  1.4211539E-03  5.6846157E-03  1.4211539E-03  5.6846157E-03  1.4211539E-03  1.4211539E-03  5.6846157E-03  1.4211539E-03  5.6846157E-03  1.4211539E-03  0.0000000E+00
  1.5156498E-03  6.0625991E-03  1.5156498E-03  6.0625991E-03  1.5156498E-03  1.5156498E-03  6.0625991E-03  1.5156498E-03  6.0625991E-03  1.5156498E-03  0.0000000E+00
  1.6101289E-03  6.4405155E-03  1.6101289E-03  6.4405155E-03  1.6101289E-03  1.6101289E-03  6.4405155E-03  1.6101289E-03  6.4405155E-03  1.6101289E-03  0.0000000E+00
  1.7045511E-03  6.8182045E-03  1.7045511E-03  6.8182045E-03  1.7045511E-03  1.7045511E-03  6.8182045E-03  1.7045511E-03  6.8182045E-03  1.7045511E-03  0.0000000E+00
  1.7989096E-03  7.1956384E-03  1.7989096E-03  7.1956384E-03  1.7989096E-03  1.7989096E-03  7.1956384E-03  1.7989096E-03  7.1956384E-03  1.7989096E-03  0.0000000E+00
  1.8932187E-03  7.5728747E-03  1.8932187E-03  7.5728747E-03  1.8932187E-03  1.8932187E-03  7.5728747E-03  1.8932187E-03  7.5728747E-03  1.8932187E-03  0.0000000E+00
  1.9874892E-03  7.9499566E-03  1.9874892E-03  7.9499566E-03  1.9874892E-03  1.9874892E-03  7.9499566E-03  1.9874892E-03  7.9499566E-03  1.9874892E-03  0.0000000E+00
  2.0817553E-03  8.3270211E-03  2.0817553E-03  8.3270211E-03  2.0817553E-03  2.0817553E-03  8.3270211E-03  2.0817553E-03  8.3270211E-03  2.0817553E-03  0.0000000E+00
  2.1760851E-03  8.7043404E-03  2.1760851E-03  8.7043404E-03  2.1760851E-03  2.1760851E-03  8.7043404E-03  2.1760851E-03  8.7043404E-03  2.1760851E-03  0.0000000E+00
  2.2705759E-03  9.0823037E-03  2.2705759E-03  9.0823037E-03  2.2705759E-03  2.2705759E-03  9.0823037E-03  2.2705759E-03  9.0823037E-03  2.2705759E-03  0.0000000E+00
  2.3653376E-03  9.4613506E-03  2.3653376E-03  9.4613506E-03  2.3653376E-03  2.3653376E-03  9.4613506E-03  2.3653376E-03  9.4613506E-03  2.3653376E-03  0.0000000E+00
  2.4604922E-03  9.8419689E-03  2.4604922E-03  9.8419689E-03  2.4604922E-03  2.4604922E-03  9.8419689E-03  2.4604922E-03  9.8419689E-03  2.4604922E-03  0.0000000E+00
  2.5561730E-03  1.0224692E-02  2.5561730E-03  1.0224692E-02  2.5561730E-03  2.5561730E-03  1.0224692E-02  2.5561730E-03  1.0224692E-02  2.5561730E-03  0.0000000E+00
  2.6525288E-03  1.0610115E-02  2.6525288E-03  1.0610115E-02  2.6525288E-03  2.6525288E-03  1.0610115E-02  2.6525288E-03  1.0610115E-02  2.6525288E-03  0.0000000E+00
  2.7497098E-03  1.0998839E-02  2.7497098E-03  1.0998839E-02  2.7497098E-03  2.7497098E-03  1.0998839E-02  2.7497098E-03  1.0998839E-02  2.7497098E-03  0.0000000E+00
  2.8478512E-03  1.1391405E-02  2.8478512E-03  1.1391405E-02  2.8478512E-03  2.8478512E-03  1.1391405E-02  2.8478512E-03  1.1391405E-02  2.8478512E-03  0.0000000E+00
  2.9470577E-03  1.1788231E-02  2.9470577E-03  1.1788231E-02  2.9470577E-03  2.9470577E-03  1.1788231E-02  2.9470577E-03  1.1788231E-02  2.9470577E-03  0.0000000E+00
  3.0473937E-03  1.2189575E-02  3.0473937E-03  1.2189575E-02  3.0473937E-03  3.0473937E-03  1.2189575E-02  3.0473937E-03  1.2189575E-02  3.0473937E-03  0.0000000E+00
  3.1488660E-03  1.2595464E-02  3.1488660E-03  1.2595464E-02  3.1488660E-03  3.1488660E-03  1.2595464E-02  3.1488660E-03  1.2595464E-02  3.1488660E-03  0.0000000E+00
  3.2514597E-03  1.3005839E-02  3.2514597E-03  1.3005839E-02  3.2514597E-03  3.2514597E-03  1.3005839E-02  3.2514597E-03  1.3005839E-02  3.2514597E-03  0.0000000E+00
  3.3551247E-03  1.3420499E-02  3.3551247E-03  1.3420499E-02  3.3551247E-03  3.3551247E-03  1.3420499E-02  3.3551247E-03  1.3420499E-02  3.3551247E-03  0.0000000E+00
  3.4597806E-03  1.3839123E-02  3.4597806E-03  1.3839123E-02  3.4597806E-03  3.4597806E-03  1.3839123E-02  3.4597806E-03  1.3839123E-02  3.4597806E-03  0.0000000E+00
  3.5653351E-03  1.4261340E-02  3.5653351E-03  1.4261340E-02  3.5653351E-03  3.5653351E-03  1.4261340E-02  3.5653351E-03  1.4261340E-02  3.5653351E-03  0.0000000E+00
  3.6716208E-03  1.4686483E-02  3.6716208E-03  1.4686483E-02  3.6716208E-03  3.6716208E-03  1.4686483E-02  3.6716208E-03  1.4686483E-02  3.6716208E-03  0.0000000E+00
  3.7785427E-03  1.5114171E-02  3.7785427E-03  1.5114171E-02  3.7785427E-03  3.7785427E-03  1.5114171E-02  3.7785427E-03  1.5114171E-02  3.7785427E-03  0.0000000E+00
  3.8850582E-03  1.5540233E-02  3.8850582E-03  1.5540233E-02  3.8850582E-03  3.8850582E-03  1.5540233E-02  3.8850582E-03  1.5540233E-02  3.8850582E-03  0.0000000E+00
  3.9516951E-03  1.5806780E-02  3.9516951E-03  1.5806780E-02  3.9516951E-03  3.9516951E-03  1.5806780E-02  3.9516951E-03  1.5806780E-02  3.9516951E-03  0.0000000E+00
  2.8595650E-04  1.1438261E-03  2.8595650E-04  1.1438261E-03  2.8595650E-04  2.8595650E-04  1.1438261E-03  2.8595650E-04  1.1438261E-03  2.8595650E-04  0.0000000E+00
  3.8136170E-04  1.5254470E-03  3.8136170E-04  1.5254470E-03  3.8136170E-04  3.8136170E-04  1.5254470E-03  3.8136170E-04  1.5254470E-03  3.8136170E-04  0.0000000E+00
  4.7666230E-04  1.9066491E-03  4.7666230E-04  1.9066491E-03  4.7666230E-04  4.7666230E-04  1.9066491E-03  4.7666230E-04  1.9066491E-03  4.7666230E-04  0.0000000E+00
  5.7185820E-04  2.2874327E-03  5.7185820E-04  2.2874327E-03  5.7185820E-04  5.7185820E-04  2.2874327E-03  5.7185820E-04  2.2874327E-03  5.7185820E-04  0.0000000E+00
  6.6706060E-04  2.6682423E-03  6.6706060E-04  2.6682423E-03  6.6706060E-04  6.6706060E-04  2.6682423E-03  6.6706060E-04  2.6682423E-03  6.6706060E-04  0.0000000E+00
  7.6213360E-04  3.0485342E-03  7.6213360E-04  3.0485342E-03  7.6213360E-04  7.6213360E-04  3.0485342E-03  7.6213360E-04  3.0485342E-03  7.6213360E-04  0.0000000E+00
  8.5697050E-04  3.4278822E-03  8.5697050E-04  3.4278822E-03  8.5697050E-04  8.5697050E-04  3.4278822E-03  8.5697050E-04  3.4278822E-03  8.5697050E-04  0.0000000E+00
  9.5159500E-04  3.8063798E-03  9.5159500E-04  3.8063798E-03  9.5159500E-04  9.5159500E-04  3.8063798E-03  9.5159500E-04  3.8063798E-03  9.5159500E-04  0.0000000E+00
  1.0459973E-03  4.1839891E-03  1.0459973E-03  4.1839891E-03  1.0459973E-03  1.0459973E-03  4.1839891E-03  1.0459973E-03  4.1839891E-03  1.0459973E-03  0.0000000E+00
  1.1402287E-03  4.5609147E-03  1.1402287E-03  4.5609147E-03  1.1402287E-03  1.1402287E-03  4.5609147E-03  1.1402287E-03  4.5609147E-03  1.1402287E-03  0.0000000E+00
  1.2343302E-03  4.9373207E-03  1.2343302E-03  4.9373207E-03  1.2343302E-03  1.2343302E-03  4.9373207E-03  1.2343302E-03  4.9373207E-03  1.2343302E-03  0.0000000E+00
  1.3283260E-03  5.3133039E-03  1.3283260E-03  5.3133039E-03  1.3283260E-03  1.3283260E-03  5.3133039E-03  1.3283260E-03  5.3133039E-03  1.3283260E-03  0.0000000E+00
  1.4222343E-03  5.6889371E-03  1.4222343E-03  5.6889371E-03  1.4222343E-03  1.4222343E-03  5.6889371E-03  1.4222343E-03  5.6889371E-03  1.4222343E-03  0.0000000E+00
  1.5160768E-03  6.0643073E-03  1.5160768E-03  6.0643073E-03  1.5160768E-03  1.5160768E-03  6.0643073E-03  1.5160768E-03  6.0643073E-03  1.5160768E-03  0.0000000E+00
  1.6098856E-03  6.4395423E-03  1.6098856E-03  6.4395423E-03  1.6098856E-03  1.6098856E-03  6.4395423E-03  1.6098856E-03  6.4395423E-03  1.6098856E-03  0.0000000E+00
  1.7036206E-03  6.8144825E-03  1.7036206E-03  6.8144825E-03  1.7036206E-03  1.7036206E-03  6.8144825E-03  1.7036206E-03  6.8144825E-03  1.7036206E-03  0.0000000E+00
  1.7972751E-03  7.1891004E-03  1.7972751E-03  7.1891004E-03  1.7972751E-03  1.7972751E-03  7.1891004E-03  1.7972751E-03  7.1891004E-03  1.7972751E-03  0.0000000E+00
  1.8908632E-03  7.5634530E-03  1.8908632E-03  7.5634530E-03  1.8908632E-03  1.8908632E-03  7.5634530E-03  1.8908632E-03  7.5634530E-03  1.8908632E-03  0.0000000E+00
  1.9843958E-03  7.9375830E-03  1.9843958E-03  7.9375830E-03  1.9843958E-03  1.9843958E-03  7.9375830E-03  1.9843958E-03  7.9375830E-03  1.9843958E-03  0.0000000E+00
  2.0779066E-03  8.3116263E-03  2.0779066E-03  8.3116263E-03  2.0779066E-03  2.0779066E-03  8.3116263E-03  2.0779066E-03  8.3116263E-03  2.0779066E-03  0.0000000E+00
  2.1714632E-03  8.6858526E-03  2.1714632E-03  8.6858526E-03  2.1714632E-03  2.1714632E-03  8.6858526E-03  2.1714632E-03  8.6858526E-03  2.1714632E-03  0.0000000E+00
  2.2651619E-03  9.0606475E-03  2.2651619E-03  9.0606475E-03  2.2651619E-03  2.2651619E-03  9.0606475E-03  2.2651619E-03  9.0606475E-03  2.2651619E-03  0.0000000E+00
  2.3591115E-03  9.4364462E-03  2.3591115E-03  9.4364462E-03  2.3591115E-03  2.3591115E-03  9.4364462E-03  2.3591115E-03  9.4364462E-03  2.3591115E-03  0.0000000E+00
  2.4534328E-03  9.8137313E-03  2.4534328E-03  9.8137313E-03  2.4534328E-03  2.4534328E-03  9.8137313E-03  2.4534328E-03  9.8137313E-03  2.4534328E-03  0.0000000E+00
  2.5482576E-03  1.0193030E-02  2.5482576E-03  1.0193030E-02  2.5482576E-03  2.5482576E-03  1.0193030E-02  2.5482576E-03  1.0193030E-02  2.5482576E-03  0.0000000E+00
  2.6437330E-03  1.0574932E-02  2.6437330E-03  1.0574932E-02  2.6437330E-03  2.6437330E-03  1.0574932E-02  2.6437330E-03  1.0574932E-02  2.6437330E-03  0.0000000E+00
  2.7400073E-03  1.0960029E-02  2.7400073E-03  1.0960029E-02  2.7400073E-03  2.7400073E-03  1.0960029E-02  2.7400073E-03  1.0960029E-02  2.7400073E-03  0.0000000E+00
  2.8372138E-03  1.1348855E-02  2.8372138E-03  1.1348855E-02  2.8372138E-03  2.8372138E-03  1.1348855E-02  2.8372138E-03  1.1348855E-02  2.8372138E-03  0.0000000E+00
  2.9354557E-03  1.1741823E-02  2.9354557E-03  1.1741823E-02  2.9354557E-03  2.9354557E-03  1.1741823E-02  2.9354557E-03  1.1741823E-02  2.9354557E-03  0.0000000E+00
  3.0347960E-03  1.2139184E-02  3.0347960E-03  1.2139184E-02  3.0347960E-03  3.0347960E-03  1.2139184E-02  3.0347960E-03  1.2139184E-02  3.0347960E-03  0.0000000E+00
  3.1352406E-03  1.2540963E-02  3.1352406E-03  1.2540963E-02  3.1352406E-03  3.1352406E-03  1.2540963E-02  3.1352406E-03  1.2540963E-02  3.1352406E-03  0.0000000E+00
  3.2367741E-03  1.2947096E-02  3.2367741E-03  1.2947096E-02  3.2367741E-03  3.2367741E-03  1.2947096E-02  3.2367741E-03  1.2947096E-02  3.2367741E-03  0.0000000E+00
  3.3393460E-03  1.3357384E-02  3.3393460E-03  1.3357384E-02  3.3393460E-03  3.3393460E-03  1.3357384E-02  3.3393460E-03  1.3357384E-02  3.3393460E-03  0.0000000E+00
  3.4428763E-03  1.3771505E-02  3.4428763E-03  1.3771505E-02  3.4428763E-03  3.4428763E-03  1.3771505E-02  3.4428763E-03  1.3771505E-02  3.4428763E-03  0.0000000E+00
  3.5472728E-03  1.4189091E-02  3.5472728E-03  1.4189091E-02  3.5472728E-03  3.5472728E-03  1.4189091E-02  3.5472728E-03  1.4189091E-02  3.5472728E-03  0.0000000E+00
  3.6523694E-03  1.4609477E-02  3.6523694E-03  1.4609477E-02  3.6523694E-03  3.6523694E-03  1.4609477E-02  3.6523694E-03  1.4609477E-02  3.6523694E-03  0.0000000E+00
  3.7580716E-03  1.5032287E-02  3.7580716E-03  1.5032287E-02  3.7580716E-03  3.7580716E-03  1.5032287E-02  3.7580716E-03  1.5032287E-02  3.7580716E-03  0.0000000E+00
  3.8633486E-03  1.5453395E-02  3.8633486E-03  1.5453395E-02  3.8633486E-03  3.8633486E-03  1.5453395E-02  3.8633486E-03  1.5453395E-02  3.8633486E-03  0.0000000E+00
  3.9291988E-03  1.5716795E-02  3.9291988E-03  1.5716795E-02  3.9291988E-03  3.9291988E-03  1.5716795E-02  3.9291988E-03  1.5716795E-02  3.9291988E-03  0.0000000E+00
  2.9337770E-04  1.1735107E-03  2.9337770E-04  1.1735107E-03  2.9337770E-04  2.9337770E-04  1.1735107E-03  2.9337770E-04  1.1735107E-03  2.9337770E-04  0.0000000E+00
  3.8830590E-04  1.5532236E-03  3.8830590E-04  1.5532236E-03  3.8830590E-04  3.8830590E-04  1.5532236E-03  3.8830590E-04  1.5532236E-03  3.8830590E-04  0.0000000E+00
  4.8311370E-04  1.9324549E-03  4.8311370E-04  1.9324549E-03  4.8311370E-04  4.8311370E-04  1.9324549E-03  4.8311370E-04  1.9324549E-03  4.8311370E-04  0.0000000E+00
  5.7780120E-04  2.3112047E-03  5.7780120E-04  2.3112047E-03  5.7780120E-04  5.7780120E-04  2.3112047E-03  5.7780120E-04  2.3112047E-03  5.7780120E-04  0.0000000E+00
  6.7247880E-04  2.6899153E-03  6.7247880E-04  2.6899153E-03  6.7247880E-04  6.7247880E-04  2.6899153E-03  6.7247880E-04  2.6899153E-03  6.7247880E-04  0.0000000E+00
  7.6701140E-04  3.0680458E-03  7.6701140E-04  3.0680458E-03  7.6701140E-04  7.6701140E-04  3.0680458E-03  7.6701140E-04  3.0680458E-03  7.6701140E-04  0.0000000E+00
  8.6129310E-04  3.4451725E-03  8.6129310E-04  3.4451725E-03  8.6129310E-04  8.6129310E-04  3.4451725E-03  8.6129310E-04  3.4451725E-03  8.6129310E-04  0.0000000E+00
  9.5534720E-04  3.8213888E-03  9.5534720E-04  3.8213888E-03  9.5534720E-04  9.5534720E-04  3.8213888E-03  9.5534720E-04  3.8213888E-03  9.5534720E-04  0.0000000E+00
  1.0491643E-03  4.1966571E-03  1.0491643E-03  4.1966571E-03  1.0491643E-03  1.0491643E-03  4.1966571E-03  1.0491643E-03  4.1966571E-03  1.0491643E-03  0.0000000E+00
  1.1427952E-03  4.5711809E-03  1.1427952E-03  4.5711809E-03  1.1427952E-03  1.1427952E-03  4.5711809E-03  1.1427952E-03  4.5711809E-03  1.1427952E-03  0.0000000E+00
  1.2362809E-03  4.9451234E-03  1.2362809E-03  4.9451234E-03  1.2362809E-03  1.2362809E-03  4.9451234E-03  1.2362809E-03  4.9451234E-03  1.2362809E-03  0.0000000E+00
  1.3296452E-03  5.3185809E-03  1.3296452E-03  5.3185809E-03  1.3296452E-03  1.3296452E-03  5.3185809E-03  1.3296452E-03  5.3185809E-03  1.3296452E-03  0.0000000E+00
  1.4229064E-03  5.6916256E-03  1.4229064E-03  5.6916256E-03  1.4229064E-03  1.4229064E-03  5.6916256E-03  1.4229064E-03  5.6916256E-03  1.4229064E-03  0.0000000E+00
  1.5160860E-03  6.0643439E-03  1.5160860E-03  6.0643439E-03  1.5160860E-03  1.5160860E-03  6.0643439E-03  1.5160860E-03  6.0643439E-03  1.5160860E-03  0.0000000E+00
  1.6092156E-03  6.4368624E-03  1.6092156E-03  6.4368624E-03  1.6092156E-03  1.6092156E-03  6.4368624E-03  1.6092156E-03  6.4368624E-03  1.6092156E-03  0.0000000E+00
  1.7022557E-03  6.8090227E-03  1.7022557E-03  6.8090227E-03  1.7022557E-03  1.7022557E-03  6.8090227E-03  1.7022557E-03  6.8090227E-03  1.7022557E-03  0.0000000E+00
  1.7951994E-03  7.1807975E-03  1.7951994E-03  7.1807975E-03  1.7951994E-03  1.7951994E-03  7.1807975E-03  1.7951994E-03  7.1807975E-03  1.7951994E-03  0.0000000E+00
  1.8880608E-03  7.5522432E-03  1.8880608E-03  7.5522432E-03  1.8880608E-03  1.8880608E-03  7.5522432E-03  1.8880608E-03  7.5522432E-03  1.8880608E-03  0.0000000E+00
  1.9808505E-03  7.9234021E-03  1.9808505E-03  7.9234021E-03  1.9808505E-03  1.9808505E-03  7.9234021E-03  1.9808505E-03  7.9234021E-03  1.9808505E-03  0.0000000E+00
  2.0736022E-03  8.2944089E-03  2.0736022E-03  8.2944089E-03  2.0736022E-03  2.0736022E-03  8.2944089E-03  2.0736022E-03  8.2944089E-03  2.0736022E-03  0.0000000E+00
  2.1663827E-03  8.6655309E-03  2.1663827E-03  8.6655309E-03  2.1663827E-03  2.1663827E-03  8.6655309E-03  2.1663827E-03  8.6655309E-03  2.1663827E-03  0.0000000E+00
  2.2592875E-03  9.0371499E-03  2.2592875E-03  9.0371499E-03  2.2592875E-03  2.2592875E-03  9.0371499E-03  2.2592875E-03  9.0371499E-03  2.2592875E-03  0.0000000E+00
  2.3524243E-03  9.4096970E-03  2.3524243E-03  9.4096970E-03  2.3524243E-03  2.3524243E-03  9.4096970E-03  2.3524243E-03  9.4096970E-03  2.3524243E-03  0.0000000E+00
  2.4459124E-03  9.7836497E-03  2.4459124E-03  9.7836497E-03  2.4459124E-03  2.4459124E-03  9.7836497E-03  2.4459124E-03  9.7836497E-03  2.4459124E-03  0.0000000E+00
  2.5398824E-03  1.0159530E-02  2.5398824E-03  1.0159530E-02  2.5398824E-03  2.5398824E-03  1.0159530E-02  2.5398824E-03  1.0159530E-02  2.5398824E-03  0.0000000E+00
  2.6344796E-03  1.0537919E-02  2.6344796E-03  1.0537919E-02  2.6344796E-03  2.6344796E-03  1.0537919E-02  2.6344796E-03  1.0537919E-02  2.6344796E-03  0.0000000E+00
  2.7298505E-03  1.0919402E-02  2.7298505E-03  1.0919402E-02  2.7298505E-03  2.7298505E-03  1.0919402E-02  2.7298505E-03  1.0919402E-02  2.7298505E-03  0.0000000E+00
  2.8261266E-03  1.1304506E-02  2.8261266E-03  1.1304506E-02  2.8261266E-03  2.8261266E-03  1.1304506E-02  2.8261266E-03  1.1304506E-02  2.8261266E-03  0.0000000E+00
  2.9234094E-03  1.1693638E-02  2.9234094E-03  1.1693638E-02  2.9234094E-03  2.9234094E-03  1.1693638E-02  2.9234094E-03  1.1693638E-02  2.9234094E-03  0.0000000E+00
  3.0217608E-03  1.2087043E-02  3.0217608E-03  1.2087043E-02  3.0217608E-03  3.0217608E-03  1.2087043E-02  3.0217608E-03  1.2087043E-02  3.0217608E-03  0.0000000E+00
  3.1211858E-03  1.2484743E-02  3.1211858E-03  1.2484743E-02  3.1211858E-03  3.1211858E-03  1.2484743E-02  3.1211858E-03  1.2484743E-02  3.1211858E-03  0.0000000E+00
  3.2216683E-03  1.2886673E-02  3.2216683E-03  1.2886673E-02  3.2216683E-03  3.2216683E-03  1.2886673E-02  3.2216683E-03  1.2886673E-02  3.2216683E-03  0.0000000E+00
  3.3231580E-03  1.3292632E-02  3.3231580E-03  1.3292632E-02  3.3231580E-03  3.3231580E-03  1.3292632E-02  3.3231580E-03  1.3292632E-02  3.3231580E-03  0.0000000E+00
  3.4255746E-03  1.3702298E-02  3.4255746E-03  1.3702298E-02  3.4255746E-03  3.4255746E-03  1.3702298E-02  3.4255746E-03  1.3702298E-02  3.4255746E-03  0.0000000E+00
  3.5288265E-03  1.4115306E-02  3.5288265E-03  1.4115306E-02  3.5288265E-03  3.5288265E-03  1.4115306E-02  3.5288265E-03  1.4115306E-02  3.5288265E-03  0.0000000E+00
  3.6327488E-03  1.4530995E-02  3.6327488E-03  1.4530995E-02  3.6327488E-03  3.6327488E-03  1.4530995E-02  3.6327488E-03  1.4530995E-02  3.6327488E-03  0.0000000E+00
  3.7372476E-03  1.4948990E-02  3.7372476E-03  1.4948990E-02  3.7372476E-03  3.7372476E-03  1.4948990E-02  3.7372476E-03  1.4948990E-02  3.7372476E-03  0.0000000E+00
  3.8413036E-03  1.5365215E-02  3.8413036E-03  1.5365215E-02  3.8413036E-03  3.8413036E-03  1.5365215E-02  3.8413036E-03  1.5365215E-02  3.8413036E-03  0.0000000E+00
  3.9063787E-03  1.5625515E-02  3.9063787E-03  1.5625515E-02  3.9063787E-03  3.9063787E-03  1.5625515E-02  3.9063787E-03  1.5625515E-02  3.9063787E-03  0.0000000E+00
  3.0761500E-04  1.2304601E-03  3.0761500E-04  1.2304601E-03  3.0761500E-04  3.0761500E-04  1.2304601E-03  3.0761500E-04  1.2304601E-03  3.0761500E-04  0.0000000E+00
  4.0153830E-04  1.6061531E-03  4.0153830E-04  1.6061531E-03  4.0153830E-04  4.0153830E-04  1.6061531E-03  4.0153830E-04  1.6061531E-03  4.0153830E-04  0.0000000E+00
  4.9531210E-04  1.9812486E-03  4.9531210E-04  1.9812486E-03  4.9531210E-04  4.9531210E-04  1.9812486E-03  4.9531210E-04  1.9812486E-03  4.9531210E-04  0.0000000E+00
  5.8893660E-04  2.3557464E-03  5.8893660E-04  2.3557464E-03  5.8893660E-04  5.8893660E-04  2.3557464E-03  5.8893660E-04  2.3557464E-03  5.8893660E-04  0.0000000E+00
  6.8252100E-04  2.7300838E-03  6.8252100E-04  2.7300838E-03  6.8252100E-04  6.8252100E-04  2.7300838E-03  6.8252100E-04  2.7300838E-03  6.8252100E-04  0.0000000E+00
  7.7593150E-04  3.1037259E-03  7.7593150E-04  3.1037259E-03  7.7593150E-04  7.7593150E-04  3.1037259E-03  7.7593150E-04  3.1037259E-03  7.7593150E-04  0.0000000E+00
  8.6906360E-04  3.4762544E-03  8.6906360E-04  3.4762544E-03  8.6906360E-04  8.6906360E-04  3.4762544E-03  8.6906360E-04  3.4762544E-03  8.6906360E-04  0.0000000E+00
  9.6194050E-04  3.8477618E-03  9.6194050E-04  3.8477618E-03  9.6194050E-04  9.6194050E-04  3.8477618E-03  9.6194050E-04  3.8477618E-03  9.6194050E-04  0.0000000E+00
  1.0545529E-03  4.2182116E-03  1.0545529E-03  4.2182116E-03  1.0545529E-03  1.0545529E-03  4.2182116E-03  1.0545529E-03  4.2182116E-03  1.0545529E-03  0.0000000E+00
  1.1469513E-03  4.5878051E-03  1.1469513E-03  4.5878051E-03  1.1469513E-03  1.1469513E-03  4.5878051E-03  1.1469513E-03  4.5878051E-03  1.1469513E-03  0.0000000E+00
  1.2391759E-03  4.9567035E-03  1.2391759E-03  4.9567035E-03  1.2391759E-03  1.2391759E-03  4.9567035E-03  1.2391759E-03  4.9567035E-03  1.2391759E-03  0.0000000E+00
  1.3312504E-03  5.3250016E-03  1.3312504E-03  5.3250016E-03  1.3312504E-03  1.3312504E-03  5.3250016E-03  1.3312504E-03  5.3250016E-03  1.3312504E-03  0.0000000E+00
  1.4231927E-03  5.6927709E-03  1.4231927E-03  5.6927709E-03  1.4231927E-03  1.4231927E-03  5.6927709E-03  1.4231927E-03  5.6927709E-03  1.4231927E-03  0.0000000E+00
  1.5150241E-03  6.0600962E-03  1.5150241E-03  6.0600962E-03  1.5150241E-03  1.5150241E-03  6.0600962E-03  1.5150241E-03  6.0600962E-03  1.5150241E-03  0.0000000E+00
  1.6067756E-03  6.4271023E-03  1.6067756E-03  6.4271023E-03  1.6067756E-03  1.6067756E-03  6.4271023E-03  1.6067756E-03  6.4271023E-03  1.6067756E-03  0.0000000E+00
  1.6984082E-03  6.7936329E-03  1.6984082E-03  6.7936329E-03  1.6984082E-03  1.6984082E-03  6.7936329E-03  1.6984082E-03  6.7936329E-03  1.6984082E-03  0.0000000E+00
  1.7899152E-03  7.1596608E-03  1.7899152E-03  7.1596608E-03  1.7899152E-03  1.7899152E-03  7.1596608E-03  1.7899152E-03  7.1596608E-03  1.7899152E-03  0.0000000E+00
  1.8813104E-03  7.5252417E-03  1.8813104E-03  7.5252417E-03  1.8813104E-03  1.8813104E-03  7.5252417E-03  1.8813104E-03  7.5252417E-03  1.8813104E-03  0.0000000E+00
  1.9726042E-03  7.8904169E-03  1.9726042E-03  7.8904169E-03  1.9726042E-03  1.9726042E-03  7.8904169E-03  1.9726042E-03  7.8904169E-03  1.9726042E-03  0.0000000E+00
  2.0638297E-03  8.2553186E-03  2.0638297E-03  8.2553186E-03  2.0638297E-03  2.0638297E-03  8.2553186E-03  2.0638297E-03  8.2553186E-03  2.0638297E-03  0.0000000E+00
  2.1550524E-03  8.6202094E-03  2.1550524E-03  8.6202094E-03  2.1550524E-03  2.1550524E-03  8.6202094E-03  2.1550524E-03  8.6202094E-03  2.1550524E-03  0.0000000E+00
  2.2463660E-03  8.9854638E-03  2.2463660E-03  8.9854638E-03  2.2463660E-03  2.2463660E-03  8.9854638E-03  2.2463660E-03  8.9854638E-03  2.2463660E-03  0.0000000E+00
  2.3378761E-03  9.3515043E-03  2.3378761E-03  9.3515043E-03  2.3378761E-03  2.3378761E-03  9.3515043E-03  2.3378761E-03  9.3515043E-03  2.3378761E-03  0.0000000E+00
  2.4296996E-03  9.7187983E-03  2.4296996E-03  9.7187983E-03  2.4296996E-03  2.4296996E-03  9.7187983E-03  2.4296996E-03  9.7187983E-03  2.4296996E-03  0.0000000E+00
  2.5219640E-03  1.0087856E-02  2.5219640E-03  1.0087856E-02  2.5219640E-03  2.5219640E-03  1.0087856E-02  2.5219640E-03  1.0087856E-02  2.5219640E-03  0.0000000E+00
  2.6148115E-03  1.0459246E-02  2.6148115E-03  1.0459246E-02  2.6148115E-03  2.6148115E-03  1.0459246E-02  2.6148115E-03  1.0459246E-02  2.6148115E-03  0.0000000E+00
  2.7083848E-03  1.0833539E-02  2.7083848E-03  1.0833539E-02  2.7083848E-03  2.7083848E-03  1.0833539E-02  2.7083848E-03  1.0833539E-02  2.7083848E-03  0.0000000E+00
  2.8028121E-03  1.1211248E-02  2.8028121E-03  1.1211248E-02  2.8028121E-03  2.8028121E-03  1.1211248E-02  2.8028121E-03  1.1211248E-02  2.8028121E-03  0.0000000E+00
  2.8981916E-03  1.1592767E-02  2.8981916E-03  1.1592767E-02  2.8981916E-03  2.8981916E-03  1.1592767E-02  2.8981916E-03  1.1592767E-02  2.8981916E-03  0.0000000E+00
  2.9945828E-03  1.1978331E-02  2.9945828E-03  1.1978331E-02  2.9945828E-03  2.9945828E-03  1.1978331E-02  2.9945828E-03  1.1978331E-02  2.9945828E-03  0.0000000E+00
  3.0919892E-03  1.2367957E-02  3.0919892E-03  1.2367957E-02  3.0919892E-03  3.0919892E-03  1.2367957E-02  3.0919892E-03  1.2367957E-02  3.0919892E-03  0.0000000E+00
  3.1903939E-03  1.2761575E-02  3.1903939E-03  1.2761575E-02  3.1903939E-03  3.1903939E-03  1.2761575E-02  3.1903939E-03  1.2761575E-02  3.1903939E-03  0.0000000E+00
  3.2897458E-03  1.3158983E-02  3.2897458E-03  1.3158983E-02  3.2897458E-03  3.2897458E-03  1.3158983E-02  3.2897458E-03  1.3158983E-02  3.2897458E-03  0.0000000E+00
  3.3899656E-03  1.3559862E-02  3.3899656E-03  1.3559862E-02  3.3899656E-03  3.3899656E-03  1.3559862E-02  3.3899656E-03  1.3559862E-02  3.3899656E-03  0.0000000E+00
  3.4909620E-03  1.3963848E-02  3.4909620E-03  1.3963848E-02  3.4909620E-03  3.4909620E-03  1.3963848E-02  3.4909620E-03  1.3963848E-02  3.4909620E-03  0.0000000E+00
  3.5925729E-03  1.4370292E-02  3.5925729E-03  1.4370292E-02  3.5925729E-03  3.5925729E-03  1.4370292E-02  3.5925729E-03  1.4370292E-02  3.5925729E-03  0.0000000E+00
  3.6947054E-03  1.4778822E-02  3.6947054E-03  1.4778822E-02  3.6947054E-03  3.6947054E-03  1.4778822E-02  3.6947054E-03  1.4778822E-02  3.6947054E-03  0.0000000E+00
  3.7963631E-03  1.5185452E-02  3.7963631E-03  1.5185452E-02  3.7963631E-03  3.7963631E-03  1.5185452E-02  3.7963631E-03  1.5185452E-02  3.7963631E-03  0.0000000E+00
  3.8599168E-03  1.5439667E-02  3.8599168E-03  1.5439667E-02  3.8599168E-03  3.8599168E-03  1.5439667E-02  3.8599168E-03  1.5439667E-02  3.8599168E-03  0.0000000E+00
  3.2109240E-04  1.2843696E-03  3.2109240E-04  1.2843696E-03  3.2109240E-04  3.2109240E-04  1.2843696E-03  3.2109240E-04  1.2843696E-03  3.2109240E-04  0.0000000E+00
  4.1395990E-04  1.6558396E-03  4.1395990E-04  1.6558396E-03  4.1395990E-04  4.1395990E-04  1.6558396E-03  4.1395990E-04  1.6558396E-03  4.1395990E-04  0.0000000E+00
  5.0665150E-04  2.0266062E-03  5.0665150E-04  2.0266062E-03  5.0665150E-04  5.0665150E-04  2.0266062E-03  5.0665150E-04  2.0266062E-03  5.0665150E-04  0.0000000E+00
  5.9916730E-04  2.3966693E-03  5.9916730E-04  2.3966693E-03  5.9916730E-04  5.9916730E-04  2.3966693E-03  5.9916730E-04  2.3966693E-03  5.9916730E-04  0.0000000E+00
  6.9161520E-04  2.7664607E-03  6.9161520E-04  2.7664607E-03  6.9161520E-04  6.9161520E-04  2.7664607E-03  6.9161520E-04  2.7664607E-03  6.9161520E-04  0.0000000E+00
  7.8386300E-04  3.1354520E-03  7.8386300E-04  3.1354520E-03  7.8386300E-04  7.8386300E-04  3.1354520E-03  7.8386300E-04  3.1354520E-03  7.8386300E-04  0.0000000E+00
  8.7580760E-04  3.5032302E-03  8.7580760E-04  3.5032302E-03  8.7580760E-04  8.7580760E-04  3.5032302E-03  8.7580760E-04  3.5032302E-03  8.7580760E-04  0.0000000E+00
  9.6747180E-04  3.8698873E-03  9.6747180E-04  3.8698873E-03  9.6747180E-04  9.6747180E-04  3.8698873E-03  9.6747180E-04  3.8698873E-03  9.6747180E-04  0.0000000E+00
  1.0588469E-03  4.2353875E-03  1.0588469E-03  4.2353875E-03  1.0588469E-03  1.0588469E-03  4.2353875E-03  1.0588469E-03  4.2353875E-03  1.0588469E-03  0.0000000E+00
  1.1499824E-03  4.5999297E-03  1.1499824E-03  4.5999297E-03  1.1499824E-03  1.1499824E-03  4.5999297E-03  1.1499824E-03  4.5999297E-03  1.1499824E-03  0.0000000E+00
  1.2409183E-03  4.9636732E-03  1.2409183E-03  4.9636732E-03  1.2409183E-03  1.2409183E-03  4.9636732E-03  1.2409183E-03  4.9636732E-03  1.2409183E-03  0.0000000E+00
  1.3316779E-03  5.3267115E-03  1.3316779E-03  5.3267115E-03  1.3316779E-03  1.3316779E-03  5.3267115E-03  1.3316779E-03  5.3267115E-03  1.3316779E-03  0.0000000E+00
  1.4222787E-03  5.6891149E-03  1.4222787E-03  5.6891149E-03  1.4222787E-03  1.4222787E-03  5.6891149E-03  1.4222787E-03  5.6891149E-03  1.4222787E-03  0.0000000E+00
  1.5127418E-03  6.0509672E-03  1.5127418E-03  6.0509672E-03  1.5127418E-03  1.5127418E-03  6.0509672E-03  1.5127418E-03  6.0509672E-03  1.5127418E-03  0.0000000E+00
  1.6030977E-03  6.4123908E-03  1.6030977E-03  6.4123908E-03  1.6030977E-03  1.6030977E-03  6.4123908E-03  1.6030977E-03  6.4123908E-03  1.6030977E-03  0.0000000E+00
  1.6933079E-03  6.7732317E-03  1.6933079E-03  6.7732317E-03  1.6933079E-03  1.6933079E-03  6.7732317E-03  1.6933079E-03  6.7732317E-03  1.6933079E-03  0.0000000E+00
  1.7833658E-03  7.1334631E-03  1.7833658E-03  7.1334631E-03  1.7833658E-03  1.7833658E-03  7.1334631E-03  1.7833658E-03  7.1334631E-03  1.7833658E-03  0.0000000E+00
  1.8732849E-03  7.4931396E-03  1.8732849E-03  7.4931396E-03  1.8732849E-03  1.8732849E-03  7.4931396E-03  1.8732849E-03  7.4931396E-03  1.8732849E-03  0.0000000E+00
  1.9630754E-03  7.8523017E-03  1.9630754E-03  7.8523017E-03  1.9630754E-03  1.9630754E-03  7.8523017E-03  1.9630754E-03  7.8523017E-03  1.9630754E-03  0.0000000E+00
  2.0527698E-03  8.2110793E-03  2.0527698E-03  8.2110793E-03  2.0527698E-03  2.0527698E-03  8.2110793E-03  2.0527698E-03  8.2110793E-03  2.0527698E-03  0.0000000E+00
  2.1424325E-03  8.5697300E-03  2.1424325E-03  8.5697300E-03  2.1424325E-03  2.1424325E-03  8.5697300E-03  2.1424325E-03  8.5697300E-03  2.1424325E-03  0.0000000E+00
  2.2321553E-03  8.9286213E-03  2.2321553E-03  8.9286213E-03  2.2321553E-03  2.2321553E-03  8.9286213E-03  2.2321553E-03  8.9286213E-03  2.2321553E-03  0.0000000E+00
  2.3220418E-03  9.2881670E-03  2.3220418E-03  9.2881670E-03  2.3220418E-03  2.3220418E-03  9.2881670E-03  2.3220418E-03  9.2881670E-03  2.3220418E-03  0.0000000E+00
  2.4122062E-03  9.6488249E-03  2.4122062E-03  9.6488249E-03  2.4122062E-03  2.4122062E-03  9.6488249E-03  2.4122062E-03  9.6488249E-03  2.4122062E-03  0.0000000E+00
  2.5027734E-03  1.0011094E-02  2.5027734E-03  1.0011094E-02  2.5027734E-03  2.5027734E-03  1.0011094E-02  2.5027734E-03  1.0011094E-02  2.5027734E-03  0.0000000E+00
  2.5938822E-03  1.0375529E-02  2.5938822E-03  1.0375529E-02  2.5938822E-03  2.5938822E-03  1.0375529E-02  2.5938822E-03  1.0375529E-02  2.5938822E-03  0.0000000E+00
  2.6856719E-03  1.0742688E-02  2.6856719E-03  1.0742688E-02  2.6856719E-03  2.6856719E-03  1.0742688E-02  2.6856719E-03  1.0742688E-02  2.6856719E-03  0.0000000E+00
  2.7782672E-03  1.1113069E-02  2.7782672E-03  1.1113069E-02  2.7782672E-03  2.7782672E-03  1.1113069E-02  2.7782672E-03  1.1113069E-02  2.7782672E-03  0.0000000E+00
  2.8717634E-03  1.1487054E-02  2.8717634E-03  1.1487054E-02  2.8717634E-03  2.8717634E-03  1.1487054E-02  2.8717634E-03  1.1487054E-02  2.8717634E-03  0.0000000E+00
  2.9662175E-03  1.1864870E-02  2.9662175E-03  1.1864870E-02  2.9662175E-03  2.9662175E-03  1.1864870E-02  2.9662175E-03  1.1864870E-02  2.9662175E-03  0.0000000E+00
  3.0616318E-03  1.2246527E-02  3.0616318E-03  1.2246527E-02  3.0616318E-03  3.0616318E-03  1.2246527E-02  3.0616318E-03  1.2246527E-02  3.0616318E-03  0.0000000E+00
  3.1579883E-03  1.2631953E-02  3.1579883E-03  1.2631953E-02  3.1579883E-03  3.1579883E-03  1.2631953E-02  3.1579883E-03  1.2631953E-02  3.1579883E-03  0.0000000E+00
  3.2552360E-03  1.3020944E-02  3.2552360E-03  1.3020944E-02  3.2552360E-03  3.2552360E-03  1.3020944E-02  3.2552360E-03  1.3020944E-02  3.2552360E-03  0.0000000E+00
  3.3532957E-03  1.3413183E-02  3.3532957E-03  1.3413183E-02  3.3532957E-03  3.3532957E-03  1.3413183E-02  3.3532957E-03  1.3413183E-02  3.3532957E-03  0.0000000E+00
  3.4520773E-03  1.3808309E-02  3.4520773E-03  1.3808309E-02  3.4520773E-03  3.4520773E-03  1.3808309E-02  3.4520773E-03  1.3808309E-02  3.4520773E-03  0.0000000E+00
  3.5514209E-03  1.4205684E-02  3.5514209E-03  1.4205684E-02  3.5514209E-03  3.5514209E-03  1.4205684E-02  3.5514209E-03  1.4205684E-02  3.5514209E-03  0.0000000E+00
  3.6512351E-03  1.4604940E-02  3.6512351E-03  1.4604940E-02  3.6512351E-03  3.6512351E-03  1.4604940E-02  3.6512351E-03  1.4604940E-02  3.6512351E-03  0.0000000E+00
  3.7505456E-03  1.5002182E-02  3.7505456E-03  1.5002182E-02  3.7505456E-03  3.7505456E-03  1.5002182E-02  3.7505456E-03  1.5002182E-02  3.7505456E-03  0.0000000E+00
  3.8126118E-03  1.5250447E-02  3.8126118E-03  1.5250447E-02  3.8126118E-03  3.8126118E-03  1.5250447E-02  3.8126118E-03  1.5250447E-02  3.8126118E-03  0.0000000E+00
  3.3385020E-04  1.3354008E-03  3.3385020E-04  1.3354008E-03  3.3385020E-04  3.3385020E-04  1.3354008E-03  3.3385020E-04  1.3354008E-03  3.3385020E-04  0.0000000E+00
  4.2562580E-04  1.7025033E-03  4.2562580E-04  1.7025033E-03  4.2562580E-04  4.2562580E-04  1.7025033E-03  4.2562580E-04  1.7025033E-03  4.2562580E-04  0.0000000E+00
  5.1720120E-04  2.0688047E-03  5.1720120E-04  2.0688047E-03  5.1720120E-04  5.1720120E-04  2.0688047E-03  5.1720120E-04  2.0688047E-03  5.1720120E-04  0.0000000E+00
  6.0857630E-04  2.4343051E-03  6.0857630E-04  2.4343051E-03  6.0857630E-04  6.0857630E-04  2.4343051E-03  6.0857630E-04  2.4343051E-03  6.0857630E-04  0.0000000E+00
  6.9985770E-04  2.7994308E-03  6.9985770E-04  2.7994308E-03  6.9985770E-04  6.9985770E-04  2.7994308E-03  6.9985770E-04  2.7994308E-03  6.9985770E-04  0.0000000E+00
  7.9091500E-04  3.1636598E-03  7.9091500E-04  3.1636598E-03  7.9091500E-04  7.9091500E-04  3.1636598E-03  7.9091500E-04  3.1636598E-03  7.9091500E-04  0.0000000E+00
  8.8164620E-04  3.5265848E-03  8.8164620E-04  3.5265848E-03  8.8164620E-04  8.8164620E-04  3.5265848E-03  8.8164620E-04  3.5265848E-03  8.8164620E-04  0.0000000E+00
  9.7207420E-04  3.8882970E-03  9.7207420E-04  3.8882970E-03  9.7207420E-04  9.7207420E-04  3.8882970E-03  9.7207420E-04  3.8882970E-03  9.7207420E-04  0.0000000E+00
  1.0621903E-03  4.2487613E-03  1.0621903E-03  4.2487613E-03  1.0621903E-03  1.0621903E-03  4.2487613E-03  1.0621903E-03  4.2487613E-03  1.0621903E-03  0.0000000E+00
  1.1520436E-03  4.6081744E-03  1.1520436E-03  4.6081744E-03  1.1520436E-03  1.1520436E-03  4.6081744E-03  1.1520436E-03  4.6081744E-03  1.1520436E-03  0.0000000E+00
  1.2416733E-03  4.9666933E-03  1.2416733E-03  4.9666933E-03  1.2416733E-03  1.2416733E-03  4.9666933E-03  1.2416733E-03  4.9666933E-03  1.2416733E-03  0.0000000E+00
  1.3311026E-03  5.3244104E-03  1.3311026E-03  5.3244104E-03  1.3311026E-03  1.3311026E-03  5.3244104E-03  1.3311026E-03  5.3244104E-03  1.3311026E-03  0.0000000E+00
  1.4203487E-03  5.6813948E-03  1.4203487E-03  5.6813948E-03  1.4203487E-03  1.4203487E-03  5.6813948E-03  1.4203487E-03  5.6813948E-03  1.4203487E-03  0.0000000E+00
  1.5094322E-03  6.0377290E-03  1.5094322E-03  6.0377290E-03  1.5094322E-03  1.5094322E-03  6.0377290E-03  1.5094322E-03  6.0377290E-03  1.5094322E-03  0.0000000E+00
  1.5983833E-03  6.3935334E-03  1.5983833E-03  6.3935334E-03  1.5983833E-03  1.5983833E-03  6.3935334E-03  1.5983833E-03  6.3935334E-03  1.5983833E-03  0.0000000E+00
  1.6871640E-03  6.7486561E-03  1.6871640E-03  6.7486561E-03  1.6871640E-03  1.6871640E-03  6.7486561E-03  1.6871640E-03  6.7486561E-03  1.6871640E-03  0.0000000E+00
  1.7757677E-03  7.1030708E-03  1.7757677E-03  7.1030708E-03  1.7757677E-03  1.7757677E-03  7.1030708E-03  1.7757677E-03  7.1030708E-03  1.7757677E-03  0.0000000E+00
  1.8642077E-03  7.4568309E-03  1.8642077E-03  7.4568309E-03  1.8642077E-03  1.8642077E-03  7.4568309E-03  1.8642077E-03  7.4568309E-03  1.8642077E-03  0.0000000E+00
  1.9524941E-03  7.8099764E-03  1.9524941E-03  7.8099764E-03  1.9524941E-03  1.9524941E-03  7.8099764E-03  1.9524941E-03  7.8099764E-03  1.9524941E-03  0.0000000E+00
  2.0406586E-03  8.1626344E-03  2.0406586E-03  8.1626344E-03  2.0406586E-03  2.0406586E-03  8.1626344E-03  2.0406586E-03  8.1626344E-03  2.0406586E-03  0.0000000E+00
  2.1287645E-03  8.5150580E-03  2.1287645E-03  8.5150580E-03  2.1287645E-03  2.1287645E-03  8.5150580E-03  2.1287645E-03  8.5150580E-03  2.1287645E-03  0.0000000E+00
  2.2169018E-03  8.8676074E-03  2.2169018E-03  8.8676074E-03  2.2169018E-03  2.2169018E-03  8.8676074E-03  2.2169018E-03  8.8676074E-03  2.2169018E-03  0.0000000E+00
  2.3051720E-03  9.2206882E-03  2.3051720E-03  9.2206882E-03  2.3051720E-03  2.3051720E-03  9.2206882E-03  2.3051720E-03  9.2206882E-03  2.3051720E-03  0.0000000E+00
  2.3936871E-03  9.5747483E-03  2.3936871E-03  9.5747483E-03  2.3936871E-03  2.3936871E-03  9.5747483E-03  2.3936871E-03  9.5747483E-03  2.3936871E-03  0.0000000E+00
  2.4825689E-03  9.9302755E-03  2.4825689E-03  9.9302755E-03  2.4825689E-03  2.4825689E-03  9.9302755E-03  2.4825689E-03  9.9302755E-03  2.4825689E-03  0.0000000E+00
  2.5719531E-03  1.0287812E-02  2.5719531E-03  1.0287812E-02  2.5719531E-03  2.5719531E-03  1.0287812E-02  2.5719531E-03  1.0287812E-02  2.5719531E-03  0.0000000E+00
  2.6619756E-03  1.0647902E-02  2.6619756E-03  1.0647902E-02  2.6619756E-03  2.6619756E-03  1.0647902E-02  2.6619756E-03  1.0647902E-02  2.6619756E-03  0.0000000E+00
  2.7527578E-03  1.1011031E-02  2.7527578E-03  1.1011031E-02  2.7527578E-03  2.7527578E-03  1.1011031E-02  2.7527578E-03  1.1011031E-02  2.7527578E-03  0.0000000E+00
  2.8443921E-03  1.1377568E-02  2.8443921E-03  1.1377568E-02  2.8443921E-03  2.8443921E-03  1.1377568E-02  2.8443921E-03  1.1377568E-02  2.8443921E-03  0.0000000E+00
  2.9369332E-03  1.1747733E-02  2.9369332E-03  1.1747733E-02  2.9369332E-03  2.9369332E-03  1.1747733E-02  2.9369332E-03  1.1747733E-02  2.9369332E-03  0.0000000E+00
  3.0303822E-03  1.2121529E-02  3.0303822E-03  1.2121529E-02  3.0303822E-03  3.0303822E-03  1.2121529E-02  3.0303822E-03  1.2121529E-02  3.0303822E-03  0.0000000E+00
  3.1247203E-03  1.2498881E-02  3.1247203E-03  1.2498881E-02  3.1247203E-03  3.1247203E-03  1.2498881E-02  3.1247203E-03  1.2498881E-02  3.1247203E-03  0.0000000E+00
  3.2198963E-03  1.2879585E-02  3.2198963E-03  1.2879585E-02  3.2198963E-03  3.2198963E-03  1.2879585E-02  3.2198963E-03  1.2879585E-02  3.2198963E-03  0.0000000E+00
  3.3158316E-03  1.3263326E-02  3.3158316E-03  1.3263326E-02  3.3158316E-03  3.3158316E-03  1.3263326E-02  3.3158316E-03  1.3263326E-02  3.3158316E-03  0.0000000E+00
  3.4124368E-03  1.3649747E-02  3.4124368E-03  1.3649747E-02  3.4124368E-03  3.4124368E-03  1.3649747E-02  3.4124368E-03  1.3649747E-02  3.4124368E-03  0.0000000E+00
  3.5095548E-03  1.4038219E-02  3.5095548E-03  1.4038219E-02  3.5095548E-03  3.5095548E-03  1.4038219E-02  3.5095548E-03  1.4038219E-02  3.5095548E-03  0.0000000E+00
  3.6070952E-03  1.4428381E-02  3.6070952E-03  1.4428381E-02  3.6070952E-03  3.6070952E-03  1.4428381E-02  3.6070952E-03  1.4428381E-02  3.6070952E-03  0.0000000E+00
  3.7041059E-03  1.4816423E-02  3.7041059E-03  1.4816423E-02  3.7041059E-03  3.7041059E-03  1.4816423E-02  3.7041059E-03  1.4816423E-02  3.7041059E-03  0.0000000E+00
  3.7647155E-03  1.5058862E-02  3.7647155E-03  1.5058862E-02  3.7647155E-03  3.7647155E-03  1.5058862E-02  3.7647155E-03  1.5058862E-02  3.7647155E-03  0.0000000E+00
  3.5728790E-04  1.4291514E-03  3.5728790E-04  1.4291514E-03  3.5728790E-04  3.5728790E-04  1.4291514E-03  3.5728790E-04  1.4291514E-03  3.5728790E-04  0.0000000E+00
  4.4679920E-04  1.7871968E-03  4.4679920E-04  1.7871968E-03  4.4679920E-04  4.4679920E-04  1.7871968E-03  4.4679920E-04  1.7871968E-03  4.4679920E-04  0.0000000E+00
  5.3606650E-04  2.1442661E-03  5.3606650E-04  2.1442661E-03  5.3606650E-04  5.3606650E-04  2.1442661E-03  5.3606650E-04  2.1442661E-03  5.3606650E-04  0.0000000E+00
  6.2508990E-04  2.5003594E-03  6.2508990E-04  2.5003594E-03  6.2508990E-04  6.2508990E-04  2.5003594E-03  6.2508990E-04  2.5003594E-03  6.2508990E-04  0.0000000E+00
  7.1397290E-04  2.8558916E-03  7.1397290E-04  2.8558916E-03  7.1397290E-04  7.1397290E-04  2.8558916E-03  7.1397290E-04  2.8558916E-03  7.1397290E-04  0.0000000E+00
  8.0258850E-04  3.2103541E-03  8.0258850E-04  3.2103541E-03  8.0258850E-04  8.0258850E-04  3.2103541E-03  8.0258850E-04  3.2103541E-03  8.0258850E-04  0.0000000E+00
  8.9083780E-04  3.5633511E-03  8.9083780E-04  3.5633511E-03  8.9083780E-04  8.9083780E-04  3.5633511E-03  8.9083780E-04  3.5633511E-03  8.9083780E-04  0.0000000E+00
  9.7874300E-04  3.9149720E-03  9.7874300E-04  3.9149720E-03  9.7874300E-04  9.7874300E-04  3.9149720E-03  9.7874300E-04  3.9149720E-03  9.7874300E-04  0.0000000E+00
  1.0662959E-03  4.2651835E-03  1.0662959E-03  4.2651835E-03  1.0662959E-03  1.0662959E-03  4.2651835E-03  1.0662959E-03  4.2651835E-03  1.0662959E-03  0.0000000E+00
  1.1535443E-03  4.6141771E-03  1.1535443E-03  4.6141771E-03  1.1535443E-03  1.1535443E-03  4.6141771E-03  1.1535443E-03  4.6141771E-03  1.1535443E-03  0.0000000E+00
  1.2405264E-03  4.9621057E-03  1.2405264E-03  4.9621057E-03  1.2405264E-03  1.2405264E-03  4.9621057E-03  1.2405264E-03  4.9621057E-03  1.2405264E-03  0.0000000E+00
  1.3272647E-03  5.3090589E-03  1.3272647E-03  5.3090589E-03  1.3272647E-03  1.3272647E-03  5.3090589E-03  1.3272647E-03  5.3090589E-03  1.3272647E-03  0.0000000E+00
  1.4137760E-03  5.6551039E-03  1.4137760E-03  5.6551039E-03  1.4137760E-03  1.4137760E-03  5.6551039E-03  1.4137760E-03  5.6551039E-03  1.4137760E-03  0.0000000E+00
  1.5000801E-03  6.0003203E-03  1.5000801E-03  6.0003203E-03  1.5000801E-03  1.5000801E-03  6.0003203E-03  1.5000801E-03  6.0003203E-03  1.5000801E-03  0.0000000E+00
  1.5862061E-03  6.3448244E-03  1.5862061E-03  6.3448244E-03  1.5862061E-03  1.5862061E-03  6.3448244E-03  1.5862061E-03  6.3448244E-03  1.5862061E-03  0.0000000E+00
  1.6721172E-03  6.6884690E-03  1.6721172E-03  6.6884690E-03  1.6721172E-03  1.6721172E-03  6.6884690E-03  1.6721172E-03  6.6884690E-03  1.6721172E-03  0.0000000E+00
  1.7578070E-03  7.0312282E-03  1.7578070E-03  7.0312282E-03  1.7578070E-03  1.7578070E-03  7.0312282E-03  1.7578070E-03  7.0312282E-03  1.7578070E-03  0.0000000E+00
  1.8432884E-03  7.3731537E-03  1.8432884E-03  7.3731537E-03  1.8432884E-03  1.8432884E-03  7.3731537E-03  1.8432884E-03  7.3731537E-03  1.8432884E-03  0.0000000E+00
  1.9285709E-03  7.7142836E-03  1.9285709E-03  7.7142836E-03  1.9285709E-03  1.9285709E-03  7.7142836E-03  1.9285709E-03  7.7142836E-03  1.9285709E-03  0.0000000E+00
  2.0136851E-03  8.0547406E-03  2.0136851E-03  8.0547406E-03  2.0136851E-03  2.0136851E-03  8.0547406E-03  2.0136851E-03  8.0547406E-03  2.0136851E-03  0.0000000E+00
  2.0986920E-03  8.3947680E-03  2.0986920E-03  8.3947680E-03  2.0986920E-03  2.0986920E-03  8.3947680E-03  2.0986920E-03  8.3947680E-03  2.0986920E-03  0.0000000E+00
  2.1836780E-03  8.7347122E-03  2.1836780E-03  8.7347122E-03  2.1836780E-03  2.1836780E-03  8.7347122E-03  2.1836780E-03  8.7347122E-03  2.1836780E-03  0.0000000E+00
  2.2687405E-03  9.0749622E-03  2.2687405E-03  9.0749622E-03  2.2687405E-03  2.2687405E-03  9.0749622E-03  2.2687405E-03  9.0749622E-03  2.2687405E-03  0.0000000E+00
  2.3539867E-03  9.4159469E-03  2.3539867E-03  9.4159469E-03  2.3539867E-03  2.3539867E-03  9.4159469E-03  2.3539867E-03  9.4159469E-03  2.3539867E-03  0.0000000E+00
  2.4395331E-03  9.7581324E-03  2.4395331E-03  9.7581324E-03  2.4395331E-03  2.4395331E-03  9.7581324E-03  2.4395331E-03  9.7581324E-03  2.4395331E-03  0.0000000E+00
  2.5255091E-03  1.0102036E-02  2.5255091E-03  1.0102036E-02  2.5255091E-03  2.5255091E-03  1.0102036E-02  2.5255091E-03  1.0102036E-02  2.5255091E-03  0.0000000E+00
  2.6120439E-03  1.0448176E-02  2.6120439E-03  1.0448176E-02  2.6120439E-03  2.6120439E-03  1.0448176E-02  2.6120439E-03  1.0448176E-02  2.6120439E-03  0.0000000E+00
  2.6992527E-03  1.0797011E-02  2.6992527E-03  1.0797011E-02  2.6992527E-03  2.6992527E-03  1.0797011E-02  2.6992527E-03  1.0797011E-02  2.6992527E-03  0.0000000E+00
  2.7872221E-03  1.1148889E-02  2.7872221E-03  1.1148889E-02  2.7872221E-03  2.7872221E-03  1.1148889E-02  2.7872221E-03  1.1148889E-02  2.7872221E-03  0.0000000E+00
  2.8760028E-03  1.1504011E-02  2.8760028E-03  1.1504011E-02  2.8760028E-03  2.8760028E-03  1.1504011E-02  2.8760028E-03  1.1504011E-02  2.8760028E-03  0.0000000E+00
  2.9655933E-03  1.1862373E-02  2.9655933E-03  1.1862373E-02  2.9655933E-03  2.9655933E-03  1.1862373E-02  2.9655933E-03  1.1862373E-02  2.9655933E-03  0.0000000E+00
  3.0559735E-03  1.2223894E-02  3.0559735E-03  1.2223894E-02  3.0559735E-03  3.0559735E-03  1.2223894E-02  3.0559735E-03  1.2223894E-02  3.0559735E-03  0.0000000E+00
  3.1470922E-03  1.2588369E-02  3.1470922E-03  1.2588369E-02  3.1470922E-03  3.1470922E-03  1.2588369E-02  3.1470922E-03  1.2588369E-02  3.1470922E-03  0.0000000E+00
  3.2388718E-03  1.2955487E-02  3.2388718E-03  1.2955487E-02  3.2388718E-03  3.2388718E-03  1.2955487E-02  3.2388718E-03  1.2955487E-02  3.2388718E-03  0.0000000E+00
  3.3312251E-03  1.3324900E-02  3.3312251E-03  1.3324900E-02  3.3312251E-03  3.3312251E-03  1.3324900E-02  3.3312251E-03  1.3324900E-02  3.3312251E-03  0.0000000E+00
  3.4239998E-03  1.3695999E-02  3.4239998E-03  1.3695999E-02  3.4239998E-03  3.4239998E-03  1.3695999E-02  3.4239998E-03  1.3695999E-02  3.4239998E-03  0.0000000E+00
  3.5171081E-03  1.4068432E-02  3.5171081E-03  1.4068432E-02  3.5171081E-03  3.5171081E-03  1.4068432E-02  3.5171081E-03  1.4068432E-02  3.5171081E-03  0.0000000E+00
  3.6096406E-03  1.4438562E-02  3.6096406E-03  1.4438562E-02  3.6096406E-03  3.6096406E-03  1.4438562E-02  3.6096406E-03  1.4438562E-02  3.6096406E-03  0.0000000E+00
  3.6674167E-03  1.4669667E-02  3.6674167E-03  1.4669667E-02  3.6674167E-03  3.6674167E-03  1.4669667E-02  3.6674167E-03  1.4669667E-02  3.6674167E-03  0.0000000E+00
  3.7806040E-04  1.5122415E-03  3.7806040E-04  1.5122415E-03  3.7806040E-04  3.7806040E-04  1.5122415E-03  3.7806040E-04  1.5122415E-03  3.7806040E-04  0.0000000E+00
  4.6523640E-04  1.8609455E-03  4.6523640E-04  1.8609455E-03  4.6523640E-04  4.6523640E-04  1.8609455E-03  4.6523640E-04  1.8609455E-03  4.6523640E-04  0.0000000E+00
  5.5213000E-04  2.2085198E-03  5.5213000E-04  2.2085198E-03  5.5213000E-04  5.5213000E-04  2.2085198E-03  5.5213000E-04  2.2085198E-03  5.5213000E-04  0.0000000E+00
  6.3874110E-04  2.5549645E-03  6.3874110E-04  2.5549645E-03  6.3874110E-04  6.3874110E-04  2.5549645E-03  6.3874110E-04  2.5549645E-03  6.3874110E-04  0.0000000E+00
  7.2517070E-04  2.9006829E-03  7.2517070E-04  2.9006829E-03  7.2517070E-04  7.2517070E-04  2.9006829E-03  7.2517070E-04  2.9006829E-03  7.2517070E-04  0.0000000E+00
  8.1129510E-04  3.2451803E-03  8.1129510E-04  3.2451803E-03  8.1129510E-04  8.1129510E-04  3.2451803E-03  8.1129510E-04  3.2451803E-03  8.1129510E-04  0.0000000E+00
  8.9701810E-04  3.5880724E-03  8.9701810E-04  3.5880724E-03  8.9701810E-04  8.9701810E-04  3.5880724E-03  8.9701810E-04  3.5880724E-03  8.9701810E-04  0.0000000E+00
  9.8236170E-04  3.9294467E-03  9.8236170E-04  3.9294467E-03  9.8236170E-04  9.8236170E-04  3.9294467E-03  9.8236170E-04  3.9294467E-03  9.8236170E-04  0.0000000E+00
  1.0673179E-03  4.2692715E-03  1.0673179E-03  4.2692715E-03  1.0673179E-03  1.0673179E-03  4.2692715E-03  1.0673179E-03  4.2692715E-03  1.0673179E-03  0.0000000E+00
  1.1519333E-03  4.6077333E-03  1.1519333E-03  4.6077333E-03  1.1519333E-03  1.1519333E-03  4.6077333E-03  1.1519333E-03  4.6077333E-03  1.1519333E-03  0.0000000E+00
  1.2362451E-03  4.9449805E-03  1.2362451E-03  4.9449805E-03  1.2362451E-03  1.2362451E-03  4.9449805E-03  1.2362451E-03  4.9449805E-03  1.2362451E-03  0.0000000E+00
  1.3202750E-03  5.2811001E-03  1.3202750E-03  5.2811001E-03  1.3202750E-03  1.3202750E-03  5.2811001E-03  1.3202750E-03  5.2811001E-03  1.3202750E-03  0.0000000E+00
  1.4040393E-03  5.6161571E-03  1.4040393E-03  5.6161571E-03  1.4040393E-03  1.4040393E-03  5.6161571E-03  1.4040393E-03  5.6161571E-03  1.4040393E-03  0.0000000E+00
  1.4875571E-03  5.9502285E-03  1.4875571E-03  5.9502285E-03  1.4875571E-03  1.4875571E-03  5.9502285E-03  1.4875571E-03  5.9502285E-03  1.4875571E-03  0.0000000E+00
  1.5708566E-03  6.2834266E-03  1.5708566E-03  6.2834266E-03  1.5708566E-03  1.5708566E-03  6.2834266E-03  1.5708566E-03  6.2834266E-03  1.5708566E-03  0.0000000E+00
  1.6539021E-03  6.6156085E-03  1.6539021E-03  6.6156085E-03  1.6539021E-03  1.6539021E-03  6.6156085E-03  1.6539021E-03  6.6156085E-03  1.6539021E-03  0.0000000E+00
  1.7366873E-03  6.9467491E-03  1.7366873E-03  6.9467491E-03  1.7366873E-03  1.7366873E-03  6.9467491E-03  1.7366873E-03  6.9467491E-03  1.7366873E-03  0.0000000E+00
  1.8192246E-03  7.2768982E-03  1.8192246E-03  7.2768982E-03  1.8192246E-03  1.8192246E-03  7.2768982E-03  1.8192246E-03  7.2768982E-03  1.8192246E-03  0.0000000E+00
  1.9015231E-03  7.6060924E-03  1.9015231E-03  7.6060924E-03  1.9015231E-03  1.9015231E-03  7.6060924E-03  1.9015231E-03  7.6060924E-03  1.9015231E-03  0.0000000E+00
  1.9836124E-03  7.9344496E-03  1.9836124E-03  7.9344496E-03  1.9836124E-03  1.9836124E-03  7.9344496E-03  1.9836124E-03  7.9344496E-03  1.9836124E-03  0.0000000E+00
  2.0655509E-03  8.2622038E-03  2.0655509E-03  8.2622038E-03  2.0655509E-03  2.0655509E-03  8.2622038E-03  2.0655509E-03  8.2622038E-03  2.0655509E-03  0.0000000E+00
  2.1474219E-03  8.5896875E-03  2.1474219E-03  8.5896875E-03  2.1474219E-03  2.1474219E-03  8.5896875E-03  2.1474219E-03  8.5896875E-03  2.1474219E-03  0.0000000E+00
  2.2293185E-03  8.9172740E-03  2.2293185E-03  8.9172740E-03  2.2293185E-03  2.2293185E-03  8.9172740E-03  2.2293185E-03  8.9172740E-03  2.2293185E-03  0.0000000E+00
  2.3113433E-03  9.2453733E-03  2.3113433E-03  9.2453733E-03  2.3113433E-03  2.3113433E-03  9.2453733E-03  2.3113433E-03  9.2453733E-03  2.3113433E-03  0.0000000E+00
  2.3936077E-03  9.5744306E-03  2.3936077E-03  9.5744306E-03  2.3936077E-03  2.3936077E-03  9.5744306E-03  2.3936077E-03  9.5744306E-03  2.3936077E-03  0.0000000E+00
  2.4762349E-03  9.9049394E-03  2.4762349E-03  9.9049394E-03  2.4762349E-03  2.4762349E-03  9.9049394E-03  2.4762349E-03  9.9049394E-03  2.4762349E-03  0.0000000E+00
  2.5593478E-03  1.0237391E-02  2.5593478E-03  1.0237391E-02  2.5593478E-03  2.5593478E-03  1.0237391E-02  2.5593478E-03  1.0237391E-02  2.5593478E-03  0.0000000E+00
  2.6430554E-03  1.0572222E-02  2.6430554E-03  1.0572222E-02  2.6430554E-03  2.6430554E-03  1.0572222E-02  2.6430554E-03  1.0572222E-02  2.6430554E-03  0.0000000E+00
  2.7274393E-03  1.0909757E-02  2.7274393E-03  1.0909757E-02  2.7274393E-03  2.7274393E-03  1.0909757E-02  2.7274393E-03  1.0909757E-02  2.7274393E-03  0.0000000E+00
  2.8125457E-03  1.1250183E-02  2.8125457E-03  1.1250183E-02  2.8125457E-03  2.8125457E-03  1.1250183E-02  2.8125457E-03  1.1250183E-02  2.8125457E-03  0.0000000E+00
  2.8983715E-03  1.1593486E-02  2.8983715E-03  1.1593486E-02  2.8983715E-03  2.8983715E-03  1.1593486E-02  2.8983715E-03  1.1593486E-02  2.8983715E-03  0.0000000E+00
  2.9848952E-03  1.1939581E-02  2.9848952E-03  1.1939581E-02  2.9848952E-03  2.9848952E-03  1.1939581E-02  2.9848952E-03  1.1939581E-02  2.9848952E-03  0.0000000E+00
  3.0720656E-03  1.2288262E-02  3.0720656E-03  1.2288262E-02  3.0720656E-03  3.0720656E-03  1.2288262E-02  3.0720656E-03  1.2288262E-02  3.0720656E-03  0.0000000E+00
  3.1598067E-03  1.2639227E-02  3.1598067E-03  1.2639227E-02  3.1598067E-03  3.1598067E-03  1.2639227E-02  3.1598067E-03  1.2639227E-02  3.1598067E-03  0.0000000E+00
  3.2480330E-03  1.2992132E-02  3.2480330E-03  1.2992132E-02  3.2480330E-03  3.2480330E-03  1.2992132E-02  3.2480330E-03  1.2992132E-02  3.2480330E-03  0.0000000E+00
  3.3365974E-03  1.3346390E-02  3.3365974E-03  1.3346390E-02  3.3365974E-03  3.3365974E-03  1.3346390E-02  3.3365974E-03  1.3346390E-02  3.3365974E-03  0.0000000E+00
  3.4254147E-03  1.3701659E-02  3.4254147E-03  1.3701659E-02  3.4254147E-03  3.4254147E-03  1.3701659E-02  3.4254147E-03  1.3701659E-02  3.4254147E-03  0.0000000E+00
  3.5136170E-03  1.4054468E-02  3.5136170E-03  1.4054468E-02  3.5136170E-03  3.5136170E-03  1.4054468E-02  3.5136170E-03  1.4054468E-02  3.5136170E-03  0.0000000E+00
  3.5686558E-03  1.4274623E-02  3.5686558E-03  1.4274623E-02  3.5686558E-03  3.5686558E-03  1.4274623E-02  3.5686558E-03  1.4274623E-02  3.5686558E-03  0.0000000E+00
  3.9625300E-04  1.5850122E-03  3.9625300E-04  1.5850122E-03  3.9625300E-04  3.9625300E-04  1.5850122E-03  3.9625300E-04  1.5850122E-03  3.9625300E-04  0.0000000E+00
  4.8105040E-04  1.9242014E-03  4.8105040E-04  1.9242014E-03  4.8105040E-04  4.8105040E-04  1.9242014E-03  4.8105040E-04  1.9242014E-03  4.8105040E-04  0.0000000E+00
  5.6553120E-04  2.2621247E-03  5.6553120E-04  2.2621247E-03  5.6553120E-04  5.6553120E-04  2.2621247E-03  5.6553120E-04  2.2621247E-03  5.6553120E-04  0.0000000E+00
  6.4969550E-04  2.5987820E-03  6.4969550E-04  2.5987820E-03  6.4969550E-04  6.4969550E-04  2.5987820E-03  6.4969550E-04  2.5987820E-03  6.4969550E-04  0.0000000E+00
  7.3364130E-04  2.9345651E-03  7.3364130E-04  2.9345651E-03  7.3364130E-04  7.3364130E-04  2.9345651E-03  7.3364130E-04  2.9345651E-03  7.3364130E-04  0.0000000E+00
  8.1724830E-04  3.2689931E-03  8.1724830E-04  3.2689931E-03  8.1724830E-04  8.1724830E-04  3.2689931E-03  8.1724830E-04  3.2689931E-03  8.1724830E-04  0.0000000E+00
  9.0042330E-04  3.6016934E-03  9.0042330E-04  3.6016934E-03  9.0042330E-04  9.0042330E-04  3.6016934E-03  9.0042330E-04  3.6016934E-03  9.0042330E-04  0.0000000E+00
  9.8318790E-04  3.9327515E-03  9.8318790E-04  3.9327515E-03  9.8318790E-04  9.8318790E-04  3.9327515E-03  9.8318790E-04  3.9327515E-03  9.8318790E-04  0.0000000E+00
  1.0655344E-03  4.2621375E-03  1.0655344E-03  4.2621375E-03  1.0655344E-03  1.0655344E-03  4.2621375E-03  1.0655344E-03  4.2621375E-03  1.0655344E-03  0.0000000E+00
  1.1475081E-03  4.5900323E-03  1.1475081E-03  4.5900323E-03  1.1475081E-03  1.1475081E-03  4.5900323E-03  1.1475081E-03  4.5900323E-03  1.1475081E-03  0.0000000E+00
  1.2291451E-03  4.9165803E-03  1.2291451E-03  4.9165803E-03  1.2291451E-03  1.2291451E-03  4.9165803E-03  1.2291451E-03  4.9165803E-03  1.2291451E-03  0.0000000E+00
  1.3104664E-03  5.2418656E-03  1.3104664E-03  5.2418656E-03  1.3104664E-03  1.3104664E-03  5.2418656E-03  1.3104664E-03  5.2418656E-03  1.3104664E-03  0.0000000E+00
  1.3914878E-03  5.5659510E-03  1.3914878E-03  5.5659510E-03  1.3914878E-03  1.3914878E-03  5.5659510E-03  1.3914878E-03  5.5659510E-03  1.3914878E-03  0.0000000E+00
  1.4722278E-03  5.8889110E-03  1.4722278E-03  5.8889110E-03  1.4722278E-03  1.4722278E-03  5.8889110E-03  1.4722278E-03  5.8889110E-03  1.4722278E-03  0.0000000E+00
  1.5527134E-03  6.2108537E-03  1.5527134E-03  6.2108537E-03  1.5527134E-03  1.5527134E-03  6.2108537E-03  1.5527134E-03  6.2108537E-03  1.5527134E-03  0.0000000E+00
  1.6329102E-03  6.5316410E-03  1.6329102E-03  6.5316410E-03  1.6329102E-03  1.6329102E-03  6.5316410E-03  1.6329102E-03  6.5316410E-03  1.6329102E-03  0.0000000E+00
  1.7128121E-03  6.8512483E-03  1.7128121E-03  6.8512483E-03  1.7128121E-03  1.7128121E-03  6.8512483E-03  1.7128121E-03  6.8512483E-03  1.7128121E-03  0.0000000E+00
  1.7924309E-03  7.1697236E-03  1.7924309E-03  7.1697236E-03  1.7924309E-03  1.7924309E-03  7.1697236E-03  1.7924309E-03  7.1697236E-03  1.7924309E-03  0.0000000E+00
  1.8717754E-03  7.4871018E-03  1.8717754E-03  7.4871018E-03  1.8717754E-03  1.8717754E-03  7.4871018E-03  1.8717754E-03  7.4871018E-03  1.8717754E-03  0.0000000E+00
  1.9508741E-03  7.8034963E-03  1.9508741E-03  7.8034963E-03  1.9508741E-03  1.9508741E-03  7.8034963E-03  1.9508741E-03  7.8034963E-03  1.9508741E-03  0.0000000E+00
  2.0297830E-03  8.1191319E-03  2.0297830E-03  8.1191319E-03  2.0297830E-03  2.0297830E-03  8.1191319E-03  2.0297830E-03  8.1191319E-03  2.0297830E-03  0.0000000E+00
  2.1085819E-03  8.4343278E-03  2.1085819E-03  8.4343278E-03  2.1085819E-03  2.1085819E-03  8.4343278E-03  2.1085819E-03  8.4343278E-03  2.1085819E-03  0.0000000E+00
  2.1873603E-03  8.7494412E-03  2.1873603E-03  8.7494412E-03  2.1873603E-03  2.1873603E-03  8.7494412E-03  2.1873603E-03  8.7494412E-03  2.1873603E-03  0.0000000E+00
  2.2662161E-03  9.0648645E-03  2.2662161E-03  9.0648645E-03  2.2662161E-03  2.2662161E-03  9.0648645E-03  2.2662161E-03  9.0648645E-03  2.2662161E-03  0.0000000E+00
  2.3452556E-03  9.3810222E-03  2.3452556E-03  9.3810222E-03  2.3452556E-03  2.3452556E-03  9.3810222E-03  2.3452556E-03  9.3810222E-03  2.3452556E-03  0.0000000E+00
  2.4245961E-03  9.6983845E-03  2.4245961E-03  9.6983845E-03  2.4245961E-03  2.4245961E-03  9.6983845E-03  2.4245961E-03  9.6983845E-03  2.4245961E-03  0.0000000E+00
  2.5043546E-03  1.0017418E-02  2.5043546E-03  1.0017418E-02  2.5043546E-03  2.5043546E-03  1.0017418E-02  2.5043546E-03  1.0017418E-02  2.5043546E-03  0.0000000E+00
  2.5846339E-03  1.0338536E-02  2.5846339E-03  1.0338536E-02  2.5846339E-03  2.5846339E-03  1.0338536E-02  2.5846339E-03  1.0338536E-02  2.5846339E-03  0.0000000E+00
  2.6655106E-03  1.0662042E-02  2.6655106E-03  1.0662042E-02  2.6655106E-03  2.6655106E-03  1.0662042E-02  2.6655106E-03  1.0662042E-02  2.6655106E-03  0.0000000E+00
  2.7470274E-03  1.0988109E-02  2.7470274E-03  1.0988109E-02  2.7470274E-03  2.7470274E-03  1.0988109E-02  2.7470274E-03  1.0988109E-02  2.7470274E-03  0.0000000E+00
  2.8291790E-03  1.1316716E-02  2.8291790E-03  1.1316716E-02  2.8291790E-03  2.8291790E-03  1.1316716E-02  2.8291790E-03  1.1316716E-02  2.8291790E-03  0.0000000E+00
  2.9119431E-03  1.1647772E-02  2.9119431E-03  1.1647772E-02  2.9119431E-03  2.9119431E-03  1.1647772E-02  2.9119431E-03  1.1647772E-02  2.9119431E-03  0.0000000E+00
  2.9952686E-03  1.1981074E-02  2.9952686E-03  1.1981074E-02  2.9952686E-03  2.9952686E-03  1.1981074E-02  2.9952686E-03  1.1981074E-02  2.9952686E-03  0.0000000E+00
  3.0790809E-03  1.2316324E-02  3.0790809E-03  1.2316324E-02  3.0790809E-03  3.0790809E-03  1.2316324E-02  3.0790809E-03  1.2316324E-02  3.0790809E-03  0.0000000E+00
  3.1632967E-03  1.2653187E-02  3.1632967E-03  1.2653187E-02  3.1632967E-03  3.1632967E-03  1.2653187E-02  3.1632967E-03  1.2653187E-02  3.1632967E-03  0.0000000E+00
  3.2477740E-03  1.2991096E-02  3.2477740E-03  1.2991096E-02  3.2477740E-03  3.2477740E-03  1.2991096E-02  3.2477740E-03  1.2991096E-02  3.2477740E-03  0.0000000E+00
  3.3324300E-03  1.3329720E-02  3.3324300E-03  1.3329720E-02  3.3324300E-03  3.3324300E-03  1.3329720E-02  3.3324300E-03  1.3329720E-02  3.3324300E-03  0.0000000E+00
  3.4164371E-03  1.3665748E-02  3.4164371E-03  1.3665748E-02  3.4164371E-03  3.4164371E-03  1.3665748E-02  3.4164371E-03  1.3665748E-02  3.4164371E-03  0.0000000E+00
  3.4688260E-03  1.3875304E-02  3.4688260E-03  1.3875304E-02  3.4688260E-03  3.4688260E-03  1.3875304E-02  3.4688260E-03  1.3875304E-02  3.4688260E-03  0.0000000E+00
  4.1192920E-04  1.6477167E-03  4.1192920E-04  1.6477167E-03  4.1192920E-04  4.1192920E-04  1.6477167E-03  4.1192920E-04  1.6477167E-03  4.1192920E-04  0.0000000E+00
  4.9432390E-04  1.9772957E-03  4.9432390E-04  1.9772957E-03  4.9432390E-04  4.9432390E-04  1.9772957E-03  4.9432390E-04  1.9772957E-03  4.9432390E-04  0.0000000E+00
  5.7637170E-04  2.3054869E-03  5.7637170E-04  2.3054869E-03  5.7637170E-04  5.7637170E-04  2.3054869E-03  5.7637170E-04  2.3054869E-03  5.7637170E-04  0.0000000E+00
  6.5807250E-04  2.6322901E-03  6.5807250E-04  2.6322901E-03  6.5807250E-04  6.5807250E-04  2.6322901E-03  6.5807250E-04  2.6322901E-03  6.5807250E-04  0.0000000E+00
  7.3952140E-04  2.9580854E-03  7.3952140E-04  2.9580854E-03  7.3952140E-04  7.3952140E-04  2.9580854E-03  7.3952140E-04  2.9580854E-03  7.3952140E-04  0.0000000E+00
  8.2060150E-04  3.2824061E-03  8.2060150E-04  3.2824061E-03  8.2060150E-04  8.2060150E-04  3.2824061E-03  8.2060150E-04  3.2824061E-03  8.2060150E-04  0.0000000E+00
  9.0122280E-04  3.6048912E-03  9.0122280E-04  3.6048912E-03  9.0122280E-04  9.0122280E-04  3.6048912E-03  9.0122280E-04  3.6048912E-03  9.0122280E-04  0.0000000E+00
  9.8140600E-04  3.9256242E-03  9.8140600E-04  3.9256242E-03  9.8140600E-04  9.8140600E-04  3.9256242E-03  9.8140600E-04  3.9256242E-03  9.8140600E-04  0.0000000E+00
  1.0611441E-03  4.2445765E-03  1.0611441E-03  4.2445765E-03  1.0611441E-03  1.0611441E-03  4.2445765E-03  1.0611441E-03  4.2445765E-03  1.0611441E-03  0.0000000E+00
  1.1404810E-03  4.5619241E-03  1.1404810E-03  4.5619241E-03  1.1404810E-03  1.1404810E-03  4.5619241E-03  1.1404810E-03  4.5619241E-03  1.1404810E-03  0.0000000E+00
  1.2194517E-03  4.8778067E-03  1.2194517E-03  4.8778067E-03  1.2194517E-03  1.2194517E-03  4.8778067E-03  1.2194517E-03  4.8778067E-03  1.2194517E-03  0.0000000E+00
  1.2980765E-03  5.1923059E-03  1.2980765E-03  5.1923059E-03  1.2980765E-03  1.2980765E-03  5.1923059E-03  1.2980765E-03  5.1923059E-03  1.2980765E-03  0.0000000E+00
  1.3763706E-03  5.5054823E-03  1.3763706E-03  5.5054823E-03  1.3763706E-03  1.3763706E-03  5.5054823E-03  1.3763706E-03  5.5054823E-03  1.3763706E-03  0.0000000E+00
  1.4543519E-03  5.8174077E-03  1.4543519E-03  5.8174077E-03  1.4543519E-03  1.4543519E-03  5.8174077E-03  1.4543519E-03  5.8174077E-03  1.4543519E-03  0.0000000E+00
  1.5320466E-03  6.1281864E-03  1.5320466E-03  6.1281864E-03  1.5320466E-03  1.5320466E-03  6.1281864E-03  1.5320466E-03  6.1281864E-03  1.5320466E-03  0.0000000E+00
  1.6094211E-03  6.4376846E-03  1.6094211E-03  6.4376846E-03  1.6094211E-03  1.6094211E-03  6.4376846E-03  1.6094211E-03  6.4376846E-03  1.6094211E-03  0.0000000E+00
  1.6864696E-03  6.7458786E-03  1.6864696E-03  6.7458786E-03  1.6864696E-03  1.6864696E-03  6.7458786E-03  1.6864696E-03  6.7458786E-03  1.6864696E-03  0.0000000E+00
  1.7632036E-03  7.0528144E-03  1.7632036E-03  7.0528144E-03  1.7632036E-03  1.7632036E-03  7.0528144E-03  1.7632036E-03  7.0528144E-03  1.7632036E-03  0.0000000E+00
  1.8396314E-03  7.3585255E-03  1.8396314E-03  7.3585255E-03  1.8396314E-03  1.8396314E-03  7.3585255E-03  1.8396314E-03  7.3585255E-03  1.8396314E-03  0.0000000E+00
  1.9157802E-03  7.6631207E-03  1.9157802E-03  7.6631207E-03  1.9157802E-03  1.9157802E-03  7.6631207E-03  1.9157802E-03  7.6631207E-03  1.9157802E-03  0.0000000E+00
  1.9917039E-03  7.9668158E-03  1.9917039E-03  7.9668158E-03  1.9917039E-03  1.9917039E-03  7.9668158E-03  1.9917039E-03  7.9668158E-03  1.9917039E-03  0.0000000E+00
  2.0674792E-03  8.2699169E-03  2.0674792E-03  8.2699169E-03  2.0674792E-03  2.0674792E-03  8.2699169E-03  2.0674792E-03  8.2699169E-03  2.0674792E-03  0.0000000E+00
  2.1431914E-03  8.5727658E-03  2.1431914E-03  8.5727658E-03  2.1431914E-03  2.1431914E-03  8.5727658E-03  2.1431914E-03  8.5727658E-03  2.1431914E-03  0.0000000E+00
  2.2189343E-03  8.8757372E-03  2.2189343E-03  8.8757372E-03  2.2189343E-03  2.2189343E-03  8.8757372E-03  2.2189343E-03  8.8757372E-03  2.2189343E-03  0.0000000E+00
  2.2948090E-03  9.1792359E-03  2.2948090E-03  9.1792359E-03  2.2948090E-03  2.2948090E-03  9.1792359E-03  2.2948090E-03  9.1792359E-03  2.2948090E-03  0.0000000E+00
  2.3709273E-03  9.4837094E-03  2.3709273E-03  9.4837094E-03  2.3709273E-03  2.3709273E-03  9.4837094E-03  2.3709273E-03  9.4837094E-03  2.3709273E-03  0.0000000E+00
  2.4474002E-03  9.7896006E-03  2.4474002E-03  9.7896006E-03  2.4474002E-03  2.4474002E-03  9.7896006E-03  2.4474002E-03  9.7896006E-03  2.4474002E-03  0.0000000E+00
  2.5243248E-03  1.0097299E-02  2.5243248E-03  1.0097299E-02  2.5243248E-03  2.5243248E-03  1.0097299E-02  2.5243248E-03  1.0097299E-02  2.5243248E-03  0.0000000E+00
  2.6017729E-03  1.0407092E-02  2.6017729E-03  1.0407092E-02  2.6017729E-03  2.6017729E-03  1.0407092E-02  2.6017729E-03  1.0407092E-02  2.6017729E-03  0.0000000E+00
  2.6797836E-03  1.0719134E-02  2.6797836E-03  1.0719134E-02  2.6797836E-03  2.6797836E-03  1.0719134E-02  2.6797836E-03  1.0719134E-02  2.6797836E-03  0.0000000E+00
  2.7583500E-03  1.1033400E-02  2.7583500E-03  1.1033400E-02  2.7583500E-03  2.7583500E-03  1.1033400E-02  2.7583500E-03  1.1033400E-02  2.7583500E-03  0.0000000E+00
  2.8374487E-03  1.1349795E-02  2.8374487E-03  1.1349795E-02  2.8374487E-03  2.8374487E-03  1.1349795E-02  2.8374487E-03  1.1349795E-02  2.8374487E-03  0.0000000E+00
  2.9170291E-03  1.1668116E-02  2.9170291E-03  1.1668116E-02  2.9170291E-03  2.9170291E-03  1.1668116E-02  2.9170291E-03  1.1668116E-02  2.9170291E-03  0.0000000E+00
  2.9970181E-03  1.1988073E-02  2.9970181E-03  1.1988073E-02  2.9970181E-03  2.9970181E-03  1.1988073E-02  2.9970181E-03  1.1988073E-02  2.9970181E-03  0.0000000E+00
  3.0773345E-03  1.2309338E-02  3.0773345E-03  1.2309338E-02  3.0773345E-03  3.0773345E-03  1.2309338E-02  3.0773345E-03  1.2309338E-02  3.0773345E-03  0.0000000E+00
  3.1578412E-03  1.2631365E-02  3.1578412E-03  1.2631365E-02  3.1578412E-03  3.1578412E-03  1.2631365E-02  3.1578412E-03  1.2631365E-02  3.1578412E-03  0.0000000E+00
  3.2384582E-03  1.2953833E-02  3.2384582E-03  1.2953833E-02  3.2384582E-03  3.2384582E-03  1.2953833E-02  3.2384582E-03  1.2953833E-02  3.2384582E-03  0.0000000E+00
  3.3183968E-03  1.3273587E-02  3.3183968E-03  1.3273587E-02  3.3183968E-03  3.3183968E-03  1.3273587E-02  3.3183968E-03  1.3273587E-02  3.3183968E-03  0.0000000E+00
  3.3682176E-03  1.3472871E-02  3.3682176E-03  1.3472871E-02  3.3682176E-03  3.3682176E-03  1.3472871E-02  3.3682176E-03  1.3472871E-02  3.3682176E-03  0.0000000E+00
  4.2513950E-04  1.7005579E-03  4.2513950E-04  1.7005579E-03  4.2513950E-04  4.2513950E-04  1.7005579E-03  4.2513950E-04  1.7005579E-03  4.2513950E-04  0.0000000E+00
  5.0512240E-04  2.0204894E-03  5.0512240E-04  2.0204894E-03  5.0512240E-04  5.0512240E-04  2.0204894E-03  5.0512240E-04  2.0204894E-03  5.0512240E-04  0.0000000E+00
  5.8473080E-04  2.3389233E-03  5.8473080E-04  2.3389233E-03  5.8473080E-04  5.8473080E-04  2.3389233E-03  5.8473080E-04  2.3389233E-03  5.8473080E-04  0.0000000E+00
  6.6396490E-04  2.6558598E-03  6.6396490E-04  2.6558598E-03  6.6396490E-04  6.6396490E-04  2.6558598E-03  6.6396490E-04  2.6558598E-03  6.6396490E-04  0.0000000E+00
  7.4291670E-04  2.9716668E-03  7.4291670E-04  2.9716668E-03  7.4291670E-04  7.4291670E-04  2.9716668E-03  7.4291670E-04  2.9716668E-03  7.4291670E-04  0.0000000E+00
  8.2147300E-04  3.2858921E-03  8.2147300E-04  3.2858921E-03  8.2147300E-04  8.2147300E-04  3.2858921E-03  8.2147300E-04  3.2858921E-03  8.2147300E-04  0.0000000E+00
  8.9954650E-04  3.5981860E-03  8.9954650E-04  3.5981860E-03  8.9954650E-04  8.9954650E-04  3.5981860E-03  8.9954650E-04  3.5981860E-03  8.9954650E-04  0.0000000E+00
  9.7715750E-04  3.9086302E-03  9.7715750E-04  3.9086302E-03  9.7715750E-04  9.7715750E-04  3.9086302E-03  9.7715750E-04  3.9086302E-03  9.7715750E-04  0.0000000E+00
  1.0542994E-03  4.2171974E-03  1.0542994E-03  4.2171974E-03  1.0542994E-03  1.0542994E-03  4.2171974E-03  1.0542994E-03  4.2171974E-03  1.0542994E-03  0.0000000E+00
  1.1310146E-03  4.5240584E-03  1.1310146E-03  4.5240584E-03  1.1310146E-03  1.1310146E-03  4.5240584E-03  1.1310146E-03  4.5240584E-03  1.1310146E-03  0.0000000E+00
  1.2073371E-03  4.8293485E-03  1.2073371E-03  4.8293485E-03  1.2073371E-03  1.2073371E-03  4.8293485E-03  1.2073371E-03  4.8293485E-03  1.2073371E-03  0.0000000E+00
  1.2832866E-03  5.1331465E-03  1.2832866E-03  5.1331465E-03  1.2832866E-03  1.2832866E-03  5.1331465E-03  1.2832866E-03  5.1331465E-03  1.2832866E-03  0.0000000E+00
  1.3588778E-03  5.4355112E-03  1.3588778E-03  5.4355112E-03  1.3588778E-03  1.3588778E-03  5.4355112E-03  1.3588778E-03  5.4355112E-03  1.3588778E-03  0.0000000E+00
  1.4341279E-03  5.7365116E-03  1.4341279E-03  5.7365116E-03  1.4341279E-03  1.4341279E-03  5.7365116E-03  1.4341279E-03  5.7365116E-03  1.4341279E-03  0.0000000E+00
  1.5090620E-03  6.0362479E-03  1.5090620E-03  6.0362479E-03  1.5090620E-03  1.5090620E-03  6.0362479E-03  1.5090620E-03  6.0362479E-03  1.5090620E-03  0.0000000E+00
  1.5836478E-03  6.3345911E-03  1.5836478E-03  6.3345911E-03  1.5836478E-03  1.5836478E-03  6.3345911E-03  1.5836478E-03  6.3345911E-03  1.5836478E-03  0.0000000E+00
  1.6578795E-03  6.6315181E-03  1.6578795E-03  6.6315181E-03  1.6578795E-03  1.6578795E-03  6.6315181E-03  1.6578795E-03  6.6315181E-03  1.6578795E-03  0.0000000E+00
  1.7317683E-03  6.9270730E-03  1.7317683E-03  6.9270730E-03  1.7317683E-03  1.7317683E-03  6.9270730E-03  1.7317683E-03  6.9270730E-03  1.7317683E-03  0.0000000E+00
  1.8053220E-03  7.2212880E-03  1.8053220E-03  7.2212880E-03  1.8053220E-03  1.8053220E-03  7.2212880E-03  1.8053220E-03  7.2212880E-03  1.8053220E-03  0.0000000E+00
  1.8785668E-03  7.5142673E-03  1.8785668E-03  7.5142673E-03  1.8785668E-03  1.8785668E-03  7.5142673E-03  1.8785668E-03  7.5142673E-03  1.8785668E-03  0.0000000E+00
  1.9515545E-03  7.8062179E-03  1.9515545E-03  7.8062179E-03  1.9515545E-03  1.9515545E-03  7.8062179E-03  1.9515545E-03  7.8062179E-03  1.9515545E-03  0.0000000E+00
  2.0243583E-03  8.0974330E-03  2.0243583E-03  8.0974330E-03  2.0243583E-03  2.0243583E-03  8.0974330E-03  2.0243583E-03  8.0974330E-03  2.0243583E-03  0.0000000E+00
  2.0970599E-03  8.3882396E-03  2.0970599E-03  8.3882396E-03  2.0970599E-03  2.0970599E-03  8.3882396E-03  2.0970599E-03  8.3882396E-03  2.0970599E-03  0.0000000E+00
  2.1697487E-03  8.6789949E-03  2.1697487E-03  8.6789949E-03  2.1697487E-03  2.1697487E-03  8.6789949E-03  2.1697487E-03  8.6789949E-03  2.1697487E-03  0.0000000E+00
  2.2425212E-03  8.9700848E-03  2.2425212E-03  8.9700848E-03  2.2425212E-03  2.2425212E-03  8.9700848E-03  2.2425212E-03  8.9700848E-03  2.2425212E-03  0.0000000E+00
  2.3154836E-03  9.2619345E-03  2.3154836E-03  9.2619345E-03  2.3154836E-03  2.3154836E-03  9.2619345E-03  2.3154836E-03  9.2619345E-03  2.3154836E-03  0.0000000E+00
  2.3887410E-03  9.5549640E-03  2.3887410E-03  9.5549640E-03  2.3887410E-03  2.3887410E-03  9.5549640E-03  2.3887410E-03  9.5549640E-03  2.3887410E-03  0.0000000E+00
  2.4623853E-03  9.8495410E-03  2.4623853E-03  9.8495410E-03  2.4623853E-03  2.4623853E-03  9.8495410E-03  2.4623853E-03  9.8495410E-03  2.4623853E-03  0.0000000E+00
  2.5364834E-03  1.0145934E-02  2.5364834E-03  1.0145934E-02  2.5364834E-03  2.5364834E-03  1.0145934E-02  2.5364834E-03  1.0145934E-02  2.5364834E-03  0.0000000E+00
  2.6110711E-03  1.0444284E-02  2.6110711E-03  1.0444284E-02  2.6110711E-03  2.6110711E-03  1.0444284E-02  2.6110711E-03  1.0444284E-02  2.6110711E-03  0.0000000E+00
  2.6861400E-03  1.0744560E-02  2.6861400E-03  1.0744560E-02  2.6861400E-03  2.6861400E-03  1.0744560E-02  2.6861400E-03  1.0744560E-02  2.6861400E-03  0.0000000E+00
  2.7616658E-03  1.1046663E-02  2.7616658E-03  1.1046663E-02  2.7616658E-03  2.7616658E-03  1.1046663E-02  2.7616658E-03  1.1046663E-02  2.7616658E-03  0.0000000E+00
  2.8375985E-03  1.1350394E-02  2.8375985E-03  1.1350394E-02  2.8375985E-03  2.8375985E-03  1.1350394E-02  2.8375985E-03  1.1350394E-02  2.8375985E-03  0.0000000E+00
  2.9138666E-03  1.1655466E-02  2.9138666E-03  1.1655466E-02  2.9138666E-03  2.9138666E-03  1.1655466E-02  2.9138666E-03  1.1655466E-02  2.9138666E-03  0.0000000E+00
  2.9903907E-03  1.1961563E-02  2.9903907E-03  1.1961563E-02  2.9903907E-03  2.9903907E-03  1.1961563E-02  2.9903907E-03  1.1961563E-02  2.9903907E-03  0.0000000E+00
  3.0670390E-03  1.2268156E-02  3.0670390E-03  1.2268156E-02  3.0670390E-03  3.0670390E-03  1.2268156E-02  3.0670390E-03  1.2268156E-02  3.0670390E-03  0.0000000E+00
  3.1437339E-03  1.2574936E-02  3.1437339E-03  1.2574936E-02  3.1437339E-03  3.1437339E-03  1.2574936E-02  3.1437339E-03  1.2574936E-02  3.1437339E-03  0.0000000E+00
  3.2197247E-03  1.2878899E-02  3.2197247E-03  1.2878899E-02  3.2197247E-03  3.2197247E-03  1.2878899E-02  3.2197247E-03  1.2878899E-02  3.2197247E-03  0.0000000E+00
  3.2670552E-03  1.3068221E-02  3.2670552E-03  1.3068221E-02  3.2670552E-03  3.2670552E-03  1.3068221E-02  3.2670552E-03  1.3068221E-02  3.2670552E-03  0.0000000E+00
  4.3592770E-04  1.7437107E-03  4.3592770E-04  1.7437107E-03  4.3592770E-04  4.3592770E-04  1.7437107E-03  4.3592770E-04  1.7437107E-03  4.3592770E-04  0.0000000E+00
  5.1350100E-04  2.0540041E-03  5.1350100E-04  2.0540041E-03  5.1350100E-04  5.1350100E-04  2.0540041E-03  5.1350100E-04  2.0540041E-03  5.1350100E-04  0.0000000E+00
  5.9067530E-04  2.3627011E-03  5.9067530E-04  2.3627011E-03  5.9067530E-04  5.9067530E-04  2.3627011E-03  5.9067530E-04  2.3627011E-03  5.9067530E-04  0.0000000E+00
  6.6745040E-04  2.6698014E-03  6.6745040E-04  2.6698014E-03  6.6745040E-04  6.6745040E-04  2.6698014E-03  6.6745040E-04  2.6698014E-03  6.6745040E-04  0.0000000E+00
  7.4391550E-04  2.9756618E-03  7.4391550E-04  2.9756618E-03  7.4391550E-04  7.4391550E-04  2.9756618E-03  7.4391550E-04  2.9756618E-03  7.4391550E-04  0.0000000E+00
  8.1996090E-04  3.2798437E-03  8.1996090E-04  3.2798437E-03  8.1996090E-04  8.1996090E-04  3.2798437E-03  8.1996090E-04  3.2798437E-03  8.1996090E-04  0.0000000E+00
  8.9550230E-04  3.5820092E-03  8.9550230E-04  3.5820092E-03  8.9550230E-04  8.9550230E-04  3.5820092E-03  8.9550230E-04  3.5820092E-03  8.9550230E-04  0.0000000E+00
  9.7055940E-04  3.8822377E-03  9.7055940E-04  3.8822377E-03  9.7055940E-04  9.7055940E-04  3.8822377E-03  9.7055940E-04  3.8822377E-03  9.7055940E-04  0.0000000E+00
  1.0451259E-03  4.1805035E-03  1.0451259E-03  4.1805035E-03  1.0451259E-03  1.0451259E-03  4.1805035E-03  1.0451259E-03  4.1805035E-03  1.0451259E-03  0.0000000E+00
  1.1192430E-03  4.4769720E-03  1.1192430E-03  4.4769720E-03  1.1192430E-03  1.1192430E-03  4.4769720E-03  1.1192430E-03  4.4769720E-03  1.1192430E-03  0.0000000E+00
  1.1929436E-03  4.7717742E-03  1.1929436E-03  4.7717742E-03  1.1929436E-03  1.1929436E-03  4.7717742E-03  1.1929436E-03  4.7717742E-03  1.1929436E-03  0.0000000E+00
  1.2662466E-03  5.0649864E-03  1.2662466E-03  5.0649864E-03  1.2662466E-03  1.2662466E-03  5.0649864E-03  1.2662466E-03  5.0649864E-03  1.2662466E-03  0.0000000E+00
  1.3391663E-03  5.3566651E-03  1.3391663E-03  5.3566651E-03  1.3391663E-03  1.3391663E-03  5.3566651E-03  1.3391663E-03  5.3566651E-03  1.3391663E-03  0.0000000E+00
  1.4117192E-03  5.6468767E-03  1.4117192E-03  5.6468767E-03  1.4117192E-03  1.4117192E-03  5.6468767E-03  1.4117192E-03  5.6468767E-03  1.4117192E-03  0.0000000E+00
  1.4839295E-03  5.9357179E-03  1.4839295E-03  5.9357179E-03  1.4839295E-03  1.4839295E-03  5.9357179E-03  1.4839295E-03  5.9357179E-03  1.4839295E-03  0.0000000E+00
  1.5557659E-03  6.2230637E-03  1.5557659E-03  6.2230637E-03  1.5557659E-03  1.5557659E-03  6.2230637E-03  1.5557659E-03  6.2230637E-03  1.5557659E-03  0.0000000E+00
  1.6272230E-03  6.5088919E-03  1.6272230E-03  6.5088919E-03  1.6272230E-03  1.6272230E-03  6.5088919E-03  1.6272230E-03  6.5088919E-03  1.6272230E-03  0.0000000E+00
  1.6983112E-03  6.7932450E-03  1.6983112E-03  6.7932450E-03  1.6983112E-03  1.6983112E-03  6.7932450E-03  1.6983112E-03  6.7932450E-03  1.6983112E-03  0.0000000E+00
  1.7690383E-03  7.0761534E-03  1.7690383E-03  7.0761534E-03  1.7690383E-03  1.7690383E-03  7.0761534E-03  1.7690383E-03  7.0761534E-03  1.7690383E-03  0.0000000E+00
  1.8394293E-03  7.3577172E-03  1.8394293E-03  7.3577172E-03  1.8394293E-03  1.8394293E-03  7.3577172E-03  1.8394293E-03  7.3577172E-03  1.8394293E-03  0.0000000E+00
  1.9095337E-03  7.6381347E-03  1.9095337E-03  7.6381347E-03  1.9095337E-03  1.9095337E-03  7.6381347E-03  1.9095337E-03  7.6381347E-03  1.9095337E-03  0.0000000E+00
  1.9794216E-03  7.9176866E-03  1.9794216E-03  7.9176866E-03  1.9794216E-03  1.9794216E-03  7.9176866E-03  1.9794216E-03  7.9176866E-03  1.9794216E-03  0.0000000E+00
  2.0491712E-03  8.1966849E-03  2.0491712E-03  8.1966849E-03  2.0491712E-03  2.0491712E-03  8.1966849E-03  2.0491712E-03  8.1966849E-03  2.0491712E-03  0.0000000E+00
  2.1188677E-03  8.4754707E-03  2.1188677E-03  8.4754707E-03  2.1188677E-03  2.1188677E-03  8.4754707E-03  2.1188677E-03  8.4754707E-03  2.1188677E-03  0.0000000E+00
  2.1886026E-03  8.7544106E-03  2.1886026E-03  8.7544106E-03  2.1886026E-03  2.1886026E-03  8.7544106E-03  2.1886026E-03  8.7544106E-03  2.1886026E-03  0.0000000E+00
  2.2584772E-03  9.0339087E-03  2.2584772E-03  9.0339087E-03  2.2584772E-03  2.2584772E-03  9.0339087E-03  2.2584772E-03  9.0339087E-03  2.2584772E-03  0.0000000E+00
  2.3285907E-03  9.3143627E-03  2.3285907E-03  9.3143627E-03  2.3285907E-03  2.3285907E-03  9.3143627E-03  2.3285907E-03  9.3143627E-03  2.3285907E-03  0.0000000E+00
  2.3990298E-03  9.5961190E-03  2.3990298E-03  9.5961190E-03  2.3990298E-03  2.3990298E-03  9.5961190E-03  2.3990298E-03  9.5961190E-03  2.3990298E-03  0.0000000E+00
  2.4698571E-03  9.8794282E-03  2.4698571E-03  9.8794282E-03  2.4698571E-03  2.4698571E-03  9.8794282E-03  2.4698571E-03  9.8794282E-03  2.4698571E-03  0.0000000E+00
  2.5411048E-03  1.0164419E-02  2.5411048E-03  1.0164419E-02  2.5411048E-03  2.5411048E-03  1.0164419E-02  2.5411048E-03  1.0164419E-02  2.5411048E-03  0.0000000E+00
  2.6127635E-03  1.0451054E-02  2.6127635E-03  1.0451054E-02  2.6127635E-03  2.6127635E-03  1.0451054E-02  2.6127635E-03  1.0451054E-02  2.6127635E-03  0.0000000E+00
  2.6848081E-03  1.0739232E-02  2.6848081E-03  1.0739232E-02  2.6848081E-03  2.6848081E-03  1.0739232E-02  2.6848081E-03  1.0739232E-02  2.6848081E-03  0.0000000E+00
  2.7571889E-03  1.1028756E-02  2.7571889E-03  1.1028756E-02  2.7571889E-03  2.7571889E-03  1.1028756E-02  2.7571889E-03  1.1028756E-02  2.7571889E-03  0.0000000E+00
  2.8298362E-03  1.1319345E-02  2.8298362E-03  1.1319345E-02  2.8298362E-03  2.8298362E-03  1.1319345E-02  2.8298362E-03  1.1319345E-02  2.8298362E-03  0.0000000E+00
  2.9026727E-03  1.1610691E-02  2.9026727E-03  1.1610691E-02  2.9026727E-03  2.9026727E-03  1.1610691E-02  2.9026727E-03  1.1610691E-02  2.9026727E-03  0.0000000E+00
  2.9755715E-03  1.1902286E-02  2.9755715E-03  1.1902286E-02  2.9755715E-03  2.9755715E-03  1.1902286E-02  2.9755715E-03  1.1902286E-02  2.9755715E-03  0.0000000E+00
  3.0484575E-03  1.2193830E-02  3.0484575E-03  1.2193830E-02  3.0484575E-03  3.0484575E-03  1.2193830E-02  3.0484575E-03  1.2193830E-02  3.0484575E-03  0.0000000E+00
  3.1206169E-03  1.2482468E-02  3.1206169E-03  1.2482468E-02  3.1206169E-03  3.1206169E-03  1.2482468E-02  3.1206169E-03  1.2482468E-02  3.1206169E-03  0.0000000E+00
  3.1655316E-03  1.2662127E-02  3.1655316E-03  1.2662127E-02  3.1655316E-03  3.1655316E-03  1.2662127E-02  3.1655316E-03  1.2662127E-02  3.1655316E-03  0.0000000E+00
  4.4433280E-04  1.7773312E-03  4.4433280E-04  1.7773312E-03  4.4433280E-04  4.4433280E-04  1.7773312E-03  4.4433280E-04  1.7773312E-03  4.4433280E-04  0.0000000E+00
  5.1950880E-04  2.0780352E-03  5.1950880E-04  2.0780352E-03  5.1950880E-04  5.1950880E-04  2.0780352E-03  5.1950880E-04  2.0780352E-03  5.1950880E-04  0.0000000E+00
  5.9426320E-04  2.3770530E-03  5.9426320E-04  2.3770530E-03  5.9426320E-04  5.9426320E-04  2.3770530E-03  5.9426320E-04  2.3770530E-03  5.9426320E-04  0.0000000E+00
  6.6859610E-04  2.6743845E-03  6.6859610E-04  2.6743845E-03  6.6859610E-04  6.6859610E-04  2.6743845E-03  6.6859610E-04  2.6743845E-03  6.6859610E-04  0.0000000E+00
  7.4259370E-04  2.9703746E-03  7.4259370E-04  2.9703746E-03  7.4259370E-04  7.4259370E-04  2.9703746E-03  7.4259370E-04  2.9703746E-03  7.4259370E-04  0.0000000E+00
  8.1614970E-04  3.2645989E-03  8.1614970E-04  3.2645989E-03  8.1614970E-04  8.1614970E-04  3.2645989E-03  8.1614970E-04  3.2645989E-03  8.1614970E-04  0.0000000E+00
  8.8918270E-04  3.5567308E-03  8.8918270E-04  3.5567308E-03  8.8918270E-04  8.8918270E-04  3.5567308E-03  8.8918270E-04  3.5567308E-03  8.8918270E-04  0.0000000E+00
  9.6171190E-04  3.8468477E-03  9.6171190E-04  3.8468477E-03  9.6171190E-04  9.6171190E-04  3.8468477E-03  9.6171190E-04  3.8468477E-03  9.6171190E-04  0.0000000E+00
  1.0337313E-03  4.1349252E-03  1.0337313E-03  4.1349252E-03  1.0337313E-03  1.0337313E-03  4.1349252E-03  1.0337313E-03  4.1349252E-03  1.0337313E-03  0.0000000E+00
  1.1052809E-03  4.4211236E-03  1.1052809E-03  4.4211236E-03  1.1052809E-03  1.1052809E-03  4.4211236E-03  1.1052809E-03  4.4211236E-03  1.1052809E-03  0.0000000E+00
  1.1763923E-03  4.7055693E-03  1.1763923E-03  4.7055693E-03  1.1763923E-03  1.1763923E-03  4.7055693E-03  1.1763923E-03  4.7055693E-03  1.1763923E-03  0.0000000E+00
  1.2470841E-03  4.9883362E-03  1.2470841E-03  4.9883362E-03  1.2470841E-03  1.2470841E-03  4.9883362E-03  1.2470841E-03  4.9883362E-03  1.2470841E-03  0.0000000E+00
  1.3173697E-03  5.2694788E-03  1.3173697E-03  5.2694788E-03  1.3173697E-03  1.3173697E-03  5.2694788E-03  1.3173697E-03  5.2694788E-03  1.3173697E-03  0.0000000E+00
  1.3872652E-03  5.5490608E-03  1.3872652E-03  5.5490608E-03  1.3872652E-03  1.3872652E-03  5.5490608E-03  1.3872652E-03  5.5490608E-03  1.3872652E-03  0.0000000E+00
  1.4567938E-03  5.8271751E-03  1.4567938E-03  5.8271751E-03  1.4567938E-03  1.4567938E-03  5.8271751E-03  1.4567938E-03  5.8271751E-03  1.4567938E-03  0.0000000E+00
  1.5259253E-03  6.1037013E-03  1.5259253E-03  6.1037013E-03  1.5259253E-03  1.5259253E-03  6.1037013E-03  1.5259253E-03  6.1037013E-03  1.5259253E-03  0.0000000E+00
  1.5946545E-03  6.3786179E-03  1.5946545E-03  6.3786179E-03  1.5946545E-03  1.5946545E-03  6.3786179E-03  1.5946545E-03  6.3786179E-03  1.5946545E-03  0.0000000E+00
  1.6629913E-03  6.6519653E-03  1.6629913E-03  6.6519653E-03  1.6629913E-03  1.6629913E-03  6.6519653E-03  1.6629913E-03  6.6519653E-03  1.6629913E-03  0.0000000E+00
  1.7309432E-03  6.9237729E-03  1.7309432E-03  6.9237729E-03  1.7309432E-03  1.7309432E-03  6.9237729E-03  1.7309432E-03  6.9237729E-03  1.7309432E-03  0.0000000E+00
  1.7985341E-03  7.1941363E-03  1.7985341E-03  7.1941363E-03  1.7985341E-03  1.7985341E-03  7.1941363E-03  1.7985341E-03  7.1941363E-03  1.7985341E-03  0.0000000E+00
  1.8658114E-03  7.4632455E-03  1.8658114E-03  7.4632455E-03  1.8658114E-03  1.8658114E-03  7.4632455E-03  1.8658114E-03  7.4632455E-03  1.8658114E-03  0.0000000E+00
  1.9328422E-03  7.7313687E-03  1.9328422E-03  7.7313687E-03  1.9328422E-03  1.9328422E-03  7.7313687E-03  1.9328422E-03  7.7313687E-03  1.9328422E-03  0.0000000E+00
  1.9997010E-03  7.9988039E-03  1.9997010E-03  7.9988039E-03  1.9997010E-03  1.9997010E-03  7.9988039E-03  1.9997010E-03  7.9988039E-03  1.9997010E-03  0.0000000E+00
  2.0664689E-03  8.2658756E-03  2.0664689E-03  8.2658756E-03  2.0664689E-03  2.0664689E-03  8.2658756E-03  2.0664689E-03  8.2658756E-03  2.0664689E-03  0.0000000E+00
  2.1332331E-03  8.5329326E-03  2.1332331E-03  8.5329326E-03  2.1332331E-03  2.1332331E-03  8.5329326E-03  2.1332331E-03  8.5329326E-03  2.1332331E-03  0.0000000E+00
  2.2000895E-03  8.8003579E-03  2.2000895E-03  8.8003579E-03  2.2000895E-03  2.2000895E-03  8.8003579E-03  2.2000895E-03  8.8003579E-03  2.2000895E-03  0.0000000E+00
  2.2671319E-03  9.0685278E-03  2.2671319E-03  9.0685278E-03  2.2671319E-03  2.2671319E-03  9.0685278E-03  2.2671319E-03  9.0685278E-03  2.2671319E-03  0.0000000E+00
  2.3344421E-03  9.3377683E-03  2.3344421E-03  9.3377683E-03  2.3344421E-03  2.3344421E-03  9.3377683E-03  2.3344421E-03  9.3377683E-03  2.3344421E-03  0.0000000E+00
  2.4020782E-03  9.6083127E-03  2.4020782E-03  9.6083127E-03  2.4020782E-03  2.4020782E-03  9.6083127E-03  2.4020782E-03  9.6083127E-03  2.4020782E-03  0.0000000E+00
  2.4700694E-03  9.8802778E-03  2.4700694E-03  9.8802778E-03  2.4700694E-03  2.4700694E-03  9.8802778E-03  2.4700694E-03  9.8802778E-03  2.4700694E-03  0.0000000E+00
  2.5384050E-03  1.0153620E-02  2.5384050E-03  1.0153620E-02  2.5384050E-03  2.5384050E-03  1.0153620E-02  2.5384050E-03  1.0153620E-02  2.5384050E-03  0.0000000E+00
  2.6070592E-03  1.0428237E-02  2.6070592E-03  1.0428237E-02  2.6070592E-03  2.6070592E-03  1.0428237E-02  2.6070592E-03  1.0428237E-02  2.6070592E-03  0.0000000E+00
  2.6759830E-03  1.0703932E-02  2.6759830E-03  1.0703932E-02  2.6759830E-03  2.6759830E-03  1.0703932E-02  2.6759830E-03  1.0703932E-02  2.6759830E-03  0.0000000E+00
  2.7451082E-03  1.0980433E-02  2.7451082E-03  1.0980433E-02  2.7451082E-03  2.7451082E-03  1.0980433E-02  2.7451082E-03  1.0980433E-02  2.7451082E-03  0.0000000E+00
  2.8143598E-03  1.1257439E-02  2.8143598E-03  1.1257439E-02  2.8143598E-03  2.8143598E-03  1.1257439E-02  2.8143598E-03  1.1257439E-02  2.8143598E-03  0.0000000E+00
  2.8836157E-03  1.1534463E-02  2.8836157E-03  1.1534463E-02  2.8836157E-03  2.8836157E-03  1.1534463E-02  2.8836157E-03  1.1534463E-02  2.8836157E-03  0.0000000E+00
  2.9528032E-03  1.1811213E-02  2.9528032E-03  1.1811213E-02  2.9528032E-03  2.9528032E-03  1.1811213E-02  2.9528032E-03  1.1811213E-02  2.9528032E-03  0.0000000E+00
  3.0212444E-03  1.2084977E-02  3.0212444E-03  1.2084977E-02  3.0212444E-03  3.0212444E-03  1.2084977E-02  3.0212444E-03  1.2084977E-02  3.0212444E-03  0.0000000E+00
  3.0638157E-03  1.2255263E-02  3.0638157E-03  1.2255263E-02  3.0638157E-03  3.0638157E-03  1.2255263E-02  3.0638157E-03  1.2255263E-02  3.0638157E-03  0.0000000E+00
  4.5515350E-04  1.8206138E-03  4.5515350E-04  1.8206138E-03  4.5515350E-04  4.5515350E-04  1.8206138E-03  4.5515350E-04  1.8206138E-03  4.5515350E-04  0.0000000E+00
  5.2444240E-04  2.0977698E-03  5.2444240E-04  2.0977698E-03  5.2444240E-04  5.2444240E-04  2.0977698E-03  5.2444240E-04  2.0977698E-03  5.2444240E-04  0.0000000E+00
  5.9326210E-04  2.3730486E-03  5.9326210E-04  2.3730486E-03  5.9326210E-04  5.9326210E-04  2.3730486E-03  5.9326210E-04  2.3730486E-03  5.9326210E-04  0.0000000E+00
  6.6161250E-04  2.6464501E-03  6.6161250E-04  2.6464501E-03  6.6161250E-04  6.6161250E-04  2.6464501E-03  6.6161250E-04  2.6464501E-03  6.6161250E-04  0.0000000E+00
  7.2957280E-04  2.9182911E-03  7.2957280E-04  2.9182911E-03  7.2957280E-04  7.2957280E-04  2.9182911E-03  7.2957280E-04  2.9182911E-03  7.2957280E-04  0.0000000E+00
  7.9704530E-04  3.1881811E-03  7.9704530E-04  3.1881811E-03  7.9704530E-04  7.9704530E-04  3.1881811E-03  7.9704530E-04  3.1881811E-03  7.9704530E-04  0.0000000E+00
  8.6395540E-04  3.4558215E-03  8.6395540E-04  3.4558215E-03  8.6395540E-04  8.6395540E-04  3.4558215E-03  8.6395540E-04  3.4558215E-03  8.6395540E-04  0.0000000E+00
  9.3032110E-04  3.7212843E-03  9.3032110E-04  3.7212843E-03  9.3032110E-04  9.3032110E-04  3.7212843E-03  9.3032110E-04  3.7212843E-03  9.3032110E-04  0.0000000E+00
  9.9613720E-04  3.9845486E-03  9.9613720E-04  3.9845486E-03  9.9613720E-04  9.9613720E-04  3.9845486E-03  9.9613720E-04  3.9845486E-03  9.9613720E-04  0.0000000E+00
  1.0614404E-03  4.2457617E-03  1.0614404E-03  4.2457617E-03  1.0614404E-03  1.0614404E-03  4.2457617E-03  1.0614404E-03  4.2457617E-03  1.0614404E-03  0.0000000E+00
  1.1262599E-03  4.5050395E-03  1.1262599E-03  4.5050395E-03  1.1262599E-03  1.1262599E-03  4.5050395E-03  1.1262599E-03  4.5050395E-03  1.1262599E-03  0.0000000E+00
  1.1906124E-03  4.7624495E-03  1.1906124E-03  4.7624495E-03  1.1906124E-03  1.1906124E-03  4.7624495E-03  1.1906124E-03  4.7624495E-03  1.1906124E-03  0.0000000E+00
  1.2545103E-03  5.0180412E-03  1.2545103E-03  5.0180412E-03  1.2545103E-03  1.2545103E-03  5.0180412E-03  1.2545103E-03  5.0180412E-03  1.2545103E-03  0.0000000E+00
  1.3179681E-03  5.2718724E-03  1.3179681E-03  5.2718724E-03  1.3179681E-03  1.3179681E-03  5.2718724E-03  1.3179681E-03  5.2718724E-03  1.3179681E-03  0.0000000E+00
  1.3810067E-03  5.5240267E-03  1.3810067E-03  5.5240267E-03  1.3810067E-03  1.3810067E-03  5.5240267E-03  1.3810067E-03  5.5240267E-03  1.3810067E-03  0.0000000E+00
  1.4435986E-03  5.7743943E-03  1.4435986E-03  5.7743943E-03  1.4435986E-03  1.4435986E-03  5.7743943E-03  1.4435986E-03  5.7743943E-03  1.4435986E-03  0.0000000E+00
  1.5057389E-03  6.0229555E-03  1.5057389E-03  6.0229555E-03  1.5057389E-03  1.5057389E-03  6.0229555E-03  1.5057389E-03  6.0229555E-03  1.5057389E-03  0.0000000E+00
  1.5674367E-03  6.2697466E-03  1.5674367E-03  6.2697466E-03  1.5674367E-03  1.5674367E-03  6.2697466E-03  1.5674367E-03  6.2697466E-03  1.5674367E-03  0.0000000E+00
  1.6286984E-03  6.5147935E-03  1.6286984E-03  6.5147935E-03  1.6286984E-03  1.6286984E-03  6.5147935E-03  1.6286984E-03  6.5147935E-03  1.6286984E-03  0.0000000E+00
  1.6895454E-03  6.7581818E-03  1.6895454E-03  6.7581818E-03  1.6895454E-03  1.6895454E-03  6.7581818E-03  1.6895454E-03  6.7581818E-03  1.6895454E-03  0.0000000E+00
  1.7500202E-03  7.0000810E-03  1.7500202E-03  7.0000810E-03  1.7500202E-03  1.7500202E-03  7.0000810E-03  1.7500202E-03  7.0000810E-03  1.7500202E-03  0.0000000E+00
  1.8101825E-03  7.2407300E-03  1.8101825E-03  7.2407300E-03  1.8101825E-03  1.8101825E-03  7.2407300E-03  1.8101825E-03  7.2407300E-03  1.8101825E-03  0.0000000E+00
  1.8700981E-03  7.4803926E-03  1.8700981E-03  7.4803926E-03  1.8700981E-03  1.8700981E-03  7.4803926E-03  1.8700981E-03  7.4803926E-03  1.8700981E-03  0.0000000E+00
  1.9298387E-03  7.7193548E-03  1.9298387E-03  7.7193548E-03  1.9298387E-03  1.9298387E-03  7.7193548E-03  1.9298387E-03  7.7193548E-03  1.9298387E-03  0.0000000E+00
  1.9894805E-03  7.9579219E-03  1.9894805E-03  7.9579219E-03  1.9894805E-03  1.9894805E-03  7.9579219E-03  1.9894805E-03  7.9579219E-03  1.9894805E-03  0.0000000E+00
  2.0491070E-03  8.1964280E-03  2.0491070E-03  8.1964280E-03  2.0491070E-03  2.0491070E-03  8.1964280E-03  2.0491070E-03  8.1964280E-03  2.0491070E-03  0.0000000E+00
  2.1087995E-03  8.4351980E-03  2.1087995E-03  8.4351980E-03  2.1087995E-03  2.1087995E-03  8.4351980E-03  2.1087995E-03  8.4351980E-03  2.1087995E-03  0.0000000E+00
  2.1686275E-03  8.6745101E-03  2.1686275E-03  8.6745101E-03  2.1686275E-03  2.1686275E-03  8.6745101E-03  2.1686275E-03  8.6745101E-03  2.1686275E-03  0.0000000E+00
  2.2286393E-03  8.9145574E-03  2.2286393E-03  8.9145574E-03  2.2286393E-03  2.2286393E-03  8.9145574E-03  2.2286393E-03  8.9145574E-03  2.2286393E-03  0.0000000E+00
  2.2888570E-03  9.1554279E-03  2.2888570E-03  9.1554279E-03  2.2888570E-03  2.2888570E-03  9.1554279E-03  2.2888570E-03  9.1554279E-03  2.2888570E-03  0.0000000E+00
  2.3492667E-03  9.3970668E-03  2.3492667E-03  9.3970668E-03  2.3492667E-03  2.3492667E-03  9.3970668E-03  2.3492667E-03  9.3970668E-03  2.3492667E-03  0.0000000E+00
  2.4098417E-03  9.6393667E-03  2.4098417E-03  9.6393667E-03  2.4098417E-03  2.4098417E-03  9.6393667E-03  2.4098417E-03  9.6393667E-03  2.4098417E-03  0.0000000E+00
  2.4705345E-03  9.8821382E-03  2.4705345E-03  9.8821382E-03  2.4705345E-03  2.4705345E-03  9.8821382E-03  2.4705345E-03  9.8821382E-03  2.4705345E-03  0.0000000E+00
  2.5312812E-03  1.0125125E-02  2.5312812E-03  1.0125125E-02  2.5312812E-03  2.5312812E-03  1.0125125E-02  2.5312812E-03  1.0125125E-02  2.5312812E-03  0.0000000E+00
  2.5920119E-03  1.0368048E-02  2.5920119E-03  1.0368048E-02  2.5920119E-03  2.5920119E-03  1.0368048E-02  2.5920119E-03  1.0368048E-02  2.5920119E-03  0.0000000E+00
  2.6526162E-03  1.0610465E-02  2.6526162E-03  1.0610465E-02  2.6526162E-03  2.6526162E-03  1.0610465E-02  2.6526162E-03  1.0610465E-02  2.6526162E-03  0.0000000E+00
  2.7130274E-03  1.0852110E-02  2.7130274E-03  1.0852110E-02  2.7130274E-03  2.7130274E-03  1.0852110E-02  2.7130274E-03  1.0852110E-02  2.7130274E-03  0.0000000E+00
  2.7726530E-03  1.1090612E-02  2.7726530E-03  1.1090612E-02  2.7726530E-03  2.7726530E-03  1.1090612E-02  2.7726530E-03  1.1090612E-02  2.7726530E-03  0.0000000E+00
  2.8096721E-03  1.1238688E-02  2.8096721E-03  1.1238688E-02  2.8096721E-03  2.8096721E-03  1.1238688E-02  2.8096721E-03  1.1238688E-02  2.8096721E-03  0.0000000E+00
  4.5183590E-04  1.8073436E-03  4.5183590E-04  1.8073436E-03  4.5183590E-04  4.5183590E-04  1.8073436E-03  4.5183590E-04  1.8073436E-03  4.5183590E-04  0.0000000E+00
  5.1547580E-04  2.0619032E-03  5.1547580E-04  2.0619032E-03  5.1547580E-04  5.1547580E-04  2.0619032E-03  5.1547580E-04  2.0619032E-03  5.1547580E-04  0.0000000E+00
  5.7860790E-04  2.3144314E-03  5.7860790E-04  2.3144314E-03  5.7860790E-04  5.7860790E-04  2.3144314E-03  5.7860790E-04  2.3144314E-03  5.7860790E-04  0.0000000E+00
  6.4123200E-04  2.5649282E-03  6.4123200E-04  2.5649282E-03  6.4123200E-04  6.4123200E-04  2.5649282E-03  6.4123200E-04  2.5649282E-03  6.4123200E-04  0.0000000E+00
  7.0342080E-04  2.8136831E-03  7.0342080E-04  2.8136831E-03  7.0342080E-04  7.0342080E-04  2.8136831E-03  7.0342080E-04  2.8136831E-03  7.0342080E-04  0.0000000E+00
  7.6508460E-04  3.0603386E-03  7.6508460E-04  3.0603386E-03  7.6508460E-04  7.6508460E-04  3.0603386E-03  7.6508460E-04  3.0603386E-03  7.6508460E-04  0.0000000E+00
  8.2615560E-04  3.3046223E-03  8.2615560E-04  3.3046223E-03  8.2615560E-04  8.2615560E-04  3.3046223E-03  8.2615560E-04  3.3046223E-03  8.2615560E-04  0.0000000E+00
  8.8665040E-04  3.5466014E-03  8.8665040E-04  3.5466014E-03  8.8665040E-04  8.8665040E-04  3.5466014E-03  8.8665040E-04  3.5466014E-03  8.8665040E-04  0.0000000E+00
  9.4656450E-04  3.7862578E-03  9.4656450E-04  3.7862578E-03  9.4656450E-04  9.4656450E-04  3.7862578E-03  9.4656450E-04  3.7862578E-03  9.4656450E-04  0.0000000E+00
  1.0059316E-03  4.0237266E-03  1.0059316E-03  4.0237266E-03  1.0059316E-03  1.0059316E-03  4.0237266E-03  1.0059316E-03  4.0237266E-03  1.0059316E-03  0.0000000E+00
  1.0647784E-03  4.2591136E-03  1.0647784E-03  4.2591136E-03  1.0647784E-03  1.0647784E-03  4.2591136E-03  1.0647784E-03  4.2591136E-03  1.0647784E-03  0.0000000E+00
  1.1231201E-03  4.4924804E-03  1.1231201E-03  4.4924804E-03  1.1231201E-03  1.1231201E-03  4.4924804E-03  1.1231201E-03  4.4924804E-03  1.1231201E-03  0.0000000E+00
  1.1809679E-03  4.7238715E-03  1.1809679E-03  4.7238715E-03  1.1809679E-03  1.1809679E-03  4.7238715E-03  1.1809679E-03  4.7238715E-03  1.1809679E-03  0.0000000E+00
  1.2383348E-03  4.9533392E-03  1.2383348E-03  4.9533392E-03  1.2383348E-03  1.2383348E-03  4.9533392E-03  1.2383348E-03  4.9533392E-03  1.2383348E-03  0.0000000E+00
  1.2952396E-03  5.1809583E-03  1.2952396E-03  5.1809583E-03  1.2952396E-03  1.2952396E-03  5.1809583E-03  1.2952396E-03  5.1809583E-03  1.2952396E-03  0.0000000E+00
  1.3516573E-03  5.4066293E-03  1.3516573E-03  5.4066293E-03  1.3516573E-03  1.3516573E-03  5.4066293E-03  1.3516573E-03  5.4066293E-03  1.3516573E-03  0.0000000E+00
  1.4075835E-03  5.6303341E-03  1.4075835E-03  5.6303341E-03  1.4075835E-03  1.4075835E-03  5.6303341E-03  1.4075835E-03  5.6303341E-03  1.4075835E-03  0.0000000E+00
  1.4630263E-03  5.8521051E-03  1.4630263E-03  5.8521051E-03  1.4630263E-03  1.4630263E-03  5.8521051E-03  1.4630263E-03  5.8521051E-03  1.4630263E-03  0.0000000E+00
  1.5179912E-03  6.0719649E-03  1.5179912E-03  6.0719649E-03  1.5179912E-03  1.5179912E-03  6.0719649E-03  1.5179912E-03  6.0719649E-03  1.5179912E-03  0.0000000E+00
  1.5724974E-03  6.2899897E-03  1.5724974E-03  6.2899897E-03  1.5724974E-03  1.5724974E-03  6.2899897E-03  1.5724974E-03  6.2899897E-03  1.5724974E-03  0.0000000E+00
  1.6265825E-03  6.5063301E-03  1.6265825E-03  6.5063301E-03  1.6265825E-03  1.6265825E-03  6.5063301E-03  1.6265825E-03  6.5063301E-03  1.6265825E-03  0.0000000E+00
  1.6802993E-03  6.7211974E-03  1.6802993E-03  6.7211974E-03  1.6802993E-03  1.6802993E-03  6.7211974E-03  1.6802993E-03  6.7211974E-03  1.6802993E-03  0.0000000E+00
  1.7337059E-03  6.9348237E-03  1.7337059E-03  6.9348237E-03  1.7337059E-03  1.7337059E-03  6.9348237E-03  1.7337059E-03  6.9348237E-03  1.7337059E-03  0.0000000E+00
  1.7868648E-03  7.1474590E-03  1.7868648E-03  7.1474590E-03  1.7868648E-03  1.7868648E-03  7.1474590E-03  1.7868648E-03  7.1474590E-03  1.7868648E-03  0.0000000E+00
  1.8398422E-03  7.3593687E-03  1.8398422E-03  7.3593687E-03  1.8398422E-03  1.8398422E-03  7.3593687E-03  1.8398422E-03  7.3593687E-03  1.8398422E-03  0.0000000E+00
  1.8927103E-03  7.5708412E-03  1.8927103E-03  7.5708412E-03  1.8927103E-03  1.8927103E-03  7.5708412E-03  1.8927103E-03  7.5708412E-03  1.8927103E-03  0.0000000E+00
  1.9455386E-03  7.7821545E-03  1.9455386E-03  7.7821545E-03  1.9455386E-03  1.9455386E-03  7.7821545E-03  1.9455386E-03  7.7821545E-03  1.9455386E-03  0.0000000E+00
  1.9983856E-03  7.9935425E-03  1.9983856E-03  7.9935425E-03  1.9983856E-03  1.9983856E-03  7.9935425E-03  1.9983856E-03  7.9935425E-03  1.9983856E-03  0.0000000E+00
  2.0512905E-03  8.2051620E-03  2.0512905E-03  8.2051620E-03  2.0512905E-03  2.0512905E-03  8.2051620E-03  2.0512905E-03  8.2051620E-03  2.0512905E-03  0.0000000E+00
  2.1042688E-03  8.4170752E-03  2.1042688E-03  8.4170752E-03  2.1042688E-03  2.1042688E-03  8.4170752E-03  2.1042688E-03  8.4170752E-03  2.1042688E-03  0.0000000E+00
  2.1573044E-03  8.6292177E-03  2.1573044E-03  8.6292177E-03  2.1573044E-03  2.1573044E-03  8.6292177E-03  2.1573044E-03  8.6292177E-03  2.1573044E-03  0.0000000E+00
  2.2103696E-03  8.8414786E-03  2.2103696E-03  8.8414786E-03  2.2103696E-03  2.2103696E-03  8.8414786E-03  2.2103696E-03  8.8414786E-03  2.2103696E-03  0.0000000E+00
  2.2634189E-03  9.0536755E-03  2.2634189E-03  9.0536755E-03  2.2634189E-03  2.2634189E-03  9.0536755E-03  2.2634189E-03  9.0536755E-03  2.2634189E-03  0.0000000E+00
  2.3163920E-03  9.2655682E-03  2.3163920E-03  9.2655682E-03  2.3163920E-03  2.3163920E-03  9.2655682E-03  2.3163920E-03  9.2655682E-03  2.3163920E-03  0.0000000E+00
  2.3692246E-03  9.4768985E-03  2.3692246E-03  9.4768985E-03  2.3692246E-03  2.3692246E-03  9.4768985E-03  2.3692246E-03  9.4768985E-03  2.3692246E-03  0.0000000E+00
  2.4218171E-03  9.6872683E-03  2.4218171E-03  9.6872683E-03  2.4218171E-03  2.4218171E-03  9.6872683E-03  2.4218171E-03  9.6872683E-03  2.4218171E-03  0.0000000E+00
  2.4741087E-03  9.8964346E-03  2.4741087E-03  9.8964346E-03  2.4741087E-03  2.4741087E-03  9.8964346E-03  2.4741087E-03  9.8964346E-03  2.4741087E-03  0.0000000E+00
  2.5255855E-03  1.0102342E-02  2.5255855E-03  1.0102342E-02  2.5255855E-03  2.5255855E-03  1.0102342E-02  2.5255855E-03  1.0102342E-02  2.5255855E-03  0.0000000E+00
  2.5574762E-03  1.0229905E-02  2.5574762E-03  1.0229905E-02  2.5574762E-03  2.5574762E-03  1.0229905E-02  2.5574762E-03  1.0229905E-02  2.5574762E-03  0.0000000E+00
  4.3490470E-04  1.7396188E-03  4.3490470E-04  1.7396188E-03  4.3490470E-04  4.3490470E-04  1.7396188E-03  4.3490470E-04  1.7396188E-03  4.3490470E-04  0.0000000E+00
  4.9322710E-04  1.9729084E-03  4.9322710E-04  1.9729084E-03  4.9322710E-04  4.9322710E-04  1.9729084E-03  4.9322710E-04  1.9729084E-03  4.9322710E-04  0.0000000E+00
  5.5100940E-04  2.2040377E-03  5.5100940E-04  2.2040377E-03  5.5100940E-04  5.5100940E-04  2.2040377E-03  5.5100940E-04  2.2040377E-03  5.5100940E-04  0.0000000E+00
  6.0825170E-04  2.4330067E-03  6.0825170E-04  2.4330067E-03  6.0825170E-04  6.0825170E-04  2.4330067E-03  6.0825170E-04  2.4330067E-03  6.0825170E-04  0.0000000E+00
  6.6501990E-04  2.6600795E-03  6.6501990E-04  2.6600795E-03  6.6501990E-04  6.6501990E-04  2.6600795E-03  6.6501990E-04  2.6600795E-03  6.6501990E-04  0.0000000E+00
  7.2123230E-04  2.8849293E-03  7.2123230E-04  2.8849293E-03  7.2123230E-04  7.2123230E-04  2.8849293E-03  7.2123230E-04  2.8849293E-03  7.2123230E-04  0.0000000E+00
  7.7682720E-04  3.1073087E-03  7.7682720E-04  3.1073087E-03  7.7682720E-04  7.7682720E-04  3.1073087E-03  7.7682720E-04  3.1073087E-03  7.7682720E-04  0.0000000E+00
  8.3182000E-04  3.3272799E-03  8.3182000E-04  3.3272799E-03  8.3182000E-04  8.3182000E-04  3.3272799E-03  8.3182000E-04  3.3272799E-03  8.3182000E-04  0.0000000E+00
  8.8620690E-04  3.5448276E-03  8.8620690E-04  3.5448276E-03  8.8620690E-04  8.8620690E-04  3.5448276E-03  8.8620690E-04  3.5448276E-03  8.8620690E-04  0.0000000E+00
  9.4001880E-04  3.7600753E-03  9.4001880E-04  3.7600753E-03  9.4001880E-04  9.4001880E-04  3.7600753E-03  9.4001880E-04  3.7600753E-03  9.4001880E-04  0.0000000E+00
  9.9327990E-04  3.9731195E-03  9.9327990E-04  3.9731195E-03  9.9327990E-04  9.9327990E-04  3.9731195E-03  9.9327990E-04  3.9731195E-03  9.9327990E-04  0.0000000E+00
  1.0460040E-03  4.1840160E-03  1.0460040E-03  4.1840160E-03  1.0460040E-03  1.0460040E-03  4.1840160E-03  1.0460040E-03  4.1840160E-03  1.0460040E-03  0.0000000E+00
  1.0982012E-03  4.3928050E-03  1.0982012E-03  4.3928050E-03  1.0982012E-03  1.0982012E-03  4.3928050E-03  1.0982012E-03  4.3928050E-03  1.0982012E-03  0.0000000E+00
  1.1498833E-03  4.5995333E-03  1.1498833E-03  4.5995333E-03  1.1498833E-03  1.1498833E-03  4.5995333E-03  1.1498833E-03  4.5995333E-03  1.1498833E-03  0.0000000E+00
  1.2010670E-03  4.8042678E-03  1.2010670E-03  4.8042678E-03  1.2010670E-03  1.2010670E-03  4.8042678E-03  1.2010670E-03  4.8042678E-03  1.2010670E-03  0.0000000E+00
  1.2517296E-03  5.0069186E-03  1.2517296E-03  5.0069186E-03  1.2517296E-03  1.2517296E-03  5.0069186E-03  1.2517296E-03  5.0069186E-03  1.2517296E-03  0.0000000E+00
  1.3018672E-03  5.2074689E-03  1.3018672E-03  5.2074689E-03  1.3018672E-03  1.3018672E-03  5.2074689E-03  1.3018672E-03  5.2074689E-03  1.3018672E-03  0.0000000E+00
  1.3514869E-03  5.4059475E-03  1.3514869E-03  5.4059475E-03  1.3514869E-03  1.3514869E-03  5.4059475E-03  1.3514869E-03  5.4059475E-03  1.3514869E-03  0.0000000E+00
  1.4005936E-03  5.6023742E-03  1.4005936E-03  5.6023742E-03  1.4005936E-03  1.4005936E-03  5.6023742E-03  1.4005936E-03  5.6023742E-03  1.4005936E-03  0.0000000E+00
  1.4492041E-03  5.7968164E-03  1.4492041E-03  5.7968164E-03  1.4492041E-03  1.4492041E-03  5.7968164E-03  1.4492041E-03  5.7968164E-03  1.4492041E-03  0.0000000E+00
  1.4973518E-03  5.9894070E-03  1.4973518E-03  5.9894070E-03  1.4973518E-03  1.4973518E-03  5.9894070E-03  1.4973518E-03  5.9894070E-03  1.4973518E-03  0.0000000E+00
  1.5450830E-03  6.1803319E-03  1.5450830E-03  6.1803319E-03  1.5450830E-03  1.5450830E-03  6.1803319E-03  1.5450830E-03  6.1803319E-03  1.5450830E-03  0.0000000E+00
  1.5924485E-03  6.3697939E-03  1.5924485E-03  6.3697939E-03  1.5924485E-03  1.5924485E-03  6.3697939E-03  1.5924485E-03  6.3697939E-03  1.5924485E-03  0.0000000E+00
  1.6395024E-03  6.5580098E-03  1.6395024E-03  6.5580098E-03  1.6395024E-03  1.6395024E-03  6.5580098E-03  1.6395024E-03  6.5580098E-03  1.6395024E-03  0.0000000E+00
  1.6863020E-03  6.7452081E-03  1.6863020E-03  6.7452081E-03  1.6863020E-03  1.6863020E-03  6.7452081E-03  1.6863020E-03  6.7452081E-03  1.6863020E-03  0.0000000E+00
  1.7329088E-03  6.9316352E-03  1.7329088E-03  6.9316352E-03  1.7329088E-03  1.7329088E-03  6.9316352E-03  1.7329088E-03  6.9316352E-03  1.7329088E-03  0.0000000E+00
  1.7793815E-03  7.1175261E-03  1.7793815E-03  7.1175261E-03  1.7793815E-03  1.7793815E-03  7.1175261E-03  1.7793815E-03  7.1175261E-03  1.7793815E-03  0.0000000E+00
  1.8257686E-03  7.3030743E-03  1.8257686E-03  7.3030743E-03  1.8257686E-03  1.8257686E-03  7.3030743E-03  1.8257686E-03  7.3030743E-03  1.8257686E-03  0.0000000E+00
  1.8721008E-03  7.4884032E-03  1.8721008E-03  7.4884032E-03  1.8721008E-03  1.8721008E-03  7.4884032E-03  1.8721008E-03  7.4884032E-03  1.8721008E-03  0.0000000E+00
  1.9183880E-03  7.6735518E-03  1.9183880E-03  7.6735518E-03  1.9183880E-03  1.9183880E-03  7.6735518E-03  1.9183880E-03  7.6735518E-03  1.9183880E-03  0.0000000E+00
  1.9646119E-03  7.8584474E-03  1.9646119E-03  7.8584474E-03  1.9646119E-03  1.9646119E-03  7.8584474E-03  1.9646119E-03  7.8584474E-03  1.9646119E-03  0.0000000E+00
  2.0107442E-03  8.0429766E-03  2.0107442E-03  8.0429766E-03  2.0107442E-03  2.0107442E-03  8.0429766E-03  2.0107442E-03  8.0429766E-03  2.0107442E-03  0.0000000E+00
  2.0567410E-03  8.2269639E-03  2.0567410E-03  8.2269639E-03  2.0567410E-03  2.0567410E-03  8.2269639E-03  2.0567410E-03  8.2269639E-03  2.0567410E-03  0.0000000E+00
  2.1025462E-03  8.4101849E-03  2.1025462E-03  8.4101849E-03  2.1025462E-03  2.1025462E-03  8.4101849E-03  2.1025462E-03  8.4101849E-03  2.1025462E-03  0.0000000E+00
  2.1481002E-03  8.5924007E-03  2.1481002E-03  8.5924007E-03  2.1481002E-03  2.1481002E-03  8.5924007E-03  2.1481002E-03  8.5924007E-03  2.1481002E-03  0.0000000E+00
  2.1933135E-03  8.7732541E-03  2.1933135E-03  8.7732541E-03  2.1933135E-03  2.1933135E-03  8.7732541E-03  2.1933135E-03  8.7732541E-03  2.1933135E-03  0.0000000E+00
  2.2381310E-03  8.9525241E-03  2.2381310E-03  8.9525241E-03  2.2381310E-03  2.2381310E-03  8.9525241E-03  2.2381310E-03  8.9525241E-03  2.2381310E-03  0.0000000E+00
  2.2821113E-03  9.1284452E-03  2.2821113E-03  9.1284452E-03  2.2821113E-03  2.2821113E-03  9.1284452E-03  2.2821113E-03  9.1284452E-03  2.2821113E-03  0.0000000E+00
  2.3092862E-03  9.2371450E-03  2.3092862E-03  9.2371450E-03  2.3092862E-03  2.3092862E-03  9.2371450E-03  2.3092862E-03  9.2371450E-03  2.3092862E-03  0.0000000E+00
  4.0491490E-04  1.6196597E-03  4.0491490E-04  1.6196597E-03  4.0491490E-04  4.0491490E-04  1.6196597E-03  4.0491490E-04  1.6196597E-03  4.0491490E-04  0.0000000E+00
  4.5833770E-04  1.8333509E-03  4.5833770E-04  1.8333509E-03  4.5833770E-04  4.5833770E-04  1.8333509E-03  4.5833770E-04  1.8333509E-03  4.5833770E-04  0.0000000E+00
  5.1119210E-04  2.0447682E-03  5.1119210E-04  2.0447682E-03  5.1119210E-04  5.1119210E-04  2.0447682E-03  5.1119210E-04  2.0447682E-03  5.1119210E-04  0.0000000E+00
  5.6347790E-04  2.2539116E-03  5.6347790E-04  2.2539116E-03  5.6347790E-04  5.6347790E-04  2.2539116E-03  5.6347790E-04  2.2539116E-03  5.6347790E-04  0.0000000E+00
  6.1525540E-04  2.4610217E-03  6.1525540E-04  2.4610217E-03  6.1525540E-04  6.1525540E-04  2.4610217E-03  6.1525540E-04  2.4610217E-03  6.1525540E-04  0.0000000E+00
  6.6645000E-04  2.6658000E-03  6.6645000E-04  2.6658000E-03  6.6645000E-04  6.6645000E-04  2.6658000E-03  6.6645000E-04  2.6658000E-03  6.6645000E-04  0.0000000E+00
  7.1700550E-04  2.8680221E-03  7.1700550E-04  2.8680221E-03  7.1700550E-04  7.1700550E-04  2.8680221E-03  7.1700550E-04  2.8680221E-03  7.1700550E-04  0.0000000E+00
  7.6693640E-04  3.0677455E-03  7.6693640E-04  3.0677455E-03  7.6693640E-04  7.6693640E-04  3.0677455E-03  7.6693640E-04  3.0677455E-03  7.6693640E-04  0.0000000E+00
  8.1623940E-04  3.2649577E-03  8.1623940E-04  3.2649577E-03  8.1623940E-04  8.1623940E-04  3.2649577E-03  8.1623940E-04  3.2649577E-03  8.1623940E-04  0.0000000E+00
  8.6494280E-04  3.4597713E-03  8.6494280E-04  3.4597713E-03  8.6494280E-04  8.6494280E-04  3.4597713E-03  8.6494280E-04  3.4597713E-03  8.6494280E-04  0.0000000E+00
  9.1306860E-04  3.6522744E-03  9.1306860E-04  3.6522744E-03  9.1306860E-04  9.1306860E-04  3.6522744E-03  9.1306860E-04  3.6522744E-03  9.1306860E-04  0.0000000E+00
  9.6062930E-04  3.8425173E-03  9.6062930E-04  3.8425173E-03  9.6062930E-04  9.6062930E-04  3.8425173E-03  9.6062930E-04  3.8425173E-03  9.6062930E-04  0.0000000E+00
  1.0076341E-03  4.0305363E-03  1.0076341E-03  4.0305363E-03  1.0076341E-03  1.0076341E-03  4.0305363E-03  1.0076341E-03  4.0305363E-03  1.0076341E-03  0.0000000E+00
  1.0540933E-03  4.2163733E-03  1.0540933E-03  4.2163733E-03  1.0540933E-03  1.0540933E-03  4.2163733E-03  1.0540933E-03  4.2163733E-03  1.0540933E-03  0.0000000E+00
  1.1000220E-03  4.4000878E-03  1.1000220E-03  4.4000878E-03  1.1000220E-03  1.1000220E-03  4.4000878E-03  1.1000220E-03  4.4000878E-03  1.1000220E-03  0.0000000E+00
  1.1453996E-03  4.5815986E-03  1.1453996E-03  4.5815986E-03  1.1453996E-03  1.1453996E-03  4.5815986E-03  1.1453996E-03  4.5815986E-03  1.1453996E-03  0.0000000E+00
  1.1902226E-03  4.7608904E-03  1.1902226E-03  4.7608904E-03  1.1902226E-03  1.1902226E-03  4.7608904E-03  1.1902226E-03  4.7608904E-03  1.1902226E-03  0.0000000E+00
  1.2344971E-03  4.9379885E-03  1.2344971E-03  4.9379885E-03  1.2344971E-03  1.2344971E-03  4.9379885E-03  1.2344971E-03  4.9379885E-03  1.2344971E-03  0.0000000E+00
  1.2782276E-03  5.1129103E-03  1.2782276E-03  5.1129103E-03  1.2782276E-03  1.2782276E-03  5.1129103E-03  1.2782276E-03  5.1129103E-03  1.2782276E-03  0.0000000E+00
  1.3214287E-03  5.2857149E-03  1.3214287E-03  5.2857149E-03  1.3214287E-03  1.3214287E-03  5.2857149E-03  1.3214287E-03  5.2857149E-03  1.3214287E-03  0.0000000E+00
  1.3641298E-03  5.4565191E-03  1.3641298E-03  5.4565191E-03  1.3641298E-03  1.3641298E-03  5.4565191E-03  1.3641298E-03  5.4565191E-03  1.3641298E-03  0.0000000E+00
  1.4063714E-03  5.6254856E-03  1.4063714E-03  5.6254856E-03  1.4063714E-03  1.4063714E-03  5.6254856E-03  1.4063714E-03  5.6254856E-03  1.4063714E-03  0.0000000E+00
  1.4481975E-03  5.7927901E-03  1.4481975E-03  5.7927901E-03  1.4481975E-03  1.4481975E-03  5.7927901E-03  1.4481975E-03  5.7927901E-03  1.4481975E-03  0.0000000E+00
  1.4896548E-03  5.9586194E-03  1.4896548E-03  5.9586194E-03  1.4896548E-03  1.4896548E-03  5.9586194E-03  1.4896548E-03  5.9586194E-03  1.4896548E-03  0.0000000E+00
  1.5307920E-03  6.1231680E-03  1.5307920E-03  6.1231680E-03  1.5307920E-03  1.5307920E-03  6.1231680E-03  1.5307920E-03  6.1231680E-03  1.5307920E-03  0.0000000E+00
  1.5716610E-03  6.2866441E-03  1.5716610E-03  6.2866441E-03  1.5716610E-03  1.5716610E-03  6.2866441E-03  1.5716610E-03  6.2866441E-03  1.5716610E-03  0.0000000E+00
  1.6123108E-03  6.4492432E-03  1.6123108E-03  6.4492432E-03  1.6123108E-03  1.6123108E-03  6.4492432E-03  1.6123108E-03  6.4492432E-03  1.6123108E-03  0.0000000E+00
  1.6527805E-03  6.6111219E-03  1.6527805E-03  6.6111219E-03  1.6527805E-03  1.6527805E-03  6.6111219E-03  1.6527805E-03  6.6111219E-03  1.6527805E-03  0.0000000E+00
  1.6930934E-03  6.7723735E-03  1.6930934E-03  6.7723735E-03  1.6930934E-03  1.6930934E-03  6.7723735E-03  1.6930934E-03  6.7723735E-03  1.6930934E-03  0.0000000E+00
  1.7332539E-03  6.9330157E-03  1.7332539E-03  6.9330157E-03  1.7332539E-03  1.7332539E-03  6.9330157E-03  1.7332539E-03  6.9330157E-03  1.7332539E-03  0.0000000E+00
  1.7732421E-03  7.0929684E-03  1.7732421E-03  7.0929684E-03  1.7732421E-03  1.7732421E-03  7.0929684E-03  1.7732421E-03  7.0929684E-03  1.7732421E-03  0.0000000E+00
  1.8130290E-03  7.2521160E-03  1.8130290E-03  7.2521160E-03  1.8130290E-03  1.8130290E-03  7.2521160E-03  1.8130290E-03  7.2521160E-03  1.8130290E-03  0.0000000E+00
  1.8525724E-03  7.4102898E-03  1.8525724E-03  7.4102898E-03  1.8525724E-03  1.8525724E-03  7.4102898E-03  1.8525724E-03  7.4102898E-03  1.8525724E-03  0.0000000E+00
  1.8918199E-03  7.5672796E-03  1.8918199E-03  7.5672796E-03  1.8918199E-03  1.8918199E-03  7.5672796E-03  1.8918199E-03  7.5672796E-03  1.8918199E-03  0.0000000E+00
  1.9307162E-03  7.7228646E-03  1.9307162E-03  7.7228646E-03  1.9307162E-03  1.9307162E-03  7.7228646E-03  1.9307162E-03  7.7228646E-03  1.9307162E-03  0.0000000E+00
  1.9691813E-03  7.8767253E-03  1.9691813E-03  7.8767253E-03  1.9691813E-03  1.9691813E-03  7.8767253E-03  1.9691813E-03  7.8767253E-03  1.9691813E-03  0.0000000E+00
  2.0071652E-03  8.0286606E-03  2.0071652E-03  8.0286606E-03  2.0071652E-03  2.0071652E-03  8.0286606E-03  2.0071652E-03  8.0286606E-03  2.0071652E-03  0.0000000E+00
  2.0442926E-03  8.1771705E-03  2.0442926E-03  8.1771705E-03  2.0442926E-03  2.0442926E-03  8.1771705E-03  2.0442926E-03  8.1771705E-03  2.0442926E-03  0.0000000E+00
  2.0671574E-03  8.2686298E-03  2.0671574E-03  8.2686298E-03  2.0671574E-03  2.0671574E-03  8.2686298E-03  2.0671574E-03  8.2686298E-03  2.0671574E-03  0.0000000E+00
  3.6248440E-04  1.4499377E-03  3.6248440E-04  1.4499377E-03  3.6248440E-04  3.6248440E-04  1.4499377E-03  3.6248440E-04  1.4499377E-03  3.6248440E-04  0.0000000E+00
  4.1151040E-04  1.6460417E-03  4.1151040E-04  1.6460417E-03  4.1151040E-04  4.1151040E-04  1.6460417E-03  4.1151040E-04  1.6460417E-03  4.1151040E-04  0.0000000E+00
  4.5994090E-04  1.8397636E-03  4.5994090E-04  1.8397636E-03  4.5994090E-04  4.5994090E-04  1.8397636E-03  4.5994090E-04  1.8397636E-03  4.5994090E-04  0.0000000E+00
  5.0777590E-04  2.0311035E-03  5.0777590E-04  2.0311035E-03  5.0777590E-04  5.0777590E-04  2.0311035E-03  5.0777590E-04  2.0311035E-03  5.0777590E-04  0.0000000E+00
  5.5507030E-04  2.2202810E-03  5.5507030E-04  2.2202810E-03  5.5507030E-04  5.5507030E-04  2.2202810E-03  5.5507030E-04  2.2202810E-03  5.5507030E-04  0.0000000E+00
  6.0175580E-04  2.4070231E-03  6.0175580E-04  2.4070231E-03  6.0175580E-04  6.0175580E-04  2.4070231E-03  6.0175580E-04  2.4070231E-03  6.0175580E-04  0.0000000E+00
  6.4778140E-04  2.5911258E-03  6.4778140E-04  2.5911258E-03  6.4778140E-04  6.4778140E-04  2.5911258E-03  6.4778140E-04  2.5911258E-03  6.4778140E-04  0.0000000E+00
  6.9316070E-04  2.7726427E-03  6.9316070E-04  2.7726427E-03  6.9316070E-04  6.9316070E-04  2.7726427E-03  6.9316070E-04  2.7726427E-03  6.9316070E-04  0.0000000E+00
  7.3789080E-04  2.9515634E-03  7.3789080E-04  2.9515634E-03  7.3789080E-04  7.3789080E-04  2.9515634E-03  7.3789080E-04  2.9515634E-03  7.3789080E-04  0.0000000E+00
  7.8199780E-04  3.1279912E-03  7.8199780E-04  3.1279912E-03  7.8199780E-04  7.8199780E-04  3.1279912E-03  7.8199780E-04  3.1279912E-03  7.8199780E-04  0.0000000E+00
  8.2550160E-04  3.3020063E-03  8.2550160E-04  3.3020063E-03  8.2550160E-04  8.2550160E-04  3.3020063E-03  8.2550160E-04  3.3020063E-03  8.2550160E-04  0.0000000E+00
  8.6841360E-04  3.4736542E-03  8.6841360E-04  3.4736542E-03  8.6841360E-04  8.6841360E-04  3.4736542E-03  8.6841360E-04  3.4736542E-03  8.6841360E-04  0.0000000E+00
  9.1074190E-04  3.6429678E-03  9.1074190E-04  3.6429678E-03  9.1074190E-04  9.1074190E-04  3.6429678E-03  9.1074190E-04  3.6429678E-03  9.1074190E-04  0.0000000E+00
  9.5249610E-04  3.8099843E-03  9.5249610E-04  3.8099843E-03  9.5249610E-04  9.5249610E-04  3.8099843E-03  9.5249610E-04  3.8099843E-03  9.5249610E-04  0.0000000E+00
  9.9368920E-04  3.9747568E-03  9.9368920E-04  3.9747568E-03  9.9368920E-04  9.9368920E-04  3.9747568E-03  9.9368920E-04  3.9747568E-03  9.9368920E-04  0.0000000E+00
  1.0343029E-03  4.1372117E-03  1.0343029E-03  4.1372117E-03  1.0343029E-03  1.0343029E-03  4.1372117E-03  1.0343029E-03  4.1372117E-03  1.0343029E-03  0.0000000E+00
  1.0743338E-03  4.2973352E-03  1.0743338E-03  4.2973352E-03  1.0743338E-03  1.0743338E-03  4.2973352E-03  1.0743338E-03  4.2973352E-03  1.0743338E-03  0.0000000E+00
  1.1137874E-03  4.4551496E-03  1.1137874E-03  4.4551496E-03  1.1137874E-03  1.1137874E-03  4.4551496E-03  1.1137874E-03  4.4551496E-03  1.1137874E-03  0.0000000E+00
  1.1526674E-03  4.6106696E-03  1.1526674E-03  4.6106696E-03  1.1526674E-03  1.1526674E-03  4.6106696E-03  1.1526674E-03  4.6106696E-03  1.1526674E-03  0.0000000E+00
  1.1909868E-03  4.7639473E-03  1.1909868E-03  4.7639473E-03  1.1909868E-03  1.1909868E-03  4.7639473E-03  1.1909868E-03  4.7639473E-03  1.1909868E-03  0.0000000E+00
  1.2287712E-03  4.9150847E-03  1.2287712E-03  4.9150847E-03  1.2287712E-03  1.2287712E-03  4.9150847E-03  1.2287712E-03  4.9150847E-03  1.2287712E-03  0.0000000E+00
  1.2660559E-03  5.0642235E-03  1.2660559E-03  5.0642235E-03  1.2660559E-03  1.2660559E-03  5.0642235E-03  1.2660559E-03  5.0642235E-03  1.2660559E-03  0.0000000E+00
  1.3028788E-03  5.2115153E-03  1.3028788E-03  5.2115153E-03  1.3028788E-03  1.3028788E-03  5.2115153E-03  1.3028788E-03  5.2115153E-03  1.3028788E-03  0.0000000E+00
  1.3392798E-03  5.3571191E-03  1.3392798E-03  5.3571191E-03  1.3392798E-03  1.3392798E-03  5.3571191E-03  1.3392798E-03  5.3571191E-03  1.3392798E-03  0.0000000E+00
  1.3752998E-03  5.5011990E-03  1.3752998E-03  5.5011990E-03  1.3752998E-03  1.3752998E-03  5.5011990E-03  1.3752998E-03  5.5011990E-03  1.3752998E-03  0.0000000E+00
  1.4109821E-03  5.6439284E-03  1.4109821E-03  5.6439284E-03  1.4109821E-03  1.4109821E-03  5.6439284E-03  1.4109821E-03  5.6439284E-03  1.4109821E-03  0.0000000E+00
  1.4463668E-03  5.7854671E-03  1.4463668E-03  5.7854671E-03  1.4463668E-03  1.4463668E-03  5.7854671E-03  1.4463668E-03  5.7854671E-03  1.4463668E-03  0.0000000E+00
  1.4814845E-03  5.9259381E-03  1.4814845E-03  5.9259381E-03  1.4814845E-03  1.4814845E-03  5.9259381E-03  1.4814845E-03  5.9259381E-03  1.4814845E-03  0.0000000E+00
  1.5163517E-03  6.0654069E-03  1.5163517E-03  6.0654069E-03  1.5163517E-03  1.5163517E-03  6.0654069E-03  1.5163517E-03  6.0654069E-03  1.5163517E-03  0.0000000E+00
  1.5509681E-03  6.2038723E-03  1.5509681E-03  6.2038723E-03  1.5509681E-03  1.5509681E-03  6.2038723E-03  1.5509681E-03  6.2038723E-03  1.5509681E-03  0.0000000E+00
  1.5853117E-03  6.3412469E-03  1.5853117E-03  6.3412469E-03  1.5853117E-03  1.5853117E-03  6.3412469E-03  1.5853117E-03  6.3412469E-03  1.5853117E-03  0.0000000E+00
  1.6193533E-03  6.4774132E-03  1.6193533E-03  6.4774132E-03  1.6193533E-03  1.6193533E-03  6.4774132E-03  1.6193533E-03  6.4774132E-03  1.6193533E-03  0.0000000E+00
  1.6530520E-03  6.6122080E-03  1.6530520E-03  6.6122080E-03  1.6530520E-03  1.6530520E-03  6.6122080E-03  1.6530520E-03  6.6122080E-03  1.6530520E-03  0.0000000E+00
  1.6863585E-03  6.7454342E-03  1.6863585E-03  6.7454342E-03  1.6863585E-03  1.6863585E-03  6.7454342E-03  1.6863585E-03  6.7454342E-03  1.6863585E-03  0.0000000E+00
  1.7192217E-03  6.8768870E-03  1.7192217E-03  6.8768870E-03  1.7192217E-03  1.7192217E-03  6.8768870E-03  1.7192217E-03  6.8768870E-03  1.7192217E-03  0.0000000E+00
  1.7515702E-03  7.0062807E-03  1.7515702E-03  7.0062807E-03  1.7515702E-03  1.7515702E-03  7.0062807E-03  1.7515702E-03  7.0062807E-03  1.7515702E-03  0.0000000E+00
  1.7833581E-03  7.1334323E-03  1.7833581E-03  7.1334323E-03  1.7833581E-03  1.7833581E-03  7.1334323E-03  1.7833581E-03  7.1334323E-03  1.7833581E-03  0.0000000E+00
  1.8142706E-03  7.2570825E-03  1.8142706E-03  7.2570825E-03  1.8142706E-03  1.8142706E-03  7.2570825E-03  1.8142706E-03  7.2570825E-03  1.8142706E-03  0.0000000E+00
  1.8332257E-03  7.3329027E-03  1.8332257E-03  7.3329027E-03  1.8332257E-03  1.8332257E-03  7.3329027E-03  1.8332257E-03  7.3329027E-03  1.8332257E-03  0.0000000E+00
  3.0832950E-04  1.2333180E-03  3.0832950E-04  1.2333180E-03  3.0832950E-04  3.0832950E-04  1.2333180E-03  3.0832950E-04  1.2333180E-03  3.0832950E-04  0.0000000E+00
  3.5354920E-04  1.4141968E-03  3.5354920E-04  1.4141968E-03  3.5354920E-04  3.5354920E-04  1.4141968E-03  3.5354920E-04  1.4141968E-03  3.5354920E-04  0.0000000E+00
  3.9814530E-04  1.5925811E-03  3.9814530E-04  1.5925811E-03  3.9814530E-04  3.9814530E-04  1.5925811E-03  3.9814530E-04  1.5925811E-03  3.9814530E-04  0.0000000E+00
  4.4211770E-04  1.7684708E-03  4.4211770E-04  1.7684708E-03  4.4211770E-04  4.4211770E-04  1.7684708E-03  4.4211770E-04  1.7684708E-03  4.4211770E-04  0.0000000E+00
  4.8551680E-04  1.9420673E-03  4.8551680E-04  1.9420673E-03  4.8551680E-04  4.8551680E-04  1.9420673E-03  4.8551680E-04  1.9420673E-03  4.8551680E-04  0.0000000E+00
  5.2827990E-04  2.1131197E-03  5.2827990E-04  2.1131197E-03  5.2827990E-04  5.2827990E-04  2.1131197E-03  5.2827990E-04  2.1131197E-03  5.2827990E-04  0.0000000E+00
  5.7036040E-04  2.2814417E-03  5.7036040E-04  2.2814417E-03  5.7036040E-04  5.7036040E-04  2.2814417E-03  5.7036040E-04  2.2814417E-03  5.7036040E-04  0.0000000E+00
  6.1177100E-04  2.4470838E-03  6.1177100E-04  2.4470838E-03  6.1177100E-04  6.1177100E-04  2.4470838E-03  6.1177100E-04  2.4470838E-03  6.1177100E-04  0.0000000E+00
  6.5250940E-04  2.6100375E-03  6.5250940E-04  2.6100375E-03  6.5250940E-04  6.5250940E-04  2.6100375E-03  6.5250940E-04  2.6100375E-03  6.5250940E-04  0.0000000E+00
  6.9259950E-04  2.7703979E-03  6.9259950E-04  2.7703979E-03  6.9259950E-04  6.9259950E-04  2.7703979E-03  6.9259950E-04  2.7703979E-03  6.9259950E-04  0.0000000E+00
  7.3205960E-04  2.9282383E-03  7.3205960E-04  2.9282383E-03  7.3205960E-04  7.3205960E-04  2.9282383E-03  7.3205960E-04  2.9282383E-03  7.3205960E-04  0.0000000E+00
  7.7090000E-04  3.0836002E-03  7.7090000E-04  3.0836002E-03  7.7090000E-04  7.7090000E-04  3.0836002E-03  7.7090000E-04  3.0836002E-03  7.7090000E-04  0.0000000E+00
  8.0912830E-04  3.2365131E-03  8.0912830E-04  3.2365131E-03  8.0912830E-04  8.0912830E-04  3.2365131E-03  8.0912830E-04  3.2365131E-03  8.0912830E-04  0.0000000E+00
  8.4675260E-04  3.3870106E-03  8.4675260E-04  3.3870106E-03  8.4675260E-04  8.4675260E-04  3.3870106E-03  8.4675260E-04  3.3870106E-03  8.4675260E-04  0.0000000E+00
  8.8378490E-04  3.5351397E-03  8.8378490E-04  3.5351397E-03  8.8378490E-04  8.8378490E-04  3.5351397E-03  8.8378490E-04  3.5351397E-03  8.8378490E-04  0.0000000E+00
  9.2020850E-04  3.6808338E-03  9.2020850E-04  3.6808338E-03  9.2020850E-04  9.2020850E-04  3.6808338E-03  9.2020850E-04  3.6808338E-03  9.2020850E-04  0.0000000E+00
  9.5602010E-04  3.8240802E-03  9.5602010E-04  3.8240802E-03  9.5602010E-04  9.5602010E-04  3.8240802E-03  9.5602010E-04  3.8240802E-03  9.5602010E-04  0.0000000E+00
  9.9122460E-04  3.9648984E-03  9.9122460E-04  3.9648984E-03  9.9122460E-04  9.9122460E-04  3.9648984E-03  9.9122460E-04  3.9648984E-03  9.9122460E-04  0.0000000E+00
  1.0258253E-03  4.1033012E-03  1.0258253E-03  4.1033012E-03  1.0258253E-03  1.0258253E-03  4.1033012E-03  1.0258253E-03  4.1033012E-03  1.0258253E-03  0.0000000E+00
  1.0598335E-03  4.2393339E-03  1.0598335E-03  4.2393339E-03  1.0598335E-03  1.0598335E-03  4.2393339E-03  1.0598335E-03  4.2393339E-03  1.0598335E-03  0.0000000E+00
  1.0932715E-03  4.3730860E-03  1.0932715E-03  4.3730860E-03  1.0932715E-03  1.0932715E-03  4.3730860E-03  1.0932715E-03  4.3730860E-03  1.0932715E-03  0.0000000E+00
  1.1261700E-03  4.5046800E-03  1.1261700E-03  4.5046800E-03  1.1261700E-03  1.1261700E-03  4.5046800E-03  1.1261700E-03  4.5046800E-03  1.1261700E-03  0.0000000E+00
  1.1585615E-03  4.6342460E-03  1.1585615E-03  4.6342460E-03  1.1585615E-03  1.1585615E-03  4.6342460E-03  1.1585615E-03  4.6342460E-03  1.1585615E-03  0.0000000E+00
  1.1904796E-03  4.7619185E-03  1.1904796E-03  4.7619185E-03  1.1904796E-03  1.1904796E-03  4.7619185E-03  1.1904796E-03  4.7619185E-03  1.1904796E-03  0.0000000E+00
  1.2219585E-03  4.8878342E-03  1.2219585E-03  4.8878342E-03  1.2219585E-03  1.2219585E-03  4.8878342E-03  1.2219585E-03  4.8878342E-03  1.2219585E-03  0.0000000E+00
  1.2530338E-03  5.0121352E-03  1.2530338E-03  5.0121352E-03  1.2530338E-03  1.2530338E-03  5.0121352E-03  1.2530338E-03  5.0121352E-03  1.2530338E-03  0.0000000E+00
  1.2837373E-03  5.1349490E-03  1.2837373E-03  5.1349490E-03  1.2837373E-03  1.2837373E-03  5.1349490E-03  1.2837373E-03  5.1349490E-03  1.2837373E-03  0.0000000E+00
  1.3140921E-03  5.2563684E-03  1.3140921E-03  5.2563684E-03  1.3140921E-03  1.3140921E-03  5.2563684E-03  1.3140921E-03  5.2563684E-03  1.3140921E-03  0.0000000E+00
  1.3441084E-03  5.3764337E-03  1.3441084E-03  5.3764337E-03  1.3441084E-03  1.3441084E-03  5.3764337E-03  1.3441084E-03  5.3764337E-03  1.3441084E-03  0.0000000E+00
  1.3737814E-03  5.4951257E-03  1.3737814E-03  5.4951257E-03  1.3737814E-03  1.3737814E-03  5.4951257E-03  1.3737814E-03  5.4951257E-03  1.3737814E-03  0.0000000E+00
  1.4030876E-03  5.6123504E-03  1.4030876E-03  5.6123504E-03  1.4030876E-03  1.4030876E-03  5.6123504E-03  1.4030876E-03  5.6123504E-03  1.4030876E-03  0.0000000E+00
  1.4319968E-03  5.7279873E-03  1.4319968E-03  5.7279873E-03  1.4319968E-03  1.4319968E-03  5.7279873E-03  1.4319968E-03  5.7279873E-03  1.4319968E-03  0.0000000E+00
  1.4604695E-03  5.8418779E-03  1.4604695E-03  5.8418779E-03  1.4604695E-03  1.4604695E-03  5.8418779E-03  1.4604695E-03  5.8418779E-03  1.4604695E-03  0.0000000E+00
  1.4884590E-03  5.9538359E-03  1.4884590E-03  5.9538359E-03  1.4884590E-03  1.4884590E-03  5.9538359E-03  1.4884590E-03  5.9538359E-03  1.4884590E-03  0.0000000E+00
  1.5159176E-03  6.0636704E-03  1.5159176E-03  6.0636704E-03  1.5159176E-03  1.5159176E-03  6.0636704E-03  1.5159176E-03  6.0636704E-03  1.5159176E-03  0.0000000E+00
  1.5427813E-03  6.1711254E-03  1.5427813E-03  6.1711254E-03  1.5427813E-03  1.5427813E-03  6.1711254E-03  1.5427813E-03  6.1711254E-03  1.5427813E-03  0.0000000E+00
  1.5690084E-03  6.2760337E-03  1.5690084E-03  6.2760337E-03  1.5690084E-03  1.5690084E-03  6.2760337E-03  1.5690084E-03  6.2760337E-03  1.5690084E-03  0.0000000E+00
  1.5943379E-03  6.3773516E-03  1.5943379E-03  6.3773516E-03  1.5943379E-03  1.5943379E-03  6.3773516E-03  1.5943379E-03  6.3773516E-03  1.5943379E-03  0.0000000E+00
  1.6097781E-03  6.4391124E-03  1.6097781E-03  6.4391124E-03  1.6097781E-03  1.6097781E-03  6.4391124E-03  1.6097781E-03  6.4391124E-03  1.6097781E-03  0.0000000E+00
  2.4331200E-04  9.7324800E-04  2.4331200E-04  9.7324800E-04  2.4331200E-04  2.4331200E-04  9.7324800E-04  2.4331200E-04  9.7324800E-04  2.4331200E-04  0.0000000E+00
  2.8541060E-04  1.1416425E-03  2.8541060E-04  1.1416425E-03  2.8541060E-04  2.8541060E-04  1.1416425E-03  2.8541060E-04  1.1416425E-03  2.8541060E-04  0.0000000E+00
  3.2685360E-04  1.3074144E-03  3.2685360E-04  1.3074144E-03  3.2685360E-04  3.2685360E-04  1.3074144E-03  3.2685360E-04  1.3074144E-03  3.2685360E-04  0.0000000E+00
  3.6764090E-04  1.4705637E-03  3.6764090E-04  1.4705637E-03  3.6764090E-04  3.6764090E-04  1.4705637E-03  3.6764090E-04  1.4705637E-03  3.6764090E-04  0.0000000E+00
  4.0781920E-04  1.6312767E-03  4.0781920E-04  1.6312767E-03  4.0781920E-04  4.0781920E-04  1.6312767E-03  4.0781920E-04  1.6312767E-03  4.0781920E-04  0.0000000E+00
  4.4733010E-04  1.7893206E-03  4.4733010E-04  1.7893206E-03  4.4733010E-04  4.4733010E-04  1.7893206E-03  4.4733010E-04  1.7893206E-03  4.4733010E-04  0.0000000E+00
  4.8613100E-04  1.9445241E-03  4.8613100E-04  1.9445241E-03  4.8613100E-04  4.8613100E-04  1.9445241E-03  4.8613100E-04  1.9445241E-03  4.8613100E-04  0.0000000E+00
  5.2423370E-04  2.0969349E-03  5.2423370E-04  2.0969349E-03  5.2423370E-04  5.2423370E-04  2.0969349E-03  5.2423370E-04  2.0969349E-03  5.2423370E-04  0.0000000E+00
  5.6163660E-04  2.2465465E-03  5.6163660E-04  2.2465465E-03  5.6163660E-04  5.6163660E-04  2.2465465E-03  5.6163660E-04  2.2465465E-03  5.6163660E-04  0.0000000E+00
  5.9836180E-04  2.3934471E-03  5.9836180E-04  2.3934471E-03  5.9836180E-04  5.9836180E-04  2.3934471E-03  5.9836180E-04  2.3934471E-03  5.9836180E-04  0.0000000E+00
  6.3442610E-04  2.5377043E-03  6.3442610E-04  2.5377043E-03  6.3442610E-04  6.3442610E-04  2.5377043E-03  6.3442610E-04  2.5377043E-03  6.3442610E-04  0.0000000E+00
  6.6983910E-04  2.6793562E-03  6.6983910E-04  2.6793562E-03  6.6983910E-04  6.6983910E-04  2.6793562E-03  6.6983910E-04  2.6793562E-03  6.6983910E-04  0.0000000E+00
  7.0460740E-04  2.8184298E-03  7.0460740E-04  2.8184298E-03  7.0460740E-04  7.0460740E-04  2.8184298E-03  7.0460740E-04  2.8184298E-03  7.0460740E-04  0.0000000E+00
  7.3873880E-04  2.9549550E-03  7.3873880E-04  2.9549550E-03  7.3873880E-04  7.3873880E-04  2.9549550E-03  7.3873880E-04  2.9549550E-03  7.3873880E-04  0.0000000E+00
  7.7224350E-04  3.0889742E-03  7.7224350E-04  3.0889742E-03  7.7224350E-04  7.7224350E-04  3.0889742E-03  7.7224350E-04  3.0889742E-03  7.7224350E-04  0.0000000E+00
  8.0510660E-04  3.2204263E-03  8.0510660E-04  3.2204263E-03  8.0510660E-04  8.0510660E-04  3.2204263E-03  8.0510660E-04  3.2204263E-03  8.0510660E-04  0.0000000E+00
  8.3732490E-04  3.3492995E-03  8.3732490E-04  3.3492995E-03  8.3732490E-04  8.3732490E-04  3.3492995E-03  8.3732490E-04  3.3492995E-03  8.3732490E-04  0.0000000E+00
  8.6890280E-04  3.4756111E-03  8.6890280E-04  3.4756111E-03  8.6890280E-04  8.6890280E-04  3.4756111E-03  8.6890280E-04  3.4756111E-03  8.6890280E-04  0.0000000E+00
  8.9984300E-04  3.5993721E-03  8.9984300E-04  3.5993721E-03  8.9984300E-04  8.9984300E-04  3.5993721E-03  8.9984300E-04  3.5993721E-03  8.9984300E-04  0.0000000E+00
  9.3015550E-04  3.7206220E-03  9.3015550E-04  3.7206220E-03  9.3015550E-04  9.3015550E-04  3.7206220E-03  9.3015550E-04  3.7206220E-03  9.3015550E-04  0.0000000E+00
  9.5985980E-04  3.8394392E-03  9.5985980E-04  3.8394392E-03  9.5985980E-04  9.5985980E-04  3.8394392E-03  9.5985980E-04  3.8394392E-03  9.5985980E-04  0.0000000E+00
  9.8898250E-04  3.9559299E-03  9.8898250E-04  3.9559299E-03  9.8898250E-04  9.8898250E-04  3.9559299E-03  9.8898250E-04  3.9559299E-03  9.8898250E-04  0.0000000E+00
  1.0175513E-03  4.0702052E-03  1.0175513E-03  4.0702052E-03  1.0175513E-03  1.0175513E-03  4.0702052E-03  1.0175513E-03  4.0702052E-03  1.0175513E-03  0.0000000E+00
  1.0455945E-03  4.1823780E-03  1.0455945E-03  4.1823780E-03  1.0455945E-03  1.0455945E-03  4.1823780E-03  1.0455945E-03  4.1823780E-03  1.0455945E-03  0.0000000E+00
  1.0731402E-03  4.2925607E-03  1.0731402E-03  4.2925607E-03  1.0731402E-03  1.0731402E-03  4.2925607E-03  1.0731402E-03  4.2925607E-03  1.0731402E-03  0.0000000E+00
  1.1002170E-03  4.4008679E-03  1.1002170E-03  4.4008679E-03  1.1002170E-03  1.1002170E-03  4.4008679E-03  1.1002170E-03  4.4008679E-03  1.1002170E-03  0.0000000E+00
  1.1268495E-03  4.5073980E-03  1.1268495E-03  4.5073980E-03  1.1268495E-03  1.1268495E-03  4.5073980E-03  1.1268495E-03  4.5073980E-03  1.1268495E-03  0.0000000E+00
  1.1530541E-03  4.6122165E-03  1.1530541E-03  4.6122165E-03  1.1530541E-03  1.1530541E-03  4.6122165E-03  1.1530541E-03  4.6122165E-03  1.1530541E-03  0.0000000E+00
  1.1788352E-03  4.7153408E-03  1.1788352E-03  4.7153408E-03  1.1788352E-03  1.1788352E-03  4.7153408E-03  1.1788352E-03  4.7153408E-03  1.1788352E-03  0.0000000E+00
  1.2041837E-03  4.8167348E-03  1.2041837E-03  4.8167348E-03  1.2041837E-03  1.2041837E-03  4.8167348E-03  1.2041837E-03  4.8167348E-03  1.2041837E-03  0.0000000E+00
  1.2290743E-03  4.9162970E-03  1.2290743E-03  4.9162970E-03  1.2290743E-03  1.2290743E-03  4.9162970E-03  1.2290743E-03  4.9162970E-03  1.2290743E-03  0.0000000E+00
  1.2534759E-03  5.0139037E-03  1.2534759E-03  5.0139037E-03  1.2534759E-03  1.2534759E-03  5.0139037E-03  1.2534759E-03  5.0139037E-03  1.2534759E-03  0.0000000E+00
  1.2773497E-03  5.1093989E-03  1.2773497E-03  5.1093989E-03  1.2773497E-03  1.2773497E-03  5.1093989E-03  1.2773497E-03  5.1093989E-03  1.2773497E-03  0.0000000E+00
  1.3006511E-03  5.2026045E-03  1.3006511E-03  5.2026045E-03  1.3006511E-03  1.3006511E-03  5.2026045E-03  1.3006511E-03  5.2026045E-03  1.3006511E-03  0.0000000E+00
  1.3233352E-03  5.2933409E-03  1.3233352E-03  5.2933409E-03  1.3233352E-03  1.3233352E-03  5.2933409E-03  1.3233352E-03  5.2933409E-03  1.3233352E-03  0.0000000E+00
  1.3453444E-03  5.3813774E-03  1.3453444E-03  5.3813774E-03  1.3453444E-03  1.3453444E-03  5.3813774E-03  1.3453444E-03  5.3813774E-03  1.3453444E-03  0.0000000E+00
  1.3666400E-03  5.4665599E-03  1.3666400E-03  5.4665599E-03  1.3666400E-03  1.3666400E-03  5.4665599E-03  1.3666400E-03  5.4665599E-03  1.3666400E-03  0.0000000E+00
  1.3870089E-03  5.5480358E-03  1.3870089E-03  5.5480358E-03  1.3870089E-03  1.3870089E-03  5.5480358E-03  1.3870089E-03  5.5480358E-03  1.3870089E-03  0.0000000E+00
  1.3993215E-03  5.5972859E-03  1.3993215E-03  5.5972859E-03  1.3993215E-03  1.3993215E-03  5.5972859E-03  1.3993215E-03  5.5972859E-03  1.3993215E-03  0.0000000E+00
  1.6850860E-04  6.7403440E-04  1.6850860E-04  6.7403440E-04  1.6850860E-04  1.6850860E-04  6.7403440E-04  1.6850860E-04  6.7403440E-04  1.6850860E-04  0.0000000E+00
  2.0827740E-04  8.3310960E-04  2.0827740E-04  8.3310960E-04  2.0827740E-04  2.0827740E-04  8.3310960E-04  2.0827740E-04  8.3310960E-04  2.0827740E-04  0.0000000E+00
  2.4735140E-04  9.8940560E-04  2.4735140E-04  9.8940560E-04  2.4735140E-04  2.4735140E-04  9.8940560E-04  2.4735140E-04  9.8940560E-04  2.4735140E-04  0.0000000E+00
  2.8573060E-04  1.1429224E-03  2.8573060E-04  1.1429224E-03  2.8573060E-04  2.8573060E-04  1.1429224E-03  2.8573060E-04  1.1429224E-03  2.8573060E-04  0.0000000E+00
  3.2345870E-04  1.2938349E-03  3.2345870E-04  1.2938349E-03  3.2345870E-04  3.2345870E-04  1.2938349E-03  3.2345870E-04  1.2938349E-03  3.2345870E-04  0.0000000E+00
  3.6048100E-04  1.4419239E-03  3.6048100E-04  1.4419239E-03  3.6048100E-04  3.6048100E-04  1.4419239E-03  3.6048100E-04  1.4419239E-03  3.6048100E-04  0.0000000E+00
  3.9675750E-04  1.5870299E-03  3.9675750E-04  1.5870299E-03  3.9675750E-04  3.9675750E-04  1.5870299E-03  3.9675750E-04  1.5870299E-03  3.9675750E-04  0.0000000E+00
  4.3229960E-04  1.7291985E-03  4.3229960E-04  1.7291985E-03  4.3229960E-04  4.3229960E-04  1.7291985E-03  4.3229960E-04  1.7291985E-03  4.3229960E-04  0.0000000E+00
  4.6710620E-04  1.8684250E-03  4.6710620E-04  1.8684250E-03  4.6710620E-04  4.6710620E-04  1.8684250E-03  4.6710620E-04  1.8684250E-03  4.6710620E-04  0.0000000E+00
  5.0119810E-04  2.0047923E-03  5.0119810E-04  2.0047923E-03  5.0119810E-04  5.0119810E-04  2.0047923E-03  5.0119810E-04  2.0047923E-03  5.0119810E-04  0.0000000E+00
  5.3459090E-04  2.1383637E-03  5.3459090E-04  2.1383637E-03  5.3459090E-04  5.3459090E-04  2.1383637E-03  5.3459090E-04  2.1383637E-03  5.3459090E-04  0.0000000E+00
  5.6729370E-04  2.2691748E-03  5.6729370E-04  2.2691748E-03  5.6729370E-04  5.6729370E-04  2.2691748E-03  5.6729370E-04  2.2691748E-03  5.6729370E-04  0.0000000E+00
  5.9931260E-04  2.3972503E-03  5.9931260E-04  2.3972503E-03  5.9931260E-04  5.9931260E-04  2.3972503E-03  5.9931260E-04  2.3972503E-03  5.9931260E-04  0.0000000E+00
  6.3065440E-04  2.5226175E-03  6.3065440E-04  2.5226175E-03  6.3065440E-04  6.3065440E-04  2.5226175E-03  6.3065440E-04  2.5226175E-03  6.3065440E-04  0.0000000E+00
  6.6132860E-04  2.6453145E-03  6.6132860E-04  2.6453145E-03  6.6132860E-04  6.6132860E-04  2.6453145E-03  6.6132860E-04  2.6453145E-03  6.6132860E-04  0.0000000E+00
  6.9132130E-04  2.7652851E-03  6.9132130E-04  2.7652851E-03  6.9132130E-04  6.9132130E-04  2.7652851E-03  6.9132130E-04  2.7652851E-03  6.9132130E-04  0.0000000E+00
  7.2062950E-04  2.8825179E-03  7.2062950E-04  2.8825179E-03  7.2062950E-04  7.2062950E-04  2.8825179E-03  7.2062950E-04  2.8825179E-03  7.2062950E-04  0.0000000E+00
  7.4925710E-04  2.9970284E-03  7.4925710E-04  2.9970284E-03  7.4925710E-04  7.4925710E-04  2.9970284E-03  7.4925710E-04  2.9970284E-03  7.4925710E-04  0.0000000E+00
  7.7720650E-04  3.1088259E-03  7.7720650E-04  3.1088259E-03  7.7720650E-04  7.7720650E-04  3.1088259E-03  7.7720650E-04  3.1088259E-03  7.7720650E-04  0.0000000E+00
  8.0448630E-04  3.2179454E-03  8.0448630E-04  3.2179454E-03  8.0448630E-04  8.0448630E-04  3.2179454E-03  8.0448630E-04  3.2179454E-03  8.0448630E-04  0.0000000E+00
  8.3111390E-04  3.3244556E-03  8.3111390E-04  3.3244556E-03  8.3111390E-04  8.3111390E-04  3.3244556E-03  8.3111390E-04  3.3244556E-03  8.3111390E-04  0.0000000E+00
  8.5711230E-04  3.4284493E-03  8.5711230E-04  3.4284493E-03  8.5711230E-04  8.5711230E-04  3.4284493E-03  8.5711230E-04  3.4284493E-03  8.5711230E-04  0.0000000E+00
  8.8250530E-04  3.5300212E-03  8.8250530E-04  3.5300212E-03  8.8250530E-04  8.8250530E-04  3.5300212E-03  8.8250530E-04  3.5300212E-03  8.8250530E-04  0.0000000E+00
  9.0731640E-04  3.6292656E-03  9.0731640E-04  3.6292656E-03  9.0731640E-04  9.0731640E-04  3.6292656E-03  9.0731640E-04  3.6292656E-03  9.0731640E-04  0.0000000E+00
  9.3156840E-04  3.7262738E-03  9.3156840E-04  3.7262738E-03  9.3156840E-04  9.3156840E-04  3.7262738E-03  9.3156840E-04  3.7262738E-03  9.3156840E-04  0.0000000E+00
  9.5528400E-04  3.8211360E-03  9.5528400E-04  3.8211360E-03  9.5528400E-04  9.5528400E-04  3.8211360E-03  9.5528400E-04  3.8211360E-03  9.5528400E-04  0.0000000E+00
  9.7848130E-04  3.9139252E-03  9.7848130E-04  3.9139252E-03  9.7848130E-04  9.7848130E-04  3.9139252E-03  9.7848130E-04  3.9139252E-03  9.7848130E-04  0.0000000E+00
  1.0011705E-03  4.0046821E-03  1.0011705E-03  4.0046821E-03  1.0011705E-03  1.0011705E-03  4.0046821E-03  1.0011705E-03  4.0046821E-03  1.0011705E-03  0.0000000E+00
  1.0233507E-03  4.0934027E-03  1.0233507E-03  4.0934027E-03  1.0233507E-03  1.0233507E-03  4.0934027E-03  1.0233507E-03  4.0934027E-03  1.0233507E-03  0.0000000E+00
  1.0450087E-03  4.1800346E-03  1.0450087E-03  4.1800346E-03  1.0450087E-03  1.0450087E-03  4.1800346E-03  1.0450087E-03  4.1800346E-03  1.0450087E-03  0.0000000E+00
  1.0661171E-03  4.2644684E-03  1.0661171E-03  4.2644684E-03  1.0661171E-03  1.0661171E-03  4.2644684E-03  1.0661171E-03  4.2644684E-03  1.0661171E-03  0.0000000E+00
  1.0866438E-03  4.3465750E-03  1.0866438E-03  4.3465750E-03  1.0866438E-03  1.0866438E-03  4.3465750E-03  1.0866438E-03  4.3465750E-03  1.0866438E-03  0.0000000E+00
  1.1065497E-03  4.4261989E-03  1.1065497E-03  4.4261989E-03  1.1065497E-03  1.1065497E-03  4.4261989E-03  1.1065497E-03  4.4261989E-03  1.1065497E-03  0.0000000E+00
  1.1257918E-03  4.5031673E-03  1.1257918E-03  4.5031673E-03  1.1257918E-03  1.1257918E-03  4.5031673E-03  1.1257918E-03  4.5031673E-03  1.1257918E-03  0.0000000E+00
  1.1443271E-03  4.5773084E-03  1.1443271E-03  4.5773084E-03  1.1443271E-03  1.1443271E-03  4.5773084E-03  1.1443271E-03  4.5773084E-03  1.1443271E-03  0.0000000E+00
  1.1621030E-03  4.6484119E-03  1.1621030E-03  4.6484119E-03  1.1621030E-03  1.1621030E-03  4.6484119E-03  1.1621030E-03  4.6484119E-03  1.1621030E-03  0.0000000E+00
  1.1790835E-03  4.7163340E-03  1.1790835E-03  4.7163340E-03  1.1790835E-03  1.1790835E-03  4.7163340E-03  1.1790835E-03  4.7163340E-03  1.1790835E-03  0.0000000E+00
  1.1950972E-03  4.7803887E-03  1.1950972E-03  4.7803887E-03  1.1950972E-03  1.1950972E-03  4.7803887E-03  1.1950972E-03  4.7803887E-03  1.1950972E-03  0.0000000E+00
  1.2046562E-03  4.8186249E-03  1.2046562E-03  4.8186249E-03  1.2046562E-03  1.2046562E-03  4.8186249E-03  1.2046562E-03  4.8186249E-03  1.2046562E-03  0.0000000E+00
  8.5321500E-05  3.4128590E-04  8.5321500E-05  3.4128590E-04  8.5321500E-05  8.5321500E-05  3.4128590E-04  8.5321500E-05  3.4128590E-04  8.5321500E-05  0.0000000E+00
  1.2367480E-04  4.9469920E-04  1.2367480E-04  4.9469920E-04  1.2367480E-04  1.2367480E-04  4.9469920E-04  1.2367480E-04  4.9469920E-04  1.2367480E-04  0.0000000E+00
  1.6128300E-04  6.4513200E-04  1.6128300E-04  6.4513200E-04  1.6128300E-04  1.6128300E-04  6.4513200E-04  1.6128300E-04  6.4513200E-04  1.6128300E-04  0.0000000E+00
  1.9814610E-04  7.9258430E-04  1.9814610E-04  7.9258430E-04  1.9814610E-04  1.9814610E-04  7.9258430E-04  1.9814610E-04  7.9258430E-04  1.9814610E-04  0.0000000E+00
  2.3430580E-04  9.3722340E-04  2.3430580E-04  9.3722340E-04  2.3430580E-04  2.3430580E-04  9.3722340E-04  2.3430580E-04  9.3722340E-04  2.3430580E-04  0.0000000E+00
  2.6970970E-04  1.0788388E-03  2.6970970E-04  1.0788388E-03  2.6970970E-04  2.6970970E-04  1.0788388E-03  2.6970970E-04  1.0788388E-03  2.6970970E-04  0.0000000E+00
  3.0431970E-04  1.2172788E-03  3.0431970E-04  1.2172788E-03  3.0431970E-04  3.0431970E-04  1.2172788E-03  3.0431970E-04  1.2172788E-03  3.0431970E-04  0.0000000E+00
  3.3814710E-04  1.3525882E-03  3.3814710E-04  1.3525882E-03  3.3814710E-04  3.3814710E-04  1.3525882E-03  3.3814710E-04  1.3525882E-03  3.3814710E-04  0.0000000E+00
  3.7119090E-04  1.4847636E-03  3.7119090E-04  1.4847636E-03  3.7119090E-04  3.7119090E-04  1.4847636E-03  3.7119090E-04  1.4847636E-03  3.7119090E-04  0.0000000E+00
  4.0347120E-04  1.6138849E-03  4.0347120E-04  1.6138849E-03  4.0347120E-04  4.0347120E-04  1.6138849E-03  4.0347120E-04  1.6138849E-03  4.0347120E-04  0.0000000E+00
  4.3500310E-04  1.7400124E-03  4.3500310E-04  1.7400124E-03  4.3500310E-04  4.3500310E-04  1.7400124E-03  4.3500310E-04  1.7400124E-03  4.3500310E-04  0.0000000E+00
  4.6579500E-04  1.8631799E-03  4.6579500E-04  1.8631799E-03  4.6579500E-04  4.6579500E-04  1.8631799E-03  4.6579500E-04  1.8631799E-03  4.6579500E-04  0.0000000E+00
  4.9585260E-04  1.9834105E-03  4.9585260E-04  1.9834105E-03  4.9585260E-04  4.9585260E-04  1.9834105E-03  4.9585260E-04  1.9834105E-03  4.9585260E-04  0.0000000E+00
  5.2518240E-04  2.1007297E-03  5.2518240E-04  2.1007297E-03  5.2518240E-04  5.2518240E-04  2.1007297E-03  5.2518240E-04  2.1007297E-03  5.2518240E-04  0.0000000E+00
  5.5379310E-04  2.2151723E-03  5.5379310E-04  2.2151723E-03  5.5379310E-04  5.5379310E-04  2.2151723E-03  5.5379310E-04  2.2151723E-03  5.5379310E-04  0.0000000E+00
  5.8167130E-04  2.3266853E-03  5.8167130E-04  2.3266853E-03  5.8167130E-04  5.8167130E-04  2.3266853E-03  5.8167130E-04  2.3266853E-03  5.8167130E-04  0.0000000E+00
  6.0881450E-04  2.4352579E-03  6.0881450E-04  2.4352579E-03  6.0881450E-04  6.0881450E-04  2.4352579E-03  6.0881450E-04  2.4352579E-03  6.0881450E-04  0.0000000E+00
  6.3522600E-04  2.5409039E-03  6.3522600E-04  2.5409039E-03  6.3522600E-04  6.3522600E-04  2.5409039E-03  6.3522600E-04  2.5409039E-03  6.3522600E-04  0.0000000E+00
  6.6090780E-04  2.6436313E-03  6.6090780E-04  2.6436313E-03  6.6090780E-04  6.6090780E-04  2.6436313E-03  6.6090780E-04  2.6436313E-03  6.6090780E-04  0.0000000E+00
  6.8586790E-04  2.7434715E-03  6.8586790E-04  2.7434715E-03  6.8586790E-04  6.8586790E-04  2.7434715E-03  6.8586790E-04  2.7434715E-03  6.8586790E-04  0.0000000E+00
  7.1012140E-04  2.8404856E-03  7.1012140E-04  2.8404856E-03  7.1012140E-04  7.1012140E-04  2.8404856E-03  7.1012140E-04  2.8404856E-03  7.1012140E-04  0.0000000E+00
  7.3368880E-04  2.9347553E-03  7.3368880E-04  2.9347553E-03  7.3368880E-04  7.3368880E-04  2.9347553E-03  7.3368880E-04  2.9347553E-03  7.3368880E-04  0.0000000E+00
  7.5659050E-04  3.0263620E-03  7.5659050E-04  3.0263620E-03  7.5659050E-04  7.5659050E-04  3.0263620E-03  7.5659050E-04  3.0263620E-03  7.5659050E-04  0.0000000E+00
  7.7884600E-04  3.1153842E-03  7.7884600E-04  3.1153842E-03  7.7884600E-04  7.7884600E-04  3.1153842E-03  7.7884600E-04  3.1153842E-03  7.7884600E-04  0.0000000E+00
  8.0047380E-04  3.2018951E-03  8.0047380E-04  3.2018951E-03  8.0047380E-04  8.0047380E-04  3.2018951E-03  8.0047380E-04  3.2018951E-03  8.0047380E-04  0.0000000E+00
  8.2149100E-04  3.2859640E-03  8.2149100E-04  3.2859640E-03  8.2149100E-04  8.2149100E-04  3.2859640E-03  8.2149100E-04  3.2859640E-03  8.2149100E-04  0.0000000E+00
  8.4191030E-04  3.3676410E-03  8.4191030E-04  3.3676410E-03  8.4191030E-04  8.4191030E-04  3.3676410E-03  8.4191030E-04  3.3676410E-03  8.4191030E-04  0.0000000E+00
  8.6173610E-04  3.4469445E-03  8.6173610E-04  3.4469445E-03  8.6173610E-04  8.6173610E-04  3.4469445E-03  8.6173610E-04  3.4469445E-03  8.6173610E-04  0.0000000E+00
  8.8096260E-04  3.5238504E-03  8.8096260E-04  3.5238504E-03  8.8096260E-04  8.8096260E-04  3.5238504E-03  8.8096260E-04  3.5238504E-03  8.8096260E-04  0.0000000E+00
  8.9957250E-04  3.5982900E-03  8.9957250E-04  3.5982900E-03  8.9957250E-04  8.9957250E-04  3.5982900E-03  8.9957250E-04  3.5982900E-03  8.9957250E-04  0.0000000E+00
  9.1753600E-04  3.6701440E-03  9.1753600E-04  3.6701440E-03  9.1753600E-04  9.1753600E-04  3.6701440E-03  9.1753600E-04  3.6701440E-03  9.1753600E-04  0.0000000E+00
  9.3481900E-04  3.7392759E-03  9.3481900E-04  3.7392759E-03  9.3481900E-04  9.3481900E-04  3.7392759E-03  9.3481900E-04  3.7392759E-03  9.3481900E-04  0.0000000E+00
  9.5138190E-04  3.8055276E-03  9.5138190E-04  3.8055276E-03  9.5138190E-04  9.5138190E-04  3.8055276E-03  9.5138190E-04  3.8055276E-03  9.5138190E-04  0.0000000E+00
  9.6718200E-04  3.8687280E-03  9.6718200E-04  3.8687280E-03  9.6718200E-04  9.6718200E-04  3.8687280E-03  9.6718200E-04  3.8687280E-03  9.6718200E-04  0.0000000E+00
  9.8217730E-04  3.9287091E-03  9.8217730E-04  3.9287091E-03  9.8217730E-04  9.8217730E-04  3.9287091E-03  9.8217730E-04  3.9287091E-03  9.8217730E-04  0.0000000E+00
  9.9631900E-04  3.9852760E-03  9.9631900E-04  3.9852760E-03  9.9631900E-04  9.9631900E-04  3.9852760E-03  9.9631900E-04  3.9852760E-03  9.9631900E-04  0.0000000E+00
  1.0095728E-03  4.0382914E-03  1.0095728E-03  4.0382914E-03  1.0095728E-03  1.0095728E-03  4.0382914E-03  1.0095728E-03  4.0382914E-03  1.0095728E-03  0.0000000E+00
  1.0218033E-03  4.0872130E-03  1.0218033E-03  4.0872130E-03  1.0218033E-03  1.0218033E-03  4.0872130E-03  1.0218033E-03  4.0872130E-03  1.0218033E-03  0.0000000E+00
  1.0289594E-03  4.1158376E-03  1.0289594E-03  4.1158376E-03  1.0289594E-03  1.0289594E-03  4.1158376E-03  1.0289594E-03  4.1158376E-03  1.0289594E-03  0.0000000E+00
 -4.3320000E-06 -1.7328000E-05 -4.3320000E-06 -1.7328000E-05 -4.3320000E-06 -4.3320000E-06 -1.7328000E-05 -4.3320000E-06 -1.7328000E-05 -4.3320000E-06  0.0000000E+00
  3.3668700E-05  1.3467500E-04  3.3668700E-05  1.3467500E-04  3.3668700E-05  3.3668700E-05  1.3467500E-04  3.3668700E-05  1.3467500E-04  3.3668700E-05  0.0000000E+00
  7.0857300E-05  2.8342920E-04  7.0857300E-05  2.8342920E-04  7.0857300E-05  7.0857300E-05  2.8342920E-04  7.0857300E-05  2.8342920E-04  7.0857300E-05  0.0000000E+00
  1.0723370E-04  4.2893470E-04  1.0723370E-04  4.2893470E-04  1.0723370E-04  1.0723370E-04  4.2893470E-04  1.0723370E-04  4.2893470E-04  1.0723370E-04  0.0000000E+00
  1.4283900E-04  5.7135600E-04  1.4283900E-04  5.7135600E-04  1.4283900E-04  1.4283900E-04  5.7135600E-04  1.4283900E-04  5.7135600E-04  1.4283900E-04  0.0000000E+00
  1.7762140E-04  7.1048550E-04  1.7762140E-04  7.1048550E-04  1.7762140E-04  1.7762140E-04  7.1048550E-04  1.7762140E-04  7.1048550E-04  1.7762140E-04  0.0000000E+00
  2.1154370E-04  8.4617490E-04  2.1154370E-04  8.4617490E-04  2.1154370E-04  2.1154370E-04  8.4617490E-04  2.1154370E-04  8.4617490E-04  2.1154370E-04  0.0000000E+00
  2.4461740E-04  9.7846950E-04  2.4461740E-04  9.7846950E-04  2.4461740E-04  2.4461740E-04  9.7846950E-04  2.4461740E-04  9.7846950E-04  2.4461740E-04  0.0000000E+00
  2.7684170E-04  1.1073668E-03  2.7684170E-04  1.1073668E-03  2.7684170E-04  2.7684170E-04  1.1073668E-03  2.7684170E-04  1.1073668E-03  2.7684170E-04  0.0000000E+00
  3.0823650E-04  1.2329461E-03  3.0823650E-04  1.2329461E-03  3.0823650E-04  3.0823650E-04  1.2329461E-03  3.0823650E-04  1.2329461E-03  3.0823650E-04  0.0000000E+00
  3.3881660E-04  1.3552663E-03  3.3881660E-04  1.3552663E-03  3.3881660E-04  3.3881660E-04  1.3552663E-03  3.3881660E-04  1.3552663E-03  3.3881660E-04  0.0000000E+00
  3.6859010E-04  1.4743605E-03  3.6859010E-04  1.4743605E-03  3.6859010E-04  3.6859010E-04  1.4743605E-03  3.6859010E-04  1.4743605E-03  3.6859010E-04  0.0000000E+00
  3.9756270E-04  1.5902508E-03  3.9756270E-04  1.5902508E-03  3.9756270E-04  3.9756270E-04  1.5902508E-03  3.9756270E-04  1.5902508E-03  3.9756270E-04  0.0000000E+00
  4.2574040E-04  1.7029616E-03  4.2574040E-04  1.7029616E-03  4.2574040E-04  4.2574040E-04  1.7029616E-03  4.2574040E-04  1.7029616E-03  4.2574040E-04  0.0000000E+00
  4.5313140E-04  1.8125256E-03  4.5313140E-04  1.8125256E-03  4.5313140E-04  4.5313140E-04  1.8125256E-03  4.5313140E-04  1.8125256E-03  4.5313140E-04  0.0000000E+00
  4.7972290E-04  1.9188915E-03  4.7972290E-04  1.9188915E-03  4.7972290E-04  4.7972290E-04  1.9188915E-03  4.7972290E-04  1.9188915E-03  4.7972290E-04  0.0000000E+00
  5.0551210E-04  2.0220485E-03  5.0551210E-04  2.0220485E-03  5.0551210E-04  5.0551210E-04  2.0220485E-03  5.0551210E-04  2.0220485E-03  5.0551210E-04  0.0000000E+00
  5.3050240E-04  2.1220094E-03  5.3050240E-04  2.1220094E-03  5.3050240E-04  5.3050240E-04  2.1220094E-03  5.3050240E-04  2.1220094E-03  5.3050240E-04  0.0000000E+00
  5.5469530E-04  2.2187813E-03  5.5469530E-04  2.2187813E-03  5.5469530E-04  5.5469530E-04  2.2187813E-03  5.5469530E-04  2.2187813E-03  5.5469530E-04  0.0000000E+00
  5.7809810E-04  2.3123926E-03  5.7809810E-04  2.3123926E-03  5.7809810E-04  5.7809810E-04  2.3123926E-03  5.7809810E-04  2.3123926E-03  5.7809810E-04  0.0000000E+00
  6.0072480E-04  2.4028990E-03  6.0072480E-04  2.4028990E-03  6.0072480E-04  6.0072480E-04  2.4028990E-03  6.0072480E-04  2.4028990E-03  6.0072480E-04  0.0000000E+00
  6.2259340E-04  2.4903737E-03  6.2259340E-04  2.4903737E-03  6.2259340E-04  6.2259340E-04  2.4903737E-03  6.2259340E-04  2.4903737E-03  6.2259340E-04  0.0000000E+00
  6.4372190E-04  2.5748876E-03  6.4372190E-04  2.5748876E-03  6.4372190E-04  6.4372190E-04  2.5748876E-03  6.4372190E-04  2.5748876E-03  6.4372190E-04  0.0000000E+00
  6.6412660E-04  2.6565063E-03  6.6412660E-04  2.6565063E-03  6.6412660E-04  6.6412660E-04  2.6565063E-03  6.6412660E-04  2.6565063E-03  6.6412660E-04  0.0000000E+00
  6.8382190E-04  2.7352877E-03  6.8382190E-04  2.7352877E-03  6.8382190E-04  6.8382190E-04  2.7352877E-03  6.8382190E-04  2.7352877E-03  6.8382190E-04  0.0000000E+00
  7.0282070E-04  2.8112829E-03  7.0282070E-04  2.8112829E-03  7.0282070E-04  7.0282070E-04  2.8112829E-03  7.0282070E-04  2.8112829E-03  7.0282070E-04  0.0000000E+00
  7.2113040E-04  2.8845217E-03  7.2113040E-04  2.8845217E-03  7.2113040E-04  7.2113040E-04  2.8845217E-03  7.2113040E-04  2.8845217E-03  7.2113040E-04  0.0000000E+00
  7.3875050E-04  2.9550018E-03  7.3875050E-04  2.9550018E-03  7.3875050E-04  7.3875050E-04  2.9550018E-03  7.3875050E-04  2.9550018E-03  7.3875050E-04  0.0000000E+00
  7.5566980E-04  3.0226794E-03  7.5566980E-04  3.0226794E-03  7.5566980E-04  7.5566980E-04  3.0226794E-03  7.5566980E-04  3.0226794E-03  7.5566980E-04  0.0000000E+00
  7.7186710E-04  3.0874684E-03  7.7186710E-04  3.0874684E-03  7.7186710E-04  7.7186710E-04  3.0874684E-03  7.7186710E-04  3.0874684E-03  7.7186710E-04  0.0000000E+00
  7.8730930E-04  3.1492371E-03  7.8730930E-04  3.1492371E-03  7.8730930E-04  7.8730930E-04  3.1492371E-03  7.8730930E-04  3.1492371E-03  7.8730930E-04  0.0000000E+00
  8.0195970E-04  3.2078387E-03  8.0195970E-04  3.2078387E-03  8.0195970E-04  8.0195970E-04  3.2078387E-03  8.0195970E-04  3.2078387E-03  8.0195970E-04  0.0000000E+00
  8.1577700E-04  3.2631081E-03  8.1577700E-04  3.2631081E-03  8.1577700E-04  8.1577700E-04  3.2631081E-03  8.1577700E-04  3.2631081E-03  8.1577700E-04  0.0000000E+00
  8.2871790E-04  3.3148717E-03  8.2871790E-04  3.3148717E-03  8.2871790E-04  8.2871790E-04  3.3148717E-03  8.2871790E-04  3.3148717E-03  8.2871790E-04  0.0000000E+00
  8.4074020E-04  3.3629607E-03  8.4074020E-04  3.3629607E-03  8.4074020E-04  8.4074020E-04  3.3629607E-03  8.4074020E-04  3.3629607E-03  8.4074020E-04  0.0000000E+00
  8.5179740E-04  3.4071898E-03  8.5179740E-04  3.4071898E-03  8.5179740E-04  8.5179740E-04  3.4071898E-03  8.5179740E-04  3.4071898E-03  8.5179740E-04  0.0000000E+00
  8.6185610E-04  3.4474243E-03  8.6185610E-04  3.4474243E-03  8.6185610E-04  8.6185610E-04  3.4474243E-03  8.6185610E-04  3.4474243E-03  8.6185610E-04  0.0000000E+00
  8.7081110E-04  3.4832443E-03  8.7081110E-04  3.4832443E-03  8.7081110E-04  8.7081110E-04  3.4832443E-03  8.7081110E-04  3.4832443E-03  8.7081110E-04  0.0000000E+00
  8.7587110E-04  3.5034844E-03  8.7587110E-04  3.5034844E-03  8.7587110E-04  8.7587110E-04  3.5034844E-03  8.7587110E-04  3.5034844E-03  8.7587110E-04  0.0000000E+00
 -9.7664600E-05 -3.9065860E-04 -9.7664600E-05 -3.9065860E-04 -9.7664600E-05 -9.7664600E-05 -3.9065860E-04 -9.7664600E-05 -3.9065860E-04 -9.7664600E-05  0.0000000E+00
 -5.8767400E-05 -2.3506970E-04 -5.8767400E-05 -2.3506970E-04 -5.8767400E-05 -5.8767400E-05 -2.3506970E-04 -5.8767400E-05 -2.3506970E-04 -5.8767400E-05  0.0000000E+00
 -2.0774100E-05 -8.3096300E-05 -2.0774100E-05 -8.3096300E-05 -2.0774100E-05 -2.0774100E-05 -8.3096300E-05 -2.0774100E-05 -8.3096300E-05 -2.0774100E-05  0.0000000E+00
  1.6315400E-05  6.5261500E-05  1.6315400E-05  6.5261500E-05  1.6315400E-05  1.6315400E-05  6.5261500E-05  1.6315400E-05  6.5261500E-05  1.6315400E-05  0.0000000E+00
  5.2542800E-05  2.1017100E-04  5.2542800E-05  2.1017100E-04  5.2542800E-05  5.2542800E-05  2.1017100E-04  5.2542800E-05  2.1017100E-04  5.2542800E-05  0.0000000E+00
  8.7855100E-05  3.5142060E-04  8.7855100E-05  3.5142060E-04  8.7855100E-05  8.7855100E-05  3.5142060E-04  8.7855100E-05  3.5142060E-04  8.7855100E-05  0.0000000E+00
  1.2221510E-04  4.8886040E-04  1.2221510E-04  4.8886040E-04  1.2221510E-04  1.2221510E-04  4.8886040E-04  1.2221510E-04  4.8886040E-04  1.2221510E-04  0.0000000E+00
  1.5563430E-04  6.2253740E-04  1.5563430E-04  6.2253740E-04  1.5563430E-04  1.5563430E-04  6.2253740E-04  1.5563430E-04  6.2253740E-04  1.5563430E-04  0.0000000E+00
  1.8811260E-04  7.5245060E-04  1.8811260E-04  7.5245060E-04  1.8811260E-04  1.8811260E-04  7.5245060E-04  1.8811260E-04  7.5245060E-04  1.8811260E-04  0.0000000E+00
  2.1967010E-04  8.7868060E-04  2.1967010E-04  8.7868060E-04  2.1967010E-04  2.1967010E-04  8.7868060E-04  2.1967010E-04  8.7868060E-04  2.1967010E-04  0.0000000E+00
  2.5032180E-04  1.0012874E-03  2.5032180E-04  1.0012874E-03  2.5032180E-04  2.5032180E-04  1.0012874E-03  2.5032180E-04  1.0012874E-03  2.5032180E-04  0.0000000E+00
  2.8007600E-04  1.1203040E-03  2.8007600E-04  1.1203040E-03  2.8007600E-04  2.8007600E-04  1.1203040E-03  2.8007600E-04  1.1203040E-03  2.8007600E-04  0.0000000E+00
  3.0893820E-04  1.2357528E-03  3.0893820E-04  1.2357528E-03  3.0893820E-04  3.0893820E-04  1.2357528E-03  3.0893820E-04  1.2357528E-03  3.0893820E-04  0.0000000E+00
  3.3691430E-04  1.3476574E-03  3.3691430E-04  1.3476574E-03  3.3691430E-04  3.3691430E-04  1.3476574E-03  3.3691430E-04  1.3476574E-03  3.3691430E-04  0.0000000E+00
  3.6401250E-04  1.4560499E-03  3.6401250E-04  1.4560499E-03  3.6401250E-04  3.6401250E-04  1.4560499E-03  3.6401250E-04  1.4560499E-03  3.6401250E-04  0.0000000E+00
  3.9021970E-04  1.5608786E-03  3.9021970E-04  1.5608786E-03  3.9021970E-04  3.9021970E-04  1.5608786E-03  3.9021970E-04  1.5608786E-03  3.9021970E-04  0.0000000E+00
  4.1553320E-04  1.6621329E-03  4.1553320E-04  1.6621329E-03  4.1553320E-04  4.1553320E-04  1.6621329E-03  4.1553320E-04  1.6621329E-03  4.1553320E-04  0.0000000E+00
  4.3995620E-04  1.7598246E-03  4.3995620E-04  1.7598246E-03  4.3995620E-04  4.3995620E-04  1.7598246E-03  4.3995620E-04  1.7598246E-03  4.3995620E-04  0.0000000E+00
  4.6349000E-04  1.8539601E-03  4.6349000E-04  1.8539601E-03  4.6349000E-04  4.6349000E-04  1.8539601E-03  4.6349000E-04  1.8539601E-03  4.6349000E-04  0.0000000E+00
  4.8614150E-04  1.9445661E-03  4.8614150E-04  1.9445661E-03  4.8614150E-04  4.8614150E-04  1.9445661E-03  4.8614150E-04  1.9445661E-03  4.8614150E-04  0.0000000E+00
  5.0792370E-04  2.0316949E-03  5.0792370E-04  2.0316949E-03  5.0792370E-04  5.0792370E-04  2.0316949E-03  5.0792370E-04  2.0316949E-03  5.0792370E-04  0.0000000E+00
  5.2885340E-04  2.1154136E-03  5.2885340E-04  2.1154136E-03  5.2885340E-04  5.2885340E-04  2.1154136E-03  5.2885340E-04  2.1154136E-03  5.2885340E-04  0.0000000E+00
  5.4894630E-04  2.1957852E-03  5.4894630E-04  2.1957852E-03  5.4894630E-04  5.4894630E-04  2.1957852E-03  5.4894630E-04  2.1957852E-03  5.4894630E-04  0.0000000E+00
  5.6821620E-04  2.2728650E-03  5.6821620E-04  2.2728650E-03  5.6821620E-04  5.6821620E-04  2.2728650E-03  5.6821620E-04  2.2728650E-03  5.6821620E-04  0.0000000E+00
  5.8667450E-04  2.3466979E-03  5.8667450E-04  2.3466979E-03  5.8667450E-04  5.8667450E-04  2.3466979E-03  5.8667450E-04  2.3466979E-03  5.8667450E-04  0.0000000E+00
  6.0432970E-04  2.4173189E-03  6.0432970E-04  2.4173189E-03  6.0432970E-04  6.0432970E-04  2.4173189E-03  6.0432970E-04  2.4173189E-03  6.0432970E-04  0.0000000E+00
  6.2118480E-04  2.4847392E-03  6.2118480E-04  2.4847392E-03  6.2118480E-04  6.2118480E-04  2.4847392E-03  6.2118480E-04  2.4847392E-03  6.2118480E-04  0.0000000E+00
  6.3723400E-04  2.5489360E-03  6.3723400E-04  2.5489360E-03  6.3723400E-04  6.3723400E-04  2.5489360E-03  6.3723400E-04  2.5489360E-03  6.3723400E-04  0.0000000E+00
  6.5246120E-04  2.6098450E-03  6.5246120E-04  2.6098450E-03  6.5246120E-04  6.5246120E-04  2.6098450E-03  6.5246120E-04  2.6098450E-03  6.5246120E-04  0.0000000E+00
  6.6684010E-04  2.6673605E-03  6.6684010E-04  2.6673605E-03  6.6684010E-04  6.6684010E-04  2.6673605E-03  6.6684010E-04  2.6673605E-03  6.6684010E-04  0.0000000E+00
  6.8033360E-04  2.7213345E-03  6.8033360E-04  2.7213345E-03  6.8033360E-04  6.8033360E-04  2.7213345E-03  6.8033360E-04  2.7213345E-03  6.8033360E-04  0.0000000E+00
  6.9290130E-04  2.7716051E-03  6.9290130E-04  2.7716051E-03  6.9290130E-04  6.9290130E-04  2.7716051E-03  6.9290130E-04  2.7716051E-03  6.9290130E-04  0.0000000E+00
  7.0449890E-04  2.8179955E-03  7.0449890E-04  2.8179955E-03  7.0449890E-04  7.0449890E-04  2.8179955E-03  7.0449890E-04  2.8179955E-03  7.0449890E-04  0.0000000E+00
  7.1508080E-04  2.8603233E-03  7.1508080E-04  2.8603233E-03  7.1508080E-04  7.1508080E-04  2.8603233E-03  7.1508080E-04  2.8603233E-03  7.1508080E-04  0.0000000E+00
  7.2460350E-04  2.8984141E-03  7.2460350E-04  2.8984141E-03  7.2460350E-04  7.2460350E-04  2.8984141E-03  7.2460350E-04  2.8984141E-03  7.2460350E-04  0.0000000E+00
  7.3302130E-04  2.9320853E-03  7.3302130E-04  2.9320853E-03  7.3302130E-04  7.3302130E-04  2.9320853E-03  7.3302130E-04  2.9320853E-03  7.3302130E-04  0.0000000E+00
  7.4030020E-04  2.9612008E-03  7.4030020E-04  2.9612008E-03  7.4030020E-04  7.4030020E-04  2.9612008E-03  7.4030020E-04  2.9612008E-03  7.4030020E-04  0.0000000E+00
  7.4636140E-04  2.9854458E-03  7.4636140E-04  2.9854458E-03  7.4636140E-04  7.4636140E-04  2.9854458E-03  7.4636140E-04  2.9854458E-03  7.4636140E-04  0.0000000E+00
  7.4954770E-04  2.9981908E-03  7.4954770E-04  2.9981908E-03  7.4954770E-04  7.4954770E-04  2.9981908E-03  7.4954770E-04  2.9981908E-03  7.4954770E-04  0.0000000E+00
 -1.9028500E-04 -7.6114000E-04 -1.9028500E-04 -7.6114000E-04 -1.9028500E-04 -1.9028500E-04 -7.6114000E-04 -1.9028500E-04 -7.6114000E-04 -1.9028500E-04  0.0000000E+00
 -1.4899790E-04 -5.9599160E-04 -1.4899790E-04 -5.9599160E-04 -1.4899790E-04 -1.4899790E-04 -5.9599160E-04 -1.4899790E-04 -5.9599160E-04 -1.4899790E-04  0.0000000E+00
 -1.0874370E-04 -4.3497480E-04 -1.0874370E-04 -4.3497480E-04 -1.0874370E-04 -1.0874370E-04 -4.3497480E-04 -1.0874370E-04 -4.3497480E-04 -1.0874370E-04  0.0000000E+00
 -6.9522400E-05 -2.7808970E-04 -6.9522400E-05 -2.7808970E-04 -6.9522400E-05 -6.9522400E-05 -2.7808970E-04 -6.9522400E-05 -2.7808970E-04 -6.9522400E-05  0.0000000E+00
 -3.1290000E-05 -1.2515990E-04 -3.1290000E-05 -1.2515990E-04 -3.1290000E-05 -3.1290000E-05 -1.2515990E-04 -3.1290000E-05 -1.2515990E-04 -3.1290000E-05  0.0000000E+00
  5.8977000E-06  2.3590800E-05  5.8977000E-06  2.3590800E-05  5.8977000E-06  5.8977000E-06  2.3590800E-05  5.8977000E-06  2.3590800E-05  5.8977000E-06  0.0000000E+00
  4.2001400E-05  1.6800550E-04  4.2001400E-05  1.6800550E-04  4.2001400E-05  4.2001400E-05  1.6800550E-04  4.2001400E-05  1.6800550E-04  4.2001400E-05  0.0000000E+00
  7.7033700E-05  3.0813470E-04  7.7033700E-05  3.0813470E-04  7.7033700E-05  7.7033700E-05  3.0813470E-04  7.7033700E-05  3.0813470E-04  7.7033700E-05  0.0000000E+00
  1.1099460E-04  4.4397860E-04  1.1099460E-04  4.4397860E-04  1.1099460E-04  1.1099460E-04  4.4397860E-04  1.1099460E-04  4.4397860E-04  1.1099460E-04  0.0000000E+00
  1.4390560E-04  5.7562250E-04  1.4390560E-04  5.7562250E-04  1.4390560E-04  1.4390560E-04  5.7562250E-04  1.4390560E-04  5.7562250E-04  1.4390560E-04  0.0000000E+00
  1.7578240E-04  7.0312950E-04  1.7578240E-04  7.0312950E-04  1.7578240E-04  1.7578240E-04  7.0312950E-04  1.7578240E-04  7.0312950E-04  1.7578240E-04  0.0000000E+00
  2.0663350E-04  8.2653420E-04  2.0663350E-04  8.2653420E-04  2.0663350E-04  2.0663350E-04  8.2653420E-04  2.0663350E-04  8.2653420E-04  2.0663350E-04  0.0000000E+00
  2.3646490E-04  9.4585950E-04  2.3646490E-04  9.4585950E-04  2.3646490E-04  2.3646490E-04  9.4585950E-04  2.3646490E-04  9.4585950E-04  2.3646490E-04  0.0000000E+00
  2.6528240E-04  1.0611297E-03  2.6528240E-04  1.0611297E-03  2.6528240E-04  2.6528240E-04  1.0611297E-03  2.6528240E-04  1.0611297E-03  2.6528240E-04  0.0000000E+00
  2.9309420E-04  1.1723770E-03  2.9309420E-04  1.1723770E-03  2.9309420E-04  2.9309420E-04  1.1723770E-03  2.9309420E-04  1.1723770E-03  2.9309420E-04  0.0000000E+00
  3.1988690E-04  1.2795477E-03  3.1988690E-04  1.2795477E-03  3.1988690E-04  3.1988690E-04  1.2795477E-03  3.1988690E-04  1.2795477E-03  3.1988690E-04  0.0000000E+00
  3.4565760E-04  1.3826306E-03  3.4565760E-04  1.3826306E-03  3.4565760E-04  3.4565760E-04  1.3826306E-03  3.4565760E-04  1.3826306E-03  3.4565760E-04  0.0000000E+00
  3.7040930E-04  1.4816373E-03  3.7040930E-04  1.4816373E-03  3.7040930E-04  3.7040930E-04  1.4816373E-03  3.7040930E-04  1.4816373E-03  3.7040930E-04  0.0000000E+00
  3.9414340E-04  1.5765736E-03  3.9414340E-04  1.5765736E-03  3.9414340E-04  3.9414340E-04  1.5765736E-03  3.9414340E-04  1.5765736E-03  3.9414340E-04  0.0000000E+00
  4.1686640E-04  1.6674654E-03  4.1686640E-04  1.6674654E-03  4.1686640E-04  4.1686640E-04  1.6674654E-03  4.1686640E-04  1.6674654E-03  4.1686640E-04  0.0000000E+00
  4.3859080E-04  1.7543633E-03  4.3859080E-04  1.7543633E-03  4.3859080E-04  4.3859080E-04  1.7543633E-03  4.3859080E-04  1.7543633E-03  4.3859080E-04  0.0000000E+00
  4.5933270E-04  1.8373309E-03  4.5933270E-04  1.8373309E-03  4.5933270E-04  4.5933270E-04  1.8373309E-03  4.5933270E-04  1.8373309E-03  4.5933270E-04  0.0000000E+00
  4.7910630E-04  1.9164251E-03  4.7910630E-04  1.9164251E-03  4.7910630E-04  4.7910630E-04  1.9164251E-03  4.7910630E-04  1.9164251E-03  4.7910630E-04  0.0000000E+00
  4.9792320E-04  1.9916928E-03  4.9792320E-04  1.9916928E-03  4.9792320E-04  4.9792320E-04  1.9916928E-03  4.9792320E-04  1.9916928E-03  4.9792320E-04  0.0000000E+00
  5.1579180E-04  2.0631670E-03  5.1579180E-04  2.0631670E-03  5.1579180E-04  5.1579180E-04  2.0631670E-03  5.1579180E-04  2.0631670E-03  5.1579180E-04  0.0000000E+00
  5.3271680E-04  2.1308673E-03  5.3271680E-04  2.1308673E-03  5.3271680E-04  5.3271680E-04  2.1308673E-03  5.3271680E-04  2.1308673E-03  5.3271680E-04  0.0000000E+00
  5.4869650E-04  2.1947860E-03  5.4869650E-04  2.1947860E-03  5.4869650E-04  5.4869650E-04  2.1947860E-03  5.4869650E-04  2.1947860E-03  5.4869650E-04  0.0000000E+00
  5.6371960E-04  2.2548784E-03  5.6371960E-04  2.2548784E-03  5.6371960E-04  5.6371960E-04  2.2548784E-03  5.6371960E-04  2.2548784E-03  5.6371960E-04  0.0000000E+00
  5.7776410E-04  2.3110564E-03  5.7776410E-04  2.3110564E-03  5.7776410E-04  5.7776410E-04  2.3110564E-03  5.7776410E-04  2.3110564E-03  5.7776410E-04  0.0000000E+00
  5.9079750E-04  2.3631901E-03  5.9079750E-04  2.3631901E-03  5.9079750E-04  5.9079750E-04  2.3631901E-03  5.9079750E-04  2.3631901E-03  5.9079750E-04  0.0000000E+00
  6.0277720E-04  2.4111087E-03  6.0277720E-04  2.4111087E-03  6.0277720E-04  6.0277720E-04  2.4111087E-03  6.0277720E-04  2.4111087E-03  6.0277720E-04  0.0000000E+00
  6.1365720E-04  2.4546289E-03  6.1365720E-04  2.4546289E-03  6.1365720E-04  6.1365720E-04  2.4546289E-03  6.1365720E-04  2.4546289E-03  6.1365720E-04  0.0000000E+00
  6.2338870E-04  2.4935549E-03  6.2338870E-04  2.4935549E-03  6.2338870E-04  6.2338870E-04  2.4935549E-03  6.2338870E-04  2.4935549E-03  6.2338870E-04  0.0000000E+00
  6.3192220E-04  2.5276888E-03  6.3192220E-04  2.5276888E-03  6.3192220E-04  6.3192220E-04  2.5276888E-03  6.3192220E-04  2.5276888E-03  6.3192220E-04  0.0000000E+00
  6.3921080E-04  2.5568432E-03  6.3921080E-04  2.5568432E-03  6.3921080E-04  6.3921080E-04  2.5568432E-03  6.3921080E-04  2.5568432E-03  6.3921080E-04  0.0000000E+00
  6.4520800E-04  2.5808320E-03  6.4520800E-04  2.5808320E-03  6.4520800E-04  6.4520800E-04  2.5808320E-03  6.4520800E-04  2.5808320E-03  6.4520800E-04  0.0000000E+00
  6.4987810E-04  2.5995122E-03  6.4987810E-04  2.5995122E-03  6.4987810E-04  6.4987810E-04  2.5995122E-03  6.4987810E-04  2.5995122E-03  6.4987810E-04  0.0000000E+00
  6.5316660E-04  2.6126662E-03  6.5316660E-04  2.6126662E-03  6.5316660E-04  6.5316660E-04  2.6126662E-03  6.5316660E-04  2.6126662E-03  6.5316660E-04  0.0000000E+00
  6.5452970E-04  2.6181188E-03  6.5452970E-04  2.6181188E-03  6.5452970E-04  6.5452970E-04  2.6181188E-03  6.5452970E-04  2.6181188E-03  6.5452970E-04  0.0000000E+00
 -2.7443510E-04 -1.0977405E-03 -2.7443510E-04 -1.0977405E-03 -2.7443510E-04 -2.7443510E-04 -1.0977405E-03 -2.7443510E-04 -1.0977405E-03 -2.7443510E-04  0.0000000E+00
 -2.2892910E-04 -9.1571640E-04 -2.2892910E-04 -9.1571640E-04 -2.2892910E-04 -2.2892910E-04 -9.1571640E-04 -2.2892910E-04 -9.1571640E-04 -2.2892910E-04  0.0000000E+00
 -1.8464510E-04 -7.3858050E-04 -1.8464510E-04 -7.3858050E-04 -1.8464510E-04 -1.8464510E-04 -7.3858050E-04 -1.8464510E-04 -7.3858050E-04 -1.8464510E-04  0.0000000E+00
 -1.4158320E-04 -5.6633290E-04 -1.4158320E-04 -5.6633290E-04 -1.4158320E-04 -1.4158320E-04 -5.6633290E-04 -1.4158320E-04 -5.6633290E-04 -1.4158320E-04  0.0000000E+00
 -9.9695100E-05 -3.9878060E-04 -9.9695100E-05 -3.9878060E-04 -9.9695100E-05 -9.9695100E-05 -3.9878060E-04 -9.9695100E-05 -3.9878060E-04 -9.9695100E-05  0.0000000E+00
 -5.9042300E-05 -2.3616920E-04 -5.9042300E-05 -2.3616920E-04 -5.9042300E-05 -5.9042300E-05 -2.3616920E-04 -5.9042300E-05 -2.3616920E-04 -5.9042300E-05  0.0000000E+00
 -1.9667400E-05 -7.8669500E-05 -1.9667400E-05 -7.8669500E-05 -1.9667400E-05 -1.9667400E-05 -7.8669500E-05 -1.9667400E-05 -7.8669500E-05 -1.9667400E-05  0.0000000E+00
  1.8443800E-05  7.3775200E-05  1.8443800E-05  7.3775200E-05  1.8443800E-05  1.8443800E-05  7.3775200E-05  1.8443800E-05  7.3775200E-05  1.8443800E-05  0.0000000E+00
  5.5291600E-05  2.2116650E-04  5.5291600E-05  2.2116650E-04  5.5291600E-05  5.5291600E-05  2.2116650E-04  5.5291600E-05  2.2116650E-04  5.5291600E-05  0.0000000E+00
  9.0899500E-05  3.6359810E-04  9.0899500E-05  3.6359810E-04  9.0899500E-05  9.0899500E-05  3.6359810E-04  9.0899500E-05  3.6359810E-04  9.0899500E-05  0.0000000E+00
  1.2528470E-04  5.0113890E-04  1.2528470E-04  5.0113890E-04  1.2528470E-04  1.2528470E-04  5.0113890E-04  1.2528470E-04  5.0113890E-04  1.2528470E-04  0.0000000E+00
  1.5845660E-04  6.3382640E-04  1.5845660E-04  6.3382640E-04  1.5845660E-04  1.5845660E-04  6.3382640E-04  1.5845660E-04  6.3382640E-04  1.5845660E-04  0.0000000E+00
  1.9042130E-04  7.6168510E-04  1.9042130E-04  7.6168510E-04  1.9042130E-04  1.9042130E-04  7.6168510E-04  1.9042130E-04  7.6168510E-04  1.9042130E-04  0.0000000E+00
  2.2118520E-04  8.8474070E-04  2.2118520E-04  8.8474070E-04  2.2118520E-04  2.2118520E-04  8.8474070E-04  2.2118520E-04  8.8474070E-04  2.2118520E-04  0.0000000E+00
  2.5075670E-04  1.0030267E-03  2.5075670E-04  1.0030267E-03  2.5075670E-04  2.5075670E-04  1.0030267E-03  2.5075670E-04  1.0030267E-03  2.5075670E-04  0.0000000E+00
  2.7912130E-04  1.1164852E-03  2.7912130E-04  1.1164852E-03  2.7912130E-04  2.7912130E-04  1.1164852E-03  2.7912130E-04  1.1164852E-03  2.7912130E-04  0.0000000E+00
  3.0627600E-04  1.2251039E-03  3.0627600E-04  1.2251039E-03  3.0627600E-04  3.0627600E-04  1.2251039E-03  3.0627600E-04  1.2251039E-03  3.0627600E-04  0.0000000E+00
  3.3222370E-04  1.3288946E-03  3.3222370E-04  1.3288946E-03  3.3222370E-04  3.3222370E-04  1.3288946E-03  3.3222370E-04  1.3288946E-03  3.3222370E-04  0.0000000E+00
  3.5696560E-04  1.4278625E-03  3.5696560E-04  1.4278625E-03  3.5696560E-04  3.5696560E-04  1.4278625E-03  3.5696560E-04  1.4278625E-03  3.5696560E-04  0.0000000E+00
  3.8050840E-04  1.5220334E-03  3.8050840E-04  1.5220334E-03  3.8050840E-04  3.8050840E-04  1.5220334E-03  3.8050840E-04  1.5220334E-03  3.8050840E-04  0.0000000E+00
  4.0286440E-04  1.6114574E-03  4.0286440E-04  1.6114574E-03  4.0286440E-04  4.0286440E-04  1.6114574E-03  4.0286440E-04  1.6114574E-03  4.0286440E-04  0.0000000E+00
  4.2404900E-04  1.6961960E-03  4.2404900E-04  1.6961960E-03  4.2404900E-04  4.2404900E-04  1.6961960E-03  4.2404900E-04  1.6961960E-03  4.2404900E-04  0.0000000E+00
  4.4407520E-04  1.7763007E-03  4.4407520E-04  1.7763007E-03  4.4407520E-04  4.4407520E-04  1.7763007E-03  4.4407520E-04  1.7763007E-03  4.4407520E-04  0.0000000E+00
  4.6295240E-04  1.8518094E-03  4.6295240E-04  1.8518094E-03  4.6295240E-04  4.6295240E-04  1.8518094E-03  4.6295240E-04  1.8518094E-03  4.6295240E-04  0.0000000E+00
  4.8068550E-04  1.9227422E-03  4.8068550E-04  1.9227422E-03  4.8068550E-04  4.8068550E-04  1.9227422E-03  4.8068550E-04  1.9227422E-03  4.8068550E-04  0.0000000E+00
  4.9727510E-04  1.9891005E-03  4.9727510E-04  1.9891005E-03  4.9727510E-04  4.9727510E-04  1.9891005E-03  4.9727510E-04  1.9891005E-03  4.9727510E-04  0.0000000E+00
  5.1271340E-04  2.0508536E-03  5.1271340E-04  2.0508536E-03  5.1271340E-04  5.1271340E-04  2.0508536E-03  5.1271340E-04  2.0508536E-03  5.1271340E-04  0.0000000E+00
  5.2698220E-04  2.1079289E-03  5.2698220E-04  2.1079289E-03  5.2698220E-04  5.2698220E-04  2.1079289E-03  5.2698220E-04  2.1079289E-03  5.2698220E-04  0.0000000E+00
  5.4005170E-04  2.1602067E-03  5.4005170E-04  2.1602067E-03  5.4005170E-04  5.4005170E-04  2.1602067E-03  5.4005170E-04  2.1602067E-03  5.4005170E-04  0.0000000E+00
  5.5188090E-04  2.2075235E-03  5.5188090E-04  2.2075235E-03  5.5188090E-04  5.5188090E-04  2.2075235E-03  5.5188090E-04  2.2075235E-03  5.5188090E-04  0.0000000E+00
  5.6241900E-04  2.2496759E-03  5.6241900E-04  2.2496759E-03  5.6241900E-04  5.6241900E-04  2.2496759E-03  5.6241900E-04  2.2496759E-03  5.6241900E-04  0.0000000E+00
  5.7161210E-04  2.2864486E-03  5.7161210E-04  2.2864486E-03  5.7161210E-04  5.7161210E-04  2.2864486E-03  5.7161210E-04  2.2864486E-03  5.7161210E-04  0.0000000E+00
  5.7940410E-04  2.3176164E-03  5.7940410E-04  2.3176164E-03  5.7940410E-04  5.7940410E-04  2.3176164E-03  5.7940410E-04  2.3176164E-03  5.7940410E-04  0.0000000E+00
  5.8573910E-04  2.3429563E-03  5.8573910E-04  2.3429563E-03  5.8573910E-04  5.8573910E-04  2.3429563E-03  5.8573910E-04  2.3429563E-03  5.8573910E-04  0.0000000E+00
  5.9056490E-04  2.3622595E-03  5.9056490E-04  2.3622595E-03  5.9056490E-04  5.9056490E-04  2.3622595E-03  5.9056490E-04  2.3622595E-03  5.9056490E-04  0.0000000E+00
  5.9383230E-04  2.3753293E-03  5.9383230E-04  2.3753293E-03  5.9383230E-04  5.9383230E-04  2.3753293E-03  5.9383230E-04  2.3753293E-03  5.9383230E-04  0.0000000E+00
  5.9550250E-04  2.3820098E-03  5.9550250E-04  2.3820098E-03  5.9550250E-04  5.9550250E-04  2.3820098E-03  5.9550250E-04  2.3820098E-03  5.9550250E-04  0.0000000E+00
  5.9554850E-04  2.3821939E-03  5.9554850E-04  2.3821939E-03  5.9554850E-04  5.9554850E-04  2.3821939E-03  5.9554850E-04  2.3821939E-03  5.9554850E-04  0.0000000E+00
  5.9475390E-04  2.3790154E-03  5.9475390E-04  2.3790154E-03  5.9475390E-04  5.9475390E-04  2.3790154E-03  5.9475390E-04  2.3790154E-03  5.9475390E-04  0.0000000E+00
 -3.3370650E-04 -1.3348262E-03 -3.3370650E-04 -1.3348262E-03 -3.3370650E-04 -3.3370650E-04 -1.3348262E-03 -3.3370650E-04 -1.3348262E-03 -3.3370650E-04  0.0000000E+00
 -2.8168050E-04 -1.1267218E-03 -2.8168050E-04 -1.1267218E-03 -2.8168050E-04 -2.8168050E-04 -1.1267218E-03 -2.8168050E-04 -1.1267218E-03 -2.8168050E-04  0.0000000E+00
 -2.3117550E-04 -9.2470220E-04 -2.3117550E-04 -9.2470220E-04 -2.3117550E-04 -2.3117550E-04 -9.2470220E-04 -2.3117550E-04 -9.2470220E-04 -2.3117550E-04  0.0000000E+00
 -1.8219180E-04 -7.2876730E-04 -1.8219180E-04 -7.2876730E-04 -1.8219180E-04 -1.8219180E-04 -7.2876730E-04 -1.8219180E-04 -7.2876730E-04 -1.8219180E-04  0.0000000E+00
 -1.3467460E-04 -5.3869850E-04 -1.3467460E-04 -5.3869850E-04 -1.3467460E-04 -1.3467460E-04 -5.3869850E-04 -1.3467460E-04 -5.3869850E-04 -1.3467460E-04  0.0000000E+00
 -8.8693800E-05 -3.5477540E-04 -8.8693800E-05 -3.5477540E-04 -8.8693800E-05 -8.8693800E-05 -3.5477540E-04 -8.8693800E-05 -3.5477540E-04 -8.8693800E-05  0.0000000E+00
 -4.4297400E-05 -1.7718960E-04 -4.4297400E-05 -1.7718960E-04 -4.4297400E-05 -4.4297400E-05 -1.7718960E-04 -4.4297400E-05 -1.7718960E-04 -4.4297400E-05  0.0000000E+00
 -1.4687000E-06 -5.8749000E-06 -1.4687000E-06 -5.8749000E-06 -1.4687000E-06 -1.4687000E-06 -5.8749000E-06 -1.4687000E-06 -5.8749000E-06 -1.4687000E-06  0.0000000E+00
  3.9793100E-05  1.5917240E-04  3.9793100E-05  1.5917240E-04  3.9793100E-05  3.9793100E-05  1.5917240E-04  3.9793100E-05  1.5917240E-04  3.9793100E-05  0.0000000E+00
  7.9514800E-05  3.1805910E-04  7.9514800E-05  3.1805910E-04  7.9514800E-05  7.9514800E-05  3.1805910E-04  7.9514800E-05  3.1805910E-04  7.9514800E-05  0.0000000E+00
  1.1771570E-04  4.7086290E-04  1.1771570E-04  4.7086290E-04  1.1771570E-04  1.1771570E-04  4.7086290E-04  1.1771570E-04  4.7086290E-04  1.1771570E-04  0.0000000E+00
  1.5440650E-04  6.1762590E-04  1.5440650E-04  6.1762590E-04  1.5440650E-04  1.5440650E-04  6.1762590E-04  1.5440650E-04  6.1762590E-04  1.5440650E-04  0.0000000E+00
  1.8959370E-04  7.5837500E-04  1.8959370E-04  7.5837500E-04  1.8959370E-04  1.8959370E-04  7.5837500E-04  1.8959370E-04  7.5837500E-04  1.8959370E-04  0.0000000E+00
  2.2328440E-04  8.9313770E-04  2.2328440E-04  8.9313770E-04  2.2328440E-04  2.2328440E-04  8.9313770E-04  2.2328440E-04  8.9313770E-04  2.2328440E-04  0.0000000E+00
  2.5548740E-04  1.0219497E-03  2.5548740E-04  1.0219497E-03  2.5548740E-04  2.5548740E-04  1.0219497E-03  2.5548740E-04  1.0219497E-03  2.5548740E-04  0.0000000E+00
  2.8618670E-04  1.1447466E-03  2.8618670E-04  1.1447466E-03  2.8618670E-04  2.8618670E-04  1.1447466E-03  2.8618670E-04  1.1447466E-03  2.8618670E-04  0.0000000E+00
  3.1537860E-04  1.2615144E-03  3.1537860E-04  1.2615144E-03  3.1537860E-04  3.1537860E-04  1.2615144E-03  3.1537860E-04  1.2615144E-03  3.1537860E-04  0.0000000E+00
  3.4306620E-04  1.3722649E-03  3.4306620E-04  1.3722649E-03  3.4306620E-04  3.4306620E-04  1.3722649E-03  3.4306620E-04  1.3722649E-03  3.4306620E-04  0.0000000E+00
  3.6925060E-04  1.4770025E-03  3.6925060E-04  1.4770025E-03  3.6925060E-04  3.6925060E-04  1.4770025E-03  3.6925060E-04  1.4770025E-03  3.6925060E-04  0.0000000E+00
  3.9393820E-04  1.5757527E-03  3.9393820E-04  1.5757527E-03  3.9393820E-04  3.9393820E-04  1.5757527E-03  3.9393820E-04  1.5757527E-03  3.9393820E-04  0.0000000E+00
  4.1714110E-04  1.6685644E-03  4.1714110E-04  1.6685644E-03  4.1714110E-04  4.1714110E-04  1.6685644E-03  4.1714110E-04  1.6685644E-03  4.1714110E-04  0.0000000E+00
  4.3887370E-04  1.7554947E-03  4.3887370E-04  1.7554947E-03  4.3887370E-04  4.3887370E-04  1.7554947E-03  4.3887370E-04  1.7554947E-03  4.3887370E-04  0.0000000E+00
  4.5914660E-04  1.8365864E-03  4.5914660E-04  1.8365864E-03  4.5914660E-04  4.5914660E-04  1.8365864E-03  4.5914660E-04  1.8365864E-03  4.5914660E-04  0.0000000E+00
  4.7796550E-04  1.9118621E-03  4.7796550E-04  1.9118621E-03  4.7796550E-04  4.7796550E-04  1.9118621E-03  4.7796550E-04  1.9118621E-03  4.7796550E-04  0.0000000E+00
  4.9533010E-04  1.9813205E-03  4.9533010E-04  1.9813205E-03  4.9533010E-04  4.9533010E-04  1.9813205E-03  4.9533010E-04  1.9813205E-03  4.9533010E-04  0.0000000E+00
  5.1123340E-04  2.0449335E-03  5.1123340E-04  2.0449335E-03  5.1123340E-04  5.1123340E-04  2.0449335E-03  5.1123340E-04  2.0449335E-03  5.1123340E-04  0.0000000E+00
  5.2565830E-04  2.1026331E-03  5.2565830E-04  2.1026331E-03  5.2565830E-04  5.2565830E-04  2.1026331E-03  5.2565830E-04  2.1026331E-03  5.2565830E-04  0.0000000E+00
  5.3857530E-04  2.1543014E-03  5.3857530E-04  2.1543014E-03  5.3857530E-04  5.3857530E-04  2.1543014E-03  5.3857530E-04  2.1543014E-03  5.3857530E-04  0.0000000E+00
  5.4994200E-04  2.1997681E-03  5.4994200E-04  2.1997681E-03  5.4994200E-04  5.4994200E-04  2.1997681E-03  5.4994200E-04  2.1997681E-03  5.4994200E-04  0.0000000E+00
  5.5970410E-04  2.2388164E-03  5.5970410E-04  2.2388164E-03  5.5970410E-04  5.5970410E-04  2.2388164E-03  5.5970410E-04  2.2388164E-03  5.5970410E-04  0.0000000E+00
  5.6779770E-04  2.2711909E-03  5.6779770E-04  2.2711909E-03  5.6779770E-04  5.6779770E-04  2.2711909E-03  5.6779770E-04  2.2711909E-03  5.6779770E-04  0.0000000E+00
  5.7415650E-04  2.2966258E-03  5.7415650E-04  2.2966258E-03  5.7415650E-04  5.7415650E-04  2.2966258E-03  5.7415650E-04  2.2966258E-03  5.7415650E-04  0.0000000E+00
  5.7871250E-04  2.3148501E-03  5.7871250E-04  2.3148501E-03  5.7871250E-04  5.7871250E-04  2.3148501E-03  5.7871250E-04  2.3148501E-03  5.7871250E-04  0.0000000E+00
  5.8140040E-04  2.3256015E-03  5.8140040E-04  2.3256015E-03  5.8140040E-04  5.8140040E-04  2.3256015E-03  5.8140040E-04  2.3256015E-03  5.8140040E-04  0.0000000E+00
  5.8215930E-04  2.3286374E-03  5.8215930E-04  2.3286374E-03  5.8215930E-04  5.8215930E-04  2.3286374E-03  5.8215930E-04  2.3286374E-03  5.8215930E-04  0.0000000E+00
  5.8093650E-04  2.3237460E-03  5.8093650E-04  2.3237460E-03  5.8093650E-04  5.8093650E-04  2.3237460E-03  5.8093650E-04  2.3237460E-03  5.8093650E-04  0.0000000E+00
  5.7768790E-04  2.3107515E-03  5.7768790E-04  2.3107515E-03  5.7768790E-04  5.7768790E-04  2.3107515E-03  5.7768790E-04  2.3107515E-03  5.7768790E-04  0.0000000E+00
  5.7243210E-04  2.2897283E-03  5.7243210E-04  2.2897283E-03  5.7243210E-04  5.7243210E-04  2.2897283E-03  5.7243210E-04  2.2897283E-03  5.7243210E-04  0.0000000E+00
  5.6811610E-04  2.2724643E-03  5.6811610E-04  2.2724643E-03  5.6811610E-04  5.6811610E-04  2.2724643E-03  5.6811610E-04  2.2724643E-03  5.6811610E-04  0.0000000E+00
 -3.4222750E-04 -1.3689101E-03 -3.4222750E-04 -1.3689101E-03 -3.4222750E-04 -3.4222750E-04 -1.3689101E-03 -3.4222750E-04 -1.3689101E-03 -3.4222750E-04  0.0000000E+00
 -2.8682300E-04 -1.1472921E-03 -2.8682300E-04 -1.1472921E-03 -2.8682300E-04 -2.8682300E-04 -1.1472921E-03 -2.8682300E-04 -1.1472921E-03 -2.8682300E-04  0.0000000E+00
 -2.3311590E-04 -9.3246370E-04 -2.3311590E-04 -9.3246370E-04 -2.3311590E-04 -2.3311590E-04 -9.3246370E-04 -2.3311590E-04 -9.3246370E-04 -2.3311590E-04  0.0000000E+00
 -1.8110620E-04 -7.2442490E-04 -1.8110620E-04 -7.2442490E-04 -1.8110620E-04 -1.8110620E-04 -7.2442490E-04 -1.8110620E-04 -7.2442490E-04 -1.8110620E-04  0.0000000E+00
 -1.3073610E-04 -5.2294430E-04 -1.3073610E-04 -5.2294430E-04 -1.3073610E-04 -1.3073610E-04 -5.2294430E-04 -1.3073610E-04 -5.2294430E-04 -1.3073610E-04  0.0000000E+00
 -8.2079600E-05 -3.2831850E-04 -8.2079600E-05 -3.2831850E-04 -8.2079600E-05 -8.2079600E-05 -3.2831850E-04 -8.2079600E-05 -3.2831850E-04 -8.2079600E-05  0.0000000E+00
 -3.5187400E-05 -1.4074950E-04 -3.5187400E-05 -1.4074950E-04 -3.5187400E-05 -3.5187400E-05 -1.4074950E-04 -3.5187400E-05 -1.4074950E-04 -3.5187400E-05  0.0000000E+00
  9.9585000E-06  3.9834000E-05  9.9585000E-06  3.9834000E-05  9.9585000E-06  9.9585000E-06  3.9834000E-05  9.9585000E-06  3.9834000E-05  9.9585000E-06  0.0000000E+00
  5.3359300E-05  2.1343720E-04  5.3359300E-05  2.1343720E-04  5.3359300E-05  5.3359300E-05  2.1343720E-04  5.3359300E-05  2.1343720E-04  5.3359300E-05  0.0000000E+00
  9.5043400E-05  3.8017350E-04  9.5043400E-05  3.8017350E-04  9.5043400E-05  9.5043400E-05  3.8017350E-04  9.5043400E-05  3.8017350E-04  9.5043400E-05  0.0000000E+00
  1.3503130E-04  5.4012530E-04  1.3503130E-04  5.4012530E-04  1.3503130E-04  1.3503130E-04  5.4012530E-04  1.3503130E-04  5.4012530E-04  1.3503130E-04  0.0000000E+00
  1.7333420E-04  6.9333660E-04  1.7333420E-04  6.9333660E-04  1.7333420E-04  1.7333420E-04  6.9333660E-04  1.7333420E-04  6.9333660E-04  1.7333420E-04  0.0000000E+00
  2.0995890E-04  8.3983550E-04  2.0995890E-04  8.3983550E-04  2.0995890E-04  2.0995890E-04  8.3983550E-04  2.0995890E-04  8.3983550E-04  2.0995890E-04  0.0000000E+00
  2.4491260E-04  9.7965030E-04  2.4491260E-04  9.7965030E-04  2.4491260E-04  2.4491260E-04  9.7965030E-04  2.4491260E-04  9.7965030E-04  2.4491260E-04  0.0000000E+00
  2.7820420E-04  1.1128170E-03  2.7820420E-04  1.1128170E-03  2.7820420E-04  2.7820420E-04  1.1128170E-03  2.7820420E-04  1.1128170E-03  2.7820420E-04  0.0000000E+00
  3.0981710E-04  1.2392684E-03  3.0981710E-04  1.2392684E-03  3.0981710E-04  3.0981710E-04  1.2392684E-03  3.0981710E-04  1.2392684E-03  3.0981710E-04  0.0000000E+00
  3.3974740E-04  1.3589895E-03  3.3974740E-04  1.3589895E-03  3.3974740E-04  3.3974740E-04  1.3589895E-03  3.3974740E-04  1.3589895E-03  3.3974740E-04  0.0000000E+00
  3.6799800E-04  1.4719920E-03  3.6799800E-04  1.4719920E-03  3.6799800E-04  3.6799800E-04  1.4719920E-03  3.6799800E-04  1.4719920E-03  3.6799800E-04  0.0000000E+00
  3.9456990E-04  1.5782795E-03  3.9456990E-04  1.5782795E-03  3.9456990E-04  3.9456990E-04  1.5782795E-03  3.9456990E-04  1.5782795E-03  3.9456990E-04  0.0000000E+00
  4.1946910E-04  1.6778766E-03  4.1946910E-04  1.6778766E-03  4.1946910E-04  4.1946910E-04  1.6778766E-03  4.1946910E-04  1.6778766E-03  4.1946910E-04  0.0000000E+00
  4.4270750E-04  1.7708300E-03  4.4270750E-04  1.7708300E-03  4.4270750E-04  4.4270750E-04  1.7708300E-03  4.4270750E-04  1.7708300E-03  4.4270750E-04  0.0000000E+00
  4.6429820E-04  1.8571928E-03  4.6429820E-04  1.8571928E-03  4.6429820E-04  4.6429820E-04  1.8571928E-03  4.6429820E-04  1.8571928E-03  4.6429820E-04  0.0000000E+00
  4.8425000E-04  1.9370000E-03  4.8425000E-04  1.9370000E-03  4.8425000E-04  4.8425000E-04  1.9370000E-03  4.8425000E-04  1.9370000E-03  4.8425000E-04  0.0000000E+00
  5.0256580E-04  2.0102631E-03  5.0256580E-04  2.0102631E-03  5.0256580E-04  5.0256580E-04  2.0102631E-03  5.0256580E-04  2.0102631E-03  5.0256580E-04  0.0000000E+00
  5.1924130E-04  2.0769652E-03  5.1924130E-04  2.0769652E-03  5.1924130E-04  5.1924130E-04  2.0769652E-03  5.1924130E-04  2.0769652E-03  5.1924130E-04  0.0000000E+00
  5.3426450E-04  2.1370582E-03  5.3426450E-04  2.1370582E-03  5.3426450E-04  5.3426450E-04  2.1370582E-03  5.3426450E-04  2.1370582E-03  5.3426450E-04  0.0000000E+00
  5.4761220E-04  2.1904487E-03  5.4761220E-04  2.1904487E-03  5.4761220E-04  5.4761220E-04  2.1904487E-03  5.4761220E-04  2.1904487E-03  5.4761220E-04  0.0000000E+00
  5.5924740E-04  2.2369898E-03  5.5924740E-04  2.2369898E-03  5.5924740E-04  5.5924740E-04  2.2369898E-03  5.5924740E-04  2.2369898E-03  5.5924740E-04  0.0000000E+00
  5.6911980E-04  2.2764791E-03  5.6911980E-04  2.2764791E-03  5.6911980E-04  5.6911980E-04  2.2764791E-03  5.6911980E-04  2.2764791E-03  5.6911980E-04  0.0000000E+00
  5.7716670E-04  2.3086669E-03  5.7716670E-04  2.3086669E-03  5.7716670E-04  5.7716670E-04  2.3086669E-03  5.7716670E-04  2.3086669E-03  5.7716670E-04  0.0000000E+00
  5.8331680E-04  2.3332672E-03  5.8331680E-04  2.3332672E-03  5.8331680E-04  5.8331680E-04  2.3332672E-03  5.8331680E-04  2.3332672E-03  5.8331680E-04  0.0000000E+00
  5.8749610E-04  2.3499845E-03  5.8749610E-04  2.3499845E-03  5.8749610E-04  5.8749610E-04  2.3499845E-03  5.8749610E-04  2.3499845E-03  5.8749610E-04  0.0000000E+00
  5.8963040E-04  2.3585218E-03  5.8963040E-04  2.3585218E-03  5.8963040E-04  5.8963040E-04  2.3585218E-03  5.8963040E-04  2.3585218E-03  5.8963040E-04  0.0000000E+00
  5.8964870E-04  2.3585949E-03  5.8964870E-04  2.3585949E-03  5.8964870E-04  5.8964870E-04  2.3585949E-03  5.8964870E-04  2.3585949E-03  5.8964870E-04  0.0000000E+00
  5.8748590E-04  2.3499437E-03  5.8748590E-04  2.3499437E-03  5.8748590E-04  5.8748590E-04  2.3499437E-03  5.8748590E-04  2.3499437E-03  5.8748590E-04  0.0000000E+00
  5.8308750E-04  2.3323502E-03  5.8308750E-04  2.3323502E-03  5.8308750E-04  5.8308750E-04  2.3323502E-03  5.8308750E-04  2.3323502E-03  5.8308750E-04  0.0000000E+00
  5.7640720E-04  2.3056290E-03  5.7640720E-04  2.3056290E-03  5.7640720E-04  5.7640720E-04  2.3056290E-03  5.7640720E-04  2.3056290E-03  5.7640720E-04  0.0000000E+00
  5.6749550E-04  2.2699820E-03  5.6749550E-04  2.2699820E-03  5.6749550E-04  5.6749550E-04  2.2699820E-03  5.6749550E-04  2.2699820E-03  5.6749550E-04  0.0000000E+00
  5.6077150E-04  2.2430862E-03  5.6077150E-04  2.2430862E-03  5.6077150E-04  5.6077150E-04  2.2430862E-03  5.6077150E-04  2.2430862E-03  5.6077150E-04  0.0000000E+00
 -3.3368280E-04 -1.3347312E-03 -3.3368280E-04 -1.3347312E-03 -3.3368280E-04 -3.3368280E-04 -1.3347312E-03 -3.3368280E-04 -1.3347312E-03 -3.3368280E-04  0.0000000E+00
 -2.7443850E-04 -1.0977542E-03 -2.7443850E-04 -1.0977542E-03 -2.7443850E-04 -2.7443850E-04 -1.0977542E-03 -2.7443850E-04 -1.0977542E-03 -2.7443850E-04  0.0000000E+00
 -2.1712740E-04 -8.6850950E-04 -2.1712740E-04 -8.6850950E-04 -2.1712740E-04 -2.1712740E-04 -8.6850950E-04 -2.1712740E-04 -8.6850950E-04 -2.1712740E-04  0.0000000E+00
 -1.6174930E-04 -6.4699720E-04 -1.6174930E-04 -6.4699720E-04 -1.6174930E-04 -1.6174930E-04 -6.4699720E-04 -1.6174930E-04 -6.4699720E-04 -1.6174930E-04  0.0000000E+00
 -1.0824290E-04 -4.3297180E-04 -1.0824290E-04 -4.3297180E-04 -1.0824290E-04 -1.0824290E-04 -4.3297180E-04 -1.0824290E-04 -4.3297180E-04 -1.0824290E-04  0.0000000E+00
 -5.6687300E-05 -2.2674900E-04 -5.6687300E-05 -2.2674900E-04 -5.6687300E-05 -5.6687300E-05 -2.2674900E-04 -5.6687300E-05 -2.2674900E-04 -5.6687300E-05  0.0000000E+00
 -7.1354000E-06 -2.8541700E-05 -7.1354000E-06 -2.8541700E-05 -7.1354000E-06 -7.1354000E-06 -2.8541700E-05 -7.1354000E-06 -2.8541700E-05 -7.1354000E-06  0.0000000E+00
  4.0431900E-05  1.6172770E-04  4.0431900E-05  1.6172770E-04  4.0431900E-05  4.0431900E-05  1.6172770E-04  4.0431900E-05  1.6172770E-04  4.0431900E-05  0.0000000E+00
  8.6016700E-05  3.4406670E-04  8.6016700E-05  3.4406670E-04  8.6016700E-05  8.6016700E-05  3.4406670E-04  8.6016700E-05  3.4406670E-04  8.6016700E-05  0.0000000E+00
  1.2964910E-04  5.1859630E-04  1.2964910E-04  5.1859630E-04  1.2964910E-04  1.2964910E-04  5.1859630E-04  1.2964910E-04  5.1859630E-04  1.2964910E-04  0.0000000E+00
  1.7135090E-04  6.8540350E-04  1.7135090E-04  6.8540350E-04  1.7135090E-04  1.7135090E-04  6.8540350E-04  1.7135090E-04  6.8540350E-04  1.7135090E-04  0.0000000E+00
  2.1113360E-04  8.4453440E-04  2.1113360E-04  8.4453440E-04  2.1113360E-04  2.1113360E-04  8.4453440E-04  2.1113360E-04  8.4453440E-04  2.1113360E-04  0.0000000E+00
  2.4900460E-04  9.9601830E-04  2.4900460E-04  9.9601830E-04  2.4900460E-04  2.4900460E-04  9.9601830E-04  2.4900460E-04  9.9601830E-04  2.4900460E-04  0.0000000E+00
  2.8497090E-04  1.1398836E-03  2.8497090E-04  1.1398836E-03  2.8497090E-04  2.8497090E-04  1.1398836E-03  2.8497090E-04  1.1398836E-03  2.8497090E-04  0.0000000E+00
  3.1904150E-04  1.2761661E-03  3.1904150E-04  1.2761661E-03  3.1904150E-04  3.1904150E-04  1.2761661E-03  3.1904150E-04  1.2761661E-03  3.1904150E-04  0.0000000E+00
  3.5119900E-04  1.4047960E-03  3.5119900E-04  1.4047960E-03  3.5119900E-04  3.5119900E-04  1.4047960E-03  3.5119900E-04  1.4047960E-03  3.5119900E-04  0.0000000E+00
  3.8143930E-04  1.5257571E-03  3.8143930E-04  1.5257571E-03  3.8143930E-04  3.8143930E-04  1.5257571E-03  3.8143930E-04  1.5257571E-03  3.8143930E-04  0.0000000E+00
  4.0976510E-04  1.6390603E-03  4.0976510E-04  1.6390603E-03  4.0976510E-04  4.0976510E-04  1.6390603E-03  4.0976510E-04  1.6390603E-03  4.0976510E-04  0.0000000E+00
  4.3617710E-04  1.7447082E-03  4.3617710E-04  1.7447082E-03  4.3617710E-04  4.3617710E-04  1.7447082E-03  4.3617710E-04  1.7447082E-03  4.3617710E-04  0.0000000E+00
  4.6068070E-04  1.8427230E-03  4.6068070E-04  1.8427230E-03  4.6068070E-04  4.6068070E-04  1.8427230E-03  4.6068070E-04  1.8427230E-03  4.6068070E-04  0.0000000E+00
  4.8328670E-04  1.9331468E-03  4.8328670E-04  1.9331468E-03  4.8328670E-04  4.8328670E-04  1.9331468E-03  4.8328670E-04  1.9331468E-03  4.8328670E-04  0.0000000E+00
  5.0400600E-04  2.0160239E-03  5.0400600E-04  2.0160239E-03  5.0400600E-04  5.0400600E-04  2.0160239E-03  5.0400600E-04  2.0160239E-03  5.0400600E-04  0.0000000E+00
  5.2284400E-04  2.0913760E-03  5.2284400E-04  2.0913760E-03  5.2284400E-04  5.2284400E-04  2.0913760E-03  5.2284400E-04  2.0913760E-03  5.2284400E-04  0.0000000E+00
  5.3979910E-04  2.1591963E-03  5.3979910E-04  2.1591963E-03  5.3979910E-04  5.3979910E-04  2.1591963E-03  5.3979910E-04  2.1591963E-03  5.3979910E-04  0.0000000E+00
  5.5486080E-04  2.2194432E-03  5.5486080E-04  2.2194432E-03  5.5486080E-04  5.5486080E-04  2.2194432E-03  5.5486080E-04  2.2194432E-03  5.5486080E-04  0.0000000E+00
  5.6800930E-04  2.2720371E-03  5.6800930E-04  2.2720371E-03  5.6800930E-04  5.6800930E-04  2.2720371E-03  5.6800930E-04  2.2720371E-03  5.6800930E-04  0.0000000E+00
  5.7921170E-04  2.3168467E-03  5.7921170E-04  2.3168467E-03  5.7921170E-04  5.7921170E-04  2.3168467E-03  5.7921170E-04  2.3168467E-03  5.7921170E-04  0.0000000E+00
  5.8842050E-04  2.3536818E-03  5.8842050E-04  2.3536818E-03  5.8842050E-04  5.8842050E-04  2.3536818E-03  5.8842050E-04  2.3536818E-03  5.8842050E-04  0.0000000E+00
  5.9557360E-04  2.3822943E-03  5.9557360E-04  2.3822943E-03  5.9557360E-04  5.9557360E-04  2.3822943E-03  5.9557360E-04  2.3822943E-03  5.9557360E-04  0.0000000E+00
  6.0059710E-04  2.4023885E-03  6.0059710E-04  2.4023885E-03  6.0059710E-04  6.0059710E-04  2.4023885E-03  6.0059710E-04  2.4023885E-03  6.0059710E-04  0.0000000E+00
  6.0340920E-04  2.4136369E-03  6.0340920E-04  2.4136369E-03  6.0340920E-04  6.0340920E-04  2.4136369E-03  6.0340920E-04  2.4136369E-03  6.0340920E-04  0.0000000E+00
  6.0392620E-04  2.4157049E-03  6.0392620E-04  2.4157049E-03  6.0392620E-04  6.0392620E-04  2.4157049E-03  6.0392620E-04  2.4157049E-03  6.0392620E-04  0.0000000E+00
  6.0206540E-04  2.4082618E-03  6.0206540E-04  2.4082618E-03  6.0206540E-04  6.0206540E-04  2.4082618E-03  6.0206540E-04  2.4082618E-03  6.0206540E-04  0.0000000E+00
  5.9774920E-04  2.3909968E-03  5.9774920E-04  2.3909968E-03  5.9774920E-04  5.9774920E-04  2.3909968E-03  5.9774920E-04  2.3909968E-03  5.9774920E-04  0.0000000E+00
  5.9090710E-04  2.3636283E-03  5.9090710E-04  2.3636283E-03  5.9090710E-04  5.9090710E-04  2.3636283E-03  5.9090710E-04  2.3636283E-03  5.9090710E-04  0.0000000E+00
  5.8148390E-04  2.3259355E-03  5.8148390E-04  2.3259355E-03  5.8148390E-04  5.8148390E-04  2.3259355E-03  5.8148390E-04  2.3259355E-03  5.8148390E-04  0.0000000E+00
  5.6943060E-04  2.2777223E-03  5.6943060E-04  2.2777223E-03  5.6943060E-04  5.6943060E-04  2.2777223E-03  5.6943060E-04  2.2777223E-03  5.6943060E-04  0.0000000E+00
  5.5484810E-04  2.2193922E-03  5.5484810E-04  2.2193922E-03  5.5484810E-04  5.5484810E-04  2.2193922E-03  5.5484810E-04  2.2193922E-03  5.5484810E-04  0.0000000E+00
  5.4441440E-04  2.1776578E-03  5.4441440E-04  2.1776578E-03  5.4441440E-04  5.4441440E-04  2.1776578E-03  5.4441440E-04  2.1776578E-03  5.4441440E-04  0.0000000E+00
 -3.1910330E-04 -1.2764131E-03 -3.1910330E-04 -1.2764131E-03 -3.1910330E-04 -3.1910330E-04 -1.2764131E-03 -3.1910330E-04 -1.2764131E-03 -3.1910330E-04  0.0000000E+00
 -2.5779950E-04 -1.0311978E-03 -2.5779950E-04 -1.0311978E-03 -2.5779950E-04 -2.5779950E-04 -1.0311978E-03 -2.5779950E-04 -1.0311978E-03 -2.5779950E-04  0.0000000E+00
 -1.9858190E-04 -7.9432750E-04 -1.9858190E-04 -7.9432750E-04 -1.9858190E-04 -1.9858190E-04 -7.9432750E-04 -1.9858190E-04 -7.9432750E-04 -1.9858190E-04  0.0000000E+00
 -1.4145060E-04 -5.6580220E-04 -1.4145060E-04 -5.6580220E-04 -1.4145060E-04 -1.4145060E-04 -5.6580220E-04 -1.4145060E-04 -5.6580220E-04 -1.4145060E-04  0.0000000E+00
 -8.6342300E-05 -3.4536920E-04 -8.6342300E-05 -3.4536920E-04 -8.6342300E-05 -8.6342300E-05 -3.4536920E-04 -8.6342300E-05 -3.4536920E-04 -8.6342300E-05  0.0000000E+00
 -3.3338600E-05 -1.3335430E-04 -3.3338600E-05 -1.3335430E-04 -3.3338600E-05 -3.3338600E-05 -1.3335430E-04 -3.3338600E-05 -1.3335430E-04 -3.3338600E-05  0.0000000E+00
  1.7506200E-05  7.0024800E-05  1.7506200E-05  7.0024800E-05  1.7506200E-05  1.7506200E-05  7.0024800E-05  1.7506200E-05  7.0024800E-05  1.7506200E-05  0.0000000E+00
  6.6212200E-05  2.6484900E-04  6.6212200E-05  2.6484900E-04  6.6212200E-05  6.6212200E-05  2.6484900E-04  6.6212200E-05  2.6484900E-04  6.6212200E-05  0.0000000E+00
  1.1278190E-04  4.5112770E-04  1.1278190E-04  4.5112770E-04  1.1278190E-04  1.1278190E-04  4.5112770E-04  1.1278190E-04  4.5112770E-04  1.1278190E-04  0.0000000E+00
  1.5724640E-04  6.2898580E-04  1.5724640E-04  6.2898580E-04  1.5724640E-04  1.5724640E-04  6.2898580E-04  1.5724640E-04  6.2898580E-04  1.5724640E-04  0.0000000E+00
  1.9962810E-04  7.9851250E-04  1.9962810E-04  7.9851250E-04  1.9962810E-04  1.9962810E-04  7.9851250E-04  1.9962810E-04  7.9851250E-04  1.9962810E-04  0.0000000E+00
  2.3993880E-04  9.5975510E-04  2.3993880E-04  9.5975510E-04  2.3993880E-04  2.3993880E-04  9.5975510E-04  2.3993880E-04  9.5975510E-04  2.3993880E-04  0.0000000E+00
  2.7818570E-04  1.1127429E-03  2.7818570E-04  1.1127429E-03  2.7818570E-04  2.7818570E-04  1.1127429E-03  2.7818570E-04  1.1127429E-03  2.7818570E-04  0.0000000E+00
  3.1437610E-04  1.2575042E-03  3.1437610E-04  1.2575042E-03  3.1437610E-04  3.1437610E-04  1.2575042E-03  3.1437610E-04  1.2575042E-03  3.1437610E-04  0.0000000E+00
  3.4851860E-04  1.3940743E-03  3.4851860E-04  1.3940743E-03  3.4851860E-04  3.4851860E-04  1.3940743E-03  3.4851860E-04  1.3940743E-03  3.4851860E-04  0.0000000E+00
  3.8059550E-04  1.5223820E-03  3.8059550E-04  1.5223820E-03  3.8059550E-04  3.8059550E-04  1.5223820E-03  3.8059550E-04  1.5223820E-03  3.8059550E-04  0.0000000E+00
  4.1060270E-04  1.6424107E-03  4.1060270E-04  1.6424107E-03  4.1060270E-04  4.1060270E-04  1.6424107E-03  4.1060270E-04  1.6424107E-03  4.1060270E-04  0.0000000E+00
  4.3854270E-04  1.7541706E-03  4.3854270E-04  1.7541706E-03  4.3854270E-04  4.3854270E-04  1.7541706E-03  4.3854270E-04  1.7541706E-03  4.3854270E-04  0.0000000E+00
  4.6441580E-04  1.8576632E-03  4.6441580E-04  1.8576632E-03  4.6441580E-04  4.6441580E-04  1.8576632E-03  4.6441580E-04  1.8576632E-03  4.6441580E-04  0.0000000E+00
  4.8822710E-04  1.9529086E-03  4.8822710E-04  1.9529086E-03  4.8822710E-04  4.8822710E-04  1.9529086E-03  4.8822710E-04  1.9529086E-03  4.8822710E-04  0.0000000E+00
  5.0998620E-04  2.0399446E-03  5.0998620E-04  2.0399446E-03  5.0998620E-04  5.0998620E-04  2.0399446E-03  5.0998620E-04  2.0399446E-03  5.0998620E-04  0.0000000E+00
  5.2970210E-04  2.1188082E-03  5.2970210E-04  2.1188082E-03  5.2970210E-04  5.2970210E-04  2.1188082E-03  5.2970210E-04  2.1188082E-03  5.2970210E-04  0.0000000E+00
  5.4737760E-04  2.1895104E-03  5.4737760E-04  2.1895104E-03  5.4737760E-04  5.4737760E-04  2.1895104E-03  5.4737760E-04  2.1895104E-03  5.4737760E-04  0.0000000E+00
  5.6300750E-04  2.2520299E-03  5.6300750E-04  2.2520299E-03  5.6300750E-04  5.6300750E-04  2.2520299E-03  5.6300750E-04  2.2520299E-03  5.6300750E-04  0.0000000E+00
  5.7657670E-04  2.3063067E-03  5.7657670E-04  2.3063067E-03  5.7657670E-04  5.7657670E-04  2.3063067E-03  5.7657670E-04  2.3063067E-03  5.7657670E-04  0.0000000E+00
  5.8805950E-04  2.3522381E-03  5.8805950E-04  2.3522381E-03  5.8805950E-04  5.8805950E-04  2.3522381E-03  5.8805950E-04  2.3522381E-03  5.8805950E-04  0.0000000E+00
  5.9741630E-04  2.3896651E-03  5.9741630E-04  2.3896651E-03  5.9741630E-04  5.9741630E-04  2.3896651E-03  5.9741630E-04  2.3896651E-03  5.9741630E-04  0.0000000E+00
  6.0459170E-04  2.4183670E-03  6.0459170E-04  2.4183670E-03  6.0459170E-04  6.0459170E-04  2.4183670E-03  6.0459170E-04  2.4183670E-03  6.0459170E-04  0.0000000E+00
  6.0951590E-04  2.4380637E-03  6.0951590E-04  2.4380637E-03  6.0951590E-04  6.0951590E-04  2.4380637E-03  6.0951590E-04  2.4380637E-03  6.0951590E-04  0.0000000E+00
  6.1210720E-04  2.4484287E-03  6.1210720E-04  2.4484287E-03  6.1210720E-04  6.1210720E-04  2.4484287E-03  6.1210720E-04  2.4484287E-03  6.1210720E-04  0.0000000E+00
  6.1227680E-04  2.4491072E-03  6.1227680E-04  2.4491072E-03  6.1227680E-04  6.1227680E-04  2.4491072E-03  6.1227680E-04  2.4491072E-03  6.1227680E-04  0.0000000E+00
  6.0993480E-04  2.4397393E-03  6.0993480E-04  2.4397393E-03  6.0993480E-04  6.0993480E-04  2.4397393E-03  6.0993480E-04  2.4397393E-03  6.0993480E-04  0.0000000E+00
  6.0499340E-04  2.4199735E-03  6.0499340E-04  2.4199735E-03  6.0499340E-04  6.0499340E-04  2.4199735E-03  6.0499340E-04  2.4199735E-03  6.0499340E-04  0.0000000E+00
  5.9737070E-04  2.3894830E-03  5.9737070E-04  2.3894830E-03  5.9737070E-04  5.9737070E-04  2.3894830E-03  5.9737070E-04  2.3894830E-03  5.9737070E-04  0.0000000E+00
  5.8699340E-04  2.3479738E-03  5.8699340E-04  2.3479738E-03  5.8699340E-04  5.8699340E-04  2.3479738E-03  5.8699340E-04  2.3479738E-03  5.8699340E-04  0.0000000E+00
  5.7380660E-04  2.2952264E-03  5.7380660E-04  2.2952264E-03  5.7380660E-04  5.7380660E-04  2.2952264E-03  5.7380660E-04  2.2952264E-03  5.7380660E-04  0.0000000E+00
  5.5775990E-04  2.2310398E-03  5.5775990E-04  2.2310398E-03  5.5775990E-04  5.5775990E-04  2.2310398E-03  5.5775990E-04  2.2310398E-03  5.5775990E-04  0.0000000E+00
  5.3899190E-04  2.1559676E-03  5.3899190E-04  2.1559676E-03  5.3899190E-04  5.3899190E-04  2.1559676E-03  5.3899190E-04  2.1559676E-03  5.3899190E-04  0.0000000E+00
  5.2583430E-04  2.1033371E-03  5.2583430E-04  2.1033371E-03  5.2583430E-04  5.2583430E-04  2.1033371E-03  5.2583430E-04  2.1033371E-03  5.2583430E-04  0.0000000E+00
 -2.9359880E-04 -1.1743953E-03 -2.9359880E-04 -1.1743953E-03 -2.9359880E-04 -2.9359880E-04 -1.1743953E-03 -2.9359880E-04 -1.1743953E-03 -2.9359880E-04  0.0000000E+00
 -2.3021340E-04 -9.2085370E-04 -2.3021340E-04 -9.2085370E-04 -2.3021340E-04 -2.3021340E-04 -9.2085370E-04 -2.3021340E-04 -9.2085370E-04 -2.3021340E-04  0.0000000E+00
 -1.6910470E-04 -6.7641900E-04 -1.6910470E-04 -6.7641900E-04 -1.6910470E-04 -1.6910470E-04 -6.7641900E-04 -1.6910470E-04 -6.7641900E-04 -1.6910470E-04  0.0000000E+00
 -1.1027280E-04 -4.4109100E-04 -1.1027280E-04 -4.4109100E-04 -1.1027280E-04 -1.1027280E-04 -4.4109100E-04 -1.1027280E-04 -4.4109100E-04 -1.1027280E-04  0.0000000E+00
 -5.3652700E-05 -2.1461060E-04 -5.3652700E-05 -2.1461060E-04 -5.3652700E-05 -5.3652700E-05 -2.1461060E-04 -5.3652700E-05 -2.1461060E-04 -5.3652700E-05  0.0000000E+00
  6.7170000E-07  2.6868000E-06  6.7170000E-07  2.6868000E-06  6.7170000E-07  6.7170000E-07  2.6868000E-06  6.7170000E-07  2.6868000E-06  6.7170000E-07  0.0000000E+00
  5.2644900E-05  2.1057950E-04  5.2644900E-05  2.1057950E-04  5.2644900E-05  5.2644900E-05  2.1057950E-04  5.2644900E-05  2.1057950E-04  5.2644900E-05  0.0000000E+00
  1.0228810E-04  4.0915230E-04  1.0228810E-04  4.0915230E-04  1.0228810E-04  1.0228810E-04  4.0915230E-04  1.0228810E-04  4.0915230E-04  1.0228810E-04  0.0000000E+00
  1.4960430E-04  5.9841700E-04  1.4960430E-04  5.9841700E-04  1.4960430E-04  1.4960430E-04  5.9841700E-04  1.4960430E-04  5.9841700E-04  1.4960430E-04  0.0000000E+00
  1.9462560E-04  7.7850230E-04  1.9462560E-04  7.7850230E-04  1.9462560E-04  1.9462560E-04  7.7850230E-04  1.9462560E-04  7.7850230E-04  1.9462560E-04  0.0000000E+00
  2.3737490E-04  9.4949950E-04  2.3737490E-04  9.4949950E-04  2.3737490E-04  2.3737490E-04  9.4949950E-04  2.3737490E-04  9.4949950E-04  2.3737490E-04  0.0000000E+00
  2.7786410E-04  1.1114565E-03  2.7786410E-04  1.1114565E-03  2.7786410E-04  2.7786410E-04  1.1114565E-03  2.7786410E-04  1.1114565E-03  2.7786410E-04  0.0000000E+00
  3.1610070E-04  1.2644028E-03  3.1610070E-04  1.2644028E-03  3.1610070E-04  3.1610070E-04  1.2644028E-03  3.1610070E-04  1.2644028E-03  3.1610070E-04  0.0000000E+00
  3.5209150E-04  1.4083659E-03  3.5209150E-04  1.4083659E-03  3.5209150E-04  3.5209150E-04  1.4083659E-03  3.5209150E-04  1.4083659E-03  3.5209150E-04  0.0000000E+00
  3.8584490E-04  1.5433795E-03  3.8584490E-04  1.5433795E-03  3.8584490E-04  3.8584490E-04  1.5433795E-03  3.8584490E-04  1.5433795E-03  3.8584490E-04  0.0000000E+00
  4.1734290E-04  1.6693717E-03  4.1734290E-04  1.6693717E-03  4.1734290E-04  4.1734290E-04  1.6693717E-03  4.1734290E-04  1.6693717E-03  4.1734290E-04  0.0000000E+00
  4.4658140E-04  1.7863257E-03  4.4658140E-04  1.7863257E-03  4.4658140E-04  4.4658140E-04  1.7863257E-03  4.4658140E-04  1.7863257E-03  4.4658140E-04  0.0000000E+00
  4.7356260E-04  1.8942503E-03  4.7356260E-04  1.8942503E-03  4.7356260E-04  4.7356260E-04  1.8942503E-03  4.7356260E-04  1.8942503E-03  4.7356260E-04  0.0000000E+00
  4.9828640E-04  1.9931455E-03  4.9828640E-04  1.9931455E-03  4.9828640E-04  4.9828640E-04  1.9931455E-03  4.9828640E-04  1.9931455E-03  4.9828640E-04  0.0000000E+00
  5.2075700E-04  2.0830282E-03  5.2075700E-04  2.0830282E-03  5.2075700E-04  5.2075700E-04  2.0830282E-03  5.2075700E-04  2.0830282E-03  5.2075700E-04  0.0000000E+00
  5.4098240E-04  2.1639294E-03  5.4098240E-04  2.1639294E-03  5.4098240E-04  5.4098240E-04  2.1639294E-03  5.4098240E-04  2.1639294E-03  5.4098240E-04  0.0000000E+00
  5.5896870E-04  2.2358749E-03  5.5896870E-04  2.2358749E-03  5.5896870E-04  5.5896870E-04  2.2358749E-03  5.5896870E-04  2.2358749E-03  5.5896870E-04  0.0000000E+00
  5.7471500E-04  2.2988601E-03  5.7471500E-04  2.2988601E-03  5.7471500E-04  5.7471500E-04  2.2988601E-03  5.7471500E-04  2.2988601E-03  5.7471500E-04  0.0000000E+00
  5.8821080E-04  2.3528433E-03  5.8821080E-04  2.3528433E-03  5.8821080E-04  5.8821080E-04  2.3528433E-03  5.8821080E-04  2.3528433E-03  5.8821080E-04  0.0000000E+00
  5.9943470E-04  2.3977390E-03  5.9943470E-04  2.3977390E-03  5.9943470E-04  5.9943470E-04  2.3977390E-03  5.9943470E-04  2.3977390E-03  5.9943470E-04  0.0000000E+00
  6.0835310E-04  2.4334123E-03  6.0835310E-04  2.4334123E-03  6.0835310E-04  6.0835310E-04  2.4334123E-03  6.0835310E-04  2.4334123E-03  6.0835310E-04  0.0000000E+00
  6.1491680E-04  2.4596671E-03  6.1491680E-04  2.4596671E-03  6.1491680E-04  6.1491680E-04  2.4596671E-03  6.1491680E-04  2.4596671E-03  6.1491680E-04  0.0000000E+00
  6.1906040E-04  2.4762415E-03  6.1906040E-04  2.4762415E-03  6.1906040E-04  6.1906040E-04  2.4762415E-03  6.1906040E-04  2.4762415E-03  6.1906040E-04  0.0000000E+00
  6.2070350E-04  2.4828138E-03  6.2070350E-04  2.4828138E-03  6.2070350E-04  6.2070350E-04  2.4828138E-03  6.2070350E-04  2.4828138E-03  6.2070350E-04  0.0000000E+00
  6.1975430E-04  2.4790173E-03  6.1975430E-04  2.4790173E-03  6.1975430E-04  6.1975430E-04  2.4790173E-03  6.1975430E-04  2.4790173E-03  6.1975430E-04  0.0000000E+00
  6.1611590E-04  2.4644635E-03  6.1611590E-04  2.4644635E-03  6.1611590E-04  6.1611590E-04  2.4644635E-03  6.1611590E-04  2.4644635E-03  6.1611590E-04  0.0000000E+00
  6.0969030E-04  2.4387610E-03  6.0969030E-04  2.4387610E-03  6.0969030E-04  6.0969030E-04  2.4387610E-03  6.0969030E-04  2.4387610E-03  6.0969030E-04  0.0000000E+00
  6.0038340E-04  2.4015334E-03  6.0038340E-04  2.4015334E-03  6.0038340E-04  6.0038340E-04  2.4015334E-03  6.0038340E-04  2.4015334E-03  6.0038340E-04  0.0000000E+00
  5.8810890E-04  2.3524357E-03  5.8810890E-04  2.3524357E-03  5.8810890E-04  5.8810890E-04  2.3524357E-03  5.8810890E-04  2.3524357E-03  5.8810890E-04  0.0000000E+00
  5.7279010E-04  2.2911604E-03  5.7279010E-04  2.2911604E-03  5.7279010E-04  5.7279010E-04  2.2911604E-03  5.7279010E-04  2.2911604E-03  5.7279010E-04  0.0000000E+00
  5.5437320E-04  2.2174928E-03  5.5437320E-04  2.2174928E-03  5.5437320E-04  5.5437320E-04  2.2174928E-03  5.5437320E-04  2.2174928E-03  5.5437320E-04  0.0000000E+00
  5.3280690E-04  2.1312277E-03  5.3280690E-04  2.1312277E-03  5.3280690E-04  5.3280690E-04  2.1312277E-03  5.3280690E-04  2.1312277E-03  5.3280690E-04  0.0000000E+00
  5.0828180E-04  2.0331271E-03  5.0828180E-04  2.0331271E-03  5.0828180E-04  5.0828180E-04  2.0331271E-03  5.0828180E-04  2.0331271E-03  5.0828180E-04  0.0000000E+00
  4.9139090E-04  1.9655638E-03  4.9139090E-04  1.9655638E-03  4.9139090E-04  4.9139090E-04  1.9655638E-03  4.9139090E-04  1.9655638E-03  4.9139090E-04  0.0000000E+00
 -2.5098220E-04 -1.0039289E-03 -2.5098220E-04 -1.0039289E-03 -2.5098220E-04 -2.5098220E-04 -1.0039289E-03 -2.5098220E-04 -1.0039289E-03 -2.5098220E-04  0.0000000E+00
 -1.8566110E-04 -7.4264440E-04 -1.8566110E-04 -7.4264440E-04 -1.8566110E-04 -1.8566110E-04 -7.4264440E-04 -1.8566110E-04 -7.4264440E-04 -1.8566110E-04  0.0000000E+00
 -1.2286600E-04 -4.9146380E-04 -1.2286600E-04 -4.9146380E-04 -1.2286600E-04 -1.2286600E-04 -4.9146380E-04 -1.2286600E-04 -4.9146380E-04 -1.2286600E-04  0.0000000E+00
 -6.2596800E-05 -2.5038720E-04 -6.2596800E-05 -2.5038720E-04 -6.2596800E-05 -6.2596800E-05 -2.5038720E-04 -6.2596800E-05 -2.5038720E-04 -6.2596800E-05  0.0000000E+00
 -4.7875000E-06 -1.9150100E-05 -4.7875000E-06 -1.9150100E-05 -4.7875000E-06 -4.7875000E-06 -1.9150100E-05 -4.7875000E-06 -1.9150100E-05 -4.7875000E-06  0.0000000E+00
  5.0475900E-05  2.0190360E-04  5.0475900E-05  2.0190360E-04  5.0475900E-05  5.0475900E-05  2.0190360E-04  5.0475900E-05  2.0190360E-04  5.0475900E-05  0.0000000E+00
  1.0313760E-04  4.1255040E-04  1.0313760E-04  4.1255040E-04  1.0313760E-04  1.0313760E-04  4.1255040E-04  1.0313760E-04  4.1255040E-04  1.0313760E-04  0.0000000E+00
  1.5322000E-04  6.1287980E-04  1.5322000E-04  6.1287980E-04  1.5322000E-04  1.5322000E-04  6.1287980E-04  1.5322000E-04  6.1287980E-04  1.5322000E-04  0.0000000E+00
  2.0072670E-04  8.0290690E-04  2.0072670E-04  8.0290690E-04  2.0072670E-04  2.0072670E-04  8.0290690E-04  2.0072670E-04  8.0290690E-04  2.0072670E-04  0.0000000E+00
  2.4569090E-04  9.8276360E-04  2.4569090E-04  9.8276360E-04  2.4569090E-04  2.4569090E-04  9.8276360E-04  2.4569090E-04  9.8276360E-04  2.4569090E-04  0.0000000E+00
  2.8813570E-04  1.1525427E-03  2.8813570E-04  1.1525427E-03  2.8813570E-04  2.8813570E-04  1.1525427E-03  2.8813570E-04  1.1525427E-03  2.8813570E-04  0.0000000E+00
  3.2807300E-04  1.3122922E-03  3.2807300E-04  1.3122922E-03  3.2807300E-04  3.2807300E-04  1.3122922E-03  3.2807300E-04  1.3122922E-03  3.2807300E-04  0.0000000E+00
  3.6551020E-04  1.4620408E-03  3.6551020E-04  1.4620408E-03  3.6551020E-04  3.6551020E-04  1.4620408E-03  3.6551020E-04  1.4620408E-03  3.6551020E-04  0.0000000E+00
  4.0045360E-04  1.6018146E-03  4.0045360E-04  1.6018146E-03  4.0045360E-04  4.0045360E-04  1.6018146E-03  4.0045360E-04  1.6018146E-03  4.0045360E-04  0.0000000E+00
  4.3291100E-04  1.7316439E-03  4.3291100E-04  1.7316439E-03  4.3291100E-04  4.3291100E-04  1.7316439E-03  4.3291100E-04  1.7316439E-03  4.3291100E-04  0.0000000E+00
  4.6286440E-04  1.8514577E-03  4.6286440E-04  1.8514577E-03  4.6286440E-04  4.6286440E-04  1.8514577E-03  4.6286440E-04  1.8514577E-03  4.6286440E-04  0.0000000E+00
  4.9030960E-04  1.9612386E-03  4.9030960E-04  1.9612386E-03  4.9030960E-04  4.9030960E-04  1.9612386E-03  4.9030960E-04  1.9612386E-03  4.9030960E-04  0.0000000E+00
  5.1524830E-04  2.0609934E-03  5.1524830E-04  2.0609934E-03  5.1524830E-04  5.1524830E-04  2.0609934E-03  5.1524830E-04  2.0609934E-03  5.1524830E-04  0.0000000E+00
  5.3767990E-04  2.1507197E-03  5.3767990E-04  2.1507197E-03  5.3767990E-04  5.3767990E-04  2.1507197E-03  5.3767990E-04  2.1507197E-03  5.3767990E-04  0.0000000E+00
  5.5760720E-04  2.2304289E-03  5.5760720E-04  2.2304289E-03  5.5760720E-04  5.5760720E-04  2.2304289E-03  5.5760720E-04  2.2304289E-03  5.5760720E-04  0.0000000E+00
  5.7503530E-04  2.3001411E-03  5.7503530E-04  2.3001411E-03  5.7503530E-04  5.7503530E-04  2.3001411E-03  5.7503530E-04  2.3001411E-03  5.7503530E-04  0.0000000E+00
  5.8996600E-04  2.3598639E-03  5.8996600E-04  2.3598639E-03  5.8996600E-04  5.8996600E-04  2.3598639E-03  5.8996600E-04  2.3598639E-03  5.8996600E-04  0.0000000E+00
  6.0239220E-04  2.4095686E-03  6.0239220E-04  2.4095686E-03  6.0239220E-04  6.0239220E-04  2.4095686E-03  6.0239220E-04  2.4095686E-03  6.0239220E-04  0.0000000E+00
  6.1229580E-04  2.4491830E-03  6.1229580E-04  2.4491830E-03  6.1229580E-04  6.1229580E-04  2.4491830E-03  6.1229580E-04  2.4491830E-03  6.1229580E-04  0.0000000E+00
  6.1964580E-04  2.4785833E-03  6.1964580E-04  2.4785833E-03  6.1964580E-04  6.1964580E-04  2.4785833E-03  6.1964580E-04  2.4785833E-03  6.1964580E-04  0.0000000E+00
  6.2439690E-04  2.4975876E-03  6.2439690E-04  2.4975876E-03  6.2439690E-04  6.2439690E-04  2.4975876E-03  6.2439690E-04  2.4975876E-03  6.2439690E-04  0.0000000E+00
  6.2648650E-04  2.5059459E-03  6.2648650E-04  2.5059459E-03  6.2648650E-04  6.2648650E-04  2.5059459E-03  6.2648650E-04  2.5059459E-03  6.2648650E-04  0.0000000E+00
  6.2583450E-04  2.5033380E-03  6.2583450E-04  2.5033380E-03  6.2583450E-04  6.2583450E-04  2.5033380E-03  6.2583450E-04  2.5033380E-03  6.2583450E-04  0.0000000E+00
  6.2234600E-04  2.4893839E-03  6.2234600E-04  2.4893839E-03  6.2234600E-04  6.2234600E-04  2.4893839E-03  6.2234600E-04  2.4893839E-03  6.2234600E-04  0.0000000E+00
  6.1591550E-04  2.4636622E-03  6.1591550E-04  2.4636622E-03  6.1591550E-04  6.1591550E-04  2.4636622E-03  6.1591550E-04  2.4636622E-03  6.1591550E-04  0.0000000E+00
  6.0643490E-04  2.4257395E-03  6.0643490E-04  2.4257395E-03  6.0643490E-04  6.0643490E-04  2.4257395E-03  6.0643490E-04  2.4257395E-03  6.0643490E-04  0.0000000E+00
  5.9379600E-04  2.3751842E-03  5.9379600E-04  2.3751842E-03  5.9379600E-04  5.9379600E-04  2.3751842E-03  5.9379600E-04  2.3751842E-03  5.9379600E-04  0.0000000E+00
  5.7789710E-04  2.3115883E-03  5.7789710E-04  2.3115883E-03  5.7789710E-04  5.7789710E-04  2.3115883E-03  5.7789710E-04  2.3115883E-03  5.7789710E-04  0.0000000E+00
  5.5864640E-04  2.2345857E-03  5.5864640E-04  2.2345857E-03  5.5864640E-04  5.5864640E-04  2.2345857E-03  5.5864640E-04  2.2345857E-03  5.5864640E-04  0.0000000E+00
  5.3596360E-04  2.1438544E-03  5.3596360E-04  2.1438544E-03  5.3596360E-04  5.3596360E-04  2.1438544E-03  5.3596360E-04  2.1438544E-03  5.3596360E-04  0.0000000E+00
  5.0979790E-04  2.0391917E-03  5.0979790E-04  2.0391917E-03  5.0979790E-04  5.0979790E-04  2.0391917E-03  5.0979790E-04  2.0391917E-03  5.0979790E-04  0.0000000E+00
  4.8009740E-04  1.9203896E-03  4.8009740E-04  1.9203896E-03  4.8009740E-04  4.8009740E-04  1.9203896E-03  4.8009740E-04  1.9203896E-03  4.8009740E-04  0.0000000E+00
  4.4712970E-04  1.7885188E-03  4.4712970E-04  1.7885188E-03  4.4712970E-04  4.4712970E-04  1.7885188E-03  4.4712970E-04  1.7885188E-03  4.4712970E-04  0.0000000E+00
  4.2478450E-04  1.6991379E-03  4.2478450E-04  1.6991379E-03  4.2478450E-04  4.2478450E-04  1.6991379E-03  4.2478450E-04  1.6991379E-03  4.2478450E-04  0.0000000E+00
 -1.7772560E-04 -7.1090230E-04 -1.7772560E-04 -7.1090230E-04 -1.7772560E-04 -1.7772560E-04 -7.1090230E-04 -1.7772560E-04 -7.1090230E-04 -1.7772560E-04  0.0000000E+00
 -1.1113050E-04 -4.4452190E-04 -1.1113050E-04 -4.4452190E-04 -1.1113050E-04 -1.1113050E-04 -4.4452190E-04 -1.1113050E-04 -4.4452190E-04 -1.1113050E-04  0.0000000E+00
 -4.7417700E-05 -1.8967090E-04 -4.7417700E-05 -1.8967090E-04 -4.7417700E-05 -4.7417700E-05 -1.8967090E-04 -4.7417700E-05 -1.8967090E-04 -4.7417700E-05  0.0000000E+00
  1.3412700E-05  5.3650800E-05  1.3412700E-05  5.3650800E-05  1.3412700E-05  1.3412700E-05  5.3650800E-05  1.3412700E-05  5.3650800E-05  1.3412700E-05  0.0000000E+00
  7.1426900E-05  2.8570740E-04  7.1426900E-05  2.8570740E-04  7.1426900E-05  7.1426900E-05  2.8570740E-04  7.1426900E-05  2.8570740E-04  7.1426900E-05  0.0000000E+00
  1.2653810E-04  5.0615230E-04  1.2653810E-04  5.0615230E-04  1.2653810E-04  1.2653810E-04  5.0615230E-04  1.2653810E-04  5.0615230E-04  1.2653810E-04  0.0000000E+00
  1.7869150E-04  7.1476620E-04  1.7869150E-04  7.1476620E-04  1.7869150E-04  1.7869150E-04  7.1476620E-04  1.7869150E-04  7.1476620E-04  1.7869150E-04  0.0000000E+00
  2.2791080E-04  9.1164320E-04  2.2791080E-04  9.1164320E-04  2.2791080E-04  2.2791080E-04  9.1164320E-04  2.2791080E-04  9.1164320E-04  2.2791080E-04  0.0000000E+00
  2.7420100E-04  1.0968040E-03  2.7420100E-04  1.0968040E-03  2.7420100E-04  2.7420100E-04  1.0968040E-03  2.7420100E-04  1.0968040E-03  2.7420100E-04  0.0000000E+00
  3.1759550E-04  1.2703820E-03  3.1759550E-04  1.2703820E-03  3.1759550E-04  3.1759550E-04  1.2703820E-03  3.1759550E-04  1.2703820E-03  3.1759550E-04  0.0000000E+00
  3.5811740E-04  1.4324694E-03  3.5811740E-04  1.4324694E-03  3.5811740E-04  3.5811740E-04  1.4324694E-03  3.5811740E-04  1.4324694E-03  3.5811740E-04  0.0000000E+00
  3.9577820E-04  1.5831129E-03  3.9577820E-04  1.5831129E-03  3.9577820E-04  3.9577820E-04  1.5831129E-03  3.9577820E-04  1.5831129E-03  3.9577820E-04  0.0000000E+00
  4.3058480E-04  1.7223391E-03  4.3058480E-04  1.7223391E-03  4.3058480E-04  4.3058480E-04  1.7223391E-03  4.3058480E-04  1.7223391E-03  4.3058480E-04  0.0000000E+00
  4.6254260E-04  1.8501704E-03  4.6254260E-04  1.8501704E-03  4.6254260E-04  4.6254260E-04  1.8501704E-03  4.6254260E-04  1.8501704E-03  4.6254260E-04  0.0000000E+00
  4.9165760E-04  1.9666306E-03  4.9165760E-04  1.9666306E-03  4.9165760E-04  4.9165760E-04  1.9666306E-03  4.9165760E-04  1.9666306E-03  4.9165760E-04  0.0000000E+00
  5.1791300E-04  2.0716519E-03  5.1791300E-04  2.0716519E-03  5.1791300E-04  5.1791300E-04  2.0716519E-03  5.1791300E-04  2.0716519E-03  5.1791300E-04  0.0000000E+00
  5.4130420E-04  2.1652168E-03  5.4130420E-04  2.1652168E-03  5.4130420E-04  5.4130420E-04  2.1652168E-03  5.4130420E-04  2.1652168E-03  5.4130420E-04  0.0000000E+00
  5.6183210E-04  2.2473284E-03  5.6183210E-04  2.2473284E-03  5.6183210E-04  5.6183210E-04  2.2473284E-03  5.6183210E-04  2.2473284E-03  5.6183210E-04  0.0000000E+00
  5.7949500E-04  2.3179801E-03  5.7949500E-04  2.3179801E-03  5.7949500E-04  5.7949500E-04  2.3179801E-03  5.7949500E-04  2.3179801E-03  5.7949500E-04  0.0000000E+00
  5.9429340E-04  2.3771735E-03  5.9429340E-04  2.3771735E-03  5.9429340E-04  5.9429340E-04  2.3771735E-03  5.9429340E-04  2.3771735E-03  5.9429340E-04  0.0000000E+00
  6.0622710E-04  2.4249083E-03  6.0622710E-04  2.4249083E-03  6.0622710E-04  6.0622710E-04  2.4249083E-03  6.0622710E-04  2.4249083E-03  6.0622710E-04  0.0000000E+00
  6.1529000E-04  2.4611602E-03  6.1529000E-04  2.4611602E-03  6.1529000E-04  6.1529000E-04  2.4611602E-03  6.1529000E-04  2.4611602E-03  6.1529000E-04  0.0000000E+00
  6.2146480E-04  2.4858592E-03  6.2146480E-04  2.4858592E-03  6.2146480E-04  6.2146480E-04  2.4858592E-03  6.2146480E-04  2.4858592E-03  6.2146480E-04  0.0000000E+00
  6.2472030E-04  2.4988811E-03  6.2472030E-04  2.4988811E-03  6.2472030E-04  6.2472030E-04  2.4988811E-03  6.2472030E-04  2.4988811E-03  6.2472030E-04  0.0000000E+00
  6.2500980E-04  2.5000391E-03  6.2500980E-04  2.5000391E-03  6.2500980E-04  6.2500980E-04  2.5000391E-03  6.2500980E-04  2.5000391E-03  6.2500980E-04  0.0000000E+00
  6.2226870E-04  2.4890747E-03  6.2226870E-04  2.4890747E-03  6.2226870E-04  6.2226870E-04  2.4890747E-03  6.2226870E-04  2.4890747E-03  6.2226870E-04  0.0000000E+00
  6.1641270E-04  2.4656507E-03  6.1641270E-04  2.4656507E-03  6.1641270E-04  6.1641270E-04  2.4656507E-03  6.1641270E-04  2.4656507E-03  6.1641270E-04  0.0000000E+00
  6.0733880E-04  2.4293551E-03  6.0733880E-04  2.4293551E-03  6.0733880E-04  6.0733880E-04  2.4293551E-03  6.0733880E-04  2.4293551E-03  6.0733880E-04  0.0000000E+00
  5.9492940E-04  2.3797176E-03  5.9492940E-04  2.3797176E-03  5.9492940E-04  5.9492940E-04  2.3797176E-03  5.9492940E-04  2.3797176E-03  5.9492940E-04  0.0000000E+00
  5.7905850E-04  2.3162340E-03  5.7905850E-04  2.3162340E-03  5.7905850E-04  5.7905850E-04  2.3162340E-03  5.7905850E-04  2.3162340E-03  5.7905850E-04  0.0000000E+00
  5.5960160E-04  2.2384065E-03  5.5960160E-04  2.2384065E-03  5.5960160E-04  5.5960160E-04  2.2384065E-03  5.5960160E-04  2.2384065E-03  5.5960160E-04  0.0000000E+00
  5.3643650E-04  2.1457461E-03  5.3643650E-04  2.1457461E-03  5.3643650E-04  5.3643650E-04  2.1457461E-03  5.3643650E-04  2.1457461E-03  5.3643650E-04  0.0000000E+00
  5.0945080E-04  2.0378034E-03  5.0945080E-04  2.0378034E-03  5.0945080E-04  5.0945080E-04  2.0378034E-03  5.0945080E-04  2.0378034E-03  5.0945080E-04  0.0000000E+00
  4.7854660E-04  1.9141864E-03  4.7854660E-04  1.9141864E-03  4.7854660E-04  4.7854660E-04  1.9141864E-03  4.7854660E-04  1.9141864E-03  4.7854660E-04  0.0000000E+00
  4.4363960E-04  1.7745585E-03  4.4363960E-04  1.7745585E-03  4.4363960E-04  4.4363960E-04  1.7745585E-03  4.4363960E-04  1.7745585E-03  4.4363960E-04  0.0000000E+00
  4.0468610E-04  1.6187443E-03  4.0468610E-04  1.6187443E-03  4.0468610E-04  4.0468610E-04  1.6187443E-03  4.0468610E-04  1.6187443E-03  4.0468610E-04  0.0000000E+00
  3.6163460E-04  1.4465382E-03  3.6163460E-04  1.4465382E-03  3.6163460E-04  3.6163460E-04  1.4465382E-03  3.6163460E-04  1.4465382E-03  3.6163460E-04  0.0000000E+00
  3.1487980E-04  1.2595192E-03  3.1487980E-04  1.2595192E-03  3.1487980E-04  3.1487980E-04  1.2595192E-03  3.1487980E-04  1.2595192E-03  3.1487980E-04  0.0000000E+00
  2.8366150E-04  1.1346458E-03  2.8366150E-04  1.1346458E-03  2.8366150E-04  2.8366150E-04  1.1346458E-03  2.8366150E-04  1.1346458E-03  2.8366150E-04  0.0000000E+00
 -3.2299400E-05 -1.2919750E-04 -3.2299400E-05 -1.2919750E-04 -3.2299400E-05 -3.2299400E-05 -1.2919750E-04 -3.2299400E-05 -1.2919750E-04 -3.2299400E-05  0.0000000E+00
  3.2623200E-05  1.3049270E-04  3.2623200E-05  1.3049270E-04  3.2623200E-05  3.2623200E-05  1.3049270E-04  3.2623200E-05  1.3049270E-04  3.2623200E-05  0.0000000E+00
  9.4046000E-05  3.7618420E-04  9.4046000E-05  3.7618420E-04  9.4046000E-05  9.4046000E-05  3.7618420E-04  9.4046000E-05  3.7618420E-04  9.4046000E-05  0.0000000E+00
  1.5196920E-04  6.0787690E-04  1.5196920E-04  6.0787690E-04  1.5196920E-04  1.5196920E-04  6.0787690E-04  1.5196920E-04  6.0787690E-04  1.5196920E-04  0.0000000E+00
  2.0645430E-04  8.2581730E-04  2.0645430E-04  8.2581730E-04  2.0645430E-04  2.0645430E-04  8.2581730E-04  2.0645430E-04  8.2581730E-04  2.0645430E-04  0.0000000E+00
  2.5741890E-04  1.0296755E-03  2.5741890E-04  1.0296755E-03  2.5741890E-04  2.5741890E-04  1.0296755E-03  2.5741890E-04  1.0296755E-03  2.5741890E-04  0.0000000E+00
  3.0481420E-04  1.2192568E-03  3.0481420E-04  1.2192568E-03  3.0481420E-04  3.0481420E-04  1.2192568E-03  3.0481420E-04  1.2192568E-03  3.0481420E-04  0.0000000E+00
  3.4866500E-04  1.3946602E-03  3.4866500E-04  1.3946602E-03  3.4866500E-04  3.4866500E-04  1.3946602E-03  3.4866500E-04  1.3946602E-03  3.4866500E-04  0.0000000E+00
  3.8897930E-04  1.5559173E-03  3.8897930E-04  1.5559173E-03  3.8897930E-04  3.8897930E-04  1.5559173E-03  3.8897930E-04  1.5559173E-03  3.8897930E-04  0.0000000E+00
  4.2578900E-04  1.7031560E-03  4.2578900E-04  1.7031560E-03  4.2578900E-04  4.2578900E-04  1.7031560E-03  4.2578900E-04  1.7031560E-03  4.2578900E-04  0.0000000E+00
  4.5911520E-04  1.8364606E-03  4.5911520E-04  1.8364606E-03  4.5911520E-04  4.5911520E-04  1.8364606E-03  4.5911520E-04  1.8364606E-03  4.5911520E-04  0.0000000E+00
  4.8896790E-04  1.9558715E-03  4.8896790E-04  1.9558715E-03  4.8896790E-04  4.8896790E-04  1.9558715E-03  4.8896790E-04  1.9558715E-03  4.8896790E-04  0.0000000E+00
  5.1535220E-04  2.0614087E-03  5.1535220E-04  2.0614087E-03  5.1535220E-04  5.1535220E-04  2.0614087E-03  5.1535220E-04  2.0614087E-03  5.1535220E-04  0.0000000E+00
  5.3827110E-04  2.1530845E-03  5.3827110E-04  2.1530845E-03  5.3827110E-04  5.3827110E-04  2.1530845E-03  5.3827110E-04  2.1530845E-03  5.3827110E-04  0.0000000E+00
  5.5772660E-04  2.2309063E-03  5.5772660E-04  2.2309063E-03  5.5772660E-04  5.5772660E-04  2.2309063E-03  5.5772660E-04  2.2309063E-03  5.5772660E-04  0.0000000E+00
  5.7370460E-04  2.2948186E-03  5.7370460E-04  2.2948186E-03  5.7370460E-04  5.7370460E-04  2.2948186E-03  5.7370460E-04  2.2948186E-03  5.7370460E-04  0.0000000E+00
  5.8620120E-04  2.3448047E-03  5.8620120E-04  2.3448047E-03  5.8620120E-04  5.8620120E-04  2.3448047E-03  5.8620120E-04  2.3448047E-03  5.8620120E-04  0.0000000E+00
  5.9521470E-04  2.3808586E-03  5.9521470E-04  2.3808586E-03  5.9521470E-04  5.9521470E-04  2.3808586E-03  5.9521470E-04  2.3808586E-03  5.9521470E-04  0.0000000E+00
  6.0074130E-04  2.4029650E-03  6.0074130E-04  2.4029650E-03  6.0074130E-04  6.0074130E-04  2.4029650E-03  6.0074130E-04  2.4029650E-03  6.0074130E-04  0.0000000E+00
  6.0277560E-04  2.4111025E-03  6.0277560E-04  2.4111025E-03  6.0277560E-04  6.0277560E-04  2.4111025E-03  6.0277560E-04  2.4111025E-03  6.0277560E-04  0.0000000E+00
  6.0130610E-04  2.4052246E-03  6.0130610E-04  2.4052246E-03  6.0130610E-04  6.0130610E-04  2.4052246E-03  6.0130610E-04  2.4052246E-03  6.0130610E-04  0.0000000E+00
  5.9630890E-04  2.3852355E-03  5.9630890E-04  2.3852355E-03  5.9630890E-04  5.9630890E-04  2.3852355E-03  5.9630890E-04  2.3852355E-03  5.9630890E-04  0.0000000E+00
  5.8774380E-04  2.3509752E-03  5.8774380E-04  2.3509752E-03  5.8774380E-04  5.8774380E-04  2.3509752E-03  5.8774380E-04  2.3509752E-03  5.8774380E-04  0.0000000E+00
  5.7555240E-04  2.3022095E-03  5.7555240E-04  2.3022095E-03  5.7555240E-04  5.7555240E-04  2.3022095E-03  5.7555240E-04  2.3022095E-03  5.7555240E-04  0.0000000E+00
  5.5965500E-04  2.2386198E-03  5.5965500E-04  2.2386198E-03  5.5965500E-04  5.5965500E-04  2.2386198E-03  5.5965500E-04  2.2386198E-03  5.5965500E-04  0.0000000E+00
  5.3994750E-04  2.1597900E-03  5.3994750E-04  2.1597900E-03  5.3994750E-04  5.3994750E-04  2.1597900E-03  5.3994750E-04  2.1597900E-03  5.3994750E-04  0.0000000E+00
  5.1630170E-04  2.0652069E-03  5.1630170E-04  2.0652069E-03  5.1630170E-04  5.1630170E-04  2.0652069E-03  5.1630170E-04  2.0652069E-03  5.1630170E-04  0.0000000E+00
  4.8856900E-04  1.9542761E-03  4.8856900E-04  1.9542761E-03  4.8856900E-04  4.8856900E-04  1.9542761E-03  4.8856900E-04  1.9542761E-03  4.8856900E-04  0.0000000E+00
  4.5658830E-04  1.8263531E-03  4.5658830E-04  1.8263531E-03  4.5658830E-04  4.5658830E-04  1.8263531E-03  4.5658830E-04  1.8263531E-03  4.5658830E-04  0.0000000E+00
  4.2019490E-04  1.6807795E-03  4.2019490E-04  1.6807795E-03  4.2019490E-04  4.2019490E-04  1.6807795E-03  4.2019490E-04  1.6807795E-03  4.2019490E-04  0.0000000E+00
  3.7923580E-04  1.5169433E-03  3.7923580E-04  1.5169433E-03  3.7923580E-04  3.7923580E-04  1.5169433E-03  3.7923580E-04  1.5169433E-03  3.7923580E-04  0.0000000E+00
  3.3356470E-04  1.3342589E-03  3.3356470E-04  1.3342589E-03  3.3356470E-04  3.3356470E-04  1.3342589E-03  3.3356470E-04  1.3342589E-03  3.3356470E-04  0.0000000E+00
  2.8305300E-04  1.1322119E-03  2.8305300E-04  1.1322119E-03  2.8305300E-04  2.8305300E-04  1.1322119E-03  2.8305300E-04  1.1322119E-03  2.8305300E-04  0.0000000E+00
  2.2759480E-04  9.1037910E-04  2.2759480E-04  9.1037910E-04  2.2759480E-04  2.2759480E-04  9.1037910E-04  2.2759480E-04  9.1037910E-04  2.2759480E-04  0.0000000E+00
  1.6710320E-04  6.6841270E-04  1.6710320E-04  6.6841270E-04  1.6710320E-04  1.6710320E-04  6.6841270E-04  1.6710320E-04  6.6841270E-04  1.6710320E-04  0.0000000E+00
  1.0155320E-04  4.0621270E-04  1.0155320E-04  4.0621270E-04  1.0155320E-04  1.0155320E-04  4.0621270E-04  1.0155320E-04  4.0621270E-04  1.0155320E-04  0.0000000E+00
  3.0898200E-05  1.2359280E-04  3.0898200E-05  1.2359280E-04  3.0898200E-05  3.0898200E-05  1.2359280E-04  3.0898200E-05  1.2359280E-04  3.0898200E-05  0.0000000E+00
 -4.4203300E-05 -1.7681340E-04 -4.4203300E-05 -1.7681340E-04 -4.4203300E-05 -4.4203300E-05 -1.7681340E-04 -4.4203300E-05 -1.7681340E-04 -4.4203300E-05  0.0000000E+00
 -9.3587400E-05 -3.7434950E-04 -9.3587400E-05 -3.7434950E-04 -9.3587400E-05 -9.3587400E-05 -3.7434950E-04 -9.3587400E-05 -3.7434950E-04 -9.3587400E-05  0.0000000E+00
  1.7235000E-05  6.8940100E-05  1.7235000E-05  6.8940100E-05  1.7235000E-05  1.7235000E-05  6.8940100E-05  1.7235000E-05  6.8940100E-05  1.7235000E-05  0.0000000E+00
  8.0627600E-05  3.2251040E-04  8.0627600E-05  3.2251040E-04  8.0627600E-05  8.0627600E-05  3.2251040E-04  8.0627600E-05  3.2251040E-04  8.0627600E-05  0.0000000E+00
  1.4032040E-04  5.6128170E-04  1.4032040E-04  5.6128170E-04  1.4032040E-04  1.4032040E-04  5.6128170E-04  1.4032040E-04  5.6128170E-04  1.4032040E-04  0.0000000E+00
  1.9631350E-04  7.8525410E-04  1.9631350E-04  7.8525410E-04  1.9631350E-04  1.9631350E-04  7.8525410E-04  1.9631350E-04  7.8525410E-04  1.9631350E-04  0.0000000E+00
  2.4866590E-04  9.9466360E-04  2.4866590E-04  9.9466360E-04  2.4866590E-04  2.4866590E-04  9.9466360E-04  2.4866590E-04  9.9466360E-04  2.4866590E-04  0.0000000E+00
  2.9729780E-04  1.1891912E-03  2.9729780E-04  1.1891912E-03  2.9729780E-04  2.9729780E-04  1.1891912E-03  2.9729780E-04  1.1891912E-03  2.9729780E-04  0.0000000E+00
  3.4216370E-04  1.3686548E-03  3.4216370E-04  1.3686548E-03  3.4216370E-04  3.4216370E-04  1.3686548E-03  3.4216370E-04  1.3686548E-03  3.4216370E-04  0.0000000E+00
  3.8328850E-04  1.5331540E-03  3.8328850E-04  1.5331540E-03  3.8328850E-04  3.8328850E-04  1.5331540E-03  3.8328850E-04  1.5331540E-03  3.8328850E-04  0.0000000E+00
  4.2068110E-04  1.6827244E-03  4.2068110E-04  1.6827244E-03  4.2068110E-04  4.2068110E-04  1.6827244E-03  4.2068110E-04  1.6827244E-03  4.2068110E-04  0.0000000E+00
  4.5437240E-04  1.8174898E-03  4.5437240E-04  1.8174898E-03  4.5437240E-04  4.5437240E-04  1.8174898E-03  4.5437240E-04  1.8174898E-03  4.5437240E-04  0.0000000E+00
  4.8438260E-04  1.9375303E-03  4.8438260E-04  1.9375303E-03  4.8438260E-04  4.8438260E-04  1.9375303E-03  4.8438260E-04  1.9375303E-03  4.8438260E-04  0.0000000E+00
  5.1072090E-04  2.0428834E-03  5.1072090E-04  2.0428834E-03  5.1072090E-04  5.1072090E-04  2.0428834E-03  5.1072090E-04  2.0428834E-03  5.1072090E-04  0.0000000E+00
  5.3339150E-04  2.1335661E-03  5.3339150E-04  2.1335661E-03  5.3339150E-04  5.3339150E-04  2.1335661E-03  5.3339150E-04  2.1335661E-03  5.3339150E-04  0.0000000E+00
  5.5239660E-04  2.2095865E-03  5.5239660E-04  2.2095865E-03  5.5239660E-04  5.5239660E-04  2.2095865E-03  5.5239660E-04  2.2095865E-03  5.5239660E-04  0.0000000E+00
  5.6773630E-04  2.2709453E-03  5.6773630E-04  2.2709453E-03  5.6773630E-04  5.6773630E-04  2.2709453E-03  5.6773630E-04  2.2709453E-03  5.6773630E-04  0.0000000E+00
  5.7939820E-04  2.3175927E-03  5.7939820E-04  2.3175927E-03  5.7939820E-04  5.7939820E-04  2.3175927E-03  5.7939820E-04  2.3175927E-03  5.7939820E-04  0.0000000E+00
  5.8737820E-04  2.3495126E-03  5.8737820E-04  2.3495126E-03  5.8737820E-04  5.8737820E-04  2.3495126E-03  5.8737820E-04  2.3495126E-03  5.8737820E-04  0.0000000E+00
  5.9167380E-04  2.3666954E-03  5.9167380E-04  2.3666954E-03  5.9167380E-04  5.9167380E-04  2.3666954E-03  5.9167380E-04  2.3666954E-03  5.9167380E-04  0.0000000E+00
  5.9228060E-04  2.3691224E-03  5.9228060E-04  2.3691224E-03  5.9228060E-04  5.9228060E-04  2.3691224E-03  5.9228060E-04  2.3691224E-03  5.9228060E-04  0.0000000E+00
  5.8919090E-04  2.3567635E-03  5.8919090E-04  2.3567635E-03  5.8919090E-04  5.8919090E-04  2.3567635E-03  5.8919090E-04  2.3567635E-03  5.8919090E-04  0.0000000E+00
  5.8238860E-04  2.3295543E-03  5.8238860E-04  2.3295543E-03  5.8238860E-04  5.8238860E-04  2.3295543E-03  5.8238860E-04  2.3295543E-03  5.8238860E-04  0.0000000E+00
  5.7184290E-04  2.2873717E-03  5.7184290E-04  2.2873717E-03  5.7184290E-04  5.7184290E-04  2.2873717E-03  5.7184290E-04  2.2873717E-03  5.7184290E-04  0.0000000E+00
  5.5750550E-04  2.2300218E-03  5.5750550E-04  2.2300218E-03  5.5750550E-04  5.5750550E-04  2.2300218E-03  5.5750550E-04  2.2300218E-03  5.5750550E-04  0.0000000E+00
  5.3930740E-04  2.1572297E-03  5.3930740E-04  2.1572297E-03  5.3930740E-04  5.3930740E-04  2.1572297E-03  5.3930740E-04  2.1572297E-03  5.3930740E-04  0.0000000E+00
  5.1715710E-04  2.0686285E-03  5.1715710E-04  2.0686285E-03  5.1715710E-04  5.1715710E-04  2.0686285E-03  5.1715710E-04  2.0686285E-03  5.1715710E-04  0.0000000E+00
  4.9093610E-04  1.9637444E-03  4.9093610E-04  1.9637444E-03  4.9093610E-04  4.9093610E-04  1.9637444E-03  4.9093610E-04  1.9637444E-03  4.9093610E-04  0.0000000E+00
  4.6050020E-04  1.8420009E-03  4.6050020E-04  1.8420009E-03  4.6050020E-04  4.6050020E-04  1.8420009E-03  4.6050020E-04  1.8420009E-03  4.6050020E-04  0.0000000E+00
  4.2568470E-04  1.7027387E-03  4.2568470E-04  1.7027387E-03  4.2568470E-04  4.2568470E-04  1.7027387E-03  4.2568470E-04  1.7027387E-03  4.2568470E-04  0.0000000E+00
  3.8631310E-04  1.5452523E-03  3.8631310E-04  1.5452523E-03  3.8631310E-04  3.8631310E-04  1.5452523E-03  3.8631310E-04  1.5452523E-03  3.8631310E-04  0.0000000E+00
  3.4220760E-04  1.3688302E-03  3.4220760E-04  1.3688302E-03  3.4220760E-04  3.4220760E-04  1.3688302E-03  3.4220760E-04  1.3688302E-03  3.4220760E-04  0.0000000E+00
  2.9320590E-04  1.1728234E-03  2.9320590E-04  1.1728234E-03  2.9320590E-04  2.9320590E-04  1.1728234E-03  2.9320590E-04  1.1728234E-03  2.9320590E-04  0.0000000E+00
  2.3915380E-04  9.5661500E-04  2.3915380E-04  9.5661500E-04  2.3915380E-04  2.3915380E-04  9.5661500E-04  2.3915380E-04  9.5661500E-04  2.3915380E-04  0.0000000E+00
  1.7991800E-04  7.1967180E-04  1.7991800E-04  7.1967180E-04  1.7991800E-04  1.7991800E-04  7.1967180E-04  1.7991800E-04  7.1967180E-04  1.7991800E-04  0.0000000E+00
  1.1539090E-04  4.6156370E-04  1.1539090E-04  4.6156370E-04  1.1539090E-04  1.1539090E-04  4.6156370E-04  1.1539090E-04  4.6156370E-04  1.1539090E-04  0.0000000E+00
  4.5485700E-05  1.8194300E-04  4.5485700E-05  1.8194300E-04  4.5485700E-05  4.5485700E-05  1.8194300E-04  4.5485700E-05  1.8194300E-04  4.5485700E-05  0.0000000E+00
 -2.9814700E-05 -1.1925890E-04 -2.9814700E-05 -1.1925890E-04 -2.9814700E-05 -2.9814700E-05 -1.1925890E-04 -2.9814700E-05 -1.1925890E-04 -2.9814700E-05  0.0000000E+00
 -1.1055450E-04 -4.4221810E-04 -1.1055450E-04 -4.4221810E-04 -1.1055450E-04 -1.1055450E-04 -4.4221810E-04 -1.1055450E-04 -4.4221810E-04 -1.1055450E-04  0.0000000E+00
 -1.9597870E-04 -7.8391470E-04 -1.9597870E-04 -7.8391470E-04 -1.9597870E-04 -1.9597870E-04 -7.8391470E-04 -1.9597870E-04 -7.8391470E-04 -1.9597870E-04  0.0000000E+00
 -2.5196120E-04 -1.0078446E-03 -2.5196120E-04 -1.0078446E-03 -2.5196120E-04 -2.5196120E-04 -1.0078446E-03 -2.5196120E-04 -1.0078446E-03 -2.5196120E-04  0.0000000E+00
  8.1872400E-05  3.2748960E-04  8.1872400E-05  3.2748960E-04  8.1872400E-05  8.1872400E-05  3.2748960E-04  8.1872400E-05  3.2748960E-04  8.1872400E-05  0.0000000E+00
  1.4260980E-04  5.7043910E-04  1.4260980E-04  5.7043910E-04  1.4260980E-04  1.4260980E-04  5.7043910E-04  1.4260980E-04  5.7043910E-04  1.4260980E-04  0.0000000E+00
  1.9938890E-04  7.9755560E-04  1.9938890E-04  7.9755560E-04  1.9938890E-04  1.9938890E-04  7.9755560E-04  1.9938890E-04  7.9755560E-04  1.9938890E-04  0.0000000E+00
  2.5220980E-04  1.0088392E-03  2.5220980E-04  1.0088392E-03  2.5220980E-04  2.5220980E-04  1.0088392E-03  2.5220980E-04  1.0088392E-03  2.5220980E-04  0.0000000E+00
  3.0112730E-04  1.2045091E-03  3.0112730E-04  1.2045091E-03  3.0112730E-04  3.0112730E-04  1.2045091E-03  3.0112730E-04  1.2045091E-03  3.0112730E-04  0.0000000E+00
  3.4606620E-04  1.3842647E-03  3.4606620E-04  1.3842647E-03  3.4606620E-04  3.4606620E-04  1.3842647E-03  3.4606620E-04  1.3842647E-03  3.4606620E-04  0.0000000E+00
  3.8698570E-04  1.5479429E-03  3.8698570E-04  1.5479429E-03  3.8698570E-04  3.8698570E-04  1.5479429E-03  3.8698570E-04  1.5479429E-03  3.8698570E-04  0.0000000E+00
  4.2391080E-04  1.6956434E-03  4.2391080E-04  1.6956434E-03  4.2391080E-04  4.2391080E-04  1.6956434E-03  4.2391080E-04  1.6956434E-03  4.2391080E-04  0.0000000E+00
  4.5685180E-04  1.8274072E-03  4.5685180E-04  1.8274072E-03  4.5685180E-04  4.5685180E-04  1.8274072E-03  4.5685180E-04  1.8274072E-03  4.5685180E-04  0.0000000E+00
  4.8583790E-04  1.9433517E-03  4.8583790E-04  1.9433517E-03  4.8583790E-04  4.8583790E-04  1.9433517E-03  4.8583790E-04  1.9433517E-03  4.8583790E-04  0.0000000E+00
  5.1088760E-04  2.0435502E-03  5.1088760E-04  2.0435502E-03  5.1088760E-04  5.1088760E-04  2.0435502E-03  5.1088760E-04  2.0435502E-03  5.1088760E-04  0.0000000E+00
  5.3200890E-04  2.1280356E-03  5.3200890E-04  2.1280356E-03  5.3200890E-04  5.3200890E-04  2.1280356E-03  5.3200890E-04  2.1280356E-03  5.3200890E-04  0.0000000E+00
  5.4920510E-04  2.1968206E-03  5.4920510E-04  2.1968206E-03  5.4920510E-04  5.4920510E-04  2.1968206E-03  5.4920510E-04  2.1968206E-03  5.4920510E-04  0.0000000E+00
  5.6247680E-04  2.2499073E-03  5.6247680E-04  2.2499073E-03  5.6247680E-04  5.6247680E-04  2.2499073E-03  5.6247680E-04  2.2499073E-03  5.6247680E-04  0.0000000E+00
  5.7182170E-04  2.2872869E-03  5.7182170E-04  2.2872869E-03  5.7182170E-04  5.7182170E-04  2.2872869E-03  5.7182170E-04  2.2872869E-03  5.7182170E-04  0.0000000E+00
  5.7722950E-04  2.3089179E-03  5.7722950E-04  2.3089179E-03  5.7722950E-04  5.7722950E-04  2.3089179E-03  5.7722950E-04  2.3089179E-03  5.7722950E-04  0.0000000E+00
  5.7869630E-04  2.3147853E-03  5.7869630E-04  2.3147853E-03  5.7869630E-04  5.7869630E-04  2.3147853E-03  5.7869630E-04  2.3147853E-03  5.7869630E-04  0.0000000E+00
  5.7621860E-04  2.3048743E-03  5.7621860E-04  2.3048743E-03  5.7621860E-04  5.7621860E-04  2.3048743E-03  5.7621860E-04  2.3048743E-03  5.7621860E-04  0.0000000E+00
  5.6979050E-04  2.2791619E-03  5.6979050E-04  2.2791619E-03  5.6979050E-04  5.6979050E-04  2.2791619E-03  5.6979050E-04  2.2791619E-03  5.6979050E-04  0.0000000E+00
  5.5940130E-04  2.2376053E-03  5.5940130E-04  2.2376053E-03  5.5940130E-04  5.5940130E-04  2.2376053E-03  5.5940130E-04  2.2376053E-03  5.5940130E-04  0.0000000E+00
  5.4502870E-04  2.1801150E-03  5.4502870E-04  2.1801150E-03  5.4502870E-04  5.4502870E-04  2.1801150E-03  5.4502870E-04  2.1801150E-03  5.4502870E-04  0.0000000E+00
  5.2663250E-04  2.1065301E-03  5.2663250E-04  2.1065301E-03  5.2663250E-04  5.2663250E-04  2.1065301E-03  5.2663250E-04  2.1065301E-03  5.2663250E-04  0.0000000E+00
  5.0415240E-04  2.0166098E-03  5.0415240E-04  2.0166098E-03  5.0415240E-04  5.0415240E-04  2.0166098E-03  5.0415240E-04  2.0166098E-03  5.0415240E-04  0.0000000E+00
  4.7750560E-04  1.9100225E-03  4.7750560E-04  1.9100225E-03  4.7750560E-04  4.7750560E-04  1.9100225E-03  4.7750560E-04  1.9100225E-03  4.7750560E-04  0.0000000E+00
  4.4658380E-04  1.7863354E-03  4.4658380E-04  1.7863354E-03  4.4658380E-04  4.4658380E-04  1.7863354E-03  4.4658380E-04  1.7863354E-03  4.4658380E-04  0.0000000E+00
  4.1124900E-04  1.6449958E-03  4.1124900E-04  1.6449958E-03  4.1124900E-04  4.1124900E-04  1.6449958E-03  4.1124900E-04  1.6449958E-03  4.1124900E-04  0.0000000E+00
  3.7133520E-04  1.4853409E-03  3.7133520E-04  1.4853409E-03  3.7133520E-04  3.7133520E-04  1.4853409E-03  3.7133520E-04  1.4853409E-03  3.7133520E-04  0.0000000E+00
  3.2665590E-04  1.3066236E-03  3.2665590E-04  1.3066236E-03  3.2665590E-04  3.2665590E-04  1.3066236E-03  3.2665590E-04  1.3066236E-03  3.2665590E-04  0.0000000E+00
  2.7701400E-04  1.1080561E-03  2.7701400E-04  1.1080561E-03  2.7701400E-04  2.7701400E-04  1.1080561E-03  2.7701400E-04  1.1080561E-03  2.7701400E-04  0.0000000E+00
  2.2221420E-04  8.8885690E-04  2.2221420E-04  8.8885690E-04  2.2221420E-04  2.2221420E-04  8.8885690E-04  2.2221420E-04  8.8885690E-04  2.2221420E-04  0.0000000E+00
  1.6208210E-04  6.4832830E-04  1.6208210E-04  6.4832830E-04  1.6208210E-04  1.6208210E-04  6.4832830E-04  1.6208210E-04  6.4832830E-04  1.6208210E-04  0.0000000E+00
  9.6453400E-05  3.8581370E-04  9.6453400E-05  3.8581370E-04  9.6453400E-05  9.6453400E-05  3.8581370E-04  9.6453400E-05  3.8581370E-04  9.6453400E-05  0.0000000E+00
  2.5189200E-05  1.0075670E-04  2.5189200E-05  1.0075670E-04  2.5189200E-05  2.5189200E-05  1.0075670E-04  2.5189200E-05  1.0075670E-04  2.5189200E-05  0.0000000E+00
 -5.1819900E-05 -2.0727940E-04 -5.1819900E-05 -2.0727940E-04 -5.1819900E-05 -5.1819900E-05 -2.0727940E-04 -5.1819900E-05 -2.0727940E-04 -5.1819900E-05  0.0000000E+00
 -1.3465990E-04 -5.3863960E-04 -1.3465990E-04 -5.3863960E-04 -1.3465990E-04 -1.3465990E-04 -5.3863960E-04 -1.3465990E-04 -5.3863960E-04 -1.3465990E-04  0.0000000E+00
 -2.2333680E-04 -8.9334700E-04 -2.2333680E-04 -8.9334700E-04 -2.2333680E-04 -2.2333680E-04 -8.9334700E-04 -2.2333680E-04 -8.9334700E-04 -2.2333680E-04  0.0000000E+00
 -3.1789050E-04 -1.2715618E-03 -3.1789050E-04 -1.2715618E-03 -3.1789050E-04 -3.1789050E-04 -1.2715618E-03 -3.1789050E-04 -1.2715618E-03 -3.1789050E-04  0.0000000E+00
 -4.1743370E-04 -1.6697347E-03 -4.1743370E-04 -1.6697347E-03 -4.1743370E-04 -4.1743370E-04 -1.6697347E-03 -4.1743370E-04 -1.6697347E-03 -4.1743370E-04  0.0000000E+00
 -4.8243120E-04 -1.9297248E-03 -4.8243120E-04 -1.9297248E-03 -4.8243120E-04 -4.8243120E-04 -1.9297248E-03 -4.8243120E-04 -1.9297248E-03 -4.8243120E-04  0.0000000E+00
  1.7333100E-04  6.9332400E-04  1.7333100E-04  6.9332400E-04  1.7333100E-04  1.7333100E-04  6.9332400E-04  1.7333100E-04  6.9332400E-04  1.7333100E-04  0.0000000E+00
  2.2906000E-04  9.1623990E-04  2.2906000E-04  9.1623990E-04  2.2906000E-04  2.2906000E-04  9.1623990E-04  2.2906000E-04  9.1623990E-04  2.2906000E-04  0.0000000E+00
  2.8046550E-04  1.1218621E-03  2.8046550E-04  1.1218621E-03  2.8046550E-04  2.8046550E-04  1.1218621E-03  2.8046550E-04  1.1218621E-03  2.8046550E-04  0.0000000E+00
  3.2754770E-04  1.3101907E-03  3.2754770E-04  1.3101907E-03  3.2754770E-04  3.2754770E-04  1.3101907E-03  3.2754770E-04  1.3101907E-03  3.2754770E-04  0.0000000E+00
  3.7035390E-04  1.4814156E-03  3.7035390E-04  1.4814156E-03  3.7035390E-04  3.7035390E-04  1.4814156E-03  3.7035390E-04  1.4814156E-03  3.7035390E-04  0.0000000E+00
  4.0881720E-04  1.6352689E-03  4.0881720E-04  1.6352689E-03  4.0881720E-04  4.0881720E-04  1.6352689E-03  4.0881720E-04  1.6352689E-03  4.0881720E-04  0.0000000E+00
  4.4290510E-04  1.7716203E-03  4.4290510E-04  1.7716203E-03  4.4290510E-04  4.4290510E-04  1.7716203E-03  4.4290510E-04  1.7716203E-03  4.4290510E-04  0.0000000E+00
  4.7264210E-04  1.8905683E-03  4.7264210E-04  1.8905683E-03  4.7264210E-04  4.7264210E-04  1.8905683E-03  4.7264210E-04  1.8905683E-03  4.7264210E-04  0.0000000E+00
  4.9804060E-04  1.9921622E-03  4.9804060E-04  1.9921622E-03  4.9804060E-04  4.9804060E-04  1.9921622E-03  4.9804060E-04  1.9921622E-03  4.9804060E-04  0.0000000E+00
  5.1912680E-04  2.0765074E-03  5.1912680E-04  2.0765074E-03  5.1912680E-04  5.1912680E-04  2.0765074E-03  5.1912680E-04  2.0765074E-03  5.1912680E-04  0.0000000E+00
  5.3591640E-04  2.1436657E-03  5.3591640E-04  2.1436657E-03  5.3591640E-04  5.3591640E-04  2.1436657E-03  5.3591640E-04  2.1436657E-03  5.3591640E-04  0.0000000E+00
  5.4841550E-04  2.1936620E-03  5.4841550E-04  2.1936620E-03  5.4841550E-04  5.4841550E-04  2.1936620E-03  5.4841550E-04  2.1936620E-03  5.4841550E-04  0.0000000E+00
  5.5662550E-04  2.2265021E-03  5.5662550E-04  2.2265021E-03  5.5662550E-04  5.5662550E-04  2.2265021E-03  5.5662550E-04  2.2265021E-03  5.5662550E-04  0.0000000E+00
  5.6054460E-04  2.2421785E-03  5.6054460E-04  2.2421785E-03  5.6054460E-04  5.6054460E-04  2.2421785E-03  5.6054460E-04  2.2421785E-03  5.6054460E-04  0.0000000E+00
  5.6016670E-04  2.2406669E-03  5.6016670E-04  2.2406669E-03  5.6016670E-04  5.6016670E-04  2.2406669E-03  5.6016670E-04  2.2406669E-03  5.6016670E-04  0.0000000E+00
  5.5548510E-04  2.2219402E-03  5.5548510E-04  2.2219402E-03  5.5548510E-04  5.5548510E-04  2.2219402E-03  5.5548510E-04  2.2219402E-03  5.5548510E-04  0.0000000E+00
  5.4649620E-04  2.1859849E-03  5.4649620E-04  2.1859849E-03  5.4649620E-04  5.4649620E-04  2.1859849E-03  5.4649620E-04  2.1859849E-03  5.4649620E-04  0.0000000E+00
  5.3319460E-04  2.1327783E-03  5.3319460E-04  2.1327783E-03  5.3319460E-04  5.3319460E-04  2.1327783E-03  5.3319460E-04  2.1327783E-03  5.3319460E-04  0.0000000E+00
  5.1557260E-04  2.0622905E-03  5.1557260E-04  2.0622905E-03  5.1557260E-04  5.1557260E-04  2.0622905E-03  5.1557260E-04  2.0622905E-03  5.1557260E-04  0.0000000E+00
  4.9361480E-04  1.9744591E-03  4.9361480E-04  1.9744591E-03  4.9361480E-04  4.9361480E-04  1.9744591E-03  4.9361480E-04  1.9744591E-03  4.9361480E-04  0.0000000E+00
  4.6728890E-04  1.8691557E-03  4.6728890E-04  1.8691557E-03  4.6728890E-04  4.6728890E-04  1.8691557E-03  4.6728890E-04  1.8691557E-03  4.6728890E-04  0.0000000E+00
  4.3654010E-04  1.7461605E-03  4.3654010E-04  1.7461605E-03  4.3654010E-04  4.3654010E-04  1.7461605E-03  4.3654010E-04  1.7461605E-03  4.3654010E-04  0.0000000E+00
  4.0129010E-04  1.6051603E-03  4.0129010E-04  1.6051603E-03  4.0129010E-04  4.0129010E-04  1.6051603E-03  4.0129010E-04  1.6051603E-03  4.0129010E-04  0.0000000E+00
  3.6143440E-04  1.4457376E-03  3.6143440E-04  1.4457376E-03  3.6143440E-04  3.6143440E-04  1.4457376E-03  3.6143440E-04  1.4457376E-03  3.6143440E-04  0.0000000E+00
  3.1683960E-04  1.2673584E-03  3.1683960E-04  1.2673584E-03  3.1683960E-04  3.1683960E-04  1.2673584E-03  3.1683960E-04  1.2673584E-03  3.1683960E-04  0.0000000E+00
  2.6733780E-04  1.0693510E-03  2.6733780E-04  1.0693510E-03  2.6733780E-04  2.6733780E-04  1.0693510E-03  2.6733780E-04  1.0693510E-03  2.6733780E-04  0.0000000E+00
  2.1273060E-04  8.5092230E-04  2.1273060E-04  8.5092230E-04  2.1273060E-04  2.1273060E-04  8.5092230E-04  2.1273060E-04  8.5092230E-04  2.1273060E-04  0.0000000E+00
  1.5279840E-04  6.1119360E-04  1.5279840E-04  6.1119360E-04  1.5279840E-04  1.5279840E-04  6.1119360E-04  1.5279840E-04  6.1119360E-04  1.5279840E-04  0.0000000E+00
  8.7313900E-05  3.4925570E-04  8.7313900E-05  3.4925570E-04  8.7313900E-05  8.7313900E-05  3.4925570E-04  8.7313900E-05  3.4925570E-04  8.7313900E-05  0.0000000E+00
  1.6055900E-05  6.4223700E-05  1.6055900E-05  6.4223700E-05  1.6055900E-05  1.6055900E-05  6.4223700E-05  1.6055900E-05  6.4223700E-05  1.6055900E-05  0.0000000E+00
 -6.1167200E-05 -2.4466890E-04 -6.1167200E-05 -2.4466890E-04 -6.1167200E-05 -6.1167200E-05 -2.4466890E-04 -6.1167200E-05 -2.4466890E-04 -6.1167200E-05  0.0000000E+00
 -1.4453360E-04 -5.7813430E-04 -1.4453360E-04 -5.7813430E-04 -1.4453360E-04 -1.4453360E-04 -5.7813430E-04 -1.4453360E-04 -5.7813430E-04 -1.4453360E-04  0.0000000E+00
 -2.3418980E-04 -9.3675920E-04 -2.3418980E-04 -9.3675920E-04 -2.3418980E-04 -2.3418980E-04 -9.3675920E-04 -2.3418980E-04 -9.3675920E-04 -2.3418980E-04  0.0000000E+00
 -3.3024640E-04 -1.3209856E-03 -3.3024640E-04 -1.3209856E-03 -3.3024640E-04 -3.3024640E-04 -1.3209856E-03 -3.3024640E-04 -1.3209856E-03 -3.3024640E-04  0.0000000E+00
 -4.3278740E-04 -1.7311496E-03 -4.3278740E-04 -1.7311496E-03 -4.3278740E-04 -4.3278740E-04 -1.7311496E-03 -4.3278740E-04 -1.7311496E-03 -4.3278740E-04  0.0000000E+00
 -5.4180030E-04 -2.1672014E-03 -5.4180030E-04 -2.1672014E-03 -5.4180030E-04 -5.4180030E-04 -2.1672014E-03 -5.4180030E-04 -2.1672014E-03 -5.4180030E-04  0.0000000E+00
 -6.5731840E-04 -2.6292737E-03 -6.5731840E-04 -2.6292737E-03 -6.5731840E-04 -6.5731840E-04 -2.6292737E-03 -6.5731840E-04 -2.6292737E-03 -6.5731840E-04  0.0000000E+00
 -7.7825310E-04 -3.1130126E-03 -7.7825310E-04 -3.1130126E-03 -7.7825310E-04 -7.7825310E-04 -3.1130126E-03 -7.7825310E-04 -3.1130126E-03 -7.7825310E-04  0.0000000E+00
 -8.5689130E-04 -3.4275652E-03 -8.5689130E-04 -3.4275652E-03 -8.5689130E-04 -8.5689130E-04 -3.4275652E-03 -8.5689130E-04 -3.4275652E-03 -8.5689130E-04  0.0000000E+00
  2.3784560E-04  9.5138220E-04  2.3784560E-04  9.5138220E-04  2.3784560E-04  2.3784560E-04  9.5138220E-04  2.3784560E-04  9.5138220E-04  2.3784560E-04  0.0000000E+00
  2.8914900E-04  1.1565961E-03  2.8914900E-04  1.1565961E-03  2.8914900E-04  2.8914900E-04  1.1565961E-03  2.8914900E-04  1.1565961E-03  2.8914900E-04  0.0000000E+00
  3.3586960E-04  1.3434784E-03  3.3586960E-04  1.3434784E-03  3.3586960E-04  3.3586960E-04  1.3434784E-03  3.3586960E-04  1.3434784E-03  3.3586960E-04  0.0000000E+00
  3.7800720E-04  1.5120289E-03  3.7800720E-04  1.5120289E-03  3.7800720E-04  3.7800720E-04  1.5120289E-03  3.7800720E-04  1.5120289E-03  3.7800720E-04  0.0000000E+00
  4.1560320E-04  1.6624128E-03  4.1560320E-04  1.6624128E-03  4.1560320E-04  4.1560320E-04  1.6624128E-03  4.1560320E-04  1.6624128E-03  4.1560320E-04  0.0000000E+00
  4.4859760E-04  1.7943904E-03  4.4859760E-04  1.7943904E-03  4.4859760E-04  4.4859760E-04  1.7943904E-03  4.4859760E-04  1.7943904E-03  4.4859760E-04  0.0000000E+00
  4.7696460E-04  1.9078586E-03  4.7696460E-04  1.9078586E-03  4.7696460E-04  4.7696460E-04  1.9078586E-03  4.7696460E-04  1.9078586E-03  4.7696460E-04  0.0000000E+00
  5.0072860E-04  2.0029142E-03  5.0072860E-04  2.0029142E-03  5.0072860E-04  5.0072860E-04  2.0029142E-03  5.0072860E-04  2.0029142E-03  5.0072860E-04  0.0000000E+00
  5.1990320E-04  2.0796129E-03  5.1990320E-04  2.0796129E-03  5.1990320E-04  5.1990320E-04  2.0796129E-03  5.1990320E-04  2.0796129E-03  5.1990320E-04  0.0000000E+00
  5.3451230E-04  2.1380494E-03  5.3451230E-04  2.1380494E-03  5.3451230E-04  5.3451230E-04  2.1380494E-03  5.3451230E-04  2.1380494E-03  5.3451230E-04  0.0000000E+00
  5.4456900E-04  2.1782760E-03  5.4456900E-04  2.1782760E-03  5.4456900E-04  5.4456900E-04  2.1782760E-03  5.4456900E-04  2.1782760E-03  5.4456900E-04  0.0000000E+00
  5.5007780E-04  2.2003111E-03  5.5007780E-04  2.2003111E-03  5.5007780E-04  5.5007780E-04  2.2003111E-03  5.5007780E-04  2.2003111E-03  5.5007780E-04  0.0000000E+00
  5.5103870E-04  2.2041547E-03  5.5103870E-04  2.2041547E-03  5.5103870E-04  5.5103870E-04  2.2041547E-03  5.5103870E-04  2.2041547E-03  5.5103870E-04  0.0000000E+00
  5.4744800E-04  2.1897920E-03  5.4744800E-04  2.1897920E-03  5.4744800E-04  5.4744800E-04  2.1897920E-03  5.4744800E-04  2.1897920E-03  5.4744800E-04  0.0000000E+00
  5.3929660E-04  2.1571863E-03  5.3929660E-04  2.1571863E-03  5.3929660E-04  5.3929660E-04  2.1571863E-03  5.3929660E-04  2.1571863E-03  5.3929660E-04  0.0000000E+00
  5.2658050E-04  2.1063221E-03  5.2658050E-04  2.1063221E-03  5.2658050E-04  5.2658050E-04  2.1063221E-03  5.2658050E-04  2.1063221E-03  5.2658050E-04  0.0000000E+00
  5.0929680E-04  2.0371874E-03  5.0929680E-04  2.0371874E-03  5.0929680E-04  5.0929680E-04  2.0371874E-03  5.0929680E-04  2.0371874E-03  5.0929680E-04  0.0000000E+00
  4.8743830E-04  1.9497534E-03  4.8743830E-04  1.9497534E-03  4.8743830E-04  4.8743830E-04  1.9497534E-03  4.8743830E-04  1.9497534E-03  4.8743830E-04  0.0000000E+00
  4.6099610E-04  1.8439846E-03  4.6099610E-04  1.8439846E-03  4.6099610E-04  4.6099610E-04  1.8439846E-03  4.6099610E-04  1.8439846E-03  4.6099610E-04  0.0000000E+00
  4.2995090E-04  1.7198038E-03  4.2995090E-04  1.7198038E-03  4.2995090E-04  4.2995090E-04  1.7198038E-03  4.2995090E-04  1.7198038E-03  4.2995090E-04  0.0000000E+00
  3.9426310E-04  1.5770522E-03  3.9426310E-04  1.5770522E-03  3.9426310E-04  3.9426310E-04  1.5770522E-03  3.9426310E-04  1.5770522E-03  3.9426310E-04  0.0000000E+00
  3.5386610E-04  1.4154644E-03  3.5386610E-04  1.4154644E-03  3.5386610E-04  3.5386610E-04  1.4154644E-03  3.5386610E-04  1.4154644E-03  3.5386610E-04  0.0000000E+00
  3.0866800E-04  1.2346721E-03  3.0866800E-04  1.2346721E-03  3.0866800E-04  3.0866800E-04  1.2346721E-03  3.0866800E-04  1.2346721E-03  3.0866800E-04  0.0000000E+00
  2.5854800E-04  1.0341918E-03  2.5854800E-04  1.0341918E-03  2.5854800E-04  2.5854800E-04  1.0341918E-03  2.5854800E-04  1.0341918E-03  2.5854800E-04  0.0000000E+00
  2.0335320E-04  8.1341300E-04  2.0335320E-04  8.1341300E-04  2.0335320E-04  2.0335320E-04  8.1341300E-04  2.0335320E-04  8.1341300E-04  2.0335320E-04  0.0000000E+00
  1.4289340E-04  5.7157350E-04  1.4289340E-04  5.7157350E-04  1.4289340E-04  1.4289340E-04  5.7157350E-04  1.4289340E-04  5.7157350E-04  1.4289340E-04  0.0000000E+00
  7.6945500E-05  3.0778200E-04  7.6945500E-05  3.0778200E-04  7.6945500E-05  7.6945500E-05  3.0778200E-04  7.6945500E-05  3.0778200E-04  7.6945500E-05  0.0000000E+00
  5.2654000E-06  2.1061500E-05  5.2654000E-06  2.1061500E-05  5.2654000E-06  5.2654000E-06  2.1061500E-05  5.2654000E-06  2.1061500E-05  5.2654000E-06  0.0000000E+00
 -7.2397000E-05 -2.8958790E-04 -7.2397000E-05 -2.8958790E-04 -7.2397000E-05 -7.2397000E-05 -2.8958790E-04 -7.2397000E-05 -2.8958790E-04 -7.2397000E-05  0.0000000E+00
 -1.5628170E-04 -6.2512670E-04 -1.5628170E-04 -6.2512670E-04 -1.5628170E-04 -1.5628170E-04 -6.2512670E-04 -1.5628170E-04 -6.2512670E-04 -1.5628170E-04  0.0000000E+00
 -2.4659280E-04 -9.8637100E-04 -2.4659280E-04 -9.8637100E-04 -2.4659280E-04 -2.4659280E-04 -9.8637100E-04 -2.4659280E-04 -9.8637100E-04 -2.4659280E-04  0.0000000E+00
 -3.4351800E-04 -1.3740720E-03 -3.4351800E-04 -1.3740720E-03 -3.4351800E-04 -3.4351800E-04 -1.3740720E-03 -3.4351800E-04 -1.3740720E-03 -3.4351800E-04  0.0000000E+00
 -4.4720900E-04 -1.7888362E-03 -4.4720900E-04 -1.7888362E-03 -4.4720900E-04 -4.4720900E-04 -1.7888362E-03 -4.4720900E-04 -1.7888362E-03 -4.4720900E-04  0.0000000E+00
 -5.5777660E-04 -2.2311064E-03 -5.5777660E-04 -2.2311064E-03 -5.5777660E-04 -5.5777660E-04 -2.2311064E-03 -5.5777660E-04 -2.2311064E-03 -5.5777660E-04  0.0000000E+00
 -6.7530230E-04 -2.7012091E-03 -6.7530230E-04 -2.7012091E-03 -6.7530230E-04 -6.7530230E-04 -2.7012091E-03 -6.7530230E-04 -2.7012091E-03 -6.7530230E-04  0.0000000E+00
 -7.9975920E-04 -3.1990367E-03 -7.9975920E-04 -3.1990367E-03 -7.9975920E-04 -7.9975920E-04 -3.1990367E-03 -7.9975920E-04 -3.1990367E-03 -7.9975920E-04  0.0000000E+00
 -9.3117470E-04 -3.7246988E-03 -9.3117470E-04 -3.7246988E-03 -9.3117470E-04 -9.3117470E-04 -3.7246988E-03 -9.3117470E-04 -3.7246988E-03 -9.3117470E-04  0.0000000E+00
 -1.0683077E-03 -4.2732308E-03 -1.0683077E-03 -4.2732308E-03 -1.0683077E-03 -1.0683077E-03 -4.2732308E-03 -1.0683077E-03 -4.2732308E-03 -1.0683077E-03  0.0000000E+00
 -1.1572635E-03 -4.6290540E-03 -1.1572635E-03 -4.6290540E-03 -1.1572635E-03 -1.1572635E-03 -4.6290540E-03 -1.1572635E-03 -4.6290540E-03 -1.1572635E-03  0.0000000E+00
  3.2754730E-04  1.3101891E-03  3.2754730E-04  1.3101891E-03  3.2754730E-04  3.2754730E-04  1.3101891E-03  3.2754730E-04  1.3101891E-03  3.2754730E-04  0.0000000E+00
  3.7141900E-04  1.4856759E-03  3.7141900E-04  1.4856759E-03  3.7141900E-04  3.7141900E-04  1.4856759E-03  3.7141900E-04  1.4856759E-03  3.7141900E-04  0.0000000E+00
  4.1034160E-04  1.6413665E-03  4.1034160E-04  1.6413665E-03  4.1034160E-04  4.1034160E-04  1.6413665E-03  4.1034160E-04  1.6413665E-03  4.1034160E-04  0.0000000E+00
  4.4431520E-04  1.7772608E-03  4.4431520E-04  1.7772608E-03  4.4431520E-04  4.4431520E-04  1.7772608E-03  4.4431520E-04  1.7772608E-03  4.4431520E-04  0.0000000E+00
  4.7337080E-04  1.8934831E-03  4.7337080E-04  1.8934831E-03  4.7337080E-04  4.7337080E-04  1.8934831E-03  4.7337080E-04  1.8934831E-03  4.7337080E-04  0.0000000E+00
  4.9746010E-04  1.9898405E-03  4.9746010E-04  1.9898405E-03  4.9746010E-04  4.9746010E-04  1.9898405E-03  4.9746010E-04  1.9898405E-03  4.9746010E-04  0.0000000E+00
  5.1656840E-04  2.0662735E-03  5.1656840E-04  2.0662735E-03  5.1656840E-04  5.1656840E-04  2.0662735E-03  5.1656840E-04  2.0662735E-03  5.1656840E-04  0.0000000E+00
  5.3071890E-04  2.1228755E-03  5.3071890E-04  2.1228755E-03  5.3071890E-04  5.3071890E-04  2.1228755E-03  5.3071890E-04  2.1228755E-03  5.3071890E-04  0.0000000E+00
  5.3992780E-04  2.1597112E-03  5.3992780E-04  2.1597112E-03  5.3992780E-04  5.3992780E-04  2.1597112E-03  5.3992780E-04  2.1597112E-03  5.3992780E-04  0.0000000E+00
  5.4421460E-04  2.1768585E-03  5.4421460E-04  2.1768585E-03  5.4421460E-04  5.4421460E-04  2.1768585E-03  5.4421460E-04  2.1768585E-03  5.4421460E-04  0.0000000E+00
  5.4358840E-04  2.1743536E-03  5.4358840E-04  2.1743536E-03  5.4358840E-04  5.4358840E-04  2.1743536E-03  5.4358840E-04  2.1743536E-03  5.4358840E-04  0.0000000E+00
  5.3805120E-04  2.1522049E-03  5.3805120E-04  2.1522049E-03  5.3805120E-04  5.3805120E-04  2.1522049E-03  5.3805120E-04  2.1522049E-03  5.3805120E-04  0.0000000E+00
  5.2760080E-04  2.1104032E-03  5.2760080E-04  2.1104032E-03  5.2760080E-04  5.2760080E-04  2.1104032E-03  5.2760080E-04  2.1104032E-03  5.2760080E-04  0.0000000E+00
  5.1223050E-04  2.0489219E-03  5.1223050E-04  2.0489219E-03  5.1223050E-04  5.1223050E-04  2.0489219E-03  5.1223050E-04  2.0489219E-03  5.1223050E-04  0.0000000E+00
  4.9192640E-04  1.9677057E-03  4.9192640E-04  1.9677057E-03  4.9192640E-04  4.9192640E-04  1.9677057E-03  4.9192640E-04  1.9677057E-03  4.9192640E-04  0.0000000E+00
  4.6668940E-04  1.8667574E-03  4.6668940E-04  1.8667574E-03  4.6668940E-04  4.6668940E-04  1.8667574E-03  4.6668940E-04  1.8667574E-03  4.6668940E-04  0.0000000E+00
  4.3651680E-04  1.7460672E-03  4.3651680E-04  1.7460672E-03  4.3651680E-04  4.3651680E-04  1.7460672E-03  4.3651680E-04  1.7460672E-03  4.3651680E-04  0.0000000E+00
  4.0139930E-04  1.6055970E-03  4.0139930E-04  1.6055970E-03  4.0139930E-04  4.0139930E-04  1.6055970E-03  4.0139930E-04  1.6055970E-03  4.0139930E-04  0.0000000E+00
  3.6132580E-04  1.4453033E-03  3.6132580E-04  1.4453033E-03  3.6132580E-04  3.6132580E-04  1.4453033E-03  3.6132580E-04  1.4453033E-03  3.6132580E-04  0.0000000E+00
  3.1627140E-04  1.2650857E-03  3.1627140E-04  1.2650857E-03  3.1627140E-04  3.1627140E-04  1.2650857E-03  3.1627140E-04  1.2650857E-03  3.1627140E-04  0.0000000E+00
  2.6618480E-04  1.0647393E-03  2.6618480E-04  1.0647393E-03  2.6618480E-04  2.6618480E-04  1.0647393E-03  2.6618480E-04  1.0647393E-03  2.6618480E-04  0.0000000E+00
  2.1098240E-04  8.4392970E-04  2.1098240E-04  8.4392970E-04  2.1098240E-04  2.1098240E-04  8.4392970E-04  2.1098240E-04  8.4392970E-04  2.1098240E-04  0.0000000E+00
  1.5055120E-04  6.0220470E-04  1.5055120E-04  6.0220470E-04  1.5055120E-04  1.5055120E-04  6.0220470E-04  1.5055120E-04  6.0220470E-04  1.5055120E-04  0.0000000E+00
  8.4745500E-05  3.3898190E-04  8.4745500E-05  3.3898190E-04  8.4745500E-05  8.4745500E-05  3.3898190E-04  8.4745500E-05  3.3898190E-04  8.4745500E-05  0.0000000E+00
  1.3383900E-05  5.3535600E-05  1.3383900E-05  5.3535600E-05  1.3383900E-05  1.3383900E-05  5.3535600E-05  1.3383900E-05  5.3535600E-05  1.3383900E-05  0.0000000E+00
 -6.3757800E-05 -2.5503130E-04 -6.3757800E-05 -2.5503130E-04 -6.3757800E-05 -6.3757800E-05 -2.5503130E-04 -6.3757800E-05 -2.5503130E-04 -6.3757800E-05  0.0000000E+00
 -1.4693900E-04 -5.8775620E-04 -1.4693900E-04 -5.8775620E-04 -1.4693900E-04 -1.4693900E-04 -5.8775620E-04 -1.4693900E-04 -5.8775620E-04 -1.4693900E-04  0.0000000E+00
 -2.3644060E-04 -9.4576240E-04 -2.3644060E-04 -9.4576240E-04 -2.3644060E-04 -2.3644060E-04 -9.4576240E-04 -2.3644060E-04 -9.4576240E-04 -2.3644060E-04  0.0000000E+00
 -3.3254570E-04 -1.3301830E-03 -3.3254570E-04 -1.3301830E-03 -3.3254570E-04 -3.3254570E-04 -1.3301830E-03 -3.3254570E-04 -1.3301830E-03 -3.3254570E-04  0.0000000E+00
 -4.3552210E-04 -1.7420885E-03 -4.3552210E-04 -1.7420885E-03 -4.3552210E-04 -4.3552210E-04 -1.7420885E-03 -4.3552210E-04 -1.7420885E-03 -4.3552210E-04  0.0000000E+00
 -5.4559140E-04 -2.1823656E-03 -5.4559140E-04 -2.1823656E-03 -5.4559140E-04 -5.4559140E-04 -2.1823656E-03 -5.4559140E-04 -2.1823656E-03 -5.4559140E-04  0.0000000E+00
 -6.6295500E-04 -2.6518200E-03 -6.6295500E-04 -2.6518200E-03 -6.6295500E-04 -6.6295500E-04 -2.6518200E-03 -6.6295500E-04 -2.6518200E-03 -6.6295500E-04  0.0000000E+00
 -7.8777090E-04 -3.1510836E-03 -7.8777090E-04 -3.1510836E-03 -7.8777090E-04 -7.8777090E-04 -3.1510836E-03 -7.8777090E-04 -3.1510836E-03 -7.8777090E-04  0.0000000E+00
 -9.2014920E-04 -3.6805967E-03 -9.2014920E-04 -3.6805967E-03 -9.2014920E-04 -9.2014920E-04 -3.6805967E-03 -9.2014920E-04 -3.6805967E-03 -9.2014920E-04  0.0000000E+00
 -1.0601669E-03 -4.2406678E-03 -1.0601669E-03 -4.2406678E-03 -1.0601669E-03 -1.0601669E-03 -4.2406678E-03 -1.0601669E-03 -4.2406678E-03 -1.0601669E-03  0.0000000E+00
 -1.2077747E-03 -4.8310988E-03 -1.2077747E-03 -4.8310988E-03 -1.2077747E-03 -1.2077747E-03 -4.8310988E-03 -1.2077747E-03 -4.8310988E-03 -1.2077747E-03  0.0000000E+00
 -1.3629906E-03 -5.4519623E-03 -1.3629906E-03 -5.4519623E-03 -1.3629906E-03 -1.3629906E-03 -5.4519623E-03 -1.3629906E-03 -5.4519623E-03 -1.3629906E-03  0.0000000E+00
 -1.5243447E-03 -6.0973788E-03 -1.5243447E-03 -6.0973788E-03 -1.5243447E-03 -1.5243447E-03 -6.0973788E-03 -1.5243447E-03 -6.0973788E-03 -1.5243447E-03  0.0000000E+00
 -1.6287136E-03 -6.5148543E-03 -1.6287136E-03 -6.5148543E-03 -1.6287136E-03 -1.6287136E-03 -6.5148543E-03 -1.6287136E-03 -6.5148543E-03 -1.6287136E-03  0.0000000E+00
  4.7606150E-04  1.9042460E-03  4.7606150E-04  1.9042460E-03  4.7606150E-04  4.7606150E-04  1.9042460E-03  4.7606150E-04  1.9042460E-03  4.7606150E-04  0.0000000E+00
  5.0408260E-04  2.0163302E-03  5.0408260E-04  2.0163302E-03  5.0408260E-04  5.0408260E-04  2.0163302E-03  5.0408260E-04  2.0163302E-03  5.0408260E-04  0.0000000E+00
  5.2652800E-04  2.1061118E-03  5.2652800E-04  2.1061118E-03  5.2652800E-04  5.2652800E-04  2.1061118E-03  5.2652800E-04  2.1061118E-03  5.2652800E-04  0.0000000E+00
  5.4339770E-04  2.1735908E-03  5.4339770E-04  2.1735908E-03  5.4339770E-04  5.4339770E-04  2.1735908E-03  5.4339770E-04  2.1735908E-03  5.4339770E-04  0.0000000E+00
  5.5470170E-04  2.2188068E-03  5.5470170E-04  2.2188068E-03  5.5470170E-04  5.5470170E-04  2.2188068E-03  5.5470170E-04  2.2188068E-03  5.5470170E-04  0.0000000E+00
  5.6041630E-04  2.2416650E-03  5.6041630E-04  2.2416650E-03  5.6041630E-04  5.6041630E-04  2.2416650E-03  5.6041630E-04  2.2416650E-03  5.6041630E-04  0.0000000E+00
  5.6054860E-04  2.2421945E-03  5.6054860E-04  2.2421945E-03  5.6054860E-04  5.6054860E-04  2.2421945E-03  5.6054860E-04  2.2421945E-03  5.6054860E-04  0.0000000E+00
  5.5512000E-04  2.2204799E-03  5.5512000E-04  2.2204799E-03  5.5512000E-04  5.5512000E-04  2.2204799E-03  5.5512000E-04  2.2204799E-03  5.5512000E-04  0.0000000E+00
  5.4415080E-04  2.1766031E-03  5.4415080E-04  2.1766031E-03  5.4415080E-04  5.4415080E-04  2.1766031E-03  5.4415080E-04  2.1766031E-03  5.4415080E-04  0.0000000E+00
  5.2765140E-04  2.1106055E-03  5.2765140E-04  2.1106055E-03  5.2765140E-04  5.2765140E-04  2.1106055E-03  5.2765140E-04  2.1106055E-03  5.2765140E-04  0.0000000E+00
  5.0562280E-04  2.0224912E-03  5.0562280E-04  2.0224912E-03  5.0562280E-04  5.0562280E-04  2.0224912E-03  5.0562280E-04  2.0224912E-03  5.0562280E-04  0.0000000E+00
  4.7806190E-04  1.9122476E-03  4.7806190E-04  1.9122476E-03  4.7806190E-04  4.7806190E-04  1.9122476E-03  4.7806190E-04  1.9122476E-03  4.7806190E-04  0.0000000E+00
  4.4496200E-04  1.7798480E-03  4.4496200E-04  1.7798480E-03  4.4496200E-04  4.4496200E-04  1.7798480E-03  4.4496200E-04  1.7798480E-03  4.4496200E-04  0.0000000E+00
  4.0631060E-04  1.6252423E-03  4.0631060E-04  1.6252423E-03  4.0631060E-04  4.0631060E-04  1.6252423E-03  4.0631060E-04  1.6252423E-03  4.0631060E-04  0.0000000E+00
  3.6208480E-04  1.4483393E-03  3.6208480E-04  1.4483393E-03  3.6208480E-04  3.6208480E-04  1.4483393E-03  3.6208480E-04  1.4483393E-03  3.6208480E-04  0.0000000E+00
  3.1229450E-04  1.2491780E-03  3.1229450E-04  1.2491780E-03  3.1229450E-04  3.1229450E-04  1.2491780E-03  3.1229450E-04  1.2491780E-03  3.1229450E-04  0.0000000E+00
  2.5693850E-04  1.0277538E-03  2.5693850E-04  1.0277538E-03  2.5693850E-04  2.5693850E-04  1.0277538E-03  2.5693850E-04  1.0277538E-03  2.5693850E-04  0.0000000E+00
  1.9600270E-04  7.8401070E-04  1.9600270E-04  7.8401070E-04  1.9600270E-04  1.9600270E-04  7.8401070E-04  1.9600270E-04  7.8401070E-04  1.9600270E-04  0.0000000E+00
  1.2947240E-04  5.1788950E-04  1.2947240E-04  5.1788950E-04  1.2947240E-04  1.2947240E-04  5.1788950E-04  1.2947240E-04  5.1788950E-04  1.2947240E-04  0.0000000E+00
  5.7311500E-05  2.2924610E-04  5.7311500E-05  2.2924610E-04  5.7311500E-05  5.7311500E-05  2.2924610E-04  5.7311500E-05  2.2924610E-04  5.7311500E-05  0.0000000E+00
 -2.0553100E-05 -8.2212500E-05 -2.0553100E-05 -8.2212500E-05 -2.0553100E-05 -2.0553100E-05 -8.2212500E-05 -2.0553100E-05 -8.2212500E-05 -2.0553100E-05  0.0000000E+00
 -1.0423800E-04 -4.1695200E-04 -1.0423800E-04 -4.1695200E-04 -1.0423800E-04 -1.0423800E-04 -4.1695200E-04 -1.0423800E-04 -4.1695200E-04 -1.0423800E-04  0.0000000E+00
 -1.9389570E-04 -7.7558260E-04 -1.9389570E-04 -7.7558260E-04 -1.9389570E-04 -1.9389570E-04 -7.7558260E-04 -1.9389570E-04 -7.7558260E-04 -1.9389570E-04  0.0000000E+00
 -2.8971820E-04 -1.1588727E-03 -2.8971820E-04 -1.1588727E-03 -2.8971820E-04 -2.8971820E-04 -1.1588727E-03 -2.8971820E-04 -1.1588727E-03 -2.8971820E-04  0.0000000E+00
 -3.9194070E-04 -1.5677627E-03 -3.9194070E-04 -1.5677627E-03 -3.9194070E-04 -3.9194070E-04 -1.5677627E-03 -3.9194070E-04 -1.5677627E-03 -3.9194070E-04  0.0000000E+00
 -5.0085030E-04 -2.0034011E-03 -5.0085030E-04 -2.0034011E-03 -5.0085030E-04 -5.0085030E-04 -2.0034011E-03 -5.0085030E-04 -2.0034011E-03 -5.0085030E-04  0.0000000E+00
 -6.1677390E-04 -2.4670958E-03 -6.1677390E-04 -2.4670958E-03 -6.1677390E-04 -6.1677390E-04 -2.4670958E-03 -6.1677390E-04 -2.4670958E-03 -6.1677390E-04  0.0000000E+00
 -7.4005970E-04 -2.9602387E-03 -7.4005970E-04 -2.9602387E-03 -7.4005970E-04 -7.4005970E-04 -2.9602387E-03 -7.4005970E-04 -2.9602387E-03 -7.4005970E-04  0.0000000E+00
 -8.7105130E-04 -3.4842051E-03 -8.7105130E-04 -3.4842051E-03 -8.7105130E-04 -8.7105130E-04 -3.4842051E-03 -8.7105130E-04 -3.4842051E-03 -8.7105130E-04  0.0000000E+00
 -1.0100659E-03 -4.0402635E-03 -1.0100659E-03 -4.0402635E-03 -1.0100659E-03 -1.0100659E-03 -4.0402635E-03 -1.0100659E-03 -4.0402635E-03 -1.0100659E-03  0.0000000E+00
 -1.1573556E-03 -4.6294224E-03 -1.1573556E-03 -4.6294224E-03 -1.1573556E-03 -1.1573556E-03 -4.6294224E-03 -1.1573556E-03 -4.6294224E-03 -1.1573556E-03  0.0000000E+00
 -1.3131448E-03 -5.2525792E-03 -1.3131448E-03 -5.2525792E-03 -1.3131448E-03 -1.3131448E-03 -5.2525792E-03 -1.3131448E-03 -5.2525792E-03 -1.3131448E-03  0.0000000E+00
 -1.4776008E-03 -5.9104033E-03 -1.4776008E-03 -5.9104033E-03 -1.4776008E-03 -1.4776008E-03 -5.9104033E-03 -1.4776008E-03 -5.9104033E-03 -1.4776008E-03  0.0000000E+00
 -1.6508301E-03 -6.6033203E-03 -1.6508301E-03 -6.6033203E-03 -1.6508301E-03 -1.6508301E-03 -6.6033203E-03 -1.6508301E-03 -6.6033203E-03 -1.6508301E-03  0.0000000E+00
 -1.8328989E-03 -7.3315956E-03 -1.8328989E-03 -7.3315956E-03 -1.8328989E-03 -1.8328989E-03 -7.3315956E-03 -1.8328989E-03 -7.3315956E-03 -1.8328989E-03  0.0000000E+00
 -2.0237137E-03 -8.0948546E-03 -2.0237137E-03 -8.0948546E-03 -2.0237137E-03 -2.0237137E-03 -8.0948546E-03 -2.0237137E-03 -8.0948546E-03 -2.0237137E-03  0.0000000E+00
 -2.2232735E-03 -8.8930940E-03 -2.2232735E-03 -8.8930940E-03 -2.2232735E-03 -2.2232735E-03 -8.8930940E-03 -2.2232735E-03 -8.8930940E-03 -2.2232735E-03  0.0000000E+00
 -2.4296818E-03 -9.7187271E-03 -2.4296818E-03 -9.7187271E-03 -2.4296818E-03 -2.4296818E-03 -9.7187271E-03 -2.4296818E-03 -9.7187271E-03 -2.4296818E-03  0.0000000E+00
 -2.5626842E-03 -1.0250737E-02 -2.5626842E-03 -1.0250737E-02 -2.5626842E-03 -2.5626842E-03 -1.0250737E-02 -2.5626842E-03 -1.0250737E-02 -2.5626842E-03  0.0000000E+00
  5.2232090E-04  2.0892837E-03  5.2232090E-04  2.0892837E-03  5.2232090E-04  5.2232090E-04  2.0892837E-03  5.2232090E-04  2.0892837E-03  5.2232090E-04  0.0000000E+00
  5.4441220E-04  2.1776487E-03  5.4441220E-04  2.1776487E-03  5.4441220E-04  5.4441220E-04  2.1776487E-03  5.4441220E-04  2.1776487E-03  5.4441220E-04  0.0000000E+00
  5.6072590E-04  2.2429037E-03  5.6072590E-04  2.2429037E-03  5.6072590E-04  5.6072590E-04  2.2429037E-03  5.6072590E-04  2.2429037E-03  5.6072590E-04  0.0000000E+00
  5.7126220E-04  2.2850487E-03  5.7126220E-04  2.2850487E-03  5.7126220E-04  5.7126220E-04  2.2850487E-03  5.7126220E-04  2.2850487E-03  5.7126220E-04  0.0000000E+00
  5.7602310E-04  2.3040924E-03  5.7602310E-04  2.3040924E-03  5.7602310E-04  5.7602310E-04  2.3040924E-03  5.7602310E-04  2.3040924E-03  5.7602310E-04  0.0000000E+00
  5.7499400E-04  2.2999761E-03  5.7499400E-04  2.2999761E-03  5.7499400E-04  5.7499400E-04  2.2999761E-03  5.7499400E-04  2.2999761E-03  5.7499400E-04  0.0000000E+00
  5.6819030E-04  2.2727612E-03  5.6819030E-04  2.2727612E-03  5.6819030E-04  5.6819030E-04  2.2727612E-03  5.6819030E-04  2.2727612E-03  5.6819030E-04  0.0000000E+00
  5.5563220E-04  2.2225287E-03  5.5563220E-04  2.2225287E-03  5.5563220E-04  5.5563220E-04  2.2225287E-03  5.5563220E-04  2.2225287E-03  5.5563220E-04  0.0000000E+00
  5.3734160E-04  2.1493663E-03  5.3734160E-04  2.1493663E-03  5.3734160E-04  5.3734160E-04  2.1493663E-03  5.3734160E-04  2.1493663E-03  5.3734160E-04  0.0000000E+00
  5.1332550E-04  2.0533020E-03  5.1332550E-04  2.0533020E-03  5.1332550E-04  5.1332550E-04  2.0533020E-03  5.1332550E-04  2.0533020E-03  5.1332550E-04  0.0000000E+00
  4.8358200E-04  1.9343281E-03  4.8358200E-04  1.9343281E-03  4.8358200E-04  4.8358200E-04  1.9343281E-03  4.8358200E-04  1.9343281E-03  4.8358200E-04  0.0000000E+00
  4.4810610E-04  1.7924243E-03  4.4810610E-04  1.7924243E-03  4.4810610E-04  4.4810610E-04  1.7924243E-03  4.4810610E-04  1.7924243E-03  4.4810610E-04  0.0000000E+00
  4.0688940E-04  1.6275576E-03  4.0688940E-04  1.6275576E-03  4.0688940E-04  4.0688940E-04  1.6275576E-03  4.0688940E-04  1.6275576E-03  4.0688940E-04  0.0000000E+00
  3.5991750E-04  1.4396699E-03  3.5991750E-04  1.4396699E-03  3.5991750E-04  3.5991750E-04  1.4396699E-03  3.5991750E-04  1.4396699E-03  3.5991750E-04  0.0000000E+00
  3.0716420E-04  1.2286568E-03  3.0716420E-04  1.2286568E-03  3.0716420E-04  3.0716420E-04  1.2286568E-03  3.0716420E-04  1.2286568E-03  3.0716420E-04  0.0000000E+00
  2.4864270E-04  9.9457090E-04  2.4864270E-04  9.9457090E-04  2.4864270E-04  2.4864270E-04  9.9457090E-04  2.4864270E-04  9.9457090E-04  2.4864270E-04  0.0000000E+00
  1.8435230E-04  7.3740900E-04  1.8435230E-04  7.3740900E-04  1.8435230E-04  1.8435230E-04  7.3740900E-04  1.8435230E-04  7.3740900E-04  1.8435230E-04  0.0000000E+00
  1.1427730E-04  4.5710900E-04  1.1427730E-04  4.5710900E-04  1.1427730E-04  1.1427730E-04  4.5710900E-04  1.1427730E-04  4.5710900E-04  1.1427730E-04  0.0000000E+00
  3.8401600E-05  1.5360660E-04  3.8401600E-05  1.5360660E-04  3.8401600E-05  3.8401600E-05  1.5360660E-04  3.8401600E-05  1.5360660E-04  3.8401600E-05  0.0000000E+00
 -4.3314500E-05 -1.7325800E-04 -4.3314500E-05 -1.7325800E-04 -4.3314500E-05 -4.3314500E-05 -1.7325800E-04 -4.3314500E-05 -1.7325800E-04 -4.3314500E-05  0.0000000E+00
 -1.3095210E-04 -5.2380840E-04 -1.3095210E-04 -5.2380840E-04 -1.3095210E-04 -1.3095210E-04 -5.2380840E-04 -1.3095210E-04 -5.2380840E-04 -1.3095210E-04  0.0000000E+00
 -2.2463900E-04 -8.9855610E-04 -2.2463900E-04 -8.9855610E-04 -2.2463900E-04 -2.2463900E-04 -8.9855610E-04 -2.2463900E-04 -8.9855610E-04 -2.2463900E-04  0.0000000E+00
 -3.2454150E-04 -1.2981661E-03 -3.2454150E-04 -1.2981661E-03 -3.2454150E-04 -3.2454150E-04 -1.2981661E-03 -3.2454150E-04 -1.2981661E-03 -3.2454150E-04  0.0000000E+00
 -4.3086770E-04 -1.7234708E-03 -4.3086770E-04 -1.7234708E-03 -4.3086770E-04 -4.3086770E-04 -1.7234708E-03 -4.3086770E-04 -1.7234708E-03 -4.3086770E-04  0.0000000E+00
 -5.4387120E-04 -2.1754847E-03 -5.4387120E-04 -2.1754847E-03 -5.4387120E-04 -5.4387120E-04 -2.1754847E-03 -5.4387120E-04 -2.1754847E-03 -5.4387120E-04  0.0000000E+00
 -6.6386060E-04 -2.6554424E-03 -6.6386060E-04 -2.6554424E-03 -6.6386060E-04 -6.6386060E-04 -2.6554424E-03 -6.6386060E-04 -2.6554424E-03 -6.6386060E-04  0.0000000E+00
 -7.9118610E-04 -3.1647446E-03 -7.9118610E-04 -3.1647446E-03 -7.9118610E-04 -7.9118610E-04 -3.1647446E-03 -7.9118610E-04 -3.1647446E-03 -7.9118610E-04  0.0000000E+00
 -9.2621860E-04 -3.7048743E-03 -9.2621860E-04 -3.7048743E-03 -9.2621860E-04 -9.2621860E-04 -3.7048743E-03 -9.2621860E-04 -3.7048743E-03 -9.2621860E-04  0.0000000E+00
 -1.0693222E-03 -4.2772887E-03 -1.0693222E-03 -4.2772887E-03 -1.0693222E-03 -1.0693222E-03 -4.2772887E-03 -1.0693222E-03 -4.2772887E-03 -1.0693222E-03  0.0000000E+00
 -1.2208306E-03 -4.8833226E-03 -1.2208306E-03 -4.8833226E-03 -1.2208306E-03 -1.2208306E-03 -4.8833226E-03 -1.2208306E-03 -4.8833226E-03 -1.2208306E-03  0.0000000E+00
 -1.3810060E-03 -5.5240238E-03 -1.3810060E-03 -5.5240238E-03 -1.3810060E-03 -1.3810060E-03 -5.5240238E-03 -1.3810060E-03 -5.5240238E-03 -1.3810060E-03  0.0000000E+00
 -1.5500798E-03 -6.2003192E-03 -1.5500798E-03 -6.2003192E-03 -1.5500798E-03 -1.5500798E-03 -6.2003192E-03 -1.5500798E-03 -6.2003192E-03 -1.5500798E-03  0.0000000E+00
 -1.7282221E-03 -6.9128884E-03 -1.7282221E-03 -6.9128884E-03 -1.7282221E-03 -1.7282221E-03 -6.9128884E-03 -1.7282221E-03 -6.9128884E-03 -1.7282221E-03  0.0000000E+00
 -1.9155374E-03 -7.6621497E-03 -1.9155374E-03 -7.6621497E-03 -1.9155374E-03 -1.9155374E-03 -7.6621497E-03 -1.9155374E-03 -7.6621497E-03 -1.9155374E-03  0.0000000E+00
 -2.1120878E-03 -8.4483512E-03 -2.1120878E-03 -8.4483512E-03 -2.1120878E-03 -2.1120878E-03 -8.4483512E-03 -2.1120878E-03 -8.4483512E-03 -2.1120878E-03  0.0000000E+00
 -2.3177640E-03 -9.2710560E-03 -2.3177640E-03 -9.2710560E-03 -2.3177640E-03 -2.3177640E-03 -9.2710560E-03 -2.3177640E-03 -9.2710560E-03 -2.3177640E-03  0.0000000E+00
 -2.5325582E-03 -1.0130233E-02 -2.5325582E-03 -1.0130233E-02 -2.5325582E-03 -2.5325582E-03 -1.0130233E-02 -2.5325582E-03 -1.0130233E-02 -2.5325582E-03  0.0000000E+00
 -2.7544270E-03 -1.1017708E-02 -2.7544270E-03 -1.1017708E-02 -2.7544270E-03 -2.7544270E-03 -1.1017708E-02 -2.7544270E-03 -1.1017708E-02 -2.7544270E-03  0.0000000E+00
 -2.8972462E-03 -1.1588985E-02 -2.8972462E-03 -1.1588985E-02 -2.8972462E-03 -2.8972462E-03 -1.1588985E-02 -2.8972462E-03 -1.1588985E-02 -2.8972462E-03  0.0000000E+00
  5.8073650E-04  2.3229459E-03  5.8073650E-04  2.3229459E-03  5.8073650E-04  5.8073650E-04  2.3229459E-03  5.8073650E-04  2.3229459E-03  5.8073650E-04  0.0000000E+00
  5.9459710E-04  2.3783882E-03  5.9459710E-04  2.3783882E-03  5.9459710E-04  5.9459710E-04  2.3783882E-03  5.9459710E-04  2.3783882E-03  5.9459710E-04  0.0000000E+00
  6.0241990E-04  2.4096796E-03  6.0241990E-04  2.4096796E-03  6.0241990E-04  6.0241990E-04  2.4096796E-03  6.0241990E-04  2.4096796E-03  6.0241990E-04  0.0000000E+00
  6.0420500E-04  2.4168198E-03  6.0420500E-04  2.4168198E-03  6.0420500E-04  6.0420500E-04  2.4168198E-03  6.0420500E-04  2.4168198E-03  6.0420500E-04  0.0000000E+00
  5.9994380E-04  2.3997751E-03  5.9994380E-04  2.3997751E-03  5.9994380E-04  5.9994380E-04  2.3997751E-03  5.9994380E-04  2.3997751E-03  5.9994380E-04  0.0000000E+00
  5.8963410E-04  2.3585364E-03  5.8963410E-04  2.3585364E-03  5.8963410E-04  5.8963410E-04  2.3585364E-03  5.8963410E-04  2.3585364E-03  5.8963410E-04  0.0000000E+00
  5.7330240E-04  2.2932098E-03  5.7330240E-04  2.2932098E-03  5.7330240E-04  5.7330240E-04  2.2932098E-03  5.7330240E-04  2.2932098E-03  5.7330240E-04  0.0000000E+00
  5.5096770E-04  2.2038706E-03  5.5096770E-04  2.2038706E-03  5.5096770E-04  5.5096770E-04  2.2038706E-03  5.5096770E-04  2.2038706E-03  5.5096770E-04  0.0000000E+00
  5.2265360E-04  2.0906146E-03  5.2265360E-04  2.0906146E-03  5.2265360E-04  5.2265360E-04  2.0906146E-03  5.2265360E-04  2.0906146E-03  5.2265360E-04  0.0000000E+00
  4.8836280E-04  1.9534511E-03  4.8836280E-04  1.9534511E-03  4.8836280E-04  4.8836280E-04  1.9534511E-03  4.8836280E-04  1.9534511E-03  4.8836280E-04  0.0000000E+00
  4.4808900E-04  1.7923561E-03  4.4808900E-04  1.7923561E-03  4.4808900E-04  4.4808900E-04  1.7923561E-03  4.4808900E-04  1.7923561E-03  4.4808900E-04  0.0000000E+00
  4.0182480E-04  1.6072990E-03  4.0182480E-04  1.6072990E-03  4.0182480E-04  4.0182480E-04  1.6072990E-03  4.0182480E-04  1.6072990E-03  4.0182480E-04  0.0000000E+00
  3.4955960E-04  1.3982383E-03  3.4955960E-04  1.3982383E-03  3.4955960E-04  3.4955960E-04  1.3982383E-03  3.4955960E-04  1.3982383E-03  3.4955960E-04  0.0000000E+00
  2.9127610E-04  1.1651043E-03  2.9127610E-04  1.1651043E-03  2.9127610E-04  2.9127610E-04  1.1651043E-03  2.9127610E-04  1.1651043E-03  2.9127610E-04  0.0000000E+00
  2.2694400E-04  9.0777590E-04  2.2694400E-04  9.0777590E-04  2.2694400E-04  2.2694400E-04  9.0777590E-04  2.2694400E-04  9.0777590E-04  2.2694400E-04  0.0000000E+00
  1.5658080E-04  6.2632320E-04  1.5658080E-04  6.2632320E-04  1.5658080E-04  1.5658080E-04  6.2632320E-04  1.5658080E-04  6.2632320E-04  1.5658080E-04  0.0000000E+00
  8.0186400E-05  3.2074570E-04  8.0186400E-05  3.2074570E-04  8.0186400E-05  8.0186400E-05  3.2074570E-04  8.0186400E-05  3.2074570E-04  8.0186400E-05  0.0000000E+00
 -2.2568000E-06 -9.0271000E-06 -2.2568000E-06 -9.0271000E-06 -2.2568000E-06 -2.2568000E-06 -9.0271000E-06 -2.2568000E-06 -9.0271000E-06 -2.2568000E-06  0.0000000E+00
 -9.0766700E-05 -3.6306680E-04 -9.0766700E-05 -3.6306680E-04 -9.0766700E-05 -9.0766700E-05 -3.6306680E-04 -9.0766700E-05 -3.6306680E-04 -9.0766700E-05  0.0000000E+00
 -1.8538840E-04 -7.4155370E-04 -1.8538840E-04 -7.4155370E-04 -1.8538840E-04 -1.8538840E-04 -7.4155370E-04 -1.8538840E-04 -7.4155370E-04 -1.8538840E-04  0.0000000E+00
 -2.8621320E-04 -1.1448529E-03 -2.8621320E-04 -1.1448529E-03 -2.8621320E-04 -2.8621320E-04 -1.1448529E-03 -2.8621320E-04 -1.1448529E-03 -2.8621320E-04  0.0000000E+00
 -3.9338430E-04 -1.5735372E-03 -3.9338430E-04 -1.5735372E-03 -3.9338430E-04 -3.9338430E-04 -1.5735372E-03 -3.9338430E-04 -1.5735372E-03 -3.9338430E-04  0.0000000E+00
 -5.0708620E-04 -2.0283449E-03 -5.0708620E-04 -2.0283449E-03 -5.0708620E-04 -5.0708620E-04 -2.0283449E-03 -5.0708620E-04 -2.0283449E-03 -5.0708620E-04  0.0000000E+00
 -6.2754860E-04 -2.5101945E-03 -6.2754860E-04 -2.5101945E-03 -6.2754860E-04 -6.2754860E-04 -2.5101945E-03 -6.2754860E-04 -2.5101945E-03 -6.2754860E-04  0.0000000E+00
 -7.5504970E-04 -3.0201989E-03 -7.5504970E-04 -3.0201989E-03 -7.5504970E-04 -7.5504970E-04 -3.0201989E-03 -7.5504970E-04 -3.0201989E-03 -7.5504970E-04  0.0000000E+00
 -8.8992700E-04 -3.5597080E-03 -8.8992700E-04 -3.5597080E-03 -8.8992700E-04 -8.8992700E-04 -3.5597080E-03 -8.8992700E-04 -3.5597080E-03 -8.8992700E-04  0.0000000E+00
 -1.0325613E-03 -4.1302452E-03 -1.0325613E-03 -4.1302452E-03 -1.0325613E-03 -1.0325613E-03 -4.1302452E-03 -1.0325613E-03 -4.1302452E-03 -1.0325613E-03  0.0000000E+00
 -1.1833538E-03 -4.7334151E-03 -1.1833538E-03 -4.7334151E-03 -1.1833538E-03 -1.1833538E-03 -4.7334151E-03 -1.1833538E-03 -4.7334151E-03 -1.1833538E-03  0.0000000E+00
 -1.3426957E-03 -5.3707830E-03 -1.3426957E-03 -5.3707830E-03 -1.3426957E-03 -1.3426957E-03 -5.3707830E-03 -1.3426957E-03 -5.3707830E-03 -1.3426957E-03  0.0000000E+00
 -1.5109426E-03 -6.0437706E-03 -1.5109426E-03 -6.0437706E-03 -1.5109426E-03 -1.5109426E-03 -6.0437706E-03 -1.5109426E-03 -6.0437706E-03 -1.5109426E-03  0.0000000E+00
 -1.6883693E-03 -6.7534772E-03 -1.6883693E-03 -6.7534772E-03 -1.6883693E-03 -1.6883693E-03 -6.7534772E-03 -1.6883693E-03 -6.7534772E-03 -1.6883693E-03  0.0000000E+00
 -1.8752167E-03 -7.5008669E-03 -1.8752167E-03 -7.5008669E-03 -1.8752167E-03 -1.8752167E-03 -7.5008669E-03 -1.8752167E-03 -7.5008669E-03 -1.8752167E-03  0.0000000E+00
 -2.0716579E-03 -8.2866318E-03 -2.0716579E-03 -8.2866318E-03 -2.0716579E-03 -2.0716579E-03 -8.2866318E-03 -2.0716579E-03 -8.2866318E-03 -2.0716579E-03  0.0000000E+00
 -2.2777946E-03 -9.1111783E-03 -2.2777946E-03 -9.1111783E-03 -2.2777946E-03 -2.2777946E-03 -9.1111783E-03 -2.2777946E-03 -9.1111783E-03 -2.2777946E-03  0.0000000E+00
 -2.4936827E-03 -9.9747307E-03 -2.4936827E-03 -9.9747307E-03 -2.4936827E-03 -2.4936827E-03 -9.9747307E-03 -2.4936827E-03 -9.9747307E-03 -2.4936827E-03  0.0000000E+00
 -2.7191917E-03 -1.0876767E-02 -2.7191917E-03 -1.0876767E-02 -2.7191917E-03 -2.7191917E-03 -1.0876767E-02 -2.7191917E-03 -1.0876767E-02 -2.7191917E-03  0.0000000E+00
 -2.9543043E-03 -1.1817217E-02 -2.9543043E-03 -1.1817217E-02 -2.9543043E-03 -2.9543043E-03 -1.1817217E-02 -2.9543043E-03 -1.1817217E-02 -2.9543043E-03  0.0000000E+00
 -3.1967815E-03 -1.2787126E-02 -3.1967815E-03 -1.2787126E-02 -3.1967815E-03 -3.1967815E-03 -1.2787126E-02 -3.1967815E-03 -1.2787126E-02 -3.1967815E-03  0.0000000E+00
 -3.3526802E-03 -1.3410721E-02 -3.3526802E-03 -1.3410721E-02 -3.3526802E-03 -3.3526802E-03 -1.3410721E-02 -3.3526802E-03 -1.3410721E-02 -3.3526802E-03  0.0000000E+00
  6.6062700E-04  2.6425081E-03  6.6062700E-04  2.6425081E-03  6.6062700E-04  6.6062700E-04  2.6425081E-03  6.6062700E-04  2.6425081E-03  6.6062700E-04  0.0000000E+00
  6.6177620E-04  2.6471046E-03  6.6177620E-04  2.6471046E-03  6.6177620E-04  6.6177620E-04  2.6471046E-03  6.6177620E-04  2.6471046E-03  6.6177620E-04  0.0000000E+00
  6.5652060E-04  2.6260825E-03  6.5652060E-04  2.6260825E-03  6.5652060E-04  6.5652060E-04  2.6260825E-03  6.5652060E-04  2.6260825E-03  6.5652060E-04  0.0000000E+00
  6.4486050E-04  2.5794418E-03  6.4486050E-04  2.5794418E-03  6.4486050E-04  6.4486050E-04  2.5794418E-03  6.4486050E-04  2.5794418E-03  6.4486050E-04  0.0000000E+00
  6.2677070E-04  2.5070830E-03  6.2677070E-04  2.5070830E-03  6.2677070E-04  6.2677070E-04  2.5070830E-03  6.2677070E-04  2.5070830E-03  6.2677070E-04  0.0000000E+00
  6.0226850E-04  2.4090741E-03  6.0226850E-04  2.4090741E-03  6.0226850E-04  6.0226850E-04  2.4090741E-03  6.0226850E-04  2.4090741E-03  6.0226850E-04  0.0000000E+00
  5.7139710E-04  2.2855884E-03  5.7139710E-04  2.2855884E-03  5.7139710E-04  5.7139710E-04  2.2855884E-03  5.7139710E-04  2.2855884E-03  5.7139710E-04  0.0000000E+00
  5.3417320E-04  2.1366929E-03  5.3417320E-04  2.1366929E-03  5.3417320E-04  5.3417320E-04  2.1366929E-03  5.3417320E-04  2.1366929E-03  5.3417320E-04  0.0000000E+00
  4.9062360E-04  1.9624945E-03  4.9062360E-04  1.9624945E-03  4.9062360E-04  4.9062360E-04  1.9624945E-03  4.9062360E-04  1.9624945E-03  4.9062360E-04  0.0000000E+00
  4.4074360E-04  1.7629744E-03  4.4074360E-04  1.7629744E-03  4.4074360E-04  4.4074360E-04  1.7629744E-03  4.4074360E-04  1.7629744E-03  4.4074360E-04  0.0000000E+00
  3.8452090E-04  1.5380834E-03  3.8452090E-04  1.5380834E-03  3.8452090E-04  3.8452090E-04  1.5380834E-03  3.8452090E-04  1.5380834E-03  3.8452090E-04  0.0000000E+00
  3.2194380E-04  1.2877752E-03  3.2194380E-04  1.2877752E-03  3.2194380E-04  3.2194380E-04  1.2877752E-03  3.2194380E-04  1.2877752E-03  3.2194380E-04  0.0000000E+00
  2.5299890E-04  1.0119954E-03  2.5299890E-04  1.0119954E-03  2.5299890E-04  2.5299890E-04  1.0119954E-03  2.5299890E-04  1.0119954E-03  2.5299890E-04  0.0000000E+00
  1.7766440E-04  7.1065750E-04  1.7766440E-04  7.1065750E-04  1.7766440E-04  1.7766440E-04  7.1065750E-04  1.7766440E-04  7.1065750E-04  1.7766440E-04  0.0000000E+00
  9.5903600E-05  3.8361450E-04  9.5903600E-05  3.8361450E-04  9.5903600E-05  9.5903600E-05  3.8361450E-04  9.5903600E-05  3.8361450E-04  9.5903600E-05  0.0000000E+00
  7.7409000E-06  3.0963600E-05  7.7409000E-06  3.0963600E-05  7.7409000E-06  7.7409000E-06  3.0963600E-05  7.7409000E-06  3.0963600E-05  7.7409000E-06  0.0000000E+00
 -8.6822900E-05 -3.4729160E-04 -8.6822900E-05 -3.4729160E-04 -8.6822900E-05 -8.6822900E-05 -3.4729160E-04 -8.6822900E-05 -3.4729160E-04 -8.6822900E-05  0.0000000E+00
 -1.8780860E-04 -7.5123440E-04 -1.8780860E-04 -7.5123440E-04 -1.8780860E-04 -1.8780860E-04 -7.5123440E-04 -1.8780860E-04 -7.5123440E-04 -1.8780860E-04  0.0000000E+00
 -2.9523670E-04 -1.1809470E-03 -2.9523670E-04 -1.1809470E-03 -2.9523670E-04 -2.9523670E-04 -1.1809470E-03 -2.9523670E-04 -1.1809470E-03 -2.9523670E-04  0.0000000E+00
 -4.0916010E-04 -1.6366403E-03 -4.0916010E-04 -1.6366403E-03 -4.0916010E-04 -4.0916010E-04 -1.6366403E-03 -4.0916010E-04 -1.6366403E-03 -4.0916010E-04  0.0000000E+00
 -5.2968530E-04 -2.1187410E-03 -5.2968530E-04 -2.1187410E-03 -5.2968530E-04 -5.2968530E-04 -2.1187410E-03 -5.2968530E-04 -2.1187410E-03 -5.2968530E-04  0.0000000E+00
 -6.5697830E-04 -2.6279130E-03 -6.5697830E-04 -2.6279130E-03 -6.5697830E-04 -6.5697830E-04 -2.6279130E-03 -6.5697830E-04 -2.6279130E-03 -6.5697830E-04  0.0000000E+00
 -7.9125090E-04 -3.1650034E-03 -7.9125090E-04 -3.1650034E-03 -7.9125090E-04 -7.9125090E-04 -3.1650034E-03 -7.9125090E-04 -3.1650034E-03 -7.9125090E-04  0.0000000E+00
 -9.3276430E-04 -3.7310573E-03 -9.3276430E-04 -3.7310573E-03 -9.3276430E-04 -9.3276430E-04 -3.7310573E-03 -9.3276430E-04 -3.7310573E-03 -9.3276430E-04  0.0000000E+00
 -1.0818333E-03 -4.3273333E-03 -1.0818333E-03 -4.3273333E-03 -1.0818333E-03 -1.0818333E-03 -4.3273333E-03 -1.0818333E-03 -4.3273333E-03 -1.0818333E-03  0.0000000E+00
 -1.2388376E-03 -4.9553503E-03 -1.2388376E-03 -4.9553503E-03 -1.2388376E-03 -1.2388376E-03 -4.9553503E-03 -1.2388376E-03 -4.9553503E-03 -1.2388376E-03  0.0000000E+00
 -1.4042032E-03 -5.6168127E-03 -1.4042032E-03 -5.6168127E-03 -1.4042032E-03 -1.4042032E-03 -5.6168127E-03 -1.4042032E-03 -5.6168127E-03 -1.4042032E-03  0.0000000E+00
 -1.5783756E-03 -6.3135024E-03 -1.5783756E-03 -6.3135024E-03 -1.5783756E-03 -1.5783756E-03 -6.3135024E-03 -1.5783756E-03 -6.3135024E-03 -1.5783756E-03  0.0000000E+00
 -1.7617856E-03 -7.0471425E-03 -1.7617856E-03 -7.0471425E-03 -1.7617856E-03 -1.7617856E-03 -7.0471425E-03 -1.7617856E-03 -7.0471425E-03 -1.7617856E-03  0.0000000E+00
 -1.9548201E-03 -7.8192805E-03 -1.9548201E-03 -7.8192805E-03 -1.9548201E-03 -1.9548201E-03 -7.8192805E-03 -1.9548201E-03 -7.8192805E-03 -1.9548201E-03  0.0000000E+00
 -2.1577721E-03 -8.6310886E-03 -2.1577721E-03 -8.6310886E-03 -2.1577721E-03 -2.1577721E-03 -8.6310886E-03 -2.1577721E-03 -8.6310886E-03 -2.1577721E-03  0.0000000E+00
 -2.3708957E-03 -9.4835830E-03 -2.3708957E-03 -9.4835830E-03 -2.3708957E-03 -2.3708957E-03 -9.4835830E-03 -2.3708957E-03 -9.4835830E-03 -2.3708957E-03  0.0000000E+00
 -2.5943677E-03 -1.0377471E-02 -2.5943677E-03 -1.0377471E-02 -2.5943677E-03 -2.5943677E-03 -1.0377471E-02 -2.5943677E-03 -1.0377471E-02 -2.5943677E-03  0.0000000E+00
 -2.8282847E-03 -1.1313139E-02 -2.8282847E-03 -1.1313139E-02 -2.8282847E-03 -2.8282847E-03 -1.1313139E-02 -2.8282847E-03 -1.1313139E-02 -2.8282847E-03  0.0000000E+00
 -3.0726931E-03 -1.2290772E-02 -3.0726931E-03 -1.2290772E-02 -3.0726931E-03 -3.0726931E-03 -1.2290772E-02 -3.0726931E-03 -1.2290772E-02 -3.0726931E-03  0.0000000E+00
 -3.3274306E-03 -1.3309722E-02 -3.3274306E-03 -1.3309722E-02 -3.3274306E-03 -3.3274306E-03 -1.3309722E-02 -3.3274306E-03 -1.3309722E-02 -3.3274306E-03  0.0000000E+00
 -3.5924652E-03 -1.4369861E-02 -3.5924652E-03 -1.4369861E-02 -3.5924652E-03 -3.5924652E-03 -1.4369861E-02 -3.5924652E-03 -1.4369861E-02 -3.5924652E-03  0.0000000E+00
 -3.8652694E-03 -1.5461078E-02 -3.8652694E-03 -1.5461078E-02 -3.8652694E-03 -3.8652694E-03 -1.5461078E-02 -3.8652694E-03 -1.5461078E-02 -3.8652694E-03  0.0000000E+00
 -4.0404052E-03 -1.6161621E-02 -4.0404052E-03 -1.6161621E-02 -4.0404052E-03 -4.0404052E-03 -1.6161621E-02 -4.0404052E-03 -1.6161621E-02 -4.0404052E-03  0.0000000E+00
  7.9030710E-04  3.1612284E-03  7.9030710E-04  3.1612284E-03  7.9030710E-04  7.9030710E-04  3.1612284E-03  7.9030710E-04  3.1612284E-03  7.9030710E-04  0.0000000E+00
  7.6674370E-04  3.0669747E-03  7.6674370E-04  3.0669747E-03  7.6674370E-04  7.6674370E-04  3.0669747E-03  7.6674370E-04  3.0669747E-03  7.6674370E-04  0.0000000E+00
  7.3614830E-04  2.9445930E-03  7.3614830E-04  2.9445930E-03  7.3614830E-04  7.3614830E-04  2.9445930E-03  7.3614830E-04  2.9445930E-03  7.3614830E-04  0.0000000E+00
  6.9852080E-04  2.7940834E-03  6.9852080E-04  2.7940834E-03  6.9852080E-04  6.9852080E-04  2.7940834E-03  6.9852080E-04  2.7940834E-03  6.9852080E-04  0.0000000E+00
  6.5380510E-04  2.6152203E-03  6.5380510E-04  2.6152203E-03  6.5380510E-04  6.5380510E-04  2.6152203E-03  6.5380510E-04  2.6152203E-03  6.5380510E-04  0.0000000E+00
  6.0205510E-04  2.4082203E-03  6.0205510E-04  2.4082203E-03  6.0205510E-04  6.0205510E-04  2.4082203E-03  6.0205510E-04  2.4082203E-03  6.0205510E-04  0.0000000E+00
  5.4334640E-04  2.1733855E-03  5.4334640E-04  2.1733855E-03  5.4334640E-04  5.4334640E-04  2.1733855E-03  5.4334640E-04  2.1733855E-03  5.4334640E-04  0.0000000E+00
  4.7769130E-04  1.9107651E-03  4.7769130E-04  1.9107651E-03  4.7769130E-04  4.7769130E-04  1.9107651E-03  4.7769130E-04  1.9107651E-03  4.7769130E-04  0.0000000E+00
  4.0512180E-04  1.6204870E-03  4.0512180E-04  1.6204870E-03  4.0512180E-04  4.0512180E-04  1.6204870E-03  4.0512180E-04  1.6204870E-03  4.0512180E-04  0.0000000E+00
  3.2561930E-04  1.3024771E-03  3.2561930E-04  1.3024771E-03  3.2561930E-04  3.2561930E-04  1.3024771E-03  3.2561930E-04  1.3024771E-03  3.2561930E-04  0.0000000E+00
  2.3915960E-04  9.5663860E-04  2.3915960E-04  9.5663860E-04  2.3915960E-04  2.3915960E-04  9.5663860E-04  2.3915960E-04  9.5663860E-04  2.3915960E-04  0.0000000E+00
  1.4572380E-04  5.8289520E-04  1.4572380E-04  5.8289520E-04  1.4572380E-04  1.4572380E-04  5.8289520E-04  1.4572380E-04  5.8289520E-04  1.4572380E-04  0.0000000E+00
  4.5292000E-05  1.8116780E-04  4.5292000E-05  1.8116780E-04  4.5292000E-05  4.5292000E-05  1.8116780E-04  4.5292000E-05  1.8116780E-04  4.5292000E-05  0.0000000E+00
 -6.2165300E-05 -2.4866120E-04 -6.2165300E-05 -2.4866120E-04 -6.2165300E-05 -6.2165300E-05 -2.4866120E-04 -6.2165300E-05 -2.4866120E-04 -6.2165300E-05  0.0000000E+00
 -1.7669680E-04 -7.0678730E-04 -1.7669680E-04 -7.0678730E-04 -1.7669680E-04 -1.7669680E-04 -7.0678730E-04 -1.7669680E-04 -7.0678730E-04 -1.7669680E-04  0.0000000E+00
 -2.9826550E-04 -1.1930619E-03 -2.9826550E-04 -1.1930619E-03 -2.9826550E-04 -2.9826550E-04 -1.1930619E-03 -2.9826550E-04 -1.1930619E-03 -2.9826550E-04  0.0000000E+00
 -4.2686840E-04 -1.7074737E-03 -4.2686840E-04 -1.7074737E-03 -4.2686840E-04 -4.2686840E-04 -1.7074737E-03 -4.2686840E-04 -1.7074737E-03 -4.2686840E-04  0.0000000E+00
 -5.6253240E-04 -2.2501294E-03 -5.6253240E-04 -2.2501294E-03 -5.6253240E-04 -5.6253240E-04 -2.2501294E-03 -5.6253240E-04 -2.2501294E-03 -5.6253240E-04  0.0000000E+00
 -7.0528270E-04 -2.8211308E-03 -7.0528270E-04 -2.8211308E-03 -7.0528270E-04 -7.0528270E-04 -2.8211308E-03 -7.0528270E-04 -2.8211308E-03 -7.0528270E-04  0.0000000E+00
 -8.5518640E-04 -3.4207457E-03 -8.5518640E-04 -3.4207457E-03 -8.5518640E-04 -8.5518640E-04 -3.4207457E-03 -8.5518640E-04 -3.4207457E-03 -8.5518640E-04  0.0000000E+00
 -1.0123786E-03 -4.0495145E-03 -1.0123786E-03 -4.0495145E-03 -1.0123786E-03 -1.0123786E-03 -4.0495145E-03 -1.0123786E-03 -4.0495145E-03 -1.0123786E-03  0.0000000E+00
 -1.1770674E-03 -4.7082694E-03 -1.1770674E-03 -4.7082694E-03 -1.1770674E-03 -1.1770674E-03 -4.7082694E-03 -1.1770674E-03 -4.7082694E-03 -1.1770674E-03  0.0000000E+00
 -1.3495143E-03 -5.3980573E-03 -1.3495143E-03 -5.3980573E-03 -1.3495143E-03 -1.3495143E-03 -5.3980573E-03 -1.3495143E-03 -5.3980573E-03 -1.3495143E-03  0.0000000E+00
 -1.5300389E-03 -6.1201557E-03 -1.5300389E-03 -6.1201557E-03 -1.5300389E-03 -1.5300389E-03 -6.1201557E-03 -1.5300389E-03 -6.1201557E-03 -1.5300389E-03  0.0000000E+00
 -1.7190223E-03 -6.8760893E-03 -1.7190223E-03 -6.8760893E-03 -1.7190223E-03 -1.7190223E-03 -6.8760893E-03 -1.7190223E-03 -6.8760893E-03 -1.7190223E-03  0.0000000E+00
 -1.9169213E-03 -7.6676853E-03 -1.9169213E-03 -7.6676853E-03 -1.9169213E-03 -1.9169213E-03 -7.6676853E-03 -1.9169213E-03 -7.6676853E-03 -1.9169213E-03  0.0000000E+00
 -2.1242441E-03 -8.4969764E-03 -2.1242441E-03 -8.4969764E-03 -2.1242441E-03 -2.1242441E-03 -8.4969764E-03 -2.1242441E-03 -8.4969764E-03 -2.1242441E-03  0.0000000E+00
 -2.3415165E-03 -9.3660659E-03 -2.3415165E-03 -9.3660659E-03 -2.3415165E-03 -2.3415165E-03 -9.3660659E-03 -2.3415165E-03 -9.3660659E-03 -2.3415165E-03  0.0000000E+00
 -2.5692400E-03 -1.0276960E-02 -2.5692400E-03 -1.0276960E-02 -2.5692400E-03 -2.5692400E-03 -1.0276960E-02 -2.5692400E-03 -1.0276960E-02 -2.5692400E-03  0.0000000E+00
 -2.8078575E-03 -1.1231430E-02 -2.8078575E-03 -1.1231430E-02 -2.8078575E-03 -2.8078575E-03 -1.1231430E-02 -2.8078575E-03 -1.1231430E-02 -2.8078575E-03  0.0000000E+00
 -3.0576936E-03 -1.2230774E-02 -3.0576936E-03 -1.2230774E-02 -3.0576936E-03 -3.0576936E-03 -1.2230774E-02 -3.0576936E-03 -1.2230774E-02 -3.0576936E-03  0.0000000E+00
 -3.3190242E-03 -1.3276097E-02 -3.3190242E-03 -1.3276097E-02 -3.3190242E-03 -3.3190242E-03 -1.3276097E-02 -3.3190242E-03 -1.3276097E-02 -3.3190242E-03  0.0000000E+00
 -3.5920311E-03 -1.4368124E-02 -3.5920311E-03 -1.4368124E-02 -3.5920311E-03 -3.5920311E-03 -1.4368124E-02 -3.5920311E-03 -1.4368124E-02 -3.5920311E-03  0.0000000E+00
 -3.8767999E-03 -1.5507200E-02 -3.8767999E-03 -1.5507200E-02 -3.8767999E-03 -3.8767999E-03 -1.5507200E-02 -3.8767999E-03 -1.5507200E-02 -3.8767999E-03  0.0000000E+00
 -4.1733579E-03 -1.6693432E-02 -4.1733579E-03 -1.6693432E-02 -4.1733579E-03 -4.1733579E-03 -1.6693432E-02 -4.1733579E-03 -1.6693432E-02 -4.1733579E-03  0.0000000E+00
 -4.4814828E-03 -1.7925931E-02 -4.4814828E-03 -1.7925931E-02 -4.4814828E-03 -4.4814828E-03 -1.7925931E-02 -4.4814828E-03 -1.7925931E-02 -4.4814828E-03  0.0000000E+00
 -4.8011149E-03 -1.9204460E-02 -4.8011149E-03 -1.9204460E-02 -4.8011149E-03 -4.8011149E-03 -1.9204460E-02 -4.8011149E-03 -1.9204460E-02 -4.8011149E-03  0.0000000E+00
 -5.1292000E-03 -2.0516800E-02 -5.1292000E-03 -2.0516800E-02 -5.1292000E-03 -5.1292000E-03 -2.0516800E-02 -5.1292000E-03 -2.0516800E-02 -5.1292000E-03  0.0000000E+00
 -5.3393734E-03 -2.1357494E-02 -5.3393734E-03 -2.1357494E-02 -5.3393734E-03 -5.3393734E-03 -2.1357494E-02 -5.3393734E-03 -2.1357494E-02 -5.3393734E-03  0.0000000E+00
  9.1102020E-04  3.6440807E-03  9.1102020E-04  3.6440807E-03  9.1102020E-04  9.1102020E-04  3.6440807E-03  9.1102020E-04  3.6440807E-03  9.1102020E-04  0.0000000E+00
  8.5901190E-04  3.4360474E-03  8.5901190E-04  3.4360474E-03  8.5901190E-04  8.5901190E-04  3.4360474E-03  8.5901190E-04  3.4360474E-03  8.5901190E-04  0.0000000E+00
  7.9934410E-04  3.1973765E-03  7.9934410E-04  3.1973765E-03  7.9934410E-04  7.9934410E-04  3.1973765E-03  7.9934410E-04  3.1973765E-03  7.9934410E-04  0.0000000E+00
  7.3201690E-04  2.9280678E-03  7.3201690E-04  2.9280678E-03  7.3201690E-04  7.3201690E-04  2.9280678E-03  7.3201690E-04  2.9280678E-03  7.3201690E-04  0.0000000E+00
  6.5693810E-04  2.6277525E-03  6.5693810E-04  2.6277525E-03  6.5693810E-04  6.5693810E-04  2.6277525E-03  6.5693810E-04  2.6277525E-03  6.5693810E-04  0.0000000E+00
  5.7420430E-04  2.2968171E-03  5.7420430E-04  2.2968171E-03  5.7420430E-04  5.7420430E-04  2.2968171E-03  5.7420430E-04  2.2968171E-03  5.7420430E-04  0.0000000E+00
  4.8392720E-04  1.9357089E-03  4.8392720E-04  1.9357089E-03  4.8392720E-04  4.8392720E-04  1.9357089E-03  4.8392720E-04  1.9357089E-03  4.8392720E-04  0.0000000E+00
  3.8611400E-04  1.5444562E-03  3.8611400E-04  1.5444562E-03  3.8611400E-04  3.8611400E-04  1.5444562E-03  3.8611400E-04  1.5444562E-03  3.8611400E-04  0.0000000E+00
  2.8080230E-04  1.1232091E-03  2.8080230E-04  1.1232091E-03  2.8080230E-04  2.8080230E-04  1.1232091E-03  2.8080230E-04  1.1232091E-03  2.8080230E-04  0.0000000E+00
  1.6795760E-04  6.7183030E-04  1.6795760E-04  6.7183030E-04  1.6795760E-04  1.6795760E-04  6.7183030E-04  1.6795760E-04  6.7183030E-04  1.6795760E-04  0.0000000E+00
  4.7542200E-05  1.9016900E-04  4.7542200E-05  1.9016900E-04  4.7542200E-05  4.7542200E-05  1.9016900E-04  4.7542200E-05  1.9016900E-04  4.7542200E-05  0.0000000E+00
 -8.0471300E-05 -3.2188510E-04 -8.0471300E-05 -3.2188510E-04 -8.0471300E-05 -8.0471300E-05 -3.2188510E-04 -8.0471300E-05 -3.2188510E-04 -8.0471300E-05  0.0000000E+00
 -2.1610950E-04 -8.6443820E-04 -2.1610950E-04 -8.6443820E-04 -2.1610950E-04 -2.1610950E-04 -8.6443820E-04 -2.1610950E-04 -8.6443820E-04 -2.1610950E-04  0.0000000E+00
 -3.5941080E-04 -1.4376431E-03 -3.5941080E-04 -1.4376431E-03 -3.5941080E-04 -3.5941080E-04 -1.4376431E-03 -3.5941080E-04 -1.4376431E-03 -3.5941080E-04  0.0000000E+00
 -5.1043720E-04 -2.0417487E-03 -5.1043720E-04 -2.0417487E-03 -5.1043720E-04 -5.1043720E-04 -2.0417487E-03 -5.1043720E-04 -2.0417487E-03 -5.1043720E-04  0.0000000E+00
 -6.6913710E-04 -2.6765483E-03 -6.6913710E-04 -2.6765483E-03 -6.6913710E-04 -6.6913710E-04 -2.6765483E-03 -6.6913710E-04 -2.6765483E-03 -6.6913710E-04  0.0000000E+00
 -8.3550560E-04 -3.3420223E-03 -8.3550560E-04 -3.3420223E-03 -8.3550560E-04 -8.3550560E-04 -3.3420223E-03 -8.3550560E-04 -3.3420223E-03 -8.3550560E-04  0.0000000E+00
 -1.0095758E-03 -4.0383030E-03 -1.0095758E-03 -4.0383030E-03 -1.0095758E-03 -1.0095758E-03 -4.0383030E-03 -1.0095758E-03 -4.0383030E-03 -1.0095758E-03  0.0000000E+00
 -1.1913783E-03 -4.7655133E-03 -1.1913783E-03 -4.7655133E-03 -1.1913783E-03 -1.1913783E-03 -4.7655133E-03 -1.1913783E-03 -4.7655133E-03 -1.1913783E-03  0.0000000E+00
 -1.3809959E-03 -5.5239835E-03 -1.3809959E-03 -5.5239835E-03 -1.3809959E-03 -1.3809959E-03 -5.5239835E-03 -1.3809959E-03 -5.5239835E-03 -1.3809959E-03  0.0000000E+00
 -1.5785947E-03 -6.3143787E-03 -1.5785947E-03 -6.3143787E-03 -1.5785947E-03 -1.5785947E-03 -6.3143787E-03 -1.5785947E-03 -6.3143787E-03 -1.5785947E-03  0.0000000E+00
 -1.7844286E-03 -7.1377146E-03 -1.7844286E-03 -7.1377146E-03 -1.7844286E-03 -1.7844286E-03 -7.1377146E-03 -1.7844286E-03 -7.1377146E-03 -1.7844286E-03  0.0000000E+00
 -1.9988139E-03 -7.9952556E-03 -1.9988139E-03 -7.9952556E-03 -1.9988139E-03 -1.9988139E-03 -7.9952556E-03 -1.9988139E-03 -7.9952556E-03 -1.9988139E-03  0.0000000E+00
 -2.2221328E-03 -8.8885313E-03 -2.2221328E-03 -8.8885313E-03 -2.2221328E-03 -2.2221328E-03 -8.8885313E-03 -2.2221328E-03 -8.8885313E-03 -2.2221328E-03  0.0000000E+00
 -2.4548384E-03 -9.8193537E-03 -2.4548384E-03 -9.8193537E-03 -2.4548384E-03 -2.4548384E-03 -9.8193537E-03 -2.4548384E-03 -9.8193537E-03 -2.4548384E-03  0.0000000E+00
 -2.6974706E-03 -1.0789883E-02 -2.6974706E-03 -1.0789883E-02 -2.6974706E-03 -2.6974706E-03 -1.0789883E-02 -2.6974706E-03 -1.0789883E-02 -2.6974706E-03  0.0000000E+00
 -2.9506258E-03 -1.1802503E-02 -2.9506258E-03 -1.1802503E-02 -2.9506258E-03 -2.9506258E-03 -1.1802503E-02 -2.9506258E-03 -1.1802503E-02 -2.9506258E-03  0.0000000E+00
 -3.2149155E-03 -1.2859662E-02 -3.2149155E-03 -1.2859662E-02 -3.2149155E-03 -3.2149155E-03 -1.2859662E-02 -3.2149155E-03 -1.2859662E-02 -3.2149155E-03  0.0000000E+00
 -3.4909165E-03 -1.3963666E-02 -3.4909165E-03 -1.3963666E-02 -3.4909165E-03 -3.4909165E-03 -1.3963666E-02 -3.4909165E-03 -1.3963666E-02 -3.4909165E-03  0.0000000E+00
 -3.7791303E-03 -1.5116521E-02 -3.7791303E-03 -1.5116521E-02 -3.7791303E-03 -3.7791303E-03 -1.5116521E-02 -3.7791303E-03 -1.5116521E-02 -3.7791303E-03  0.0000000E+00
 -4.0799134E-03 -1.6319654E-02 -4.0799134E-03 -1.6319654E-02 -4.0799134E-03 -4.0799134E-03 -1.6319654E-02 -4.0799134E-03 -1.6319654E-02 -4.0799134E-03  0.0000000E+00
 -4.3935632E-03 -1.7574253E-02 -4.3935632E-03 -1.7574253E-02 -4.3935632E-03 -4.3935632E-03 -1.7574253E-02 -4.3935632E-03 -1.7574253E-02 -4.3935632E-03  0.0000000E+00
 -4.7202646E-03 -1.8881058E-02 -4.7202646E-03 -1.8881058E-02 -4.7202646E-03 -4.7202646E-03 -1.8881058E-02 -4.7202646E-03 -1.8881058E-02 -4.7202646E-03  0.0000000E+00
 -5.0600892E-03 -2.0240357E-02 -5.0600892E-03 -2.0240357E-02 -5.0600892E-03 -5.0600892E-03 -2.0240357E-02 -5.0600892E-03 -2.0240357E-02 -5.0600892E-03  0.0000000E+00
 -5.4130415E-03 -2.1652166E-02 -5.4130415E-03 -2.1652166E-02 -5.4130415E-03 -5.4130415E-03 -2.1652166E-02 -5.4130415E-03 -2.1652166E-02 -5.4130415E-03  0.0000000E+00
 -5.7788327E-03 -2.3115331E-02 -5.7788327E-03 -2.3115331E-02 -5.7788327E-03 -5.7788327E-03 -2.3115331E-02 -5.7788327E-03 -2.3115331E-02 -5.7788327E-03  0.0000000E+00
 -6.1573715E-03 -2.4629486E-02 -6.1573715E-03 -2.4629486E-02 -6.1573715E-03 -6.1573715E-03 -2.4629486E-02 -6.1573715E-03 -2.4629486E-02 -6.1573715E-03  0.0000000E+00
 -6.5450352E-03 -2.6180141E-02 -6.5450352E-03 -2.6180141E-02 -6.5450352E-03 -6.5450352E-03 -2.6180141E-02 -6.5450352E-03 -2.6180141E-02 -6.5450352E-03  0.0000000E+00
 -6.7929373E-03 -2.7171749E-02 -6.7929373E-03 -2.7171749E-02 -6.7929373E-03 -6.7929373E-03 -2.7171749E-02 -6.7929373E-03 -2.7171749E-02 -6.7929373E-03  0.0000000E+00
  1.0226024E-03  4.0904095E-03  1.0226024E-03  4.0904095E-03  1.0226024E-03  1.0226024E-03  4.0904095E-03  1.0226024E-03  4.0904095E-03  1.0226024E-03  0.0000000E+00
  9.3843850E-04  3.7537542E-03  9.3843850E-04  3.7537542E-03  9.3843850E-04  9.3843850E-04  3.7537542E-03  9.3843850E-04  3.7537542E-03  9.3843850E-04  0.0000000E+00
  8.4598780E-04  3.3839512E-03  8.4598780E-04  3.3839512E-03  8.4598780E-04  8.4598780E-04  3.3839512E-03  8.4598780E-04  3.3839512E-03  8.4598780E-04  0.0000000E+00
  7.4525020E-04  2.9810007E-03  7.4525020E-04  2.9810007E-03  7.4525020E-04  7.4525020E-04  2.9810007E-03  7.4525020E-04  2.9810007E-03  7.4525020E-04  0.0000000E+00
  6.3609320E-04  2.5443729E-03  6.3609320E-04  2.5443729E-03  6.3609320E-04  6.3609320E-04  2.5443729E-03  6.3609320E-04  2.5443729E-03  6.3609320E-04  0.0000000E+00
  5.1866130E-04  2.0746453E-03  5.1866130E-04  2.0746453E-03  5.1866130E-04  5.1866130E-04  2.0746453E-03  5.1866130E-04  2.0746453E-03  5.1866130E-04  0.0000000E+00
  3.9310680E-04  1.5724273E-03  3.9310680E-04  1.5724273E-03  3.9310680E-04  3.9310680E-04  1.5724273E-03  3.9310680E-04  1.5724273E-03  3.9310680E-04  0.0000000E+00
  2.5943060E-04  1.0377225E-03  2.5943060E-04  1.0377225E-03  2.5943060E-04  2.5943060E-04  1.0377225E-03  2.5943060E-04  1.0377225E-03  2.5943060E-04  0.0000000E+00
  1.1767630E-04  4.7070520E-04  1.1767630E-04  4.7070520E-04  1.1767630E-04  1.1767630E-04  4.7070520E-04  1.1767630E-04  4.7070520E-04  1.1767630E-04  0.0000000E+00
 -3.2208400E-05 -1.2883350E-04 -3.2208400E-05 -1.2883350E-04 -3.2208400E-05 -3.2208400E-05 -1.2883350E-04 -3.2208400E-05 -1.2883350E-04 -3.2208400E-05  0.0000000E+00
 -1.9027620E-04 -7.6110490E-04 -1.9027620E-04 -7.6110490E-04 -1.9027620E-04 -1.9027620E-04 -7.6110490E-04 -1.9027620E-04 -7.6110490E-04 -1.9027620E-04  0.0000000E+00
 -3.5656410E-04 -1.4262566E-03 -3.5656410E-04 -1.4262566E-03 -3.5656410E-04 -3.5656410E-04 -1.4262566E-03 -3.5656410E-04 -1.4262566E-03 -3.5656410E-04  0.0000000E+00
 -5.3110630E-04 -2.1244253E-03 -5.3110630E-04 -2.1244253E-03 -5.3110630E-04 -5.3110630E-04 -2.1244253E-03 -5.3110630E-04 -2.1244253E-03 -5.3110630E-04  0.0000000E+00
 -7.1395050E-04 -2.8558022E-03 -7.1395050E-04 -2.8558022E-03 -7.1395050E-04 -7.1395050E-04 -2.8558022E-03 -7.1395050E-04 -2.8558022E-03 -7.1395050E-04  0.0000000E+00
 -9.0517360E-04 -3.6206944E-03 -9.0517360E-04 -3.6206944E-03 -9.0517360E-04 -9.0517360E-04 -3.6206944E-03 -9.0517360E-04 -3.6206944E-03 -9.0517360E-04  0.0000000E+00
 -1.1047079E-03 -4.4188314E-03 -1.1047079E-03 -4.4188314E-03 -1.1047079E-03 -1.1047079E-03 -4.4188314E-03 -1.1047079E-03 -4.4188314E-03 -1.1047079E-03  0.0000000E+00
 -1.3125459E-03 -5.2501838E-03 -1.3125459E-03 -5.2501838E-03 -1.3125459E-03 -1.3125459E-03 -5.2501838E-03 -1.3125459E-03 -5.2501838E-03 -1.3125459E-03  0.0000000E+00
 -1.5287280E-03 -6.1149118E-03 -1.5287280E-03 -6.1149118E-03 -1.5287280E-03 -1.5287280E-03 -6.1149118E-03 -1.5287280E-03 -6.1149118E-03 -1.5287280E-03  0.0000000E+00
 -1.7532903E-03 -7.0131614E-03 -1.7532903E-03 -7.0131614E-03 -1.7532903E-03 -1.7532903E-03 -7.0131614E-03 -1.7532903E-03 -7.0131614E-03 -1.7532903E-03  0.0000000E+00
 -1.9863326E-03 -7.9453305E-03 -1.9863326E-03 -7.9453305E-03 -1.9863326E-03 -1.9863326E-03 -7.9453305E-03 -1.9863326E-03 -7.9453305E-03 -1.9863326E-03  0.0000000E+00
 -2.2280549E-03 -8.9122196E-03 -2.2280549E-03 -8.9122196E-03 -2.2280549E-03 -2.2280549E-03 -8.9122196E-03 -2.2280549E-03 -8.9122196E-03 -2.2280549E-03  0.0000000E+00
 -2.4787609E-03 -9.9150437E-03 -2.4787609E-03 -9.9150437E-03 -2.4787609E-03 -2.4787609E-03 -9.9150437E-03 -2.4787609E-03 -9.9150437E-03 -2.4787609E-03  0.0000000E+00
 -2.7388255E-03 -1.0955302E-02 -2.7388255E-03 -1.0955302E-02 -2.7388255E-03 -2.7388255E-03 -1.0955302E-02 -2.7388255E-03 -1.0955302E-02 -2.7388255E-03  0.0000000E+00
 -3.0086990E-03 -1.2034796E-02 -3.0086990E-03 -1.2034796E-02 -3.0086990E-03 -3.0086990E-03 -1.2034796E-02 -3.0086990E-03 -1.2034796E-02 -3.0086990E-03  0.0000000E+00
 -3.2889114E-03 -1.3155646E-02 -3.2889114E-03 -1.3155646E-02 -3.2889114E-03 -3.2889114E-03 -1.3155646E-02 -3.2889114E-03 -1.3155646E-02 -3.2889114E-03  0.0000000E+00
 -3.5800918E-03 -1.4320367E-02 -3.5800918E-03 -1.4320367E-02 -3.5800918E-03 -3.5800918E-03 -1.4320367E-02 -3.5800918E-03 -1.4320367E-02 -3.5800918E-03  0.0000000E+00
 -3.8829308E-03 -1.5531723E-02 -3.8829308E-03 -1.5531723E-02 -3.8829308E-03 -3.8829308E-03 -1.5531723E-02 -3.8829308E-03 -1.5531723E-02 -3.8829308E-03  0.0000000E+00
 -4.1981313E-03 -1.6792525E-02 -4.1981313E-03 -1.6792525E-02 -4.1981313E-03 -4.1981313E-03 -1.6792525E-02 -4.1981313E-03 -1.6792525E-02 -4.1981313E-03  0.0000000E+00
 -4.5263494E-03 -1.8105398E-02 -4.5263494E-03 -1.8105398E-02 -4.5263494E-03 -4.5263494E-03 -1.8105398E-02 -4.5263494E-03 -1.8105398E-02 -4.5263494E-03  0.0000000E+00
 -4.8681480E-03 -1.9472592E-02 -4.8681480E-03 -1.9472592E-02 -4.8681480E-03 -4.8681480E-03 -1.9472592E-02 -4.8681480E-03 -1.9472592E-02 -4.8681480E-03  0.0000000E+00
 -5.2239160E-03 -2.0895664E-02 -5.2239160E-03 -2.0895664E-02 -5.2239160E-03 -5.2239160E-03 -2.0895664E-02 -5.2239160E-03 -2.0895664E-02 -5.2239160E-03  0.0000000E+00
 -5.5939717E-03 -2.2375887E-02 -5.5939717E-03 -2.2375887E-02 -5.5939717E-03 -5.5939717E-03 -2.2375887E-02 -5.5939717E-03 -2.2375887E-02 -5.5939717E-03  0.0000000E+00
 -5.9785015E-03 -2.3914006E-02 -5.9785015E-03 -2.3914006E-02 -5.9785015E-03 -5.9785015E-03 -2.3914006E-02 -5.9785015E-03 -2.3914006E-02 -5.9785015E-03  0.0000000E+00
 -6.3775597E-03 -2.5510239E-02 -6.3775597E-03 -2.5510239E-02 -6.3775597E-03 -6.3775597E-03 -2.5510239E-02 -6.3775597E-03 -2.5510239E-02 -6.3775597E-03  0.0000000E+00
 -6.7911245E-03 -2.7164498E-02 -6.7911245E-03 -2.7164498E-02 -6.7911245E-03 -6.7911245E-03 -2.7164498E-02 -6.7911245E-03 -2.7164498E-02 -6.7911245E-03  0.0000000E+00
 -7.2188340E-03 -2.8875336E-02 -7.2188340E-03 -2.8875336E-02 -7.2188340E-03 -7.2188340E-03 -2.8875336E-02 -7.2188340E-03 -2.8875336E-02 -7.2188340E-03  0.0000000E+00
 -7.6605619E-03 -3.0642248E-02 -7.6605619E-03 -3.0642248E-02 -7.6605619E-03 -7.6605619E-03 -3.0642248E-02 -7.6605619E-03 -3.0642248E-02 -7.6605619E-03  0.0000000E+00
 -8.1120750E-03 -3.2448300E-02 -8.1120750E-03 -3.2448300E-02 -8.1120750E-03 -8.1120750E-03 -3.2448300E-02 -8.1120750E-03 -3.2448300E-02 -8.1120750E-03  0.0000000E+00
 -8.4003800E-03 -3.3601520E-02 -8.4003800E-03 -3.3601520E-02 -8.4003800E-03 -8.4003800E-03 -3.3601520E-02 -8.4003800E-03 -3.3601520E-02 -8.4003800E-03  0.0000000E+00
  1.2461095E-03  4.9844380E-03  1.2461095E-03  4.9844380E-03  1.2461095E-03  1.2461095E-03  4.9844380E-03  1.2461095E-03  4.9844380E-03  1.2461095E-03  0.0000000E+00
  1.0730304E-03  4.2921215E-03  1.0730304E-03  4.2921215E-03  1.0730304E-03  1.0730304E-03  4.2921215E-03  1.0730304E-03  4.2921215E-03  1.0730304E-03  0.0000000E+00
  8.9020730E-04  3.5608293E-03  8.9020730E-04  3.5608293E-03  8.9020730E-04  8.9020730E-04  3.5608293E-03  8.9020730E-04  3.5608293E-03  8.9020730E-04  0.0000000E+00
  6.9764030E-04  2.7905614E-03  6.9764030E-04  2.7905614E-03  6.9764030E-04  6.9764030E-04  2.7905614E-03  6.9764030E-04  2.7905614E-03  6.9764030E-04  0.0000000E+00
  4.9508700E-04  1.9803481E-03  4.9508700E-04  1.9803481E-03  4.9508700E-04  4.9508700E-04  1.9803481E-03  4.9508700E-04  1.9803481E-03  4.9508700E-04  0.0000000E+00
  2.8282300E-04  1.1312918E-03  2.8282300E-04  1.1312918E-03  2.8282300E-04  2.8282300E-04  1.1312918E-03  2.8282300E-04  1.1312918E-03  2.8282300E-04  0.0000000E+00
  6.1110700E-05  2.4444270E-04  6.1110700E-05  2.4444270E-04  6.1110700E-05  6.1110700E-05  2.4444270E-04  6.1110700E-05  2.4444270E-04  6.1110700E-05  0.0000000E+00
 -1.7006680E-04 -6.8026720E-04 -1.7006680E-04 -6.8026720E-04 -1.7006680E-04 -1.7006680E-04 -6.8026720E-04 -1.7006680E-04 -6.8026720E-04 -1.7006680E-04  0.0000000E+00
 -4.1065050E-04 -1.6426020E-03 -4.1065050E-04 -1.6426020E-03 -4.1065050E-04 -4.1065050E-04 -1.6426020E-03 -4.1065050E-04 -1.6426020E-03 -4.1065050E-04  0.0000000E+00
 -6.6074160E-04 -2.6429664E-03 -6.6074160E-04 -2.6429664E-03 -6.6074160E-04 -6.6074160E-04 -2.6429664E-03 -6.6074160E-04 -2.6429664E-03 -6.6074160E-04  0.0000000E+00
 -9.2043420E-04 -3.6817370E-03 -9.2043420E-04 -3.6817370E-03 -9.2043420E-04 -9.2043420E-04 -3.6817370E-03 -9.2043420E-04 -3.6817370E-03 -9.2043420E-04  0.0000000E+00
 -1.1897908E-03 -4.7591634E-03 -1.1897908E-03 -4.7591634E-03 -1.1897908E-03 -1.1897908E-03 -4.7591634E-03 -1.1897908E-03 -4.7591634E-03 -1.1897908E-03  0.0000000E+00
 -1.4688658E-03 -5.8754634E-03 -1.4688658E-03 -5.8754634E-03 -1.4688658E-03 -1.4688658E-03 -5.8754634E-03 -1.4688658E-03 -5.8754634E-03 -1.4688658E-03  0.0000000E+00
 -1.7577326E-03 -7.0309305E-03 -1.7577326E-03 -7.0309305E-03 -1.7577326E-03 -1.7577326E-03 -7.0309305E-03 -1.7577326E-03 -7.0309305E-03 -1.7577326E-03  0.0000000E+00
 -2.0565068E-03 -8.2260270E-03 -2.0565068E-03 -8.2260270E-03 -2.0565068E-03 -2.0565068E-03 -8.2260270E-03 -2.0565068E-03 -8.2260270E-03 -2.0565068E-03  0.0000000E+00
 -2.3650774E-03 -9.4603097E-03 -2.3650774E-03 -9.4603097E-03 -2.3650774E-03 -2.3650774E-03 -9.4603097E-03 -2.3650774E-03 -9.4603097E-03 -2.3650774E-03  0.0000000E+00
 -2.6834306E-03 -1.0733722E-02 -2.6834306E-03 -1.0733722E-02 -2.6834306E-03 -2.6834306E-03 -1.0733722E-02 -2.6834306E-03 -1.0733722E-02 -2.6834306E-03  0.0000000E+00
 -3.0116248E-03 -1.2046499E-02 -3.0116248E-03 -1.2046499E-02 -3.0116248E-03 -3.0116248E-03 -1.2046499E-02 -3.0116248E-03 -1.2046499E-02 -3.0116248E-03  0.0000000E+00
 -3.3497113E-03 -1.3398845E-02 -3.3497113E-03 -1.3398845E-02 -3.3497113E-03 -3.3497113E-03 -1.3398845E-02 -3.3497113E-03 -1.3398845E-02 -3.3497113E-03  0.0000000E+00
 -3.6978344E-03 -1.4791338E-02 -3.6978344E-03 -1.4791338E-02 -3.6978344E-03 -3.6978344E-03 -1.4791338E-02 -3.6978344E-03 -1.4791338E-02 -3.6978344E-03  0.0000000E+00
 -4.0562830E-03 -1.6225132E-02 -4.0562830E-03 -1.6225132E-02 -4.0562830E-03 -4.0562830E-03 -1.6225132E-02 -4.0562830E-03 -1.6225132E-02 -4.0562830E-03  0.0000000E+00
 -4.4254913E-03 -1.7701965E-02 -4.4254913E-03 -1.7701965E-02 -4.4254913E-03 -4.4254913E-03 -1.7701965E-02 -4.4254913E-03 -1.7701965E-02 -4.4254913E-03  0.0000000E+00
 -4.8059872E-03 -1.9223949E-02 -4.8059872E-03 -1.9223949E-02 -4.8059872E-03 -4.8059872E-03 -1.9223949E-02 -4.8059872E-03 -1.9223949E-02 -4.8059872E-03  0.0000000E+00
 -5.1983972E-03 -2.0793589E-02 -5.1983972E-03 -2.0793589E-02 -5.1983972E-03 -5.1983972E-03 -2.0793589E-02 -5.1983972E-03 -2.0793589E-02 -5.1983972E-03  0.0000000E+00
 -5.6034513E-03 -2.2413805E-02 -5.6034513E-03 -2.2413805E-02 -5.6034513E-03 -5.6034513E-03 -2.2413805E-02 -5.6034513E-03 -2.2413805E-02 -5.6034513E-03  0.0000000E+00
 -6.0220081E-03 -2.4088032E-02 -6.0220081E-03 -2.4088032E-02 -6.0220081E-03 -6.0220081E-03 -2.4088032E-02 -6.0220081E-03 -2.4088032E-02 -6.0220081E-03  0.0000000E+00
 -6.4550003E-03 -2.5820001E-02 -6.4550003E-03 -2.5820001E-02 -6.4550003E-03 -6.4550003E-03 -2.5820001E-02 -6.4550003E-03 -2.5820001E-02 -6.4550003E-03  0.0000000E+00
 -6.9033635E-03 -2.7613454E-02 -6.9033635E-03 -2.7613454E-02 -6.9033635E-03 -6.9033635E-03 -2.7613454E-02 -6.9033635E-03 -2.7613454E-02 -6.9033635E-03  0.0000000E+00
 -7.3679550E-03 -2.9471820E-02 -7.3679550E-03 -2.9471820E-02 -7.3679550E-03 -7.3679550E-03 -2.9471820E-02 -7.3679550E-03 -2.9471820E-02 -7.3679550E-03  0.0000000E+00
 -7.8494905E-03 -3.1397962E-02 -7.8494905E-03 -3.1397962E-02 -7.8494905E-03 -7.8494905E-03 -3.1397962E-02 -7.8494905E-03 -3.1397962E-02 -7.8494905E-03  0.0000000E+00
 -8.3484354E-03 -3.3393742E-02 -8.3484354E-03 -3.3393742E-02 -8.3484354E-03 -8.3484354E-03 -3.3393742E-02 -8.3484354E-03 -3.3393742E-02 -8.3484354E-03  0.0000000E+00
 -8.8651555E-03 -3.5460622E-02 -8.8651555E-03 -3.5460622E-02 -8.8651555E-03 -8.8651555E-03 -3.5460622E-02 -8.8651555E-03 -3.5460622E-02 -8.8651555E-03  0.0000000E+00
 -9.3998328E-03 -3.7599331E-02 -9.3998328E-03 -3.7599331E-02 -9.3998328E-03 -9.3998328E-03 -3.7599331E-02 -9.3998328E-03 -3.7599331E-02 -9.3998328E-03  0.0000000E+00
 -9.9524702E-03 -3.9809881E-02 -9.9524702E-03 -3.9809881E-02 -9.9524702E-03 -9.9524702E-03 -3.9809881E-02 -9.9524702E-03 -3.9809881E-02 -9.9524702E-03  0.0000000E+00
 -1.0522971E-02 -4.2091884E-02 -1.0522971E-02 -4.2091884E-02 -1.0522971E-02 -1.0522971E-02 -4.2091884E-02 -1.0522971E-02 -4.2091884E-02 -1.0522971E-02  0.0000000E+00
 -1.1110779E-02 -4.4443115E-02 -1.1110779E-02 -4.4443115E-02 -1.1110779E-02 -1.1110779E-02 -4.4443115E-02 -1.1110779E-02 -4.4443115E-02 -1.1110779E-02  0.0000000E+00
 -1.1715671E-02 -4.6862684E-02 -1.1715671E-02 -4.6862684E-02 -1.1715671E-02 -1.1715671E-02 -4.6862684E-02 -1.1715671E-02 -4.6862684E-02 -1.1715671E-02  0.0000000E+00
 -1.2331837E-02 -4.9327349E-02 -1.2331837E-02 -4.9327349E-02 -1.2331837E-02 -1.2331837E-02 -4.9327349E-02 -1.2331837E-02 -4.9327349E-02 -1.2331837E-02  0.0000000E+00
 -1.2724224E-02 -5.0896895E-02 -1.2724224E-02 -5.0896895E-02 -1.2724224E-02 -1.2724224E-02 -5.0896895E-02 -1.2724224E-02 -5.0896895E-02 -1.2724224E-02  0.0000000E+00
  1.3269852E-03  5.3079407E-03  1.3269852E-03  5.3079407E-03  1.3269852E-03  1.3269852E-03  5.3079407E-03  1.3269852E-03  5.3079407E-03  1.3269852E-03  0.0000000E+00
  1.1094857E-03  4.4379426E-03  1.1094857E-03  4.4379426E-03  1.1094857E-03  1.1094857E-03  4.4379426E-03  1.1094857E-03  4.4379426E-03  1.1094857E-03  0.0000000E+00
  8.8161470E-04  3.5264588E-03  8.8161470E-04  3.5264588E-03  8.8161470E-04  8.8161470E-04  3.5264588E-03  8.8161470E-04  3.5264588E-03  8.8161470E-04  0.0000000E+00
  6.4337230E-04  2.5734892E-03  6.4337230E-04  2.5734892E-03  6.4337230E-04  6.4337230E-04  2.5734892E-03  6.4337230E-04  2.5734892E-03  6.4337230E-04  0.0000000E+00
  3.9446150E-04  1.5778460E-03  3.9446150E-04  1.5778460E-03  3.9446150E-04  3.9446150E-04  1.5778460E-03  3.9446150E-04  1.5778460E-03  3.9446150E-04  0.0000000E+00
  1.3522320E-04  5.4089270E-04  1.3522320E-04  5.4089270E-04  1.3522320E-04  1.3522320E-04  5.4089270E-04  1.3522320E-04  5.4089270E-04  1.3522320E-04  0.0000000E+00
 -1.3402580E-04 -5.3610340E-04 -1.3402580E-04 -5.3610340E-04 -1.3402580E-04 -1.3402580E-04 -5.3610340E-04 -1.3402580E-04 -5.3610340E-04 -1.3402580E-04  0.0000000E+00
 -4.1331170E-04 -1.6532467E-03 -4.1331170E-04 -1.6532467E-03 -4.1331170E-04 -4.1331170E-04 -1.6532467E-03 -4.1331170E-04 -1.6532467E-03 -4.1331170E-04  0.0000000E+00
 -7.0256810E-04 -2.8102724E-03 -7.0256810E-04 -2.8102724E-03 -7.0256810E-04 -7.0256810E-04 -2.8102724E-03 -7.0256810E-04 -2.8102724E-03 -7.0256810E-04  0.0000000E+00
 -1.0019207E-03 -4.0076826E-03 -1.0019207E-03 -4.0076826E-03 -1.0019207E-03 -1.0019207E-03 -4.0076826E-03 -1.0019207E-03 -4.0076826E-03 -1.0019207E-03  0.0000000E+00
 -1.3114840E-03 -5.2459359E-03 -1.3114840E-03 -5.2459359E-03 -1.3114840E-03 -1.3114840E-03 -5.2459359E-03 -1.3114840E-03 -5.2459359E-03 -1.3114840E-03  0.0000000E+00
 -1.6313330E-03 -6.5253318E-03 -1.6313330E-03 -6.5253318E-03 -1.6313330E-03 -1.6313330E-03 -6.5253318E-03 -1.6313330E-03 -6.5253318E-03 -1.6313330E-03  0.0000000E+00
 -1.9615320E-03 -7.8461280E-03 -1.9615320E-03 -7.8461280E-03 -1.9615320E-03 -1.9615320E-03 -7.8461280E-03 -1.9615320E-03 -7.8461280E-03 -1.9615320E-03  0.0000000E+00
 -2.3021669E-03 -9.2086677E-03 -2.3021669E-03 -9.2086677E-03 -2.3021669E-03 -2.3021669E-03 -9.2086677E-03 -2.3021669E-03 -9.2086677E-03 -2.3021669E-03  0.0000000E+00
 -2.6533721E-03 -1.0613488E-02 -2.6533721E-03 -1.0613488E-02 -2.6533721E-03 -2.6533721E-03 -1.0613488E-02 -2.6533721E-03 -1.0613488E-02 -2.6533721E-03  0.0000000E+00
 -3.0150154E-03 -1.2060062E-02 -3.0150154E-03 -1.2060062E-02 -3.0150154E-03 -3.0150154E-03 -1.2060062E-02 -3.0150154E-03 -1.2060062E-02 -3.0150154E-03  0.0000000E+00
 -3.3870797E-03 -1.3548319E-02 -3.3870797E-03 -1.3548319E-02 -3.3870797E-03 -3.3870797E-03 -1.3548319E-02 -3.3870797E-03 -1.3548319E-02 -3.3870797E-03  0.0000000E+00
 -3.7696322E-03 -1.5078529E-02 -3.7696322E-03 -1.5078529E-02 -3.7696322E-03 -3.7696322E-03 -1.5078529E-02 -3.7696322E-03 -1.5078529E-02 -3.7696322E-03  0.0000000E+00
 -4.1627315E-03 -1.6650926E-02 -4.1627315E-03 -1.6650926E-02 -4.1627315E-03 -4.1627315E-03 -1.6650926E-02 -4.1627315E-03 -1.6650926E-02 -4.1627315E-03  0.0000000E+00
 -4.5665431E-03 -1.8266173E-02 -4.5665431E-03 -1.8266173E-02 -4.5665431E-03 -4.5665431E-03 -1.8266173E-02 -4.5665431E-03 -1.8266173E-02 -4.5665431E-03  0.0000000E+00
 -4.9813989E-03 -1.9925596E-02 -4.9813989E-03 -1.9925596E-02 -4.9813989E-03 -4.9813989E-03 -1.9925596E-02 -4.9813989E-03 -1.9925596E-02 -4.9813989E-03  0.0000000E+00
 -5.4077954E-03 -2.1631181E-02 -5.4077954E-03 -2.1631181E-02 -5.4077954E-03 -5.4077954E-03 -2.1631181E-02 -5.4077954E-03 -2.1631181E-02 -5.4077954E-03  0.0000000E+00
 -5.8463338E-03 -2.3385335E-02 -5.8463338E-03 -2.3385335E-02 -5.8463338E-03 -5.8463338E-03 -2.3385335E-02 -5.8463338E-03 -2.3385335E-02 -5.8463338E-03  0.0000000E+00
 -6.2977245E-03 -2.5190898E-02 -6.2977245E-03 -2.5190898E-02 -6.2977245E-03 -6.2977245E-03 -2.5190898E-02 -6.2977245E-03 -2.5190898E-02 -6.2977245E-03  0.0000000E+00
 -6.7627922E-03 -2.7051169E-02 -6.7627922E-03 -2.7051169E-02 -6.7627922E-03 -6.7627922E-03 -2.7051169E-02 -6.7627922E-03 -2.7051169E-02 -6.7627922E-03  0.0000000E+00
 -7.2425045E-03 -2.8970018E-02 -7.2425045E-03 -2.8970018E-02 -7.2425045E-03 -7.2425045E-03 -2.8970018E-02 -7.2425045E-03 -2.8970018E-02 -7.2425045E-03  0.0000000E+00
 -7.7379082E-03 -3.0951633E-02 -7.7379082E-03 -3.0951633E-02 -7.7379082E-03 -7.7379082E-03 -3.0951633E-02 -7.7379082E-03 -3.0951633E-02 -7.7379082E-03  0.0000000E+00
 -8.2500482E-03 -3.3000193E-02 -8.2500482E-03 -3.3000193E-02 -8.2500482E-03 -8.2500482E-03 -3.3000193E-02 -8.2500482E-03 -3.3000193E-02 -8.2500482E-03  0.0000000E+00
 -8.7798753E-03 -3.5119501E-02 -8.7798753E-03 -3.5119501E-02 -8.7798753E-03 -8.7798753E-03 -3.5119501E-02 -8.7798753E-03 -3.5119501E-02 -8.7798753E-03  0.0000000E+00
 -9.3281758E-03 -3.7312703E-02 -9.3281758E-03 -3.7312703E-02 -9.3281758E-03 -9.3281758E-03 -3.7312703E-02 -9.3281758E-03 -3.7312703E-02 -9.3281758E-03  0.0000000E+00
 -9.8954486E-03 -3.9581795E-02 -9.8954486E-03 -3.9581795E-02 -9.8954486E-03 -9.8954486E-03 -3.9581795E-02 -9.8954486E-03 -3.9581795E-02 -9.8954486E-03  0.0000000E+00
 -1.0482079E-02 -4.1928317E-02 -1.0482079E-02 -4.1928317E-02 -1.0482079E-02 -1.0482079E-02 -4.1928317E-02 -1.0482079E-02 -4.1928317E-02 -1.0482079E-02  0.0000000E+00
 -1.1088245E-02 -4.4352979E-02 -1.1088245E-02 -4.4352979E-02 -1.1088245E-02 -1.1088245E-02 -4.4352979E-02 -1.1088245E-02 -4.4352979E-02 -1.1088245E-02  0.0000000E+00
 -1.1713921E-02 -4.6855683E-02 -1.1713921E-02 -4.6855683E-02 -1.1713921E-02 -1.1713921E-02 -4.6855683E-02 -1.1713921E-02 -4.6855683E-02 -1.1713921E-02  0.0000000E+00
 -1.2358973E-02 -4.9435890E-02 -1.2358973E-02 -4.9435890E-02 -1.2358973E-02 -1.2358973E-02 -4.9435890E-02 -1.2358973E-02 -4.9435890E-02 -1.2358973E-02  0.0000000E+00
 -1.3022749E-02 -5.2090997E-02 -1.3022749E-02 -5.2090997E-02 -1.3022749E-02 -1.3022749E-02 -5.2090997E-02 -1.3022749E-02 -5.2090997E-02 -1.3022749E-02  0.0000000E+00
 -1.3704980E-02 -5.4819921E-02 -1.3704980E-02 -5.4819921E-02 -1.3704980E-02 -1.3704980E-02 -5.4819921E-02 -1.3704980E-02 -5.4819921E-02 -1.3704980E-02  0.0000000E+00
 -1.4399107E-02 -5.7596430E-02 -1.4399107E-02 -5.7596430E-02 -1.4399107E-02 -1.4399107E-02 -5.7596430E-02 -1.4399107E-02 -5.7596430E-02 -1.4399107E-02  0.0000000E+00
 -1.4840733E-02 -5.9362933E-02 -1.4840733E-02 -5.9362933E-02 -1.4840733E-02 -1.4840733E-02 -5.9362933E-02 -1.4840733E-02 -5.9362933E-02 -1.4840733E-02  0.0000000E+00
  1.4789958E-03  5.9159832E-03  1.4789958E-03  5.9159832E-03  1.4789958E-03  1.4789958E-03  5.9159832E-03  1.4789958E-03  5.9159832E-03  1.4789958E-03  0.0000000E+00
  1.1441431E-03  4.5765723E-03  1.1441431E-03  4.5765723E-03  1.1441431E-03  1.1441431E-03  4.5765723E-03  1.1441431E-03  4.5765723E-03  1.1441431E-03  0.0000000E+00
  7.9746180E-04  3.1898473E-03  7.9746180E-04  3.1898473E-03  7.9746180E-04  7.9746180E-04  3.1898473E-03  7.9746180E-04  3.1898473E-03  7.9746180E-04  0.0000000E+00
  4.3895210E-04  1.7558083E-03  4.3895210E-04  1.7558083E-03  4.3895210E-04  4.3895210E-04  1.7558083E-03  4.3895210E-04  1.7558083E-03  4.3895210E-04  0.0000000E+00
  6.8173600E-05  2.7269450E-04  6.8173600E-05  2.7269450E-04  6.8173600E-05  6.8173600E-05  2.7269450E-04  6.8173600E-05  2.7269450E-04  6.8173600E-05  0.0000000E+00
 -3.1436090E-04 -1.2574435E-03 -3.1436090E-04 -1.2574435E-03 -3.1436090E-04 -3.1436090E-04 -1.2574435E-03 -3.1436090E-04 -1.2574435E-03 -3.1436090E-04  0.0000000E+00
 -7.0819240E-04 -2.8327696E-03 -7.0819240E-04 -2.8327696E-03 -7.0819240E-04 -7.0819240E-04 -2.8327696E-03 -7.0819240E-04 -2.8327696E-03 -7.0819240E-04  0.0000000E+00
 -1.1133718E-03 -4.4534873E-03 -1.1133718E-03 -4.4534873E-03 -1.1133718E-03 -1.1133718E-03 -4.4534873E-03 -1.1133718E-03 -4.4534873E-03 -1.1133718E-03  0.0000000E+00
 -1.5298145E-03 -6.1192581E-03 -1.5298145E-03 -6.1192581E-03 -1.5298145E-03 -1.5298145E-03 -6.1192581E-03 -1.5298145E-03 -6.1192581E-03 -1.5298145E-03  0.0000000E+00
 -1.9577104E-03 -7.8308415E-03 -1.9577104E-03 -7.8308415E-03 -1.9577104E-03 -1.9577104E-03 -7.8308415E-03 -1.9577104E-03 -7.8308415E-03 -1.9577104E-03  0.0000000E+00
 -2.3972276E-03 -9.5889104E-03 -2.3972276E-03 -9.5889104E-03 -2.3972276E-03 -2.3972276E-03 -9.5889104E-03 -2.3972276E-03 -9.5889104E-03 -2.3972276E-03  0.0000000E+00
 -2.8484738E-03 -1.1393895E-02 -2.8484738E-03 -1.1393895E-02 -2.8484738E-03 -2.8484738E-03 -1.1393895E-02 -2.8484738E-03 -1.1393895E-02 -2.8484738E-03  0.0000000E+00
 -3.3115392E-03 -1.3246157E-02 -3.3115392E-03 -1.3246157E-02 -3.3115392E-03 -3.3115392E-03 -1.3246157E-02 -3.3115392E-03 -1.3246157E-02 -3.3115392E-03  0.0000000E+00
 -3.7865418E-03 -1.5146167E-02 -3.7865418E-03 -1.5146167E-02 -3.7865418E-03 -3.7865418E-03 -1.5146167E-02 -3.7865418E-03 -1.5146167E-02 -3.7865418E-03  0.0000000E+00
 -4.2736644E-03 -1.7094657E-02 -4.2736644E-03 -1.7094657E-02 -4.2736644E-03 -4.2736644E-03 -1.7094657E-02 -4.2736644E-03 -1.7094657E-02 -4.2736644E-03  0.0000000E+00
 -4.7727198E-03 -1.9090879E-02 -4.7727198E-03 -1.9090879E-02 -4.7727198E-03 -4.7727198E-03 -1.9090879E-02 -4.7727198E-03 -1.9090879E-02 -4.7727198E-03  0.0000000E+00
 -5.2836819E-03 -2.1134728E-02 -5.2836819E-03 -2.1134728E-02 -5.2836819E-03 -5.2836819E-03 -2.1134728E-02 -5.2836819E-03 -2.1134728E-02 -5.2836819E-03  0.0000000E+00
 -5.8066409E-03 -2.3226564E-02 -5.8066409E-03 -2.3226564E-02 -5.8066409E-03 -5.8066409E-03 -2.3226564E-02 -5.8066409E-03 -2.3226564E-02 -5.8066409E-03  0.0000000E+00
 -6.3416736E-03 -2.5366695E-02 -6.3416736E-03 -2.5366695E-02 -6.3416736E-03 -6.3416736E-03 -2.5366695E-02 -6.3416736E-03 -2.5366695E-02 -6.3416736E-03  0.0000000E+00
 -6.8890004E-03 -2.7556002E-02 -6.8890004E-03 -2.7556002E-02 -6.8890004E-03 -6.8890004E-03 -2.7556002E-02 -6.8890004E-03 -2.7556002E-02 -6.8890004E-03  0.0000000E+00
 -7.4490628E-03 -2.9796251E-02 -7.4490628E-03 -2.9796251E-02 -7.4490628E-03 -7.4490628E-03 -2.9796251E-02 -7.4490628E-03 -2.9796251E-02 -7.4490628E-03  0.0000000E+00
 -8.0225171E-03 -3.2090068E-02 -8.0225171E-03 -3.2090068E-02 -8.0225171E-03 -8.0225171E-03 -3.2090068E-02 -8.0225171E-03 -3.2090068E-02 -8.0225171E-03  0.0000000E+00
 -8.6101513E-03 -3.4440605E-02 -8.6101513E-03 -3.4440605E-02 -8.6101513E-03 -8.6101513E-03 -3.4440605E-02 -8.6101513E-03 -3.4440605E-02 -8.6101513E-03  0.0000000E+00
 -9.2128893E-03 -3.6851557E-02 -9.2128893E-03 -3.6851557E-02 -9.2128893E-03 -9.2128893E-03 -3.6851557E-02 -9.2128893E-03 -3.6851557E-02 -9.2128893E-03  0.0000000E+00
 -9.8317962E-03 -3.9327185E-02 -9.8317962E-03 -3.9327185E-02 -9.8317962E-03 -9.8317962E-03 -3.9327185E-02 -9.8317962E-03 -3.9327185E-02 -9.8317962E-03  0.0000000E+00
 -1.0468115E-02 -4.1872461E-02 -1.0468115E-02 -4.1872461E-02 -1.0468115E-02 -1.0468115E-02 -4.1872461E-02 -1.0468115E-02 -4.1872461E-02 -1.0468115E-02  0.0000000E+00
 -1.1123181E-02 -4.4492725E-02 -1.1123181E-02 -4.4492725E-02 -1.1123181E-02 -1.1123181E-02 -4.4492725E-02 -1.1123181E-02 -4.4492725E-02 -1.1123181E-02  0.0000000E+00
 -1.1798314E-02 -4.7193256E-02 -1.1798314E-02 -4.7193256E-02 -1.1798314E-02 -1.1798314E-02 -4.7193256E-02 -1.1798314E-02 -4.7193256E-02 -1.1798314E-02  0.0000000E+00
 -1.2494698E-02 -4.9978794E-02 -1.2494698E-02 -4.9978794E-02 -1.2494698E-02 -1.2494698E-02 -4.9978794E-02 -1.2494698E-02 -4.9978794E-02 -1.2494698E-02  0.0000000E+00
 -1.3213294E-02 -5.2853176E-02 -1.3213294E-02 -5.2853176E-02 -1.3213294E-02 -1.3213294E-02 -5.2853176E-02 -1.3213294E-02 -5.2853176E-02 -1.3213294E-02  0.0000000E+00
 -1.3954680E-02 -5.5818718E-02 -1.3954680E-02 -5.5818718E-02 -1.3954680E-02 -1.3954680E-02 -5.5818718E-02 -1.3954680E-02 -5.5818718E-02 -1.3954680E-02  0.0000000E+00
 -1.4719285E-02 -5.8877138E-02 -1.4719285E-02 -5.8877138E-02 -1.4719285E-02 -1.4719285E-02 -5.8877138E-02 -1.4719285E-02 -5.8877138E-02 -1.4719285E-02  0.0000000E+00
 -1.5507268E-02 -6.2029071E-02 -1.5507268E-02 -6.2029071E-02 -1.5507268E-02 -1.5507268E-02 -6.2029071E-02 -1.5507268E-02 -6.2029071E-02 -1.5507268E-02  0.0000000E+00
 -1.6318530E-02 -6.5274119E-02 -1.6318530E-02 -6.5274119E-02 -1.6318530E-02 -1.6318530E-02 -6.5274119E-02 -1.6318530E-02 -6.5274119E-02 -1.6318530E-02  0.0000000E+00
 -1.7152834E-02 -6.8611336E-02 -1.7152834E-02 -6.8611336E-02 -1.7152834E-02 -1.7152834E-02 -6.8611336E-02 -1.7152834E-02 -6.8611336E-02 -1.7152834E-02  0.0000000E+00
 -1.8009284E-02 -7.2037137E-02 -1.8009284E-02 -7.2037137E-02 -1.8009284E-02 -1.8009284E-02 -7.2037137E-02 -1.8009284E-02 -7.2037137E-02 -1.8009284E-02  0.0000000E+00
 -1.8887486E-02 -7.5549943E-02 -1.8887486E-02 -7.5549943E-02 -1.8887486E-02 -1.8887486E-02 -7.5549943E-02 -1.8887486E-02 -7.5549943E-02 -1.8887486E-02  0.0000000E+00
 -1.9778983E-02 -7.9115933E-02 -1.9778983E-02 -7.9115933E-02 -1.9778983E-02 -1.9778983E-02 -7.9115933E-02 -1.9778983E-02 -7.9115933E-02 -1.9778983E-02  0.0000000E+00
 -2.0345177E-02 -8.1380708E-02 -2.0345177E-02 -8.1380708E-02 -2.0345177E-02 -2.0345177E-02 -8.1380708E-02 -2.0345177E-02 -8.1380708E-02 -2.0345177E-02  0.0000000E+00
  1.6094780E-03  6.4379118E-03  1.6094780E-03  6.4379118E-03  1.6094780E-03  1.6094780E-03  6.4379118E-03  1.6094780E-03  6.4379118E-03  1.6094780E-03  0.0000000E+00
  1.0721955E-03  4.2887820E-03  1.0721955E-03  4.2887820E-03  1.0721955E-03  1.0721955E-03  4.2887820E-03  1.0721955E-03  4.2887820E-03  1.0721955E-03  0.0000000E+00
  5.2100000E-04  2.0839998E-03  5.2100000E-04  2.0839998E-03  5.2100000E-04  5.2100000E-04  2.0839998E-03  5.2100000E-04  2.0839998E-03  5.2100000E-04  0.0000000E+00
 -4.4108700E-05 -1.7643460E-04 -4.4108700E-05 -1.7643460E-04 -4.4108700E-05 -4.4108700E-05 -1.7643460E-04 -4.4108700E-05 -1.7643460E-04 -4.4108700E-05  0.0000000E+00
 -6.2381600E-04 -2.4952639E-03 -6.2381600E-04 -2.4952639E-03 -6.2381600E-04 -6.2381600E-04 -2.4952639E-03 -6.2381600E-04 -2.4952639E-03 -6.2381600E-04  0.0000000E+00
 -1.2173141E-03 -4.8692565E-03 -1.2173141E-03 -4.8692565E-03 -1.2173141E-03 -1.2173141E-03 -4.8692565E-03 -1.2173141E-03 -4.8692565E-03 -1.2173141E-03  0.0000000E+00
 -1.8239018E-03 -7.2956074E-03 -1.8239018E-03 -7.2956074E-03 -1.8239018E-03 -1.8239018E-03 -7.2956074E-03 -1.8239018E-03 -7.2956074E-03 -1.8239018E-03  0.0000000E+00
 -2.4436739E-03 -9.7746955E-03 -2.4436739E-03 -9.7746955E-03 -2.4436739E-03 -2.4436739E-03 -9.7746955E-03 -2.4436739E-03 -9.7746955E-03 -2.4436739E-03  0.0000000E+00
 -3.0765156E-03 -1.2306063E-02 -3.0765156E-03 -1.2306063E-02 -3.0765156E-03 -3.0765156E-03 -1.2306063E-02 -3.0765156E-03 -1.2306063E-02 -3.0765156E-03  0.0000000E+00
 -3.7227276E-03 -1.4890910E-02 -3.7227276E-03 -1.4890910E-02 -3.7227276E-03 -3.7227276E-03 -1.4890910E-02 -3.7227276E-03 -1.4890910E-02 -3.7227276E-03  0.0000000E+00
 -4.3825695E-03 -1.7530278E-02 -4.3825695E-03 -1.7530278E-02 -4.3825695E-03 -4.3825695E-03 -1.7530278E-02 -4.3825695E-03 -1.7530278E-02 -4.3825695E-03  0.0000000E+00
 -5.0562046E-03 -2.0224818E-02 -5.0562046E-03 -2.0224818E-02 -5.0562046E-03 -5.0562046E-03 -2.0224818E-02 -5.0562046E-03 -2.0224818E-02 -5.0562046E-03  0.0000000E+00
 -5.7437669E-03 -2.2975067E-02 -5.7437669E-03 -2.2975067E-02 -5.7437669E-03 -5.7437669E-03 -2.2975067E-02 -5.7437669E-03 -2.2975067E-02 -5.7437669E-03  0.0000000E+00
 -6.4454281E-03 -2.5781713E-02 -6.4454281E-03 -2.5781713E-02 -6.4454281E-03 -6.4454281E-03 -2.5781713E-02 -6.4454281E-03 -2.5781713E-02 -6.4454281E-03  0.0000000E+00
 -7.1614524E-03 -2.8645810E-02 -7.1614524E-03 -2.8645810E-02 -7.1614524E-03 -7.1614524E-03 -2.8645810E-02 -7.1614524E-03 -2.8645810E-02 -7.1614524E-03  0.0000000E+00
 -7.8915590E-03 -3.1566236E-02 -7.8915590E-03 -3.1566236E-02 -7.8915590E-03 -7.8915590E-03 -3.1566236E-02 -7.8915590E-03 -3.1566236E-02 -7.8915590E-03  0.0000000E+00
 -8.6357069E-03 -3.4542828E-02 -8.6357069E-03 -3.4542828E-02 -8.6357069E-03 -8.6357069E-03 -3.4542828E-02 -8.6357069E-03 -3.4542828E-02 -8.6357069E-03  0.0000000E+00
 -9.3940240E-03 -3.7576096E-02 -9.3940240E-03 -3.7576096E-02 -9.3940240E-03 -9.3940240E-03 -3.7576096E-02 -9.3940240E-03 -3.7576096E-02 -9.3940240E-03  0.0000000E+00
 -1.0166617E-02 -4.0666469E-02 -1.0166617E-02 -4.0666469E-02 -1.0166617E-02 -1.0166617E-02 -4.0666469E-02 -1.0166617E-02 -4.0666469E-02 -1.0166617E-02  0.0000000E+00
 -1.0953798E-02 -4.3815192E-02 -1.0953798E-02 -4.3815192E-02 -1.0953798E-02 -1.0953798E-02 -4.3815192E-02 -1.0953798E-02 -4.3815192E-02 -1.0953798E-02  0.0000000E+00
 -1.1756190E-02 -4.7024760E-02 -1.1756190E-02 -4.7024760E-02 -1.1756190E-02 -1.1756190E-02 -4.7024760E-02 -1.1756190E-02 -4.7024760E-02 -1.1756190E-02  0.0000000E+00
 -1.2574714E-02 -5.0298856E-02 -1.2574714E-02 -5.0298856E-02 -1.2574714E-02 -1.2574714E-02 -5.0298856E-02 -1.2574714E-02 -5.0298856E-02 -1.2574714E-02  0.0000000E+00
 -1.3410466E-02 -5.3641863E-02 -1.3410466E-02 -5.3641863E-02 -1.3410466E-02 -1.3410466E-02 -5.3641863E-02 -1.3410466E-02 -5.3641863E-02 -1.3410466E-02  0.0000000E+00
 -1.4264720E-02 -5.7058879E-02 -1.4264720E-02 -5.7058879E-02 -1.4264720E-02 -1.4264720E-02 -5.7058879E-02 -1.4264720E-02 -5.7058879E-02 -1.4264720E-02  0.0000000E+00
 -1.5138935E-02 -6.0555739E-02 -1.5138935E-02 -6.0555739E-02 -1.5138935E-02 -1.5138935E-02 -6.0555739E-02 -1.5138935E-02 -6.0555739E-02 -1.5138935E-02  0.0000000E+00
 -1.6034804E-02 -6.4139215E-02 -1.6034804E-02 -6.4139215E-02 -1.6034804E-02 -1.6034804E-02 -6.4139215E-02 -1.6034804E-02 -6.4139215E-02 -1.6034804E-02  0.0000000E+00
 -1.6954130E-02 -6.7816520E-02 -1.6954130E-02 -6.7816520E-02 -1.6954130E-02 -1.6954130E-02 -6.7816520E-02 -1.6954130E-02 -6.7816520E-02 -1.6954130E-02  0.0000000E+00
 -1.7898678E-02 -7.1594712E-02 -1.7898678E-02 -7.1594712E-02 -1.7898678E-02 -1.7898678E-02 -7.1594712E-02 -1.7898678E-02 -7.1594712E-02 -1.7898678E-02  0.0000000E+00
 -1.8870006E-02 -7.5480024E-02 -1.8870006E-02 -7.5480024E-02 -1.8870006E-02 -1.8870006E-02 -7.5480024E-02 -1.8870006E-02 -7.5480024E-02 -1.8870006E-02  0.0000000E+00
 -1.9869348E-02 -7.9477392E-02 -1.9869348E-02 -7.9477392E-02 -1.9869348E-02 -1.9869348E-02 -7.9477392E-02 -1.9869348E-02 -7.9477392E-02 -1.9869348E-02  0.0000000E+00
 -2.0897400E-02 -8.3589601E-02 -2.0897400E-02 -8.3589601E-02 -2.0897400E-02 -2.0897400E-02 -8.3589601E-02 -2.0897400E-02 -8.3589601E-02 -2.0897400E-02  0.0000000E+00
 -2.1954651E-02 -8.7818604E-02 -2.1954651E-02 -8.7818604E-02 -2.1954651E-02 -2.1954651E-02 -8.7818604E-02 -2.1954651E-02 -8.7818604E-02 -2.1954651E-02  0.0000000E+00
 -2.3041216E-02 -9.2164863E-02 -2.3041216E-02 -9.2164863E-02 -2.3041216E-02 -2.3041216E-02 -9.2164863E-02 -2.3041216E-02 -9.2164863E-02 -2.3041216E-02  0.0000000E+00
 -2.4156859E-02 -9.6627437E-02 -2.4156859E-02 -9.6627437E-02 -2.4156859E-02 -2.4156859E-02 -9.6627437E-02 -2.4156859E-02 -9.6627437E-02 -2.4156859E-02  0.0000000E+00
 -2.5301166E-02 -1.0120466E-01 -2.5301166E-02 -1.0120466E-01 -2.5301166E-02 -2.5301166E-02 -1.0120466E-01 -2.5301166E-02 -1.0120466E-01 -2.5301166E-02  0.0000000E+00
 -2.6472828E-02 -1.0589131E-01 -2.6472828E-02 -1.0589131E-01 -2.6472828E-02 -2.6472828E-02 -1.0589131E-01 -2.6472828E-02 -1.0589131E-01 -2.6472828E-02  0.0000000E+00
 -2.7671239E-02 -1.1068495E-01 -2.7671239E-02 -1.1068495E-01 -2.7671239E-02 -2.7671239E-02 -1.1068495E-01 -2.7671239E-02 -1.1068495E-01 -2.7671239E-02  0.0000000E+00
 -2.8884840E-02 -1.1553936E-01 -2.8884840E-02 -1.1553936E-01 -2.8884840E-02 -2.8884840E-02 -1.1553936E-01 -2.8884840E-02 -1.1553936E-01 -2.8884840E-02  0.0000000E+00
 -2.9654128E-02 -1.1861651E-01 -2.9654128E-02 -1.1861651E-01 -2.9654128E-02 -2.9654128E-02 -1.1861651E-01 -2.9654128E-02 -1.1861651E-01 -2.9654128E-02  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
 ---


==> anc/GRV_LO_FF_photon/GRV_LO_FF_photon.info <==
SetDesc: "Photon Fragmentation Function set GRV LO"
SetIndex: 2090010
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 1
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 2.0002500e+00
QMax: 3.1622777e+02
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239
Interpolator: linear


==> anc/GRV_LO_FF_photon/GRV_LO_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 5.0000000E-04 8.0000000E-04 9.0000000E-04 9.5000000E-04 1.0000000E-03 1.5000000E-03 2.0000000E-03 3.0000000E-03 5.0000000E-03 7.0000000E-03 9.9999998E-03 1.5000000E-02 2.0000000E-02 2.9999999E-02 5.0000001E-02 7.0000000E-02 1.0000000E-01 1.5000001E-01 2.0000000E-01 2.5000000E-01 3.0000001E-01 3.4999999E-01 4.0000001E-01 4.4999999E-01 5.0000000E-01 5.5000001E-01 6.0000002E-01 6.4999998E-01 6.9999999E-01 7.5000000E-01 8.0000001E-01 8.5000002E-01 8.9999998E-01 9.3000001E-01 9.4999999E-01 9.7000003E-01 9.8000002E-01 9.9000001E-01 1.0000000E+00 
2.0002500E+00 2.8284271E+00 3.8729833E+00 5.4772256E+00 7.0710678E+00 1.0000000E+01 1.7320508E+01 3.1622777E+01 5.4772256E+01 1.0000000E+02 3.1622777E+02 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  5.4456698E-04  7.6833030E-04  2.3752289E-03  7.6833030E-04  7.6833030E-04  2.3752289E-03  7.6833030E-04  5.4456698E-04  0.0000000E+00  6.5601300E-04
  0.0000000E+00  1.2328467E-03  1.0510949E-03  3.0585767E-03  1.0510949E-03  1.0510949E-03  3.0585767E-03  1.0510949E-03  1.2328467E-03  0.0000000E+00  1.0297445E-03
  0.0000000E+00  1.8903285E-03  1.3406934E-03  3.7116788E-03  1.3406934E-03  1.3406934E-03  3.7116788E-03  1.3406934E-03  1.8903285E-03  0.0000000E+00  1.4408759E-03
  2.1093068E-04  2.6430657E-03  1.6916059E-03  4.4605840E-03  1.6916059E-03  1.6916059E-03  4.4605840E-03  1.6916059E-03  2.6430657E-03  2.1093068E-04  1.9549270E-03
  5.0529195E-04  3.2244526E-03  1.9757299E-03  5.0397810E-03  1.9757299E-03  1.9757299E-03  5.0397810E-03  1.9757299E-03  3.2244526E-03  5.0529195E-04  2.3797445E-03
  9.3394162E-04  4.0439781E-03  2.3906934E-03  5.8576643E-03  2.3906934E-03  2.3906934E-03  5.8576643E-03  2.3906934E-03  4.0439781E-03  9.3394162E-04  3.0186131E-03
  1.6790146E-03  5.4109489E-03  3.1171533E-03  7.2153285E-03  3.1171533E-03  3.1171533E-03  7.2153285E-03  3.1171533E-03  5.4109489E-03  1.6790146E-03  4.1666059E-03
  2.5828467E-03  6.9963504E-03  4.0034671E-03  8.7974452E-03  4.0034671E-03  4.0034671E-03  8.7974452E-03  4.0034671E-03  6.9963504E-03  2.5828467E-03  5.5948905E-03
  3.4801095E-03  8.5182481E-03  4.8870438E-03  1.0319343E-02  4.8870438E-03  4.8870438E-03  1.0319343E-02  4.8870438E-03  8.5182481E-03  3.4801095E-03  7.0401460E-03
  4.5366788E-03  1.0259124E-02  5.9288321E-03  1.2054745E-02  5.9288321E-03  5.9288321E-03  1.2054745E-02  5.9288321E-03  1.0259124E-02  4.5366788E-03  8.7536496E-03
  6.7445255E-03  1.3779197E-02  8.1405109E-03  1.5569343E-02  8.1405109E-03  8.1405109E-03  1.5569343E-02  8.1405109E-03  1.3779197E-02  6.7445255E-03  1.2361314E-02
  0.0000000E+00  6.5348037E-04  9.2199636E-04  2.8502746E-03  9.2199636E-04  9.2199636E-04  2.8502746E-03  9.2199636E-04  6.5348037E-04  0.0000000E+00  7.8721560E-04
  0.0000000E+00  1.4794160E-03  1.2613139E-03  3.6702920E-03  1.2613139E-03  1.2613139E-03  3.6702920E-03  1.2613139E-03  1.4794160E-03  0.0000000E+00  1.2356934E-03
  0.0000000E+00  2.2683942E-03  1.6088321E-03  4.4540146E-03  1.6088321E-03  1.6088321E-03  4.4540146E-03  1.6088321E-03  2.2683942E-03  0.0000000E+00  1.7290511E-03
  2.5311681E-04  3.1716788E-03  2.0299271E-03  5.3527008E-03  2.0299271E-03  2.0299271E-03  5.3527008E-03  2.0299271E-03  3.1716788E-03  2.5311681E-04  2.3459124E-03
  6.0635034E-04  3.8693431E-03  2.3708759E-03  6.0477372E-03  2.3708759E-03  2.3708759E-03  6.0477372E-03  2.3708759E-03  3.8693431E-03  6.0635034E-04  2.8556934E-03
  1.1207300E-03  4.8527737E-03  2.8688321E-03  7.0291971E-03  2.8688321E-03  2.8688321E-03  7.0291971E-03  2.8688321E-03  4.8527737E-03  1.1207300E-03  3.6223358E-03
  2.0148175E-03  6.4931386E-03  3.7405840E-03  8.6583942E-03  3.7405840E-03  3.7405840E-03  8.6583942E-03  3.7405840E-03  6.4931386E-03  2.0148175E-03  4.9999271E-03
  3.0994160E-03  8.3956205E-03  4.8041606E-03  1.0556934E-02  4.8041606E-03  4.8041606E-03  1.0556934E-02  4.8041606E-03  8.3956205E-03  3.0994160E-03  6.7138686E-03
  4.1761314E-03  1.0221898E-02  5.8644526E-03  1.2383212E-02  5.8644526E-03  5.8644526E-03  1.2383212E-02  5.8644526E-03  1.0221898E-02  4.1761314E-03  8.4481752E-03
  5.4440146E-03  1.2310949E-02  7.1145986E-03  1.4465693E-02  7.1145986E-03  7.1145986E-03  1.4465693E-02  7.1145986E-03  1.2310949E-02  5.4440146E-03  1.0504380E-02
  8.0934306E-03  1.6535037E-02  9.7686131E-03  1.8683212E-02  9.7686131E-03  9.7686131E-03  1.8683212E-02  9.7686131E-03  1.6535037E-02  8.0934306E-03  1.4833577E-02
  0.0000000E+00  6.8978483E-04  9.7321838E-04  3.0086232E-03  9.7321838E-04  9.7321838E-04  3.0086232E-03  9.7321838E-04  6.8978483E-04  0.0000000E+00  8.3094980E-04
  0.0000000E+00  1.5616058E-03  1.3313869E-03  3.8741971E-03  1.3313869E-03  1.3313869E-03  3.8741971E-03  1.3313869E-03  1.5616058E-03  0.0000000E+00  1.3043431E-03
  0.0000000E+00  2.3944161E-03  1.6982116E-03  4.7014598E-03  1.6982116E-03  1.6982116E-03  4.7014598E-03  1.6982116E-03  2.3944161E-03  0.0000000E+00  1.8251095E-03
  2.6717886E-04  3.3478832E-03  2.1427008E-03  5.6500730E-03  2.1427008E-03  2.1427008E-03  5.6500730E-03  2.1427008E-03  3.3478832E-03  2.6717886E-04  2.4762408E-03
  6.4003647E-04  4.0843066E-03  2.5025913E-03  6.3837226E-03  2.5025913E-03  2.5025913E-03  6.3837226E-03  2.5025913E-03  4.0843066E-03  6.4003647E-04  3.0143431E-03
  1.1829927E-03  5.1223723E-03  3.0282116E-03  7.4197080E-03  3.0282116E-03  3.0282116E-03  7.4197080E-03  3.0282116E-03  5.1223723E-03  1.1829927E-03  3.8235766E-03
  2.1267518E-03  6.8538686E-03  3.9483942E-03  9.1394161E-03  3.9483942E-03  3.9483942E-03  9.1394161E-03  3.9483942E-03  6.8538686E-03  2.1267518E-03  5.2777008E-03
  3.2716058E-03  8.8620438E-03  5.0710584E-03  1.1143431E-02  5.0710584E-03  5.0710584E-03  1.1143431E-02  5.0710584E-03  8.8620438E-03  3.2716058E-03  7.0868613E-03
  4.4081387E-03  1.0789781E-02  6.1902555E-03  1.3071168E-02  6.1902555E-03  6.1902555E-03  1.3071168E-02  6.1902555E-03  1.0789781E-02  4.4081387E-03  8.9175182E-03
  5.7464598E-03  1.2994890E-02  7.5098540E-03  1.5269343E-02  7.5098540E-03  7.5098540E-03  1.5269343E-02  7.5098540E-03  1.2994890E-02  5.7464598E-03  1.1087956E-02
  8.5430657E-03  1.7453650E-02  1.0311314E-02  1.9721168E-02  1.0311314E-02  1.0311314E-02  1.9721168E-02  1.0311314E-02  1.7453650E-02  8.5430657E-03  1.5657664E-02
  0.0000000E+00  7.1156751E-04  1.0039516E-03  3.1036324E-03  1.0039516E-03  1.0039516E-03  3.1036324E-03  1.0039516E-03  7.1156751E-04  0.0000000E+00  8.5719032E-04
  0.0000000E+00  1.6109197E-03  1.3734307E-03  3.9965402E-03  1.3734307E-03  1.3734307E-03  3.9965402E-03  1.3734307E-03  1.6109197E-03  0.0000000E+00  1.3455328E-03
  0.0000000E+00  2.4700292E-03  1.7518394E-03  4.8499270E-03  1.7518394E-03  1.7518394E-03  4.8499270E-03  1.7518394E-03  2.4700292E-03  0.0000000E+00  1.8827445E-03
  2.7561608E-04  3.4536058E-03  2.2103650E-03  5.8284964E-03  2.2103650E-03  2.2103650E-03  5.8284964E-03  2.2103650E-03  3.4536058E-03  2.7561608E-04  2.5544379E-03
  6.6024815E-04  4.2132847E-03  2.5816205E-03  6.5853138E-03  2.5816205E-03  2.5816205E-03  6.5853138E-03  2.5816205E-03  4.2132847E-03  6.6024815E-04  3.1095328E-03
  1.2203504E-03  5.2841314E-03  3.1238394E-03  7.6540146E-03  3.1238394E-03  3.1238394E-03  7.6540146E-03  3.1238394E-03  5.2841314E-03  1.2203504E-03  3.9443212E-03
  2.1939124E-03  7.0703065E-03  4.0730803E-03  9.4280292E-03  4.0730803E-03  4.0730803E-03  9.4280292E-03  4.0730803E-03  7.0703065E-03  2.1939124E-03  5.4443650E-03
  3.3749197E-03  9.1418979E-03  5.2311971E-03  1.1495328E-02  5.2311971E-03  5.2311971E-03  1.1495328E-02  5.2311971E-03  9.1418979E-03  3.3749197E-03  7.3106569E-03
  4.5473431E-03  1.1130511E-02  6.3857372E-03  1.3483942E-02  6.3857372E-03  6.3857372E-03  1.3483942E-02  6.3857372E-03  1.1130511E-02  4.5473431E-03  9.1991241E-03
  5.9279270E-03  1.3405255E-02  7.7470073E-03  1.5751533E-02  7.7470073E-03  7.7470073E-03  1.5751533E-02  7.7470073E-03  1.3405255E-02  5.9279270E-03  1.1438102E-02
  8.8128467E-03  1.8004818E-02  1.0636934E-02  2.0343942E-02  1.0636934E-02  1.0636934E-02  2.0343942E-02  1.0636934E-02  1.8004818E-02  8.8128467E-03  1.6152117E-02
  0.0000000E+00  7.2608930E-04  1.0244404E-03  3.1669718E-03  1.0244404E-03  1.0244404E-03  3.1669718E-03  1.0244404E-03  7.2608930E-04  0.0000000E+00  8.7468400E-04
  0.0000000E+00  1.6437956E-03  1.4014599E-03  4.0781022E-03  1.4014599E-03  1.4014599E-03  4.0781022E-03  1.4014599E-03  1.6437956E-03  0.0000000E+00  1.3729927E-03
  0.0000000E+00  2.5204380E-03  1.7875912E-03  4.9489051E-03  1.7875912E-03  1.7875912E-03  4.9489051E-03  1.7875912E-03  2.5204380E-03  0.0000000E+00  1.9211679E-03
  2.8124090E-04  3.5240876E-03  2.2554745E-03  5.9474453E-03  2.2554745E-03  2.2554745E-03  5.9474453E-03  2.2554745E-03  3.5240876E-03  2.8124090E-04  2.6065693E-03
  6.7372260E-04  4.2992701E-03  2.6343066E-03  6.7197080E-03  2.6343066E-03  2.6343066E-03  6.7197080E-03  2.6343066E-03  4.2992701E-03  6.7372260E-04  3.1729927E-03
  1.2452555E-03  5.3919708E-03  3.1875912E-03  7.8102190E-03  3.1875912E-03  3.1875912E-03  7.8102190E-03  3.1875912E-03  5.3919708E-03  1.2452555E-03  4.0248175E-03
  2.2386861E-03  7.2145985E-03  4.1562044E-03  9.6204380E-03  4.1562044E-03  4.1562044E-03  9.6204380E-03  4.1562044E-03  7.2145985E-03  2.2386861E-03  5.5554745E-03
  3.4437956E-03  9.3284672E-03  5.3379562E-03  1.1729927E-02  5.3379562E-03  5.3379562E-03  1.1729927E-02  5.3379562E-03  9.3284672E-03  3.4437956E-03  7.4598540E-03
  4.6401460E-03  1.1357664E-02  6.5160584E-03  1.3759124E-02  6.5160584E-03  6.5160584E-03  1.3759124E-02  6.5160584E-03  1.1357664E-02  4.6401460E-03  9.3868613E-03
  6.0489051E-03  1.3678832E-02  7.9051095E-03  1.6072993E-02  7.9051095E-03  7.9051095E-03  1.6072993E-02  7.9051095E-03  1.3678832E-02  6.0489051E-03  1.1671533E-02
  8.9927007E-03  1.8372263E-02  1.0854015E-02  2.0759124E-02  1.0854015E-02  1.0854015E-02  2.0759124E-02  1.0854015E-02  1.8372263E-02  8.9927007E-03  1.6481752E-02
  0.0000000E+00  7.0648580E-04  9.7994550E-04  3.1202872E-03  9.7994550E-04  9.7994550E-04  3.1202872E-03  9.7994550E-04  7.0648580E-04  0.0000000E+00  7.8350600E-04
  0.0000000E+00  1.5927007E-03  1.3262774E-03  4.0007299E-03  1.3262774E-03  1.3262774E-03  4.0007299E-03  1.3262774E-03  1.5927007E-03  0.0000000E+00  1.2189781E-03
  0.0000000E+00  2.4328467E-03  1.6766423E-03  4.8350365E-03  1.6766423E-03  1.6766423E-03  4.8350365E-03  1.6766423E-03  2.4328467E-03  0.0000000E+00  1.6948905E-03
  2.5226280E-04  3.3883212E-03  2.0978102E-03  5.7846715E-03  2.0978102E-03  2.0978102E-03  5.7846715E-03  2.0978102E-03  3.3883212E-03  2.5226280E-04  2.2861314E-03
  6.0248180E-04  4.1226277E-03  2.4350365E-03  6.5153285E-03  2.4350365E-03  2.4350365E-03  6.5153285E-03  2.4350365E-03  4.1226277E-03  6.0248180E-04  2.7729927E-03
  1.1087591E-03  5.1510949E-03  2.9255474E-03  7.5401460E-03  2.9255474E-03  2.9255474E-03  7.5401460E-03  2.9255474E-03  5.1510949E-03  1.1087591E-03  3.5021898E-03
  1.9824818E-03  6.8540146E-03  3.7766423E-03  9.2335766E-03  3.7766423E-03  3.7766423E-03  9.2335766E-03  3.7766423E-03  6.8540146E-03  1.9824818E-03  4.8043796E-03
  3.0321168E-03  8.8175182E-03  4.8051095E-03  1.1189781E-02  4.8051095E-03  4.8051095E-03  1.1189781E-02  4.8051095E-03  8.8175182E-03  3.0321168E-03  6.4153285E-03
  4.0664234E-03  1.0686131E-02  5.8226277E-03  1.3051095E-02  5.8226277E-03  5.8226277E-03  1.3051095E-02  5.8226277E-03  1.0686131E-02  4.0664234E-03  8.0291971E-03
  5.2766423E-03  1.2810219E-02  7.0160584E-03  1.5167883E-02  7.0160584E-03  7.0160584E-03  1.5167883E-02  7.0160584E-03  1.2810219E-02  5.2766423E-03  9.9416058E-03
  7.7810219E-03  1.7065693E-02  9.4963504E-03  1.9416058E-02  9.4963504E-03  9.4963504E-03  1.9416058E-02  9.4963504E-03  1.7065693E-02  7.7810219E-03  1.3948905E-02
  0.0000000E+00  6.9373220E-04  9.5149810E-04  3.0896514E-03  9.5149810E-04  9.5149810E-04  3.0896514E-03  9.5149810E-04  6.9373220E-04  0.0000000E+00  7.2310770E-04
  0.0000000E+00  1.5598540E-03  1.2781022E-03  3.9489051E-03  1.2781022E-03  1.2781022E-03  3.9489051E-03  1.2781022E-03  1.5598540E-03  0.0000000E+00  1.1189781E-03
  0.0000000E+00  2.3766423E-03  1.6051095E-03  4.7598540E-03  1.6051095E-03  1.6051095E-03  4.7598540E-03  1.6051095E-03  2.3766423E-03  0.0000000E+00  1.5489051E-03
  2.3394160E-04  3.3014599E-03  1.9963504E-03  5.6788321E-03  1.9963504E-03  1.9963504E-03  5.6788321E-03  1.9963504E-03  3.3014599E-03  2.3394160E-04  2.0810219E-03
  5.5744530E-04  4.0094891E-03  2.3080292E-03  6.3832117E-03  2.3080292E-03  2.3080292E-03  6.3832117E-03  2.3080292E-03  4.0094891E-03  5.5744530E-04  2.5175182E-03
  1.0233577E-03  4.9978102E-03  2.7583942E-03  7.3649635E-03  2.7583942E-03  2.7583942E-03  7.3649635E-03  2.7583942E-03  4.9978102E-03  1.0233577E-03  3.1693431E-03
  1.8211679E-03  6.6255474E-03  3.5357664E-03  8.9854015E-03  3.5357664E-03  3.5357664E-03  8.9854015E-03  3.5357664E-03  6.6255474E-03  1.8211679E-03  4.3284672E-03
  2.7737226E-03  8.4890511E-03  4.4693431E-03  1.0846715E-02  4.4693431E-03  4.4693431E-03  1.0846715E-02  4.4693431E-03  8.4890511E-03  2.7737226E-03  5.7569343E-03
  3.7080292E-03  1.0255475E-02  5.3875912E-03  1.2605839E-02  5.3875912E-03  5.3875912E-03  1.2605839E-02  5.3875912E-03  1.0255475E-02  3.7080292E-03  7.1839416E-03
  4.7956204E-03  1.2255475E-02  6.4591241E-03  1.4598540E-02  6.4591241E-03  6.4591241E-03  1.4598540E-02  6.4591241E-03  1.2255475E-02  4.7956204E-03  8.8686131E-03
  7.0372263E-03  1.6248175E-02  8.6715328E-03  1.8576642E-02  8.6715328E-03  8.6715328E-03  1.8576642E-02  8.6715328E-03  1.6248175E-02  7.0372263E-03  1.2372263E-02
  0.0000000E+00  6.7718860E-04  9.1356750E-04  3.0473420E-03  9.1356750E-04  9.1356750E-04  3.0473420E-03  9.1356750E-04  6.7718860E-04  0.0000000E+00  6.4505660E-04
  0.0000000E+00  1.5175182E-03  1.2145985E-03  3.8802920E-03  1.2145985E-03  1.2145985E-03  3.8802920E-03  1.2145985E-03  1.5175182E-03  0.0000000E+00  9.8978100E-04
  0.0000000E+00  2.3036496E-03  1.5138686E-03  4.6605839E-03  1.5138686E-03  1.5138686E-03  4.6605839E-03  1.5138686E-03  2.3036496E-03  0.0000000E+00  1.3613139E-03
  2.1087590E-04  3.1897810E-03  1.8664234E-03  5.5401460E-03  1.8664234E-03  1.8664234E-03  5.5401460E-03  1.8664234E-03  3.1897810E-03  2.1087590E-04  1.8189781E-03
  5.0087590E-04  3.8649635E-03  2.1459854E-03  6.2109489E-03  2.1459854E-03  2.1459854E-03  6.2109489E-03  2.1459854E-03  3.8649635E-03  5.0087590E-04  2.1927007E-03
  9.1532850E-04  4.8021898E-03  2.5474453E-03  7.1430657E-03  2.5474453E-03  2.5474453E-03  7.1430657E-03  2.5474453E-03  4.8021898E-03  9.1532850E-04  2.7481752E-03
  1.6204380E-03  6.3364964E-03  3.2328467E-03  8.6715328E-03  3.2328467E-03  3.2328467E-03  8.6715328E-03  3.2328467E-03  6.3364964E-03  1.6204380E-03  3.7299270E-03
  2.4540146E-03  8.0802920E-03  4.0481752E-03  1.0401460E-02  4.0481752E-03  4.0481752E-03  1.0401460E-02  4.0481752E-03  8.0802920E-03  2.4540146E-03  4.9321168E-03
  3.2642336E-03  9.7226277E-03  4.8445255E-03  1.2036496E-02  4.8445255E-03  4.8445255E-03  1.2036496E-02  4.8445255E-03  9.7226277E-03  3.2642336E-03  6.1270073E-03
  4.2021898E-03  1.1576642E-02  5.7671533E-03  1.3883212E-02  5.7671533E-03  5.7671533E-03  1.3883212E-02  5.7671533E-03  1.1576642E-02  4.2021898E-03  7.5255474E-03
  6.1182482E-03  1.5233577E-02  7.6569343E-03  1.7532847E-02  7.6569343E-03  7.6569343E-03  1.7532847E-02  7.6569343E-03  1.5233577E-02  6.1182482E-03  1.0430657E-02
  0.0000000E+00  6.5838590E-04  8.7052960E-04  2.9962778E-03  8.7052960E-04  8.7052960E-04  2.9962778E-03  8.7052960E-04  6.5838590E-04  0.0000000E+00  5.5642710E-04
  0.0000000E+00  1.4693431E-03  1.1437956E-03  3.7985401E-03  1.1437956E-03  1.1437956E-03  3.7985401E-03  1.1437956E-03  1.4693431E-03  0.0000000E+00  8.4452550E-04
  0.0000000E+00  2.2226277E-03  1.4109489E-03  4.5452555E-03  1.4109489E-03  1.4109489E-03  4.5452555E-03  1.4109489E-03  2.2226277E-03  0.0000000E+00  1.1532847E-03
  1.8598540E-04  3.0656934E-03  1.7226277E-03  5.3802920E-03  1.7226277E-03  1.7226277E-03  5.3802920E-03  1.7226277E-03  3.0656934E-03  1.8598540E-04  1.5299270E-03
  4.4007300E-04  3.7043796E-03  1.9671533E-03  6.0138686E-03  1.9671533E-03  1.9671533E-03  6.0138686E-03  1.9671533E-03  3.7043796E-03  4.4007300E-04  1.8357664E-03
  8.0000000E-04  4.5861314E-03  2.3153285E-03  6.8890511E-03  2.3153285E-03  2.3153285E-03  6.8890511E-03  2.3153285E-03  4.5861314E-03  8.0000000E-04  2.2875912E-03
  1.4051095E-03  6.0197080E-03  2.9036496E-03  8.3138686E-03  2.9036496E-03  2.9036496E-03  8.3138686E-03  2.9036496E-03  6.0197080E-03  1.4051095E-03  3.0810219E-03
  2.1131387E-03  7.6350365E-03  3.5941606E-03  9.9197080E-03  3.5941606E-03  3.5941606E-03  9.9197080E-03  3.5941606E-03  7.6350365E-03  2.1131387E-03  4.0445255E-03
  2.7941606E-03  9.1459854E-03  4.2620438E-03  1.1416058E-02  4.2620438E-03  4.2620438E-03  1.1416058E-02  4.2620438E-03  9.1459854E-03  2.7941606E-03  4.9948905E-03
  3.5751825E-03  1.0832117E-02  5.0299270E-03  1.3102190E-02  5.0299270E-03  5.0299270E-03  1.3102190E-02  5.0299270E-03  1.0832117E-02  3.5751825E-03  6.1029197E-03
  5.1547445E-03  1.4153285E-02  6.5868613E-03  1.6401460E-02  6.5868613E-03  6.5868613E-03  1.6401460E-02  6.5868613E-03  1.4153285E-02  5.1547445E-03  8.3722628E-03
  0.0000000E+00  6.4694380E-04  8.4426830E-04  2.9619902E-03  8.4426830E-04  8.4426830E-04  2.9619902E-03  8.4426830E-04  6.4694380E-04  0.0000000E+00  5.0339380E-04
  0.0000000E+00  1.4401460E-03  1.1014599E-03  3.7452555E-03  1.1014599E-03  1.1014599E-03  3.7452555E-03  1.1014599E-03  1.4401460E-03  0.0000000E+00  7.5912410E-04
  0.0000000E+00  2.1744526E-03  1.3503650E-03  4.4715328E-03  1.3503650E-03  1.3503650E-03  4.4715328E-03  1.3503650E-03  2.1744526E-03  0.0000000E+00  1.0306569E-03
  1.7182480E-04  2.9919708E-03  1.6386861E-03  5.2810219E-03  1.6386861E-03  1.6386861E-03  5.2810219E-03  1.6386861E-03  2.9919708E-03  1.7182480E-04  1.3613139E-03
  4.0547450E-04  3.6087591E-03  1.8635036E-03  5.8919708E-03  1.8635036E-03  1.8635036E-03  5.8919708E-03  1.8635036E-03  3.6087591E-03  4.0547450E-04  1.6284672E-03
  7.3503650E-04  4.4591241E-03  2.1810219E-03  6.7343066E-03  2.1810219E-03  2.1810219E-03  6.7343066E-03  2.1810219E-03  4.4591241E-03  7.3503650E-04  2.0218978E-03
  1.2846715E-03  5.8343066E-03  2.7145985E-03  8.0948905E-03  2.7145985E-03  2.7145985E-03  8.0948905E-03  2.7145985E-03  5.8343066E-03  1.2846715E-03  2.7094891E-03
  1.9211679E-03  7.3795620E-03  3.3357664E-03  9.6277372E-03  3.3357664E-03  3.3357664E-03  9.6277372E-03  3.3357664E-03  7.3795620E-03  1.9211679E-03  3.5394161E-03
  2.5313869E-03  8.8102190E-03  3.9321168E-03  1.1051095E-02  3.9321168E-03  3.9321168E-03  1.1051095E-02  3.9321168E-03  8.8102190E-03  2.5313869E-03  4.3547445E-03
  3.2262774E-03  1.0408759E-02  4.6145985E-03  1.2642336E-02  4.6145985E-03  4.6145985E-03  1.2642336E-02  4.6145985E-03  1.0408759E-02  3.2262774E-03  5.3000000E-03
  4.6211679E-03  1.3532847E-02  5.9883212E-03  1.5744525E-02  5.9883212E-03  5.9883212E-03  1.5744525E-02  5.9883212E-03  1.3532847E-02  4.6211679E-03  7.2299270E-03
  0.0000000E+00  6.3535560E-04  8.1800700E-04  2.9247830E-03  8.1800700E-04  8.1800700E-04  2.9247830E-03  8.1800700E-04  6.3535560E-04  0.0000000E+00  4.5116260E-04
  0.0000000E+00  1.4109489E-03  1.0591241E-03  3.6890511E-03  1.0591241E-03  1.0591241E-03  3.6890511E-03  1.0591241E-03  1.4109489E-03  0.0000000E+00  6.7532850E-04
  0.0000000E+00  2.1255474E-03  1.2912409E-03  4.3941606E-03  1.2912409E-03  1.2912409E-03  4.3941606E-03  1.2912409E-03  2.1255474E-03  0.0000000E+00  9.1240880E-04
  1.5854010E-04  2.9189781E-03  1.5569343E-03  5.1773723E-03  1.5569343E-03  1.5569343E-03  5.1773723E-03  1.5569343E-03  2.9189781E-03  1.5854010E-04  1.1992701E-03
  3.7299270E-04  3.5153285E-03  1.7627737E-03  5.7671533E-03  1.7627737E-03  1.7627737E-03  5.7671533E-03  1.7627737E-03  3.5153285E-03  3.7299270E-04  1.4299270E-03
  6.7364960E-04  4.3343066E-03  2.0525547E-03  6.5766423E-03  2.0525547E-03  2.0525547E-03  6.5766423E-03  2.0525547E-03  4.3343066E-03  6.7364960E-04  1.7686131E-03
  1.1715328E-03  5.6532847E-03  2.5343066E-03  7.8832117E-03  2.5343066E-03  2.5343066E-03  7.8832117E-03  2.5343066E-03  5.6532847E-03  1.1715328E-03  2.3569343E-03
  1.7437956E-03  7.1248175E-03  3.0912409E-03  9.3430657E-03  3.0912409E-03  3.0912409E-03  9.3430657E-03  3.0912409E-03  7.1248175E-03  1.7437956E-03  3.0635036E-03
  2.2868613E-03  8.4890511E-03  3.6218978E-03  1.0693431E-02  3.6218978E-03  3.6218978E-03  1.0693431E-02  3.6218978E-03  8.4890511E-03  2.2868613E-03  3.7532847E-03
  2.9036496E-03  1.0007299E-02  4.2255474E-03  1.2197080E-02  4.2255474E-03  4.2255474E-03  1.2197080E-02  4.2255474E-03  1.0007299E-02  2.9036496E-03  4.5503650E-03
  4.1306569E-03  1.2948905E-02  5.4321168E-03  1.5116788E-02  5.4321168E-03  5.4321168E-03  1.5116788E-02  5.4321168E-03  1.2948905E-02  4.1306569E-03  6.1671533E-03
  0.0000000E+00  6.2252810E-04  7.8882530E-04  2.8788195E-03  7.8882530E-04  7.8882530E-04  2.8788195E-03  7.8882530E-04  6.2252810E-04  0.0000000E+00  3.9630410E-04
  0.0000000E+00  1.3788321E-03  1.0145985E-03  3.6211679E-03  1.0145985E-03  1.0145985E-03  3.6211679E-03  1.0145985E-03  1.3788321E-03  0.0000000E+00  5.8846720E-04
  0.0000000E+00  2.0729927E-03  1.2284672E-03  4.3029197E-03  1.2284672E-03  1.2284672E-03  4.3029197E-03  1.2284672E-03  2.0729927E-03  0.0000000E+00  7.9051090E-04
  1.4525550E-04  2.8394161E-03  1.4715328E-03  5.0576642E-03  1.4715328E-03  1.4715328E-03  5.0576642E-03  1.4715328E-03  2.8394161E-03  1.4525550E-04  1.0328467E-03
  3.4072990E-04  3.4145985E-03  1.6583942E-03  5.6240876E-03  1.6583942E-03  1.6583942E-03  5.6240876E-03  1.6583942E-03  3.4145985E-03  3.4072990E-04  1.2277372E-03
  6.1299270E-04  4.2007299E-03  1.9204380E-03  6.3992701E-03  1.9204380E-03  1.9204380E-03  6.3992701E-03  1.9204380E-03  4.2007299E-03  6.1299270E-04  1.5116788E-03
  1.0598540E-03  5.4620438E-03  2.3510949E-03  7.6423358E-03  2.3510949E-03  2.3510949E-03  7.6423358E-03  2.3510949E-03  5.4620438E-03  1.0598540E-03  2.0021898E-03
  1.5686131E-03  6.8613139E-03  2.8452555E-03  9.0291971E-03  2.8452555E-03  2.8452555E-03  9.0291971E-03  2.8452555E-03  6.8613139E-03  1.5686131E-03  2.5875912E-03
  2.0481752E-03  8.1532847E-03  3.3116788E-03  1.0306569E-02  3.3116788E-03  3.3116788E-03  1.0306569E-02  3.3116788E-03  8.1532847E-03  2.0481752E-03  3.1554745E-03
  2.5883212E-03  9.5839416E-03  3.8394161E-03  1.1715329E-02  3.8394161E-03  3.8394161E-03  1.1715329E-02  3.8394161E-03  9.5839416E-03  2.5883212E-03  3.8080292E-03
  3.6547445E-03  1.2343066E-02  4.8846715E-03  1.4452555E-02  4.8846715E-03  4.8846715E-03  1.4452555E-02  4.8846715E-03  1.2343066E-02  3.6547445E-03  5.1226277E-03
  0.0000000E+00  6.1334450E-04  7.6912820E-04  2.8416085E-03  7.6912820E-04  7.6912820E-04  2.8416085E-03  7.6912820E-04  6.1334450E-04  0.0000000E+00  3.5990140E-04
  0.0000000E+00  1.3562044E-03  9.8394160E-04  3.5686131E-03  9.8394160E-04  9.8394160E-04  3.5686131E-03  9.8394160E-04  1.3562044E-03  0.0000000E+00  5.3145990E-04
  0.0000000E+00  2.0357664E-03  1.1861314E-03  4.2343066E-03  1.1861314E-03  1.1861314E-03  4.2343066E-03  1.1861314E-03  2.0357664E-03  0.0000000E+00  7.1109490E-04
  1.3686130E-04  2.7846715E-03  1.4153285E-03  4.9686131E-03  1.4153285E-03  1.4153285E-03  4.9686131E-03  1.4153285E-03  2.7846715E-03  1.3686130E-04  9.2554740E-04
  3.2043800E-04  3.3445255E-03  1.5897810E-03  5.5189781E-03  1.5897810E-03  1.5897810E-03  5.5189781E-03  1.5897810E-03  3.3445255E-03  3.2043800E-04  1.0970803E-03
  5.7489050E-04  4.1087591E-03  1.8335766E-03  6.2700730E-03  1.8335766E-03  1.8335766E-03  6.2700730E-03  1.8335766E-03  4.1087591E-03  5.7489050E-04  1.3467153E-03
  9.8978100E-04  5.3306569E-03  2.2328467E-03  7.4744526E-03  2.2328467E-03  2.2328467E-03  7.4744526E-03  2.2328467E-03  5.3306569E-03  9.8978100E-04  1.7766423E-03
  1.4598540E-03  6.6832117E-03  2.6875912E-03  8.8029197E-03  2.6875912E-03  2.6875912E-03  8.8029197E-03  2.6875912E-03  6.6832117E-03  1.4598540E-03  2.2861314E-03
  1.9000000E-03  7.9270073E-03  3.1145985E-03  1.0036496E-02  3.1145985E-03  3.1145985E-03  1.0036496E-02  3.1145985E-03  7.9270073E-03  1.9000000E-03  2.7788321E-03
  2.3934307E-03  9.2992701E-03  3.5948905E-03  1.1386861E-02  3.5948905E-03  3.5948905E-03  1.1386861E-02  3.5948905E-03  9.2992701E-03  2.3934307E-03  3.3423358E-03
  3.3620438E-03  1.1948905E-02  4.5423358E-03  1.4007299E-02  4.5423358E-03  4.5423358E-03  1.4007299E-02  4.5423358E-03  1.1948905E-02  3.3620438E-03  4.4729927E-03
  0.0000000E+00  5.9964180E-04  7.3994500E-04  2.7810487E-03  7.3994500E-04  7.3994500E-04  2.7810487E-03  7.3994500E-04  5.9964180E-04  0.0000000E+00  3.1167970E-04
  0.0000000E+00  1.3226277E-03  9.4087590E-04  3.4839416E-03  9.4087590E-04  9.4087590E-04  3.4839416E-03  9.4087590E-04  1.3226277E-03  0.0000000E+00  4.5671530E-04
  0.0000000E+00  1.9817518E-03  1.1284672E-03  4.1255474E-03  1.1284672E-03  1.1284672E-03  4.1255474E-03  1.1284672E-03  1.9817518E-03  0.0000000E+00  6.0759120E-04
  1.2627740E-04  2.7043796E-03  1.3386861E-03  4.8313869E-03  1.3386861E-03  1.3386861E-03  4.8313869E-03  1.3386861E-03  2.7043796E-03  1.2627740E-04  7.8686130E-04
  2.9489050E-04  3.2437956E-03  1.4985401E-03  5.3583942E-03  1.4985401E-03  1.4985401E-03  5.3583942E-03  1.4985401E-03  3.2437956E-03  2.9489050E-04  9.2919710E-04
  5.2715330E-04  3.9781022E-03  1.7189781E-03  6.0766423E-03  1.7189781E-03  1.7189781E-03  6.0766423E-03  1.7189781E-03  3.9781022E-03  5.2715330E-04  1.1357664E-03
  9.0291970E-04  5.1467153E-03  2.0788321E-03  7.2218978E-03  2.0788321E-03  2.0788321E-03  7.2218978E-03  2.0788321E-03  5.1467153E-03  9.0291970E-04  1.4890511E-03
  1.3240876E-03  6.4343066E-03  2.4839416E-03  8.4817518E-03  2.4839416E-03  2.4839416E-03  8.4817518E-03  2.4839416E-03  6.4343066E-03  1.3240876E-03  1.9051095E-03
  1.7160584E-03  7.6131387E-03  2.8620438E-03  9.6423358E-03  2.8620438E-03  2.8620438E-03  9.6423358E-03  2.8620438E-03  7.6131387E-03  1.7160584E-03  2.3051095E-03
  2.1525547E-03  8.9124088E-03  3.2846715E-03  1.0905109E-02  3.2846715E-03  3.2846715E-03  1.0905109E-02  3.2846715E-03  8.9124088E-03  2.1525547E-03  2.7605839E-03
  3.0029197E-03  1.1408759E-02  4.1116788E-03  1.3379562E-02  4.1116788E-03  4.1116788E-03  1.3379562E-02  4.1116788E-03  1.1408759E-02  3.0029197E-03  3.6671533E-03
  0.0000000E+00  5.7981540E-04  7.0156790E-04  2.6832729E-03  7.0156790E-04  7.0156790E-04  2.6832729E-03  7.0156790E-04  5.7981540E-04  0.0000000E+00  2.5521320E-04
  0.0000000E+00  1.2751825E-03  8.8540150E-04  3.3518248E-03  8.8540150E-04  8.8540150E-04  3.3518248E-03  8.8540150E-04  1.2751825E-03  0.0000000E+00  3.7043800E-04
  0.0000000E+00  1.9051095E-03  1.0554745E-03  3.9591241E-03  1.0554745E-03  1.0554745E-03  3.9591241E-03  1.0554745E-03  1.9051095E-03  0.0000000E+00  4.8941610E-04
  1.1467150E-04  2.5941606E-03  1.2445255E-03  4.6255474E-03  1.2445255E-03  1.2445255E-03  4.6255474E-03  1.2445255E-03  2.5941606E-03  1.1467150E-04  6.2934310E-04
  2.6671530E-04  3.1051095E-03  1.3861314E-03  5.1204380E-03  1.3861314E-03  1.3861314E-03  5.1204380E-03  1.3861314E-03  3.1051095E-03  2.6671530E-04  7.4014600E-04
  4.7474450E-04  3.7992701E-03  1.5817518E-03  5.7941606E-03  1.5817518E-03  1.5817518E-03  5.7941606E-03  1.5817518E-03  3.7992701E-03  4.7474450E-04  9.0000000E-04
  8.0802920E-04  4.8992701E-03  1.8970803E-03  6.8635036E-03  1.8970803E-03  1.8970803E-03  6.8635036E-03  1.8970803E-03  4.8992701E-03  8.0802920E-04  1.1715328E-03
  1.1773723E-03  6.1051095E-03  2.2489051E-03  8.0364964E-03  2.2489051E-03  2.2489051E-03  8.0364964E-03  2.2489051E-03  6.1051095E-03  1.1773723E-03  1.4883212E-03
  1.5182482E-03  7.2058394E-03  2.5744526E-03  9.1167883E-03  2.5744526E-03  2.5744526E-03  9.1167883E-03  2.5744526E-03  7.2058394E-03  1.5182482E-03  1.7897810E-03
  1.8948905E-03  8.4087591E-03  2.9357664E-03  1.0291971E-02  2.9357664E-03  2.9357664E-03  1.0291971E-02  2.9357664E-03  8.4087591E-03  1.8948905E-03  2.1313869E-03
  2.6211679E-03  1.0715328E-02  3.6357664E-03  1.2554744E-02  3.6357664E-03  3.6357664E-03  1.2554744E-02  3.6357664E-03  1.0715328E-02  2.6211679E-03  2.8058394E-03
  0.0000000E+00  5.6385200E-04  6.7296560E-04  2.5993583E-03  6.7296560E-04  6.7296560E-04  2.5993583E-03  6.7296560E-04  5.6385200E-04  0.0000000E+00  2.2012150E-04
  0.0000000E+00  1.2372263E-03  8.4598540E-04  3.2408759E-03  8.4598540E-04  8.4598540E-04  3.2408759E-03  8.4598540E-04  1.2372263E-03  0.0000000E+00  3.1759120E-04
  0.0000000E+00  1.8459854E-03  1.0043796E-03  3.8226277E-03  1.0043796E-03  1.0043796E-03  3.8226277E-03  1.0043796E-03  1.8459854E-03  0.0000000E+00  4.1766420E-04
  1.0759120E-04  2.5087591E-03  1.1795620E-03  4.4583942E-03  1.1795620E-03  1.1795620E-03  4.4583942E-03  1.1795620E-03  2.5087591E-03  1.0759120E-04  5.3489050E-04
  2.4985400E-04  2.9992701E-03  1.3109489E-03  4.9306569E-03  1.3109489E-03  1.3109489E-03  4.9306569E-03  1.3109489E-03  2.9992701E-03  2.4985400E-04  6.2722630E-04
  4.4343070E-04  3.6642336E-03  1.4912409E-03  5.5708029E-03  1.4912409E-03  1.4912409E-03  5.5708029E-03  1.4912409E-03  3.6642336E-03  4.4343070E-04  7.5985400E-04
  7.5182480E-04  4.7145985E-03  1.7795620E-03  6.5861314E-03  1.7795620E-03  1.7795620E-03  6.5861314E-03  1.7795620E-03  4.7145985E-03  7.5182480E-04  9.8467150E-04
  1.0912409E-03  5.8627737E-03  2.0992701E-03  7.7007299E-03  2.0992701E-03  2.0992701E-03  7.7007299E-03  2.0992701E-03  5.8627737E-03  1.0912409E-03  1.2452555E-03
  1.4029197E-03  6.9080292E-03  2.3941606E-03  8.7153285E-03  2.3941606E-03  2.3941606E-03  8.7153285E-03  2.3941606E-03  6.9080292E-03  1.4029197E-03  1.4919708E-03
  1.7445255E-03  8.0510949E-03  2.7197080E-03  9.8248175E-03  2.7197080E-03  2.7197080E-03  9.8248175E-03  2.7197080E-03  8.0510949E-03  1.7445255E-03  1.7700730E-03
  2.4014599E-03  1.0233577E-02  3.3481752E-03  1.1956204E-02  3.3481752E-03  3.3481752E-03  1.1956204E-02  3.3481752E-03  1.0233577E-02  2.4014599E-03  2.3153285E-03
  0.0000000E+00  5.4307650E-04  6.3830690E-04  2.4877138E-03  6.3830690E-04  6.3830690E-04  2.4877138E-03  6.3830690E-04  5.4307650E-04  0.0000000E+00  1.8459150E-04
  0.0000000E+00  1.1890511E-03  7.9854010E-04  3.0948905E-03  7.9854010E-04  7.9854010E-04  3.0948905E-03  7.9854010E-04  1.1890511E-03  0.0000000E+00  2.6459850E-04
  0.0000000E+00  1.7700730E-03  9.4525550E-04  3.6445255E-03  9.4525550E-04  9.4525550E-04  3.6445255E-03  9.4525550E-04  1.7700730E-03  0.0000000E+00  3.4635040E-04
  1.0036500E-04  2.4007299E-03  1.1058394E-03  4.2430657E-03  1.1058394E-03  1.1058394E-03  4.2430657E-03  1.1058394E-03  2.4007299E-03  1.0036500E-04  4.4145990E-04
  2.3255470E-04  2.8671533E-03  1.2262774E-03  4.6868613E-03  1.2262774E-03  1.2262774E-03  4.6868613E-03  1.2262774E-03  2.8671533E-03  2.3255470E-04  5.1620440E-04
  4.1160580E-04  3.4963504E-03  1.3905109E-03  5.2883212E-03  1.3905109E-03  1.3905109E-03  5.2883212E-03  1.3905109E-03  3.4963504E-03  4.1160580E-04  6.2328470E-04
  6.9489050E-04  4.4883212E-03  1.6510949E-03  6.2386861E-03  1.6510949E-03  1.6510949E-03  6.2386861E-03  1.6510949E-03  4.4883212E-03  6.9489050E-04  8.0291970E-04
  1.0051095E-03  5.5686131E-03  1.9394161E-03  7.2781022E-03  1.9394161E-03  1.9394161E-03  7.2781022E-03  1.9394161E-03  5.5686131E-03  1.0051095E-03  1.0109489E-03
  1.2875912E-03  6.5496350E-03  2.2036496E-03  8.2262774E-03  2.2036496E-03  2.2036496E-03  8.2262774E-03  2.2036496E-03  6.5496350E-03  1.2875912E-03  1.2058394E-03
  1.5963504E-03  7.6204380E-03  2.4948905E-03  9.2627737E-03  2.4948905E-03  2.4948905E-03  9.2627737E-03  2.4948905E-03  7.6204380E-03  1.5963504E-03  1.4248175E-03
  2.1861314E-03  9.6569343E-03  3.0532847E-03  1.1233577E-02  3.0532847E-03  3.0532847E-03  1.1233577E-02  3.0532847E-03  9.6569343E-03  2.1861314E-03  1.8525547E-03
  0.0000000E+00  5.1275130E-04  5.9124160E-04  2.3235277E-03  5.9124160E-04  5.9124160E-04  2.3235277E-03  5.9124160E-04  5.1275130E-04  0.0000000E+00  1.4599660E-04
  0.0000000E+00  1.1189781E-03  7.3649640E-04  2.8832117E-03  7.3649640E-04  7.3649640E-04  2.8832117E-03  7.3649640E-04  1.1189781E-03  0.0000000E+00  2.0781020E-04
  0.0000000E+00  1.6613139E-03  8.6788320E-04  3.3883212E-03  8.6788320E-04  8.6788320E-04  3.3883212E-03  8.6788320E-04  1.6613139E-03  0.0000000E+00  2.7051090E-04
  9.2043800E-05  2.2481752E-03  1.0124088E-03  3.9372263E-03  1.0124088E-03  1.0124088E-03  3.9372263E-03  1.0124088E-03  2.2481752E-03  9.2043800E-05  3.4306570E-04
  2.1277370E-04  2.6802920E-03  1.1197080E-03  4.3430657E-03  1.1197080E-03  1.1197080E-03  4.3430657E-03  1.1197080E-03  2.6802920E-03  2.1277370E-04  3.9978100E-04
  3.7532850E-04  3.2627737E-03  1.2649635E-03  4.8919708E-03  1.2649635E-03  1.2649635E-03  4.8919708E-03  1.2649635E-03  3.2627737E-03  3.7532850E-04  4.8072990E-04
  6.3072990E-04  4.1759124E-03  1.4948905E-03  5.7569343E-03  1.4948905E-03  1.4948905E-03  5.7569343E-03  1.4948905E-03  4.1759124E-03  6.3072990E-04  6.1583940E-04
  9.0802920E-04  5.1671533E-03  1.7481752E-03  6.7014599E-03  1.7481752E-03  1.7481752E-03  6.7014599E-03  1.7481752E-03  5.1671533E-03  9.0802920E-04  7.7007300E-04
  1.1591241E-03  6.0635036E-03  1.9788321E-03  7.5620438E-03  1.9788321E-03  1.9788321E-03  7.5620438E-03  1.9788321E-03  6.0635036E-03  1.1591241E-03  9.1532850E-04
  1.4321168E-03  7.0386861E-03  2.2321168E-03  8.4963504E-03  2.2321168E-03  2.2321168E-03  8.4963504E-03  2.2321168E-03  7.0386861E-03  1.4321168E-03  1.0766423E-03
  1.9503650E-03  8.8905109E-03  2.7160584E-03  1.0277372E-02  2.7160584E-03  2.7160584E-03  1.0277372E-02  2.7160584E-03  8.8905109E-03  1.9503650E-03  1.3883212E-03
  0.0000000E+00  4.8563290E-04  5.5161850E-04  2.1783125E-03  5.5161850E-04  5.5161850E-04  2.1783125E-03  5.5161850E-04  4.8563290E-04  0.0000000E+00  1.1987710E-04
  0.0000000E+00  1.0569343E-03  6.8489050E-04  2.6978102E-03  6.8489050E-04  6.8489050E-04  2.6978102E-03  6.8489050E-04  1.0569343E-03  0.0000000E+00  1.6978100E-04
  0.0000000E+00  1.5664234E-03  8.0510950E-04  3.1642336E-03  8.0510950E-04  8.0510950E-04  3.1642336E-03  8.0510950E-04  1.5664234E-03  0.0000000E+00  2.2021900E-04
  8.5839400E-05  2.1153285E-03  9.3649640E-04  3.6715328E-03  9.3649640E-04  9.3649640E-04  3.6715328E-03  9.3649640E-04  2.1153285E-03  8.5839400E-05  2.7817520E-04
  1.9788320E-04  2.5189781E-03  1.0335766E-03  4.0459854E-03  1.0335766E-03  1.0335766E-03  4.0459854E-03  1.0335766E-03  2.5189781E-03  1.9788320E-04  3.2335770E-04
  3.4832120E-04  3.0605839E-03  1.1656934E-03  4.5510949E-03  1.1656934E-03  1.1656934E-03  4.5510949E-03  1.1656934E-03  3.0605839E-03  3.4832120E-04  3.8766420E-04
  5.8335770E-04  3.9087591E-03  1.3737226E-03  5.3467153E-03  1.3737226E-03  1.3737226E-03  5.3467153E-03  1.3737226E-03  3.9087591E-03  5.8335770E-04  4.9445260E-04
  8.3722630E-04  4.8255474E-03  1.6014599E-03  6.2131387E-03  1.6014599E-03  1.6014599E-03  6.2131387E-03  1.6014599E-03  4.8255474E-03  8.3722630E-04  6.1591240E-04
  1.0656934E-03  5.6532847E-03  1.8087591E-03  6.9992701E-03  1.8087591E-03  1.8087591E-03  6.9992701E-03  1.8087591E-03  5.6532847E-03  1.0656934E-03  7.2905110E-04
  1.3131387E-03  6.5525547E-03  2.0350365E-03  7.8540146E-03  2.0350365E-03  2.0350365E-03  7.8540146E-03  2.0350365E-03  6.5525547E-03  1.3131387E-03  8.5474450E-04
  1.7817518E-03  8.2554745E-03  2.4671533E-03  9.4890511E-03  2.4671533E-03  2.4671533E-03  9.4890511E-03  2.4671533E-03  8.2554745E-03  1.7817518E-03  1.0963504E-03
  0.0000000E+00  4.6084680E-04  5.1666500E-04  2.0469614E-03  5.1666500E-04  5.1666500E-04  2.0469614E-03  5.1666500E-04  4.6084680E-04  0.0000000E+00  1.0054270E-04
  0.0000000E+00  1.0007299E-03  6.3992700E-04  2.5306569E-03  6.3992700E-04  6.3992700E-04  2.5306569E-03  6.3992700E-04  1.0007299E-03  0.0000000E+00  1.4175180E-04
  0.0000000E+00  1.4802920E-03  7.5109490E-04  2.9642336E-03  7.5109490E-04  7.5109490E-04  2.9642336E-03  7.5109490E-04  1.4802920E-03  0.0000000E+00  1.8328470E-04
  8.0583900E-05  1.9963504E-03  8.7153280E-04  3.4350365E-03  8.7153280E-04  8.7153280E-04  3.4350365E-03  8.7153280E-04  1.9963504E-03  8.0583900E-05  2.3080290E-04
  1.8562040E-04  2.3737226E-03  9.6131390E-04  3.7817518E-03  9.6131390E-04  9.6131390E-04  3.7817518E-03  9.6131390E-04  2.3737226E-03  1.8562040E-04  2.6773720E-04
  3.2605840E-04  2.8802920E-03  1.0817518E-03  4.2496350E-03  1.0817518E-03  1.0817518E-03  4.2496350E-03  1.0817518E-03  2.8802920E-03  3.2605840E-04  3.2021900E-04
  5.4459850E-04  3.6715328E-03  1.2715328E-03  4.9854015E-03  1.2715328E-03  1.2715328E-03  4.9854015E-03  1.2715328E-03  3.6715328E-03  5.4459850E-04  4.0700730E-04
  7.7956200E-04  4.5240876E-03  1.4795620E-03  5.7846715E-03  1.4795620E-03  1.4795620E-03  5.7846715E-03  1.4795620E-03  4.5240876E-03  7.7956200E-04  5.0510950E-04
  9.9051090E-04  5.2927007E-03  1.6678832E-03  6.5102190E-03  1.6678832E-03  1.6678832E-03  6.5102190E-03  1.6678832E-03  5.2927007E-03  9.9051090E-04  5.9620440E-04
  1.2182482E-03  6.1262774E-03  1.8729927E-03  7.2992701E-03  1.8729927E-03  1.8729927E-03  7.2992701E-03  1.8729927E-03  6.1262774E-03  1.2182482E-03  6.9678830E-04
  1.6474453E-03  7.7007299E-03  2.2649635E-03  8.8029197E-03  2.2649635E-03  2.2649635E-03  8.8029197E-03  2.2649635E-03  7.7007299E-03  1.6474453E-03  8.8978100E-04
  0.0000000E+00  4.3802840E-04  4.8535990E-04  1.9272863E-03  4.8535990E-04  4.8535990E-04  1.9272863E-03  4.8535990E-04  4.3802840E-04  0.0000000E+00  8.5366900E-05
  0.0000000E+00  9.4963500E-04  5.9992700E-04  2.3781022E-03  5.9992700E-04  5.9992700E-04  2.3781022E-03  5.9992700E-04  9.4963500E-04  0.0000000E+00  1.1992700E-04
  0.0000000E+00  1.4021898E-03  7.0284670E-04  2.7832117E-03  7.0284670E-04  7.0284670E-04  2.7832117E-03  7.0284670E-04  1.4021898E-03  0.0000000E+00  1.5459850E-04
  7.6131400E-05  1.8875912E-03  8.1459850E-04  3.2211679E-03  8.1459850E-04  8.1459850E-04  3.2211679E-03  8.1459850E-04  1.8875912E-03  7.6131400E-05  1.9416060E-04
  1.7503650E-04  2.2423358E-03  8.9708030E-04  3.5430657E-03  8.9708030E-04  8.9708030E-04  3.5430657E-03  8.9708030E-04  2.2423358E-03  1.7503650E-04  2.2481750E-04
  3.0693430E-04  2.7175182E-03  1.0080292E-03  3.9781022E-03  1.0080292E-03  1.0080292E-03  3.9781022E-03  1.0080292E-03  2.7175182E-03  3.0693430E-04  2.6824820E-04
  5.1145990E-04  3.4569343E-03  1.1832117E-03  4.6605839E-03  1.1832117E-03  1.1832117E-03  4.6605839E-03  1.1832117E-03  3.4569343E-03  5.1145990E-04  3.3985400E-04
  7.3065690E-04  4.2532847E-03  1.3737226E-03  5.4014599E-03  1.3737226E-03  1.3737226E-03  5.4014599E-03  1.3737226E-03  4.2532847E-03  7.3065690E-04  4.2051090E-04
  9.2627740E-04  4.9686131E-03  1.5459854E-03  6.0722628E-03  1.5459854E-03  1.5459854E-03  6.0722628E-03  1.5459854E-03  4.9686131E-03  9.2627740E-04  4.9510950E-04
  1.1379562E-03  5.7437956E-03  1.7350365E-03  6.8036496E-03  1.7350365E-03  1.7350365E-03  6.8036496E-03  1.7350365E-03  5.7437956E-03  1.1379562E-03  5.7715330E-04
  1.5335766E-03  7.2043796E-03  2.0927007E-03  8.1897810E-03  2.0927007E-03  2.0927007E-03  8.1897810E-03  2.0927007E-03  7.2043796E-03  1.5335766E-03  7.3430660E-04
  0.0000000E+00  4.1695990E-04  4.5697350E-04  1.8178265E-03  4.5697350E-04  4.5697350E-04  1.8178265E-03  4.5697350E-04  4.1695990E-04  0.0000000E+00  7.2963500E-05
  0.0000000E+00  9.0218980E-04  5.6372260E-04  2.2394161E-03  5.6372260E-04  5.6372260E-04  2.2394161E-03  5.6372260E-04  9.0218980E-04  0.0000000E+00  1.0218980E-04
  0.0000000E+00  1.3299270E-03  6.5948910E-04  2.6175182E-03  6.5948910E-04  6.5948910E-04  2.6175182E-03  6.5948910E-04  1.3299270E-03  0.0000000E+00  1.3138690E-04
  7.2109500E-05  1.7875912E-03  7.6350360E-04  3.0255474E-03  7.6350360E-04  7.6350360E-04  3.0255474E-03  7.6350360E-04  1.7875912E-03  7.2109500E-05  1.6459850E-04
  1.6562040E-04  2.1218978E-03  8.3941610E-04  3.3262774E-03  8.3941610E-04  8.3941610E-04  3.3262774E-03  8.3941610E-04  2.1218978E-03  1.6562040E-04  1.9029200E-04
  2.9000000E-04  2.5686131E-03  9.4233580E-04  3.7306569E-03  9.4233580E-04  9.4233580E-04  3.7306569E-03  9.4233580E-04  2.5686131E-03  2.9000000E-04  2.2664230E-04
  4.8226280E-04  3.2620438E-03  1.1043796E-03  4.3656934E-03  1.1043796E-03  1.1043796E-03  4.3656934E-03  1.1043796E-03  3.2620438E-03  4.8226280E-04  2.8627740E-04
  6.8729930E-04  4.0065693E-03  1.2802920E-03  5.0540146E-03  1.2802920E-03  1.2802920E-03  5.0540146E-03  1.2802920E-03  4.0065693E-03  6.8729930E-04  3.5321170E-04
  8.7007300E-04  4.6751825E-03  1.4394161E-03  5.6766423E-03  1.4394161E-03  1.4394161E-03  5.6766423E-03  1.4394161E-03  4.6751825E-03  8.7007300E-04  4.1481750E-04
  1.0671533E-03  5.3978102E-03  1.6131387E-03  6.3547445E-03  1.6131387E-03  1.6131387E-03  6.3547445E-03  1.6131387E-03  5.3978102E-03  1.0671533E-03  4.8248180E-04
  1.4350365E-03  6.7569343E-03  1.9423358E-03  7.6423358E-03  1.9423358E-03  1.9423358E-03  7.6423358E-03  1.9423358E-03  6.7569343E-03  1.4350365E-03  6.1124090E-04
  0.0000000E+00  3.9764130E-04  4.3106810E-04  1.7163929E-03  4.3106810E-04  4.3106810E-04  1.7163929E-03  4.3106810E-04  3.9764130E-04  0.0000000E+00  6.2624800E-05
  0.0000000E+00  8.5839420E-04  5.3080290E-04  2.1116788E-03  5.3080290E-04  5.3080290E-04  2.1116788E-03  5.3080290E-04  8.5839420E-04  0.0000000E+00  8.7445300E-05
  0.0000000E+00  1.2642336E-03  6.2007300E-04  2.4649635E-03  6.2007300E-04  6.2007300E-04  2.4649635E-03  6.2007300E-04  1.2642336E-03  0.0000000E+00  1.1211680E-04
  6.8532800E-05  1.6963504E-03  7.1664230E-04  2.8467153E-03  7.1664230E-04  7.1664230E-04  2.8467153E-03  7.1664230E-04  1.6963504E-03  6.8532800E-05  1.4014600E-04
  1.5722630E-04  2.0116788E-03  7.8759120E-04  3.1277372E-03  7.8759120E-04  7.8759120E-04  3.1277372E-03  7.8759120E-04  2.0116788E-03  1.5722630E-04  1.6175180E-04
  2.7496350E-04  2.4313869E-03  8.8321170E-04  3.5051095E-03  8.8321170E-04  8.8321170E-04  3.5051095E-03  8.8321170E-04  2.4313869E-03  2.7496350E-04  1.9226280E-04
  4.5620440E-04  3.0832117E-03  1.0335766E-03  4.0963504E-03  1.0335766E-03  1.0335766E-03  4.0963504E-03  1.0335766E-03  3.0832117E-03  4.5620440E-04  2.4226280E-04
  6.4897810E-04  3.7810219E-03  1.1963504E-03  4.7364964E-03  1.1963504E-03  1.1963504E-03  4.7364964E-03  1.1963504E-03  3.7810219E-03  6.4897810E-04  2.9802920E-04
  8.2043800E-04  4.4058394E-03  1.3430657E-03  5.3160584E-03  1.3430657E-03  1.3430657E-03  5.3160584E-03  1.3430657E-03  4.4058394E-03  8.2043800E-04  3.4919710E-04
  1.0043796E-03  5.0810219E-03  1.5036496E-03  5.9459854E-03  1.5036496E-03  1.5036496E-03  5.9459854E-03  1.5036496E-03  5.0810219E-03  1.0043796E-03  4.0518250E-04
  1.3474453E-03  6.3489051E-03  1.8080292E-03  7.1416058E-03  1.8080292E-03  1.8080292E-03  7.1416058E-03  1.8080292E-03  6.3489051E-03  1.3474453E-03  5.1145990E-04
  0.0000000E+00  3.7992650E-04  4.0727890E-04  1.6237170E-03  4.0727890E-04  4.0727890E-04  1.6237170E-03  4.0727890E-04  3.7992650E-04  0.0000000E+00  5.3767300E-05
  0.0000000E+00  8.1824820E-04  5.0058390E-04  1.9941606E-03  5.0058390E-04  5.0058390E-04  1.9941606E-03  5.0058390E-04  8.1824820E-04  0.0000000E+00  7.4817500E-05
  0.0000000E+00  1.2036496E-03  5.8401460E-04  2.3248175E-03  5.8401460E-04  5.8401460E-04  2.3248175E-03  5.8401460E-04  1.2036496E-03  0.0000000E+00  9.5766400E-05
  6.5321200E-05  1.6124088E-03  6.7401460E-04  2.6817518E-03  6.7401460E-04  6.7401460E-04  2.6817518E-03  6.7401460E-04  1.6124088E-03  6.5321200E-05  1.1941610E-04
  1.4970800E-04  1.9087591E-03  7.4014600E-04  2.9445255E-03  7.4014600E-04  7.4014600E-04  2.9445255E-03  7.4014600E-04  1.9087591E-03  1.4970800E-04  1.3759120E-04
  2.6138690E-04  2.3058394E-03  8.2919710E-04  3.2963504E-03  8.2919710E-04  8.2919710E-04  3.2963504E-03  8.2919710E-04  2.3058394E-03  2.6138690E-04  1.6328470E-04
  4.3284670E-04  2.9189781E-03  9.6861310E-04  3.8474453E-03  9.6861310E-04  9.6861310E-04  3.8474453E-03  9.6861310E-04  2.9189781E-03  4.3284670E-04  2.0510950E-04
  6.1452550E-04  3.5737226E-03  1.1197080E-03  4.4445255E-03  1.1197080E-03  1.1197080E-03  4.4445255E-03  1.1197080E-03  3.5737226E-03  6.1452550E-04  2.5160580E-04
  7.7591240E-04  4.1591241E-03  1.2562044E-03  4.9839416E-03  1.2562044E-03  1.2562044E-03  4.9839416E-03  1.2562044E-03  4.1591241E-03  7.7591240E-04  2.9416060E-04
  9.4817520E-04  4.7905109E-03  1.4051095E-03  5.5708029E-03  1.4051095E-03  1.4051095E-03  5.5708029E-03  1.4051095E-03  4.7905109E-03  9.4817520E-04  3.4058390E-04
  1.2693431E-03  5.9744526E-03  1.6868613E-03  6.6824818E-03  1.6868613E-03  1.6868613E-03  6.6824818E-03  1.6868613E-03  5.9744526E-03  1.2693431E-03  4.2839420E-04
  0.0000000E+00  3.6366940E-04  3.8531400E-04  1.5368777E-03  3.8531400E-04  3.8531400E-04  1.5368777E-03  3.8531400E-04  3.6366940E-04  0.0000000E+00  4.6040600E-05
  0.0000000E+00  7.8175180E-04  4.7277370E-04  1.8854015E-03  4.7277370E-04  4.7277370E-04  1.8854015E-03  4.7277370E-04  7.8175180E-04  0.0000000E+00  6.3875900E-05
  0.0000000E+00  1.1474453E-03  5.5072990E-04  2.1948905E-03  5.5072990E-04  5.5072990E-04  2.1948905E-03  5.5072990E-04  1.1474453E-03  0.0000000E+00  8.1532800E-05
  6.2438000E-05  1.5357664E-03  6.3481750E-04  2.5291971E-03  6.3481750E-04  6.3481750E-04  2.5291971E-03  6.3481750E-04  1.5357664E-03  6.2438000E-05  1.0145990E-04
  1.4291970E-04  1.8167883E-03  6.9656930E-04  2.7744526E-03  6.9656930E-04  6.9656930E-04  2.7744526E-03  6.9656930E-04  1.8167883E-03  1.4291970E-04  1.1678830E-04
  2.4919710E-04  2.1905109E-03  7.7956200E-04  3.1029197E-03  7.7956200E-04  7.7956200E-04  3.1029197E-03  7.7956200E-04  2.1905109E-03  2.4919710E-04  1.3824820E-04
  4.1175180E-04  2.7671533E-03  9.0948910E-04  3.6175182E-03  9.0948910E-04  9.0948910E-04  3.6175182E-03  9.0948910E-04  2.7671533E-03  4.1175180E-04  1.7321170E-04
  5.8335770E-04  3.3824818E-03  1.0489051E-03  4.1744526E-03  1.0489051E-03  1.0489051E-03  4.1744526E-03  1.0489051E-03  3.3824818E-03  5.8335770E-04  2.1189780E-04
  7.3503650E-04  3.9306569E-03  1.1766423E-03  4.6766423E-03  1.1766423E-03  1.1766423E-03  4.6766423E-03  1.1766423E-03  3.9306569E-03  7.3503650E-04  2.4715330E-04
  8.9708030E-04  4.5218978E-03  1.3145985E-03  5.2233577E-03  1.3145985E-03  1.3145985E-03  5.2233577E-03  1.3145985E-03  4.5218978E-03  8.9708030E-04  2.8547450E-04
  1.1978102E-03  5.6284672E-03  1.5759124E-03  6.2583942E-03  1.5759124E-03  1.5759124E-03  6.2583942E-03  1.5759124E-03  5.6284672E-03  1.1978102E-03  3.5781020E-04
  0.0000000E+00  3.4894300E-04  3.6495450E-04  1.4573383E-03  3.6495450E-04  3.6495450E-04  1.4573383E-03  3.6495450E-04  3.4894300E-04  0.0000000E+00  3.9174800E-05
  0.0000000E+00  7.4890510E-04  4.4693430E-04  1.7832117E-03  4.4693430E-04  4.4693430E-04  1.7832117E-03  4.4693430E-04  7.4890510E-04  0.0000000E+00  5.4197100E-05
  0.0000000E+00  1.0963504E-03  5.1992700E-04  2.0737226E-03  5.1992700E-04  5.1992700E-04  2.0737226E-03  5.1992700E-04  1.0963504E-03  0.0000000E+00  6.9043800E-05
  5.9861300E-05  1.4642336E-03  5.9846720E-04  2.3868613E-03  5.9846720E-04  5.9846720E-04  2.3868613E-03  5.9846720E-04  1.4642336E-03  5.9861300E-05  8.5693400E-05
  1.3686130E-04  1.7306569E-03  6.5605840E-04  2.6153285E-03  6.5605840E-04  6.5605840E-04  2.6153285E-03  6.5605840E-04  1.7306569E-03  1.3686130E-04  9.8467200E-05
  2.3817520E-04  2.0832117E-03  7.3357660E-04  2.9226277E-03  7.3357660E-04  7.3357660E-04  2.9226277E-03  7.3357660E-04  2.0832117E-03  2.3817520E-04  1.1635040E-04
  3.9270070E-04  2.6270073E-03  8.5401460E-04  3.4029197E-03  8.5401460E-04  8.5401460E-04  3.4029197E-03  8.5401460E-04  2.6270073E-03  3.9270070E-04  1.4532850E-04
  5.5503650E-04  3.2043796E-03  9.8467150E-04  3.9218978E-03  9.8467150E-04  9.8467150E-04  3.9218978E-03  9.8467150E-04  3.2043796E-03  5.5503650E-04  1.7729930E-04
  6.9824820E-04  3.7189781E-03  1.1029197E-03  4.3897810E-03  1.1029197E-03  1.1029197E-03  4.3897810E-03  1.1029197E-03  3.7189781E-03  6.9824820E-04  2.0635040E-04
  8.5109490E-04  4.2715328E-03  1.2306569E-03  4.8985401E-03  1.2306569E-03  1.2306569E-03  4.8985401E-03  1.2306569E-03  4.2715328E-03  8.5109490E-04  2.3781020E-04
  1.1328467E-03  5.3058394E-03  1.4737226E-03  5.8627737E-03  1.4737226E-03  1.4737226E-03  5.8627737E-03  1.4737226E-03  5.3058394E-03  1.1328467E-03  2.9693430E-04
  0.0000000E+00  3.3567590E-04  3.4598160E-04  1.3821755E-03  3.4598160E-04  3.4598160E-04  1.3821755E-03  3.4598160E-04  3.3567590E-04  0.0000000E+00  3.2994800E-05
  0.0000000E+00  7.1810220E-04  4.2277370E-04  1.6883212E-03  4.2277370E-04  4.2277370E-04  1.6883212E-03  4.2277370E-04  7.1810220E-04  0.0000000E+00  4.5518200E-05
  0.0000000E+00  1.0496350E-03  4.9102190E-04  1.9598540E-03  4.9102190E-04  4.9102190E-04  1.9598540E-03  4.9102190E-04  1.0496350E-03  0.0000000E+00  5.7854000E-05
  5.7562000E-05  1.3992701E-03  5.6430660E-04  2.2525547E-03  5.6430660E-04  5.6430660E-04  2.2525547E-03  5.6430660E-04  1.3992701E-03  5.7562000E-05  7.1598500E-05
  1.3138690E-04  1.6510949E-03  6.1810220E-04  2.4664234E-03  6.1810220E-04  6.1810220E-04  2.4664234E-03  6.1810220E-04  1.6510949E-03  1.3138690E-04  8.2116800E-05
  2.2824820E-04  1.9839416E-03  6.9007300E-04  2.7532847E-03  6.9007300E-04  6.9007300E-04  2.7532847E-03  6.9007300E-04  1.9839416E-03  2.2824820E-04  9.6861300E-05
  3.7532850E-04  2.4956204E-03  8.0218980E-04  3.2007299E-03  8.0218980E-04  8.0218980E-04  3.2007299E-03  8.0218980E-04  2.4956204E-03  3.7532850E-04  1.2065690E-04
  5.2927010E-04  3.0379562E-03  9.2408760E-04  3.6839416E-03  9.2408760E-04  9.2408760E-04  3.6839416E-03  9.2408760E-04  3.0379562E-03  5.2927010E-04  1.4678830E-04
  6.6445260E-04  3.5204380E-03  1.0335766E-03  4.1197080E-03  1.0335766E-03  1.0335766E-03  4.1197080E-03  1.0335766E-03  3.5204380E-03  6.6445260E-04  1.7036500E-04
  8.0802920E-04  4.0372263E-03  1.1525547E-03  4.5934307E-03  1.1525547E-03  1.1525547E-03  4.5934307E-03  1.1525547E-03  4.0372263E-03  8.0802920E-04  1.9591240E-04
  1.0722628E-03  5.0021898E-03  1.3781022E-03  5.4897810E-03  1.3781022E-03  1.3781022E-03  5.4897810E-03  1.3781022E-03  5.0021898E-03  1.0722628E-03  2.4372260E-04
  0.0000000E+00  3.2372080E-04  3.2803030E-04  1.3106617E-03  3.2803030E-04  3.2803030E-04  1.3106617E-03  3.2803030E-04  3.2372080E-04  0.0000000E+00  2.7362000E-05
  0.0000000E+00  6.9036500E-04  3.9985400E-04  1.5978102E-03  3.9985400E-04  3.9985400E-04  1.5978102E-03  3.9985400E-04  6.9036500E-04  0.0000000E+00  3.7635000E-05
  0.0000000E+00  1.0065693E-03  4.6357660E-04  1.8518248E-03  4.6357660E-04  4.6357660E-04  1.8518248E-03  4.6357660E-04  1.0065693E-03  0.0000000E+00  4.7722600E-05
  5.5540100E-05  1.3379562E-03  5.3197080E-04  2.1248175E-03  5.3197080E-04  5.3197080E-04  2.1248175E-03  5.3197080E-04  1.3379562E-03  5.5540100E-05  5.8912400E-05
  1.2656930E-04  1.5766423E-03  5.8204380E-04  2.3240876E-03  5.8204380E-04  5.8204380E-04  2.3240876E-03  5.8204380E-04  1.5766423E-03  1.2656930E-04  6.7481800E-05
  2.1934310E-04  1.8912409E-03  6.4905110E-04  2.5912409E-03  6.4905110E-04  6.4905110E-04  2.5912409E-03  6.4905110E-04  1.8912409E-03  2.1934310E-04  7.9416100E-05
  3.5956200E-04  2.3722628E-03  7.5328470E-04  3.0080292E-03  7.5328470E-04  7.5328470E-04  3.0080292E-03  7.5328470E-04  2.3722628E-03  3.5956200E-04  9.8613100E-05
  5.0554740E-04  2.8810219E-03  8.6642340E-04  3.4576642E-03  8.6642340E-04  8.6642340E-04  3.4576642E-03  8.6642340E-04  2.8810219E-03  5.0554740E-04  1.1956200E-04
  6.3321170E-04  3.3313869E-03  9.6788320E-04  3.8627737E-03  9.6788320E-04  9.6788320E-04  3.8627737E-03  9.6788320E-04  3.3313869E-03  6.3321170E-04  1.3846720E-04
  7.6861310E-04  3.8145985E-03  1.0781022E-03  4.3029197E-03  1.0781022E-03  1.0781022E-03  4.3029197E-03  1.0781022E-03  3.8145985E-03  7.6861310E-04  1.5875910E-04
  1.0160584E-03  4.7138686E-03  1.2875912E-03  5.1357664E-03  1.2875912E-03  1.2875912E-03  5.1357664E-03  1.2875912E-03  4.7138686E-03  1.0160584E-03  1.9678830E-04
  0.0000000E+00  3.1315170E-04  3.1080880E-04  1.2420675E-03  3.1080880E-04  3.1080880E-04  1.2420675E-03  3.1080880E-04  3.1315170E-04  0.0000000E+00  2.2174200E-05
  0.0000000E+00  6.6503650E-04  3.7788320E-04  1.5102190E-03  3.7788320E-04  3.7788320E-04  1.5102190E-03  3.7788320E-04  6.6503650E-04  0.0000000E+00  3.0423400E-05
  0.0000000E+00  9.6642340E-04  4.3722630E-04  1.7474453E-03  4.3722630E-04  4.3722630E-04  1.7474453E-03  4.3722630E-04  9.6642340E-04  0.0000000E+00  3.8474500E-05
  5.3773700E-05  1.2817518E-03  5.0080290E-04  2.0014599E-03  5.0080290E-04  5.0080290E-04  2.0014599E-03  5.0080290E-04  1.2817518E-03  5.3773700E-05  4.7372300E-05
  1.2226280E-04  1.5065693E-03  5.4729930E-04  2.1868613E-03  5.4729930E-04  5.4729930E-04  2.1868613E-03  5.4729930E-04  1.5065693E-03  1.2226280E-04  5.4167900E-05
  2.1138690E-04  1.8029197E-03  6.0948910E-04  2.4350365E-03  6.0948910E-04  6.0948910E-04  2.4350365E-03  6.0948910E-04  1.8029197E-03  2.1138690E-04  6.3613100E-05
  3.4510950E-04  2.2547445E-03  7.0635040E-04  2.8211679E-03  7.0635040E-04  7.0635040E-04  2.8211679E-03  7.0635040E-04  2.2547445E-03  3.4510950E-04  7.8686100E-05
  4.8350360E-04  2.7299270E-03  8.1094890E-04  3.2379562E-03  8.1094890E-04  8.1094890E-04  3.2379562E-03  8.1094890E-04  2.7299270E-03  4.8350360E-04  9.5109500E-05
  6.0386860E-04  3.1503650E-03  9.0510950E-04  3.6138686E-03  9.0510950E-04  9.0510950E-04  3.6138686E-03  9.0510950E-04  3.1503650E-03  6.0386860E-04  1.0985400E-04
  7.3065690E-04  3.5992701E-03  1.0072993E-03  4.0211679E-03  1.0072993E-03  1.0072993E-03  4.0211679E-03  1.0072993E-03  3.5992701E-03  7.3065690E-04  1.2562040E-04
  9.6277370E-04  4.4343066E-03  1.2007299E-03  4.7934307E-03  1.2007299E-03  1.2007299E-03  4.7934307E-03  1.2007299E-03  4.4343066E-03  9.6277370E-04  1.5503650E-04
  0.0000000E+00  3.0367650E-04  2.9387930E-04  1.1749333E-03  2.9387930E-04  2.9387930E-04  1.1749333E-03  2.9387930E-04  3.0367650E-04  0.0000000E+00  1.7373200E-05
  0.0000000E+00  6.4167880E-04  3.5620440E-04  1.4240876E-03  3.5620440E-04  3.5620440E-04  1.4240876E-03  3.5620440E-04  6.4167880E-04  0.0000000E+00  2.3773700E-05
  0.0000000E+00  9.2919710E-04  4.1116790E-04  1.6437956E-03  4.1116790E-04  4.1116790E-04  1.6437956E-03  4.1116790E-04  9.2919710E-04  0.0000000E+00  2.9992700E-05
  5.2248200E-05  1.2270073E-03  4.7007300E-04  1.8788321E-03  4.7007300E-04  4.7007300E-04  1.8788321E-03  4.7007300E-04  1.2270073E-03  5.2248200E-05  3.6817500E-05
  1.1846720E-04  1.4394161E-03  5.1306570E-04  2.0503650E-03  5.1306570E-04  5.1306570E-04  2.0503650E-03  5.1306570E-04  1.4394161E-03  1.1846720E-04  4.2021900E-05
  2.0408760E-04  1.7175182E-03  5.7043800E-04  2.2802920E-03  5.7043800E-04  5.7043800E-04  2.2802920E-03  5.7043800E-04  1.7175182E-03  2.0408760E-04  4.9233600E-05
  3.3167880E-04  2.1394161E-03  6.5978100E-04  2.6372263E-03  6.5978100E-04  6.5978100E-04  2.6372263E-03  6.5978100E-04  2.1394161E-03  3.3167880E-04  6.0700700E-05
  4.6262770E-04  2.5817518E-03  7.5620440E-04  3.0211679E-03  7.5620440E-04  7.5620440E-04  3.0211679E-03  7.5620440E-04  2.5817518E-03  4.6262770E-04  7.3065700E-05
  5.7583940E-04  2.9715328E-03  8.4306570E-04  3.3678832E-03  8.4306570E-04  8.4306570E-04  3.3678832E-03  8.4306570E-04  2.9715328E-03  5.7583940E-04  8.4087600E-05
  6.9459850E-04  3.3868613E-03  9.3722630E-04  3.7437956E-03  9.3722630E-04  9.3722630E-04  3.7437956E-03  9.3722630E-04  3.3868613E-03  6.9459850E-04  9.5985400E-05
  9.1021900E-04  4.1583942E-03  1.1153285E-03  4.4554745E-03  1.1153285E-03  1.1153285E-03  4.4554745E-03  1.1153285E-03  4.1583942E-03  9.1021900E-04  1.1788320E-04
  0.0000000E+00  2.9522290E-04  2.7673090E-04  1.1063398E-03  2.7673090E-04  2.7673090E-04  1.1063398E-03  2.7673090E-04  2.9522290E-04  0.0000000E+00  1.2929600E-05
  0.0000000E+00  6.1970800E-04  3.3408760E-04  1.3357664E-03  3.3408760E-04  3.3408760E-04  1.3357664E-03  3.3408760E-04  6.1970800E-04  0.0000000E+00  1.7656900E-05
  0.0000000E+00  8.9270070E-04  3.8467150E-04  1.5379562E-03  3.8467150E-04  3.8467150E-04  1.5379562E-03  3.8467150E-04  8.9270070E-04  0.0000000E+00  2.2211700E-05
  5.0948900E-05  1.1737226E-03  4.3875910E-04  1.7540146E-03  4.3875910E-04  4.3875910E-04  1.7540146E-03  4.3875910E-04  1.1737226E-03  5.0948900E-05  2.7175200E-05
  1.1510950E-04  1.3729927E-03  4.7810220E-04  1.9116788E-03  4.7810220E-04  4.7810220E-04  1.9116788E-03  4.7810220E-04  1.3729927E-03  1.1510950E-04  3.0956200E-05
  1.9737230E-04  1.6321168E-03  5.3065690E-04  2.1218978E-03  5.3065690E-04  5.3065690E-04  2.1218978E-03  5.3065690E-04  1.6321168E-03  1.9737230E-04  3.6175200E-05
  3.1883210E-04  2.0226277E-03  6.1248180E-04  2.4489051E-03  6.1248180E-04  6.1248180E-04  2.4489051E-03  6.1248180E-04  2.0226277E-03  3.1883210E-04  4.4416100E-05
  4.4211680E-04  2.4306569E-03  7.0051090E-04  2.8007299E-03  7.0051090E-04  7.0051090E-04  2.8007299E-03  7.0051090E-04  2.4306569E-03  4.4211680E-04  5.3248200E-05
  5.4795620E-04  2.7890511E-03  7.7956200E-04  3.1175182E-03  7.7956200E-04  7.7956200E-04  3.1175182E-03  7.7956200E-04  2.7890511E-03  5.4795620E-04  6.1094900E-05
  6.5832120E-04  3.1700730E-03  8.6569340E-04  3.4613139E-03  8.6569340E-04  8.6569340E-04  3.4613139E-03  8.6569340E-04  3.1700730E-03  6.5832120E-04  6.9474500E-05
  8.5766420E-04  3.8759124E-03  1.0291971E-03  4.1124088E-03  1.0291971E-03  1.0291971E-03  4.1124088E-03  1.0291971E-03  3.8759124E-03  8.5766420E-04  8.4963500E-05
  0.0000000E+00  2.8757260E-04  2.5826900E-04  1.0333683E-03  2.5826900E-04  2.5826900E-04  1.0333683E-03  2.5826900E-04  2.8757260E-04  0.0000000E+00  8.8508000E-06
  0.0000000E+00  5.9810220E-04  3.1043800E-04  1.2416058E-03  3.1043800E-04  3.1043800E-04  1.2416058E-03  3.1043800E-04  5.9810220E-04  0.0000000E+00  1.2065700E-05
  0.0000000E+00  8.5547450E-04  3.5627740E-04  1.4248175E-03  3.5627740E-04  3.5627740E-04  1.4248175E-03  3.5627740E-04  8.5547450E-04  0.0000000E+00  1.5138700E-05
  4.9854000E-05  1.1175182E-03  4.0518250E-04  1.6204380E-03  4.0518250E-04  4.0518250E-04  1.6204380E-03  4.0518250E-04  1.1175182E-03  4.9854000E-05  1.8445300E-05
  1.1204380E-04  1.3021898E-03  4.3956200E-04  1.7627737E-03  4.3956200E-04  4.3956200E-04  1.7627737E-03  4.3956200E-04  1.3021898E-03  1.1204380E-04  2.0963500E-05
  1.9094890E-04  1.5408759E-03  4.8824820E-04  1.9525547E-03  4.8824820E-04  4.8824820E-04  1.9525547E-03  4.8824820E-04  1.5408759E-03  1.9094890E-04  2.4423400E-05
  3.0576640E-04  1.8978102E-03  5.6204380E-04  2.2474453E-03  5.6204380E-04  5.6204380E-04  2.2474453E-03  5.6204380E-04  1.8978102E-03  3.0576640E-04  2.9846700E-05
  4.2087590E-04  2.2686131E-03  6.4153280E-04  2.5649635E-03  6.4153280E-04  6.4153280E-04  2.5649635E-03  6.4153280E-04  2.2686131E-03  4.2087590E-04  3.5613100E-05
  5.1861310E-04  2.5927007E-03  7.1306570E-04  2.8510949E-03  7.1306570E-04  7.1306570E-04  2.8510949E-03  7.1306570E-04  2.5927007E-03  5.1861310E-04  4.0700700E-05
  6.1985400E-04  2.9372263E-03  7.9051090E-04  3.1620438E-03  7.9051090E-04  7.9051090E-04  3.1620438E-03  7.9051090E-04  2.9372263E-03  6.1985400E-04  4.6116800E-05
  8.0145990E-04  3.5737226E-03  9.3795620E-04  3.7503650E-03  9.3795620E-04  9.3795620E-04  3.7503650E-03  9.3795620E-04  3.5737226E-03  8.0145990E-04  5.6109500E-05
  0.0000000E+00  2.8036280E-04  2.3696130E-04  9.4799170E-04  2.3696130E-04  2.3696130E-04  9.4799170E-04  2.3696130E-04  2.8036280E-04  0.0000000E+00  5.1945000E-06
  0.0000000E+00  5.7445260E-04  2.8291970E-04  1.1313869E-03  2.8291970E-04  2.8291970E-04  1.1313869E-03  2.8291970E-04  5.7445260E-04  0.0000000E+00  7.0730000E-06
  0.0000000E+00  8.1386860E-04  3.2328470E-04  1.2934307E-03  3.2328470E-04  3.2328470E-04  1.2934307E-03  3.2328470E-04  8.1386860E-04  0.0000000E+00  8.8394000E-06
  4.8912400E-05  1.0532847E-03  3.6642340E-04  1.4656934E-03  3.6642340E-04  3.6642340E-04  1.4656934E-03  3.6642340E-04  1.0532847E-03  4.8912400E-05  1.0722600E-05
  1.0905110E-04  1.2197080E-03  3.9781020E-04  1.5912409E-03  3.9781020E-04  3.9781020E-04  1.5912409E-03  3.9781020E-04  1.2197080E-03  1.0905110E-04  1.2153300E-05
  1.8408760E-04  1.4343066E-03  4.3956200E-04  1.7583942E-03  4.3956200E-04  4.3956200E-04  1.7583942E-03  4.3956200E-04  1.4343066E-03  1.8408760E-04  1.4109500E-05
  2.9124090E-04  1.7518248E-03  5.0445260E-04  2.0175182E-03  5.0445260E-04  5.0445260E-04  2.0175182E-03  5.0445260E-04  1.7518248E-03  2.9124090E-04  1.7138700E-05
  3.9642340E-04  2.0788321E-03  5.7437960E-04  2.2970803E-03  5.7437960E-04  5.7437960E-04  2.2970803E-03  5.7437960E-04  2.0788321E-03  3.9642340E-04  2.0328500E-05
  4.8459850E-04  2.3635036E-03  6.3729930E-04  2.5489051E-03  6.3729930E-04  6.3729930E-04  2.5489051E-03  6.3729930E-04  2.3635036E-03  4.8459850E-04  2.3124100E-05
  5.7496350E-04  2.6656934E-03  7.0576640E-04  2.8226277E-03  7.0576640E-04  7.0576640E-04  2.8226277E-03  7.0576640E-04  2.6656934E-03  5.7496350E-04  2.6087600E-05
  7.3576640E-04  3.2240876E-03  8.3576640E-04  3.3416058E-03  8.3576640E-04  8.3576640E-04  3.3416058E-03  8.3576640E-04  3.2240876E-03  7.3576640E-04  3.1554700E-05
  0.0000000E+00  2.7497330E-04  2.2039590E-04  8.8158370E-04  2.2039590E-04  2.2039590E-04  8.8158370E-04  2.2039590E-04  2.7497330E-04  0.0000000E+00  3.2521000E-06
  0.0000000E+00  5.5708030E-04  2.6240880E-04  1.0496350E-03  2.6240880E-04  2.6240880E-04  1.0496350E-03  2.6240880E-04  5.5708030E-04  0.0000000E+00  4.4292000E-06
  0.0000000E+00  7.8175180E-04  2.9897810E-04  1.1956204E-03  2.9897810E-04  2.9897810E-04  1.1956204E-03  2.9897810E-04  7.8175180E-04  0.0000000E+00  5.5226000E-06
  4.8365000E-05  1.0043796E-03  3.3795620E-04  1.3518248E-03  3.3795620E-04  3.3795620E-04  1.3518248E-03  3.3795620E-04  1.0043796E-03  4.8365000E-05  6.6745000E-06
  1.0708030E-04  1.1576642E-03  3.6627740E-04  1.4649635E-03  3.6627740E-04  3.6627740E-04  1.4649635E-03  3.6627740E-04  1.1576642E-03  1.0708030E-04  7.5474000E-06
  1.7919710E-04  1.3532847E-03  4.0401460E-04  1.6160584E-03  4.0401460E-04  4.0401460E-04  1.6160584E-03  4.0401460E-04  1.3532847E-03  1.7919710E-04  8.7299000E-06
  2.8029200E-04  1.6408759E-03  4.6262770E-04  1.8503650E-03  4.6262770E-04  4.6262770E-04  1.8503650E-03  4.6262770E-04  1.6408759E-03  2.8029200E-04  1.0562000E-05
  3.7788320E-04  1.9357664E-03  5.2583940E-04  2.1029197E-03  5.2583940E-04  5.2583940E-04  2.1029197E-03  5.2583940E-04  1.9357664E-03  3.7788320E-04  1.2467200E-05
  4.5875910E-04  2.1927007E-03  5.8277370E-04  2.3313869E-03  5.8277370E-04  5.8277370E-04  2.3313869E-03  5.8277370E-04  2.1927007E-03  4.5875910E-04  1.4138700E-05
  5.4094890E-04  2.4642336E-03  6.4474450E-04  2.5788321E-03  6.4474450E-04  6.4474450E-04  2.5788321E-03  6.4474450E-04  2.4642336E-03  5.4094890E-04  1.5897800E-05
  6.8605840E-04  2.9671533E-03  7.6204380E-04  3.0496350E-03  7.6204380E-04  7.6204380E-04  3.0496350E-03  7.6204380E-04  2.9671533E-03  6.8605840E-04  1.9146000E-05
  0.0000000E+00  2.6782770E-04  2.0492310E-04  8.1954580E-04  2.0492310E-04  2.0492310E-04  8.1954580E-04  2.0492310E-04  2.6782770E-04  0.0000000E+00  2.1000000E-06
  0.0000000E+00  5.4218980E-04  2.4532850E-04  9.8175180E-04  2.4532850E-04  2.4532850E-04  9.8175180E-04  2.4532850E-04  5.4218980E-04  0.0000000E+00  2.8540000E-06
  0.0000000E+00  7.5474450E-04  2.7883210E-04  1.1153285E-03  2.7883210E-04  2.7883210E-04  1.1153285E-03  2.7883210E-04  7.5474450E-04  0.0000000E+00  3.5496000E-06
  4.7956200E-05  9.6204380E-04  3.1452550E-04  1.2583942E-03  3.1452550E-04  3.1452550E-04  1.2583942E-03  3.1452550E-04  9.6204380E-04  4.7956200E-05  4.2759000E-06
  1.0540150E-04  1.1043796E-03  3.4051090E-04  1.3620438E-03  3.4051090E-04  3.4051090E-04  1.3620438E-03  3.4051090E-04  1.1043796E-03  1.0540150E-04  4.8263000E-06
  1.7503650E-04  1.2839416E-03  3.7503650E-04  1.5000000E-03  3.7503650E-04  3.7503650E-04  1.5000000E-03  3.7503650E-04  1.2839416E-03  1.7503650E-04  5.5715000E-06
  2.7087590E-04  1.5474453E-03  4.2875910E-04  1.7145985E-03  4.2875910E-04  4.2875910E-04  1.7145985E-03  4.2875910E-04  1.5474453E-03  2.7087590E-04  6.7117000E-06
  3.6197080E-04  1.8167883E-03  4.8664230E-04  1.9467153E-03  4.8664230E-04  4.8664230E-04  1.9467153E-03  4.8664230E-04  1.8167883E-03  3.6197080E-04  7.8905000E-06
  4.3664230E-04  2.0503650E-03  5.3890510E-04  2.1554745E-03  5.3890510E-04  5.3890510E-04  2.1554745E-03  5.3890510E-04  2.0503650E-03  4.3664230E-04  8.9197000E-06
  5.1211680E-04  2.2978102E-03  5.9576640E-04  2.3832117E-03  5.9576640E-04  5.9576640E-04  2.3832117E-03  5.9576640E-04  2.2978102E-03  5.1211680E-04  1.0007300E-05
  6.4452550E-04  2.7562044E-03  7.0386860E-04  2.8153285E-03  7.0386860E-04  7.0386860E-04  2.8153285E-03  7.0386860E-04  2.7562044E-03  6.4452550E-04  1.2014600E-05
  0.0000000E+00  2.5206650E-04  1.8171060E-04  7.2684290E-04  1.8171060E-04  1.8171060E-04  7.2684290E-04  1.8171060E-04  2.5206650E-04  0.0000000E+00  1.1018000E-06
  0.0000000E+00  5.2124090E-04  2.2291970E-04  8.9124090E-04  2.2291970E-04  2.2291970E-04  8.9124090E-04  2.2291970E-04  5.2124090E-04  0.0000000E+00  1.4708000E-06
  0.0000000E+00  7.1649640E-04  2.5248180E-04  1.0102190E-03  2.5248180E-04  2.5248180E-04  1.0102190E-03  2.5248180E-04  7.1649640E-04  0.0000000E+00  1.8234000E-06
  4.7438000E-05  9.0364960E-04  2.8408760E-04  1.1364964E-03  2.8408760E-04  2.8408760E-04  1.1364964E-03  2.8408760E-04  9.0364960E-04  4.7438000E-05  2.1861000E-06
  1.0313870E-04  1.0306569E-03  3.0700730E-04  1.2284672E-03  3.0700730E-04  3.0700730E-04  1.2284672E-03  3.0700730E-04  1.0306569E-03  1.0313870E-04  2.4613000E-06
  1.6912410E-04  1.1897810E-03  3.3759120E-04  1.3503650E-03  3.3759120E-04  3.3759120E-04  1.3503650E-03  3.3759120E-04  1.1897810E-03  1.6912410E-04  2.8321000E-06
  2.5766420E-04  1.4211679E-03  3.8518250E-04  1.5408759E-03  3.8518250E-04  3.8518250E-04  1.5408759E-03  3.8518250E-04  1.4211679E-03  2.5766420E-04  3.3942000E-06
  3.3992700E-04  1.6569343E-03  4.3649640E-04  1.7467153E-03  4.3649640E-04  4.3649640E-04  1.7467153E-03  4.3649640E-04  1.6569343E-03  3.3992700E-04  3.9715000E-06
  4.0627740E-04  1.8620438E-03  4.8291970E-04  1.9313869E-03  4.8291970E-04  4.8291970E-04  1.9313869E-03  4.8291970E-04  1.8620438E-03  4.0627740E-04  4.4723000E-06
  4.7284670E-04  2.0795620E-03  5.3343070E-04  2.1335766E-03  5.3343070E-04  5.3343070E-04  2.1335766E-03  5.3343070E-04  2.0795620E-03  4.7284670E-04  5.0015000E-06
  5.8897810E-04  2.4824818E-03  6.2956200E-04  2.5182482E-03  6.2956200E-04  6.2956200E-04  2.5182482E-03  6.2956200E-04  2.4824818E-03  5.8897810E-04  5.9774000E-06
  0.0000000E+00  2.3812670E-04  1.6550550E-04  6.6187570E-04  1.6550550E-04  1.6550550E-04  6.6187570E-04  1.6550550E-04  2.3812670E-04  0.0000000E+00  6.7820000E-07
  0.0000000E+00  5.0554740E-04  2.0744530E-04  8.2992700E-04  2.0744530E-04  2.0744530E-04  8.2992700E-04  2.0744530E-04  5.0554740E-04  0.0000000E+00  8.7300000E-07
  0.0000000E+00  6.8824820E-04  2.3452550E-04  9.3795620E-04  2.3452550E-04  2.3452550E-04  9.3795620E-04  2.3452550E-04  6.8824820E-04  0.0000000E+00  1.0796000E-06
  4.7065700E-05  8.6131390E-04  2.6343070E-04  1.0540146E-03  2.6343070E-04  2.6343070E-04  1.0540146E-03  2.6343070E-04  8.6131390E-04  4.7065700E-05  1.2905000E-06
  1.0145990E-04  9.7737230E-04  2.8445260E-04  1.1379562E-03  2.8445260E-04  2.8445260E-04  1.1379562E-03  2.8445260E-04  9.7737230E-04  1.0145990E-04  1.4504000E-06
  1.6474450E-04  1.1218978E-03  3.1240880E-04  1.2496350E-03  3.1240880E-04  3.1240880E-04  1.2496350E-03  3.1240880E-04  1.1218978E-03  1.6474450E-04  1.6650000E-06
  2.4788320E-04  1.3321168E-03  3.5598540E-04  1.4240876E-03  3.5598540E-04  3.5598540E-04  1.4240876E-03  3.5598540E-04  1.3321168E-03  2.4788320E-04  1.9876000E-06
  3.2379560E-04  1.5459854E-03  4.0306570E-04  1.6124088E-03  4.0306570E-04  4.0306570E-04  1.6124088E-03  4.0306570E-04  1.5459854E-03  3.2379560E-04  2.3175000E-06
  3.8445260E-04  1.7321168E-03  4.4562040E-04  1.7824818E-03  4.4562040E-04  4.4562040E-04  1.7824818E-03  4.4562040E-04  1.7321168E-03  3.8445260E-04  2.6029000E-06
  4.4489050E-04  1.9299270E-03  4.9204380E-04  1.9678832E-03  4.9204380E-04  4.9204380E-04  1.9678832E-03  4.9204380E-04  1.9299270E-03  4.4489050E-04  2.9044000E-06
  5.5021900E-04  2.2978102E-03  5.8036500E-04  2.3218978E-03  5.8036500E-04  5.8036500E-04  2.3218978E-03  5.8036500E-04  2.2978102E-03  5.5021900E-04  3.4620000E-06
  0.0000000E+00  2.1813190E-04  1.4499650E-04  5.7991270E-04  1.4499650E-04  1.4499650E-04  5.7991270E-04  1.4499650E-04  2.1813190E-04  0.0000000E+00  3.1590000E-07
  0.0000000E+00  4.8029200E-04  1.8496350E-04  7.4014600E-04  1.8496350E-04  1.8496350E-04  7.4014600E-04  1.8496350E-04  4.8029200E-04  0.0000000E+00  3.6200000E-07
  0.0000000E+00  6.4364960E-04  2.0854010E-04  8.3430660E-04  2.0854010E-04  2.0854010E-04  8.3430660E-04  2.0854010E-04  6.4364960E-04  0.0000000E+00  4.4560000E-07
  4.6452600E-05  7.9489050E-04  2.3372260E-04  9.3503650E-04  2.3372260E-04  2.3372260E-04  9.3503650E-04  2.3372260E-04  7.9489050E-04  4.6452600E-05  5.2940000E-07
  9.8686100E-05  8.9489050E-04  2.5204380E-04  1.0080292E-03  2.5204380E-04  2.5204380E-04  1.0080292E-03  2.5204380E-04  8.9489050E-04  9.8686100E-05  5.9350000E-07
  1.5759120E-04  1.0197080E-03  2.7649640E-04  1.1058394E-03  2.7649640E-04  2.7649640E-04  1.1058394E-03  2.7649640E-04  1.0197080E-03  1.5759120E-04  6.7900000E-07
  2.3240880E-04  1.2000000E-03  3.1452550E-04  1.2583942E-03  3.1452550E-04  3.1452550E-04  1.2583942E-03  3.1452550E-04  1.2000000E-03  2.3240880E-04  8.0580000E-07
  2.9875910E-04  1.3832117E-03  3.5569340E-04  1.4226277E-03  3.5569340E-04  3.5569340E-04  1.4226277E-03  3.5569340E-04  1.3832117E-03  2.9875910E-04  9.3500000E-07
  3.5102190E-04  1.5430657E-03  3.9299270E-04  1.5722628E-03  3.9299270E-04  3.9299270E-04  1.5722628E-03  3.9299270E-04  1.5430657E-03  3.5102190E-04  1.0467000E-06
  4.0284670E-04  1.7138686E-03  4.3372260E-04  1.7350365E-03  4.3372260E-04  4.3372260E-04  1.7350365E-03  4.3372260E-04  1.7138686E-03  4.0284670E-04  1.1642000E-06
  4.9299270E-04  2.0328467E-03  5.1131390E-04  2.0452555E-03  5.1131390E-04  5.1131390E-04  2.0452555E-03  5.1131390E-04  2.0328467E-03  4.9299270E-04  1.3832000E-06
  0.0000000E+00  1.9813720E-04  1.2448750E-04  4.9794970E-04  1.2448750E-04  1.2448750E-04  4.9794970E-04  1.2448750E-04  1.9813720E-04  0.0000000E+00 -4.6300000E-08
  0.0000000E+00  4.5503650E-04  1.6248180E-04  6.5036500E-04  1.6248180E-04  1.6248180E-04  6.5036500E-04  1.6248180E-04  4.5503650E-04  0.0000000E+00 -1.4890000E-07
  0.0000000E+00  5.9905110E-04  1.8255470E-04  7.3065690E-04  1.8255470E-04  1.8255470E-04  7.3065690E-04  1.8255470E-04  5.9905110E-04  0.0000000E+00 -1.8830000E-07
  4.5839400E-05  7.2846720E-04  2.0401460E-04  8.1605840E-04  2.0401460E-04  2.0401460E-04  8.1605840E-04  2.0401460E-04  7.2846720E-04  4.5839400E-05 -2.3170000E-07
  9.5912400E-05  8.1240880E-04  2.1963500E-04  8.7810220E-04  2.1963500E-04  2.1963500E-04  8.7810220E-04  2.1963500E-04  8.1240880E-04  9.5912400E-05 -2.6340000E-07
  1.5043800E-04  9.1751820E-04  2.4058390E-04  9.6204380E-04  2.4058390E-04  2.4058390E-04  9.6204380E-04  2.4058390E-04  9.1751820E-04  1.5043800E-04 -3.0700000E-07
  2.1693430E-04  1.0678832E-03  2.7306570E-04  1.0927007E-03  2.7306570E-04  2.7306570E-04  1.0927007E-03  2.7306570E-04  1.0678832E-03  2.1693430E-04 -3.7590000E-07
  2.7372260E-04  1.2204380E-03  3.0832120E-04  1.2328467E-03  3.0832120E-04  3.0832120E-04  1.2328467E-03  3.0832120E-04  1.2204380E-03  2.7372260E-04 -4.4740000E-07
  3.1759120E-04  1.3540146E-03  3.4036500E-04  1.3620438E-03  3.4036500E-04  3.4036500E-04  1.3620438E-03  3.4036500E-04  1.3540146E-03  3.1759120E-04 -5.0950000E-07
  3.6080290E-04  1.4978102E-03  3.7540150E-04  1.5021898E-03  3.7540150E-04  3.7540150E-04  1.5021898E-03  3.7540150E-04  1.4978102E-03  3.6080290E-04 -5.7590000E-07
  4.3576640E-04  1.7678832E-03  4.4226280E-04  1.7686131E-03  4.4226280E-04  4.4226280E-04  1.7686131E-03  4.4226280E-04  1.7678832E-03  4.3576640E-04 -6.9560000E-07
 ---


==> anc/GRV_LO_improved_FF_photon/GRV_LO_improved_FF_photon.info <==
SetDesc: "Photon Fragmentation Function set GRV LO"
SetIndex: 2090011
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 1
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 2.0002500e+00
QMax: 3.1622777e+02
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239


==> anc/GRV_LO_improved_FF_photon/GRV_LO_improved_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 1.0000000E-03 1.5000000E-03 2.0000000E-03 3.0000000E-03 5.0000000E-03 7.0000000E-03 9.9999998E-03 1.5000000E-02 2.0000000E-02 2.9999999E-02 5.0000001E-02 7.0000000E-02 1.0000000E-01 1.5000001E-01 2.0000000E-01 2.5000000E-01 3.0000001E-01 3.4999999E-01 4.0000001E-01 4.4999999E-01 5.0000000E-01 5.5000001E-01 6.0000002E-01 6.4999998E-01 6.9999999E-01 7.5000000E-01 8.0000001E-01 8.5000002E-01 8.9999998E-01 9.3000001E-01 9.4999999E-01 9.7000003E-01 9.8000002E-01 9.9000001E-01 1.0000000E+00 
2.0002500E+00 2.8284271E+00 3.8729833E+00 5.4772256E+00 7.0710678E+00 1.0000000E+01 1.7320508E+01 3.1622777E+01 5.4772256E+01 1.0000000E+02 3.1622777E+02 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  7.2608930E-04  1.0244404E-03  3.1669718E-03  1.0244404E-03  1.0244404E-03  3.1669718E-03  1.0244404E-03  7.2608930E-04  0.0000000E+00  8.7468400E-04
  0.0000000E+00  1.6437956E-03  1.4014599E-03  4.0781022E-03  1.4014599E-03  1.4014599E-03  4.0781022E-03  1.4014599E-03  1.6437956E-03  0.0000000E+00  1.3729927E-03
  0.0000000E+00  2.5204380E-03  1.7875912E-03  4.9489051E-03  1.7875912E-03  1.7875912E-03  4.9489051E-03  1.7875912E-03  2.5204380E-03  0.0000000E+00  1.9211679E-03
  2.8124090E-04  3.5240876E-03  2.2554745E-03  5.9474453E-03  2.2554745E-03  2.2554745E-03  5.9474453E-03  2.2554745E-03  3.5240876E-03  2.8124090E-04  2.6065693E-03
  6.7372260E-04  4.2992701E-03  2.6343066E-03  6.7197080E-03  2.6343066E-03  2.6343066E-03  6.7197080E-03  2.6343066E-03  4.2992701E-03  6.7372260E-04  3.1729927E-03
  1.2452555E-03  5.3919708E-03  3.1875912E-03  7.8102190E-03  3.1875912E-03  3.1875912E-03  7.8102190E-03  3.1875912E-03  5.3919708E-03  1.2452555E-03  4.0248175E-03
  2.2386861E-03  7.2145985E-03  4.1562044E-03  9.6204380E-03  4.1562044E-03  4.1562044E-03  9.6204380E-03  4.1562044E-03  7.2145985E-03  2.2386861E-03  5.5554745E-03
  3.4437956E-03  9.3284672E-03  5.3379562E-03  1.1729927E-02  5.3379562E-03  5.3379562E-03  1.1729927E-02  5.3379562E-03  9.3284672E-03  3.4437956E-03  7.4598540E-03
  4.6401460E-03  1.1357664E-02  6.5160584E-03  1.3759124E-02  6.5160584E-03  6.5160584E-03  1.3759124E-02  6.5160584E-03  1.1357664E-02  4.6401460E-03  9.3868613E-03
  6.0489051E-03  1.3678832E-02  7.9051095E-03  1.6072993E-02  7.9051095E-03  7.9051095E-03  1.6072993E-02  7.9051095E-03  1.3678832E-02  6.0489051E-03  1.1671533E-02
  8.9927007E-03  1.8372263E-02  1.0854015E-02  2.0759124E-02  1.0854015E-02  1.0854015E-02  2.0759124E-02  1.0854015E-02  1.8372263E-02  8.9927007E-03  1.6481752E-02
  0.0000000E+00  7.0648580E-04  9.7994550E-04  3.1202872E-03  9.7994550E-04  9.7994550E-04  3.1202872E-03  9.7994550E-04  7.0648580E-04  0.0000000E+00  7.8350600E-04
  0.0000000E+00  1.5927007E-03  1.3262774E-03  4.0007299E-03  1.3262774E-03  1.3262774E-03  4.0007299E-03  1.3262774E-03  1.5927007E-03  0.0000000E+00  1.2189781E-03
  0.0000000E+00  2.4328467E-03  1.6766423E-03  4.8350365E-03  1.6766423E-03  1.6766423E-03  4.8350365E-03  1.6766423E-03  2.4328467E-03  0.0000000E+00  1.6948905E-03
  2.5226280E-04  3.3883212E-03  2.0978102E-03  5.7846715E-03  2.0978102E-03  2.0978102E-03  5.7846715E-03  2.0978102E-03  3.3883212E-03  2.5226280E-04  2.2861314E-03
  6.0248180E-04  4.1226277E-03  2.4350365E-03  6.5153285E-03  2.4350365E-03  2.4350365E-03  6.5153285E-03  2.4350365E-03  4.1226277E-03  6.0248180E-04  2.7729927E-03
  1.1087591E-03  5.1510949E-03  2.9255474E-03  7.5401460E-03  2.9255474E-03  2.9255474E-03  7.5401460E-03  2.9255474E-03  5.1510949E-03  1.1087591E-03  3.5021898E-03
  1.9824818E-03  6.8540146E-03  3.7766423E-03  9.2335766E-03  3.7766423E-03  3.7766423E-03  9.2335766E-03  3.7766423E-03  6.8540146E-03  1.9824818E-03  4.8043796E-03
  3.0321168E-03  8.8175182E-03  4.8051095E-03  1.1189781E-02  4.8051095E-03  4.8051095E-03  1.1189781E-02  4.8051095E-03  8.8175182E-03  3.0321168E-03  6.4153285E-03
  4.0664234E-03  1.0686131E-02  5.8226277E-03  1.3051095E-02  5.8226277E-03  5.8226277E-03  1.3051095E-02  5.8226277E-03  1.0686131E-02  4.0664234E-03  8.0291971E-03
  5.2766423E-03  1.2810219E-02  7.0160584E-03  1.5167883E-02  7.0160584E-03  7.0160584E-03  1.5167883E-02  7.0160584E-03  1.2810219E-02  5.2766423E-03  9.9416058E-03
  7.7810219E-03  1.7065693E-02  9.4963504E-03  1.9416058E-02  9.4963504E-03  9.4963504E-03  1.9416058E-02  9.4963504E-03  1.7065693E-02  7.7810219E-03  1.3948905E-02
  0.0000000E+00  6.9373220E-04  9.5149810E-04  3.0896514E-03  9.5149810E-04  9.5149810E-04  3.0896514E-03  9.5149810E-04  6.9373220E-04  0.0000000E+00  7.2310770E-04
  0.0000000E+00  1.5598540E-03  1.2781022E-03  3.9489051E-03  1.2781022E-03  1.2781022E-03  3.9489051E-03  1.2781022E-03  1.5598540E-03  0.0000000E+00  1.1189781E-03
  0.0000000E+00  2.3766423E-03  1.6051095E-03  4.7598540E-03  1.6051095E-03  1.6051095E-03  4.7598540E-03  1.6051095E-03  2.3766423E-03  0.0000000E+00  1.5489051E-03
  2.3394160E-04  3.3014599E-03  1.9963504E-03  5.6788321E-03  1.9963504E-03  1.9963504E-03  5.6788321E-03  1.9963504E-03  3.3014599E-03  2.3394160E-04  2.0810219E-03
  5.5744530E-04  4.0094891E-03  2.3080292E-03  6.3832117E-03  2.3080292E-03  2.3080292E-03  6.3832117E-03  2.3080292E-03  4.0094891E-03  5.5744530E-04  2.5175182E-03
  1.0233577E-03  4.9978102E-03  2.7583942E-03  7.3649635E-03  2.7583942E-03  2.7583942E-03  7.3649635E-03  2.7583942E-03  4.9978102E-03  1.0233577E-03  3.1693431E-03
  1.8211679E-03  6.6255474E-03  3.5357664E-03  8.9854015E-03  3.5357664E-03  3.5357664E-03  8.9854015E-03  3.5357664E-03  6.6255474E-03  1.8211679E-03  4.3284672E-03
  2.7737226E-03  8.4890511E-03  4.4693431E-03  1.0846715E-02  4.4693431E-03  4.4693431E-03  1.0846715E-02  4.4693431E-03  8.4890511E-03  2.7737226E-03  5.7569343E-03
  3.7080292E-03  1.0255475E-02  5.3875912E-03  1.2605839E-02  5.3875912E-03  5.3875912E-03  1.2605839E-02  5.3875912E-03  1.0255475E-02  3.7080292E-03  7.1839416E-03
  4.7956204E-03  1.2255475E-02  6.4591241E-03  1.4598540E-02  6.4591241E-03  6.4591241E-03  1.4598540E-02  6.4591241E-03  1.2255475E-02  4.7956204E-03  8.8686131E-03
  7.0372263E-03  1.6248175E-02  8.6715328E-03  1.8576642E-02  8.6715328E-03  8.6715328E-03  1.8576642E-02  8.6715328E-03  1.6248175E-02  7.0372263E-03  1.2372263E-02
  0.0000000E+00  6.7718860E-04  9.1356750E-04  3.0473420E-03  9.1356750E-04  9.1356750E-04  3.0473420E-03  9.1356750E-04  6.7718860E-04  0.0000000E+00  6.4505660E-04
  0.0000000E+00  1.5175182E-03  1.2145985E-03  3.8802920E-03  1.2145985E-03  1.2145985E-03  3.8802920E-03  1.2145985E-03  1.5175182E-03  0.0000000E+00  9.8978100E-04
  0.0000000E+00  2.3036496E-03  1.5138686E-03  4.6605839E-03  1.5138686E-03  1.5138686E-03  4.6605839E-03  1.5138686E-03  2.3036496E-03  0.0000000E+00  1.3613139E-03
  2.1087590E-04  3.1897810E-03  1.8664234E-03  5.5401460E-03  1.8664234E-03  1.8664234E-03  5.5401460E-03  1.8664234E-03  3.1897810E-03  2.1087590E-04  1.8189781E-03
  5.0087590E-04  3.8649635E-03  2.1459854E-03  6.2109489E-03  2.1459854E-03  2.1459854E-03  6.2109489E-03  2.1459854E-03  3.8649635E-03  5.0087590E-04  2.1927007E-03
  9.1532850E-04  4.8021898E-03  2.5474453E-03  7.1430657E-03  2.5474453E-03  2.5474453E-03  7.1430657E-03  2.5474453E-03  4.8021898E-03  9.1532850E-04  2.7481752E-03
  1.6204380E-03  6.3364964E-03  3.2328467E-03  8.6715328E-03  3.2328467E-03  3.2328467E-03  8.6715328E-03  3.2328467E-03  6.3364964E-03  1.6204380E-03  3.7299270E-03
  2.4540146E-03  8.0802920E-03  4.0481752E-03  1.0401460E-02  4.0481752E-03  4.0481752E-03  1.0401460E-02  4.0481752E-03  8.0802920E-03  2.4540146E-03  4.9321168E-03
  3.2642336E-03  9.7226277E-03  4.8445255E-03  1.2036496E-02  4.8445255E-03  4.8445255E-03  1.2036496E-02  4.8445255E-03  9.7226277E-03  3.2642336E-03  6.1270073E-03
  4.2021898E-03  1.1576642E-02  5.7671533E-03  1.3883212E-02  5.7671533E-03  5.7671533E-03  1.3883212E-02  5.7671533E-03  1.1576642E-02  4.2021898E-03  7.5255474E-03
  6.1182482E-03  1.5233577E-02  7.6569343E-03  1.7532847E-02  7.6569343E-03  7.6569343E-03  1.7532847E-02  7.6569343E-03  1.5233577E-02  6.1182482E-03  1.0430657E-02
  0.0000000E+00  6.5838590E-04  8.7052960E-04  2.9962778E-03  8.7052960E-04  8.7052960E-04  2.9962778E-03  8.7052960E-04  6.5838590E-04  0.0000000E+00  5.5642710E-04
  0.0000000E+00  1.4693431E-03  1.1437956E-03  3.7985401E-03  1.1437956E-03  1.1437956E-03  3.7985401E-03  1.1437956E-03  1.4693431E-03  0.0000000E+00  8.4452550E-04
  0.0000000E+00  2.2226277E-03  1.4109489E-03  4.5452555E-03  1.4109489E-03  1.4109489E-03  4.5452555E-03  1.4109489E-03  2.2226277E-03  0.0000000E+00  1.1532847E-03
  1.8598540E-04  3.0656934E-03  1.7226277E-03  5.3802920E-03  1.7226277E-03  1.7226277E-03  5.3802920E-03  1.7226277E-03  3.0656934E-03  1.8598540E-04  1.5299270E-03
  4.4007300E-04  3.7043796E-03  1.9671533E-03  6.0138686E-03  1.9671533E-03  1.9671533E-03  6.0138686E-03  1.9671533E-03  3.7043796E-03  4.4007300E-04  1.8357664E-03
  8.0000000E-04  4.5861314E-03  2.3153285E-03  6.8890511E-03  2.3153285E-03  2.3153285E-03  6.8890511E-03  2.3153285E-03  4.5861314E-03  8.0000000E-04  2.2875912E-03
  1.4051095E-03  6.0197080E-03  2.9036496E-03  8.3138686E-03  2.9036496E-03  2.9036496E-03  8.3138686E-03  2.9036496E-03  6.0197080E-03  1.4051095E-03  3.0810219E-03
  2.1131387E-03  7.6350365E-03  3.5941606E-03  9.9197080E-03  3.5941606E-03  3.5941606E-03  9.9197080E-03  3.5941606E-03  7.6350365E-03  2.1131387E-03  4.0445255E-03
  2.7941606E-03  9.1459854E-03  4.2620438E-03  1.1416058E-02  4.2620438E-03  4.2620438E-03  1.1416058E-02  4.2620438E-03  9.1459854E-03  2.7941606E-03  4.9948905E-03
  3.5751825E-03  1.0832117E-02  5.0299270E-03  1.3102190E-02  5.0299270E-03  5.0299270E-03  1.3102190E-02  5.0299270E-03  1.0832117E-02  3.5751825E-03  6.1029197E-03
  5.1547445E-03  1.4153285E-02  6.5868613E-03  1.6401460E-02  6.5868613E-03  6.5868613E-03  1.6401460E-02  6.5868613E-03  1.4153285E-02  5.1547445E-03  8.3722628E-03
  0.0000000E+00  6.4694380E-04  8.4426830E-04  2.9619902E-03  8.4426830E-04  8.4426830E-04  2.9619902E-03  8.4426830E-04  6.4694380E-04  0.0000000E+00  5.0339380E-04
  0.0000000E+00  1.4401460E-03  1.1014599E-03  3.7452555E-03  1.1014599E-03  1.1014599E-03  3.7452555E-03  1.1014599E-03  1.4401460E-03  0.0000000E+00  7.5912410E-04
  0.0000000E+00  2.1744526E-03  1.3503650E-03  4.4715328E-03  1.3503650E-03  1.3503650E-03  4.4715328E-03  1.3503650E-03  2.1744526E-03  0.0000000E+00  1.0306569E-03
  1.7182480E-04  2.9919708E-03  1.6386861E-03  5.2810219E-03  1.6386861E-03  1.6386861E-03  5.2810219E-03  1.6386861E-03  2.9919708E-03  1.7182480E-04  1.3613139E-03
  4.0547450E-04  3.6087591E-03  1.8635036E-03  5.8919708E-03  1.8635036E-03  1.8635036E-03  5.8919708E-03  1.8635036E-03  3.6087591E-03  4.0547450E-04  1.6284672E-03
  7.3503650E-04  4.4591241E-03  2.1810219E-03  6.7343066E-03  2.1810219E-03  2.1810219E-03  6.7343066E-03  2.1810219E-03  4.4591241E-03  7.3503650E-04  2.0218978E-03
  1.2846715E-03  5.8343066E-03  2.7145985E-03  8.0948905E-03  2.7145985E-03  2.7145985E-03  8.0948905E-03  2.7145985E-03  5.8343066E-03  1.2846715E-03  2.7094891E-03
  1.9211679E-03  7.3795620E-03  3.3357664E-03  9.6277372E-03  3.3357664E-03  3.3357664E-03  9.6277372E-03  3.3357664E-03  7.3795620E-03  1.9211679E-03  3.5394161E-03
  2.5313869E-03  8.8102190E-03  3.9321168E-03  1.1051095E-02  3.9321168E-03  3.9321168E-03  1.1051095E-02  3.9321168E-03  8.8102190E-03  2.5313869E-03  4.3547445E-03
  3.2262774E-03  1.0408759E-02  4.6145985E-03  1.2642336E-02  4.6145985E-03  4.6145985E-03  1.2642336E-02  4.6145985E-03  1.0408759E-02  3.2262774E-03  5.3000000E-03
  4.6211679E-03  1.3532847E-02  5.9883212E-03  1.5744525E-02  5.9883212E-03  5.9883212E-03  1.5744525E-02  5.9883212E-03  1.3532847E-02  4.6211679E-03  7.2299270E-03
  0.0000000E+00  6.3535560E-04  8.1800700E-04  2.9247830E-03  8.1800700E-04  8.1800700E-04  2.9247830E-03  8.1800700E-04  6.3535560E-04  0.0000000E+00  4.5116260E-04
  0.0000000E+00  1.4109489E-03  1.0591241E-03  3.6890511E-03  1.0591241E-03  1.0591241E-03  3.6890511E-03  1.0591241E-03  1.4109489E-03  0.0000000E+00  6.7532850E-04
  0.0000000E+00  2.1255474E-03  1.2912409E-03  4.3941606E-03  1.2912409E-03  1.2912409E-03  4.3941606E-03  1.2912409E-03  2.1255474E-03  0.0000000E+00  9.1240880E-04
  1.5854010E-04  2.9189781E-03  1.5569343E-03  5.1773723E-03  1.5569343E-03  1.5569343E-03  5.1773723E-03  1.5569343E-03  2.9189781E-03  1.5854010E-04  1.1992701E-03
  3.7299270E-04  3.5153285E-03  1.7627737E-03  5.7671533E-03  1.7627737E-03  1.7627737E-03  5.7671533E-03  1.7627737E-03  3.5153285E-03  3.7299270E-04  1.4299270E-03
  6.7364960E-04  4.3343066E-03  2.0525547E-03  6.5766423E-03  2.0525547E-03  2.0525547E-03  6.5766423E-03  2.0525547E-03  4.3343066E-03  6.7364960E-04  1.7686131E-03
  1.1715328E-03  5.6532847E-03  2.5343066E-03  7.8832117E-03  2.5343066E-03  2.5343066E-03  7.8832117E-03  2.5343066E-03  5.6532847E-03  1.1715328E-03  2.3569343E-03
  1.7437956E-03  7.1248175E-03  3.0912409E-03  9.3430657E-03  3.0912409E-03  3.0912409E-03  9.3430657E-03  3.0912409E-03  7.1248175E-03  1.7437956E-03  3.0635036E-03
  2.2868613E-03  8.4890511E-03  3.6218978E-03  1.0693431E-02  3.6218978E-03  3.6218978E-03  1.0693431E-02  3.6218978E-03  8.4890511E-03  2.2868613E-03  3.7532847E-03
  2.9036496E-03  1.0007299E-02  4.2255474E-03  1.2197080E-02  4.2255474E-03  4.2255474E-03  1.2197080E-02  4.2255474E-03  1.0007299E-02  2.9036496E-03  4.5503650E-03
  4.1306569E-03  1.2948905E-02  5.4321168E-03  1.5116788E-02  5.4321168E-03  5.4321168E-03  1.5116788E-02  5.4321168E-03  1.2948905E-02  4.1306569E-03  6.1671533E-03
  0.0000000E+00  6.2252810E-04  7.8882530E-04  2.8788195E-03  7.8882530E-04  7.8882530E-04  2.8788195E-03  7.8882530E-04  6.2252810E-04  0.0000000E+00  3.9630410E-04
  0.0000000E+00  1.3788321E-03  1.0145985E-03  3.6211679E-03  1.0145985E-03  1.0145985E-03  3.6211679E-03  1.0145985E-03  1.3788321E-03  0.0000000E+00  5.8846720E-04
  0.0000000E+00  2.0729927E-03  1.2284672E-03  4.3029197E-03  1.2284672E-03  1.2284672E-03  4.3029197E-03  1.2284672E-03  2.0729927E-03  0.0000000E+00  7.9051090E-04
  1.4525550E-04  2.8394161E-03  1.4715328E-03  5.0576642E-03  1.4715328E-03  1.4715328E-03  5.0576642E-03  1.4715328E-03  2.8394161E-03  1.4525550E-04  1.0328467E-03
  3.4072990E-04  3.4145985E-03  1.6583942E-03  5.6240876E-03  1.6583942E-03  1.6583942E-03  5.6240876E-03  1.6583942E-03  3.4145985E-03  3.4072990E-04  1.2277372E-03
  6.1299270E-04  4.2007299E-03  1.9204380E-03  6.3992701E-03  1.9204380E-03  1.9204380E-03  6.3992701E-03  1.9204380E-03  4.2007299E-03  6.1299270E-04  1.5116788E-03
  1.0598540E-03  5.4620438E-03  2.3510949E-03  7.6423358E-03  2.3510949E-03  2.3510949E-03  7.6423358E-03  2.3510949E-03  5.4620438E-03  1.0598540E-03  2.0021898E-03
  1.5686131E-03  6.8613139E-03  2.8452555E-03  9.0291971E-03  2.8452555E-03  2.8452555E-03  9.0291971E-03  2.8452555E-03  6.8613139E-03  1.5686131E-03  2.5875912E-03
  2.0481752E-03  8.1532847E-03  3.3116788E-03  1.0306569E-02  3.3116788E-03  3.3116788E-03  1.0306569E-02  3.3116788E-03  8.1532847E-03  2.0481752E-03  3.1554745E-03
  2.5883212E-03  9.5839416E-03  3.8394161E-03  1.1715329E-02  3.8394161E-03  3.8394161E-03  1.1715329E-02  3.8394161E-03  9.5839416E-03  2.5883212E-03  3.8080292E-03
  3.6547445E-03  1.2343066E-02  4.8846715E-03  1.4452555E-02  4.8846715E-03  4.8846715E-03  1.4452555E-02  4.8846715E-03  1.2343066E-02  3.6547445E-03  5.1226277E-03
  0.0000000E+00  6.1334450E-04  7.6912820E-04  2.8416085E-03  7.6912820E-04  7.6912820E-04  2.8416085E-03  7.6912820E-04  6.1334450E-04  0.0000000E+00  3.5990140E-04
  0.0000000E+00  1.3562044E-03  9.8394160E-04  3.5686131E-03  9.8394160E-04  9.8394160E-04  3.5686131E-03  9.8394160E-04  1.3562044E-03  0.0000000E+00  5.3145990E-04
  0.0000000E+00  2.0357664E-03  1.1861314E-03  4.2343066E-03  1.1861314E-03  1.1861314E-03  4.2343066E-03  1.1861314E-03  2.0357664E-03  0.0000000E+00  7.1109490E-04
  1.3686130E-04  2.7846715E-03  1.4153285E-03  4.9686131E-03  1.4153285E-03  1.4153285E-03  4.9686131E-03  1.4153285E-03  2.7846715E-03  1.3686130E-04  9.2554740E-04
  3.2043800E-04  3.3445255E-03  1.5897810E-03  5.5189781E-03  1.5897810E-03  1.5897810E-03  5.5189781E-03  1.5897810E-03  3.3445255E-03  3.2043800E-04  1.0970803E-03
  5.7489050E-04  4.1087591E-03  1.8335766E-03  6.2700730E-03  1.8335766E-03  1.8335766E-03  6.2700730E-03  1.8335766E-03  4.1087591E-03  5.7489050E-04  1.3467153E-03
  9.8978100E-04  5.3306569E-03  2.2328467E-03  7.4744526E-03  2.2328467E-03  2.2328467E-03  7.4744526E-03  2.2328467E-03  5.3306569E-03  9.8978100E-04  1.7766423E-03
  1.4598540E-03  6.6832117E-03  2.6875912E-03  8.8029197E-03  2.6875912E-03  2.6875912E-03  8.8029197E-03  2.6875912E-03  6.6832117E-03  1.4598540E-03  2.2861314E-03
  1.9000000E-03  7.9270073E-03  3.1145985E-03  1.0036496E-02  3.1145985E-03  3.1145985E-03  1.0036496E-02  3.1145985E-03  7.9270073E-03  1.9000000E-03  2.7788321E-03
  2.3934307E-03  9.2992701E-03  3.5948905E-03  1.1386861E-02  3.5948905E-03  3.5948905E-03  1.1386861E-02  3.5948905E-03  9.2992701E-03  2.3934307E-03  3.3423358E-03
  3.3620438E-03  1.1948905E-02  4.5423358E-03  1.4007299E-02  4.5423358E-03  4.5423358E-03  1.4007299E-02  4.5423358E-03  1.1948905E-02  3.3620438E-03  4.4729927E-03
  0.0000000E+00  5.9964180E-04  7.3994500E-04  2.7810487E-03  7.3994500E-04  7.3994500E-04  2.7810487E-03  7.3994500E-04  5.9964180E-04  0.0000000E+00  3.1167970E-04
  0.0000000E+00  1.3226277E-03  9.4087590E-04  3.4839416E-03  9.4087590E-04  9.4087590E-04  3.4839416E-03  9.4087590E-04  1.3226277E-03  0.0000000E+00  4.5671530E-04
  0.0000000E+00  1.9817518E-03  1.1284672E-03  4.1255474E-03  1.1284672E-03  1.1284672E-03  4.1255474E-03  1.1284672E-03  1.9817518E-03  0.0000000E+00  6.0759120E-04
  1.2627740E-04  2.7043796E-03  1.3386861E-03  4.8313869E-03  1.3386861E-03  1.3386861E-03  4.8313869E-03  1.3386861E-03  2.7043796E-03  1.2627740E-04  7.8686130E-04
  2.9489050E-04  3.2437956E-03  1.4985401E-03  5.3583942E-03  1.4985401E-03  1.4985401E-03  5.3583942E-03  1.4985401E-03  3.2437956E-03  2.9489050E-04  9.2919710E-04
  5.2715330E-04  3.9781022E-03  1.7189781E-03  6.0766423E-03  1.7189781E-03  1.7189781E-03  6.0766423E-03  1.7189781E-03  3.9781022E-03  5.2715330E-04  1.1357664E-03
  9.0291970E-04  5.1467153E-03  2.0788321E-03  7.2218978E-03  2.0788321E-03  2.0788321E-03  7.2218978E-03  2.0788321E-03  5.1467153E-03  9.0291970E-04  1.4890511E-03
  1.3240876E-03  6.4343066E-03  2.4839416E-03  8.4817518E-03  2.4839416E-03  2.4839416E-03  8.4817518E-03  2.4839416E-03  6.4343066E-03  1.3240876E-03  1.9051095E-03
  1.7160584E-03  7.6131387E-03  2.8620438E-03  9.6423358E-03  2.8620438E-03  2.8620438E-03  9.6423358E-03  2.8620438E-03  7.6131387E-03  1.7160584E-03  2.3051095E-03
  2.1525547E-03  8.9124088E-03  3.2846715E-03  1.0905109E-02  3.2846715E-03  3.2846715E-03  1.0905109E-02  3.2846715E-03  8.9124088E-03  2.1525547E-03  2.7605839E-03
  3.0029197E-03  1.1408759E-02  4.1116788E-03  1.3379562E-02  4.1116788E-03  4.1116788E-03  1.3379562E-02  4.1116788E-03  1.1408759E-02  3.0029197E-03  3.6671533E-03
  0.0000000E+00  5.7981540E-04  7.0156790E-04  2.6832729E-03  7.0156790E-04  7.0156790E-04  2.6832729E-03  7.0156790E-04  5.7981540E-04  0.0000000E+00  2.5521320E-04
  0.0000000E+00  1.2751825E-03  8.8540150E-04  3.3518248E-03  8.8540150E-04  8.8540150E-04  3.3518248E-03  8.8540150E-04  1.2751825E-03  0.0000000E+00  3.7043800E-04
  0.0000000E+00  1.9051095E-03  1.0554745E-03  3.9591241E-03  1.0554745E-03  1.0554745E-03  3.9591241E-03  1.0554745E-03  1.9051095E-03  0.0000000E+00  4.8941610E-04
  1.1467150E-04  2.5941606E-03  1.2445255E-03  4.6255474E-03  1.2445255E-03  1.2445255E-03  4.6255474E-03  1.2445255E-03  2.5941606E-03  1.1467150E-04  6.2934310E-04
  2.6671530E-04  3.1051095E-03  1.3861314E-03  5.1204380E-03  1.3861314E-03  1.3861314E-03  5.1204380E-03  1.3861314E-03  3.1051095E-03  2.6671530E-04  7.4014600E-04
  4.7474450E-04  3.7992701E-03  1.5817518E-03  5.7941606E-03  1.5817518E-03  1.5817518E-03  5.7941606E-03  1.5817518E-03  3.7992701E-03  4.7474450E-04  9.0000000E-04
  8.0802920E-04  4.8992701E-03  1.8970803E-03  6.8635036E-03  1.8970803E-03  1.8970803E-03  6.8635036E-03  1.8970803E-03  4.8992701E-03  8.0802920E-04  1.1715328E-03
  1.1773723E-03  6.1051095E-03  2.2489051E-03  8.0364964E-03  2.2489051E-03  2.2489051E-03  8.0364964E-03  2.2489051E-03  6.1051095E-03  1.1773723E-03  1.4883212E-03
  1.5182482E-03  7.2058394E-03  2.5744526E-03  9.1167883E-03  2.5744526E-03  2.5744526E-03  9.1167883E-03  2.5744526E-03  7.2058394E-03  1.5182482E-03  1.7897810E-03
  1.8948905E-03  8.4087591E-03  2.9357664E-03  1.0291971E-02  2.9357664E-03  2.9357664E-03  1.0291971E-02  2.9357664E-03  8.4087591E-03  1.8948905E-03  2.1313869E-03
  2.6211679E-03  1.0715328E-02  3.6357664E-03  1.2554744E-02  3.6357664E-03  3.6357664E-03  1.2554744E-02  3.6357664E-03  1.0715328E-02  2.6211679E-03  2.8058394E-03
  0.0000000E+00  5.6385200E-04  6.7296560E-04  2.5993583E-03  6.7296560E-04  6.7296560E-04  2.5993583E-03  6.7296560E-04  5.6385200E-04  0.0000000E+00  2.2012150E-04
  0.0000000E+00  1.2372263E-03  8.4598540E-04  3.2408759E-03  8.4598540E-04  8.4598540E-04  3.2408759E-03  8.4598540E-04  1.2372263E-03  0.0000000E+00  3.1759120E-04
  0.0000000E+00  1.8459854E-03  1.0043796E-03  3.8226277E-03  1.0043796E-03  1.0043796E-03  3.8226277E-03  1.0043796E-03  1.8459854E-03  0.0000000E+00  4.1766420E-04
  1.0759120E-04  2.5087591E-03  1.1795620E-03  4.4583942E-03  1.1795620E-03  1.1795620E-03  4.4583942E-03  1.1795620E-03  2.5087591E-03  1.0759120E-04  5.3489050E-04
  2.4985400E-04  2.9992701E-03  1.3109489E-03  4.9306569E-03  1.3109489E-03  1.3109489E-03  4.9306569E-03  1.3109489E-03  2.9992701E-03  2.4985400E-04  6.2722630E-04
  4.4343070E-04  3.6642336E-03  1.4912409E-03  5.5708029E-03  1.4912409E-03  1.4912409E-03  5.5708029E-03  1.4912409E-03  3.6642336E-03  4.4343070E-04  7.5985400E-04
  7.5182480E-04  4.7145985E-03  1.7795620E-03  6.5861314E-03  1.7795620E-03  1.7795620E-03  6.5861314E-03  1.7795620E-03  4.7145985E-03  7.5182480E-04  9.8467150E-04
  1.0912409E-03  5.8627737E-03  2.0992701E-03  7.7007299E-03  2.0992701E-03  2.0992701E-03  7.7007299E-03  2.0992701E-03  5.8627737E-03  1.0912409E-03  1.2452555E-03
  1.4029197E-03  6.9080292E-03  2.3941606E-03  8.7153285E-03  2.3941606E-03  2.3941606E-03  8.7153285E-03  2.3941606E-03  6.9080292E-03  1.4029197E-03  1.4919708E-03
  1.7445255E-03  8.0510949E-03  2.7197080E-03  9.8248175E-03  2.7197080E-03  2.7197080E-03  9.8248175E-03  2.7197080E-03  8.0510949E-03  1.7445255E-03  1.7700730E-03
  2.4014599E-03  1.0233577E-02  3.3481752E-03  1.1956204E-02  3.3481752E-03  3.3481752E-03  1.1956204E-02  3.3481752E-03  1.0233577E-02  2.4014599E-03  2.3153285E-03
  0.0000000E+00  5.4307650E-04  6.3830690E-04  2.4877138E-03  6.3830690E-04  6.3830690E-04  2.4877138E-03  6.3830690E-04  5.4307650E-04  0.0000000E+00  1.8459150E-04
  0.0000000E+00  1.1890511E-03  7.9854010E-04  3.0948905E-03  7.9854010E-04  7.9854010E-04  3.0948905E-03  7.9854010E-04  1.1890511E-03  0.0000000E+00  2.6459850E-04
  0.0000000E+00  1.7700730E-03  9.4525550E-04  3.6445255E-03  9.4525550E-04  9.4525550E-04  3.6445255E-03  9.4525550E-04  1.7700730E-03  0.0000000E+00  3.4635040E-04
  1.0036500E-04  2.4007299E-03  1.1058394E-03  4.2430657E-03  1.1058394E-03  1.1058394E-03  4.2430657E-03  1.1058394E-03  2.4007299E-03  1.0036500E-04  4.4145990E-04
  2.3255470E-04  2.8671533E-03  1.2262774E-03  4.6868613E-03  1.2262774E-03  1.2262774E-03  4.6868613E-03  1.2262774E-03  2.8671533E-03  2.3255470E-04  5.1620440E-04
  4.1160580E-04  3.4963504E-03  1.3905109E-03  5.2883212E-03  1.3905109E-03  1.3905109E-03  5.2883212E-03  1.3905109E-03  3.4963504E-03  4.1160580E-04  6.2328470E-04
  6.9489050E-04  4.4883212E-03  1.6510949E-03  6.2386861E-03  1.6510949E-03  1.6510949E-03  6.2386861E-03  1.6510949E-03  4.4883212E-03  6.9489050E-04  8.0291970E-04
  1.0051095E-03  5.5686131E-03  1.9394161E-03  7.2781022E-03  1.9394161E-03  1.9394161E-03  7.2781022E-03  1.9394161E-03  5.5686131E-03  1.0051095E-03  1.0109489E-03
  1.2875912E-03  6.5496350E-03  2.2036496E-03  8.2262774E-03  2.2036496E-03  2.2036496E-03  8.2262774E-03  2.2036496E-03  6.5496350E-03  1.2875912E-03  1.2058394E-03
  1.5963504E-03  7.6204380E-03  2.4948905E-03  9.2627737E-03  2.4948905E-03  2.4948905E-03  9.2627737E-03  2.4948905E-03  7.6204380E-03  1.5963504E-03  1.4248175E-03
  2.1861314E-03  9.6569343E-03  3.0532847E-03  1.1233577E-02  3.0532847E-03  3.0532847E-03  1.1233577E-02  3.0532847E-03  9.6569343E-03  2.1861314E-03  1.8525547E-03
  0.0000000E+00  5.1275130E-04  5.9124160E-04  2.3235277E-03  5.9124160E-04  5.9124160E-04  2.3235277E-03  5.9124160E-04  5.1275130E-04  0.0000000E+00  1.4599660E-04
  0.0000000E+00  1.1189781E-03  7.3649640E-04  2.8832117E-03  7.3649640E-04  7.3649640E-04  2.8832117E-03  7.3649640E-04  1.1189781E-03  0.0000000E+00  2.0781020E-04
  0.0000000E+00  1.6613139E-03  8.6788320E-04  3.3883212E-03  8.6788320E-04  8.6788320E-04  3.3883212E-03  8.6788320E-04  1.6613139E-03  0.0000000E+00  2.7051090E-04
  9.2043800E-05  2.2481752E-03  1.0124088E-03  3.9372263E-03  1.0124088E-03  1.0124088E-03  3.9372263E-03  1.0124088E-03  2.2481752E-03  9.2043800E-05  3.4306570E-04
  2.1277370E-04  2.6802920E-03  1.1197080E-03  4.3430657E-03  1.1197080E-03  1.1197080E-03  4.3430657E-03  1.1197080E-03  2.6802920E-03  2.1277370E-04  3.9978100E-04
  3.7532850E-04  3.2627737E-03  1.2649635E-03  4.8919708E-03  1.2649635E-03  1.2649635E-03  4.8919708E-03  1.2649635E-03  3.2627737E-03  3.7532850E-04  4.8072990E-04
  6.3072990E-04  4.1759124E-03  1.4948905E-03  5.7569343E-03  1.4948905E-03  1.4948905E-03  5.7569343E-03  1.4948905E-03  4.1759124E-03  6.3072990E-04  6.1583940E-04
  9.0802920E-04  5.1671533E-03  1.7481752E-03  6.7014599E-03  1.7481752E-03  1.7481752E-03  6.7014599E-03  1.7481752E-03  5.1671533E-03  9.0802920E-04  7.7007300E-04
  1.1591241E-03  6.0635036E-03  1.9788321E-03  7.5620438E-03  1.9788321E-03  1.9788321E-03  7.5620438E-03  1.9788321E-03  6.0635036E-03  1.1591241E-03  9.1532850E-04
  1.4321168E-03  7.0386861E-03  2.2321168E-03  8.4963504E-03  2.2321168E-03  2.2321168E-03  8.4963504E-03  2.2321168E-03  7.0386861E-03  1.4321168E-03  1.0766423E-03
  1.9503650E-03  8.8905109E-03  2.7160584E-03  1.0277372E-02  2.7160584E-03  2.7160584E-03  1.0277372E-02  2.7160584E-03  8.8905109E-03  1.9503650E-03  1.3883212E-03
  0.0000000E+00  4.8563290E-04  5.5161850E-04  2.1783125E-03  5.5161850E-04  5.5161850E-04  2.1783125E-03  5.5161850E-04  4.8563290E-04  0.0000000E+00  1.1987710E-04
  0.0000000E+00  1.0569343E-03  6.8489050E-04  2.6978102E-03  6.8489050E-04  6.8489050E-04  2.6978102E-03  6.8489050E-04  1.0569343E-03  0.0000000E+00  1.6978100E-04
  0.0000000E+00  1.5664234E-03  8.0510950E-04  3.1642336E-03  8.0510950E-04  8.0510950E-04  3.1642336E-03  8.0510950E-04  1.5664234E-03  0.0000000E+00  2.2021900E-04
  8.5839400E-05  2.1153285E-03  9.3649640E-04  3.6715328E-03  9.3649640E-04  9.3649640E-04  3.6715328E-03  9.3649640E-04  2.1153285E-03  8.5839400E-05  2.7817520E-04
  1.9788320E-04  2.5189781E-03  1.0335766E-03  4.0459854E-03  1.0335766E-03  1.0335766E-03  4.0459854E-03  1.0335766E-03  2.5189781E-03  1.9788320E-04  3.2335770E-04
  3.4832120E-04  3.0605839E-03  1.1656934E-03  4.5510949E-03  1.1656934E-03  1.1656934E-03  4.5510949E-03  1.1656934E-03  3.0605839E-03  3.4832120E-04  3.8766420E-04
  5.8335770E-04  3.9087591E-03  1.3737226E-03  5.3467153E-03  1.3737226E-03  1.3737226E-03  5.3467153E-03  1.3737226E-03  3.9087591E-03  5.8335770E-04  4.9445260E-04
  8.3722630E-04  4.8255474E-03  1.6014599E-03  6.2131387E-03  1.6014599E-03  1.6014599E-03  6.2131387E-03  1.6014599E-03  4.8255474E-03  8.3722630E-04  6.1591240E-04
  1.0656934E-03  5.6532847E-03  1.8087591E-03  6.9992701E-03  1.8087591E-03  1.8087591E-03  6.9992701E-03  1.8087591E-03  5.6532847E-03  1.0656934E-03  7.2905110E-04
  1.3131387E-03  6.5525547E-03  2.0350365E-03  7.8540146E-03  2.0350365E-03  2.0350365E-03  7.8540146E-03  2.0350365E-03  6.5525547E-03  1.3131387E-03  8.5474450E-04
  1.7817518E-03  8.2554745E-03  2.4671533E-03  9.4890511E-03  2.4671533E-03  2.4671533E-03  9.4890511E-03  2.4671533E-03  8.2554745E-03  1.7817518E-03  1.0963504E-03
  0.0000000E+00  4.6084680E-04  5.1666500E-04  2.0469614E-03  5.1666500E-04  5.1666500E-04  2.0469614E-03  5.1666500E-04  4.6084680E-04  0.0000000E+00  1.0054270E-04
  0.0000000E+00  1.0007299E-03  6.3992700E-04  2.5306569E-03  6.3992700E-04  6.3992700E-04  2.5306569E-03  6.3992700E-04  1.0007299E-03  0.0000000E+00  1.4175180E-04
  0.0000000E+00  1.4802920E-03  7.5109490E-04  2.9642336E-03  7.5109490E-04  7.5109490E-04  2.9642336E-03  7.5109490E-04  1.4802920E-03  0.0000000E+00  1.8328470E-04
  8.0583900E-05  1.9963504E-03  8.7153280E-04  3.4350365E-03  8.7153280E-04  8.7153280E-04  3.4350365E-03  8.7153280E-04  1.9963504E-03  8.0583900E-05  2.3080290E-04
  1.8562040E-04  2.3737226E-03  9.6131390E-04  3.7817518E-03  9.6131390E-04  9.6131390E-04  3.7817518E-03  9.6131390E-04  2.3737226E-03  1.8562040E-04  2.6773720E-04
  3.2605840E-04  2.8802920E-03  1.0817518E-03  4.2496350E-03  1.0817518E-03  1.0817518E-03  4.2496350E-03  1.0817518E-03  2.8802920E-03  3.2605840E-04  3.2021900E-04
  5.4459850E-04  3.6715328E-03  1.2715328E-03  4.9854015E-03  1.2715328E-03  1.2715328E-03  4.9854015E-03  1.2715328E-03  3.6715328E-03  5.4459850E-04  4.0700730E-04
  7.7956200E-04  4.5240876E-03  1.4795620E-03  5.7846715E-03  1.4795620E-03  1.4795620E-03  5.7846715E-03  1.4795620E-03  4.5240876E-03  7.7956200E-04  5.0510950E-04
  9.9051090E-04  5.2927007E-03  1.6678832E-03  6.5102190E-03  1.6678832E-03  1.6678832E-03  6.5102190E-03  1.6678832E-03  5.2927007E-03  9.9051090E-04  5.9620440E-04
  1.2182482E-03  6.1262774E-03  1.8729927E-03  7.2992701E-03  1.8729927E-03  1.8729927E-03  7.2992701E-03  1.8729927E-03  6.1262774E-03  1.2182482E-03  6.9678830E-04
  1.6474453E-03  7.7007299E-03  2.2649635E-03  8.8029197E-03  2.2649635E-03  2.2649635E-03  8.8029197E-03  2.2649635E-03  7.7007299E-03  1.6474453E-03  8.8978100E-04
  0.0000000E+00  4.3802840E-04  4.8535990E-04  1.9272863E-03  4.8535990E-04  4.8535990E-04  1.9272863E-03  4.8535990E-04  4.3802840E-04  0.0000000E+00  8.5366900E-05
  0.0000000E+00  9.4963500E-04  5.9992700E-04  2.3781022E-03  5.9992700E-04  5.9992700E-04  2.3781022E-03  5.9992700E-04  9.4963500E-04  0.0000000E+00  1.1992700E-04
  0.0000000E+00  1.4021898E-03  7.0284670E-04  2.7832117E-03  7.0284670E-04  7.0284670E-04  2.7832117E-03  7.0284670E-04  1.4021898E-03  0.0000000E+00  1.5459850E-04
  7.6131400E-05  1.8875912E-03  8.1459850E-04  3.2211679E-03  8.1459850E-04  8.1459850E-04  3.2211679E-03  8.1459850E-04  1.8875912E-03  7.6131400E-05  1.9416060E-04
  1.7503650E-04  2.2423358E-03  8.9708030E-04  3.5430657E-03  8.9708030E-04  8.9708030E-04  3.5430657E-03  8.9708030E-04  2.2423358E-03  1.7503650E-04  2.2481750E-04
  3.0693430E-04  2.7175182E-03  1.0080292E-03  3.9781022E-03  1.0080292E-03  1.0080292E-03  3.9781022E-03  1.0080292E-03  2.7175182E-03  3.0693430E-04  2.6824820E-04
  5.1145990E-04  3.4569343E-03  1.1832117E-03  4.6605839E-03  1.1832117E-03  1.1832117E-03  4.6605839E-03  1.1832117E-03  3.4569343E-03  5.1145990E-04  3.3985400E-04
  7.3065690E-04  4.2532847E-03  1.3737226E-03  5.4014599E-03  1.3737226E-03  1.3737226E-03  5.4014599E-03  1.3737226E-03  4.2532847E-03  7.3065690E-04  4.2051090E-04
  9.2627740E-04  4.9686131E-03  1.5459854E-03  6.0722628E-03  1.5459854E-03  1.5459854E-03  6.0722628E-03  1.5459854E-03  4.9686131E-03  9.2627740E-04  4.9510950E-04
  1.1379562E-03  5.7437956E-03  1.7350365E-03  6.8036496E-03  1.7350365E-03  1.7350365E-03  6.8036496E-03  1.7350365E-03  5.7437956E-03  1.1379562E-03  5.7715330E-04
  1.5335766E-03  7.2043796E-03  2.0927007E-03  8.1897810E-03  2.0927007E-03  2.0927007E-03  8.1897810E-03  2.0927007E-03  7.2043796E-03  1.5335766E-03  7.3430660E-04
  0.0000000E+00  4.1695990E-04  4.5697350E-04  1.8178265E-03  4.5697350E-04  4.5697350E-04  1.8178265E-03  4.5697350E-04  4.1695990E-04  0.0000000E+00  7.2963500E-05
  0.0000000E+00  9.0218980E-04  5.6372260E-04  2.2394161E-03  5.6372260E-04  5.6372260E-04  2.2394161E-03  5.6372260E-04  9.0218980E-04  0.0000000E+00  1.0218980E-04
  0.0000000E+00  1.3299270E-03  6.5948910E-04  2.6175182E-03  6.5948910E-04  6.5948910E-04  2.6175182E-03  6.5948910E-04  1.3299270E-03  0.0000000E+00  1.3138690E-04
  7.2109500E-05  1.7875912E-03  7.6350360E-04  3.0255474E-03  7.6350360E-04  7.6350360E-04  3.0255474E-03  7.6350360E-04  1.7875912E-03  7.2109500E-05  1.6459850E-04
  1.6562040E-04  2.1218978E-03  8.3941610E-04  3.3262774E-03  8.3941610E-04  8.3941610E-04  3.3262774E-03  8.3941610E-04  2.1218978E-03  1.6562040E-04  1.9029200E-04
  2.9000000E-04  2.5686131E-03  9.4233580E-04  3.7306569E-03  9.4233580E-04  9.4233580E-04  3.7306569E-03  9.4233580E-04  2.5686131E-03  2.9000000E-04  2.2664230E-04
  4.8226280E-04  3.2620438E-03  1.1043796E-03  4.3656934E-03  1.1043796E-03  1.1043796E-03  4.3656934E-03  1.1043796E-03  3.2620438E-03  4.8226280E-04  2.8627740E-04
  6.8729930E-04  4.0065693E-03  1.2802920E-03  5.0540146E-03  1.2802920E-03  1.2802920E-03  5.0540146E-03  1.2802920E-03  4.0065693E-03  6.8729930E-04  3.5321170E-04
  8.7007300E-04  4.6751825E-03  1.4394161E-03  5.6766423E-03  1.4394161E-03  1.4394161E-03  5.6766423E-03  1.4394161E-03  4.6751825E-03  8.7007300E-04  4.1481750E-04
  1.0671533E-03  5.3978102E-03  1.6131387E-03  6.3547445E-03  1.6131387E-03  1.6131387E-03  6.3547445E-03  1.6131387E-03  5.3978102E-03  1.0671533E-03  4.8248180E-04
  1.4350365E-03  6.7569343E-03  1.9423358E-03  7.6423358E-03  1.9423358E-03  1.9423358E-03  7.6423358E-03  1.9423358E-03  6.7569343E-03  1.4350365E-03  6.1124090E-04
  0.0000000E+00  3.9764130E-04  4.3106810E-04  1.7163929E-03  4.3106810E-04  4.3106810E-04  1.7163929E-03  4.3106810E-04  3.9764130E-04  0.0000000E+00  6.2624800E-05
  0.0000000E+00  8.5839420E-04  5.3080290E-04  2.1116788E-03  5.3080290E-04  5.3080290E-04  2.1116788E-03  5.3080290E-04  8.5839420E-04  0.0000000E+00  8.7445300E-05
  0.0000000E+00  1.2642336E-03  6.2007300E-04  2.4649635E-03  6.2007300E-04  6.2007300E-04  2.4649635E-03  6.2007300E-04  1.2642336E-03  0.0000000E+00  1.1211680E-04
  6.8532800E-05  1.6963504E-03  7.1664230E-04  2.8467153E-03  7.1664230E-04  7.1664230E-04  2.8467153E-03  7.1664230E-04  1.6963504E-03  6.8532800E-05  1.4014600E-04
  1.5722630E-04  2.0116788E-03  7.8759120E-04  3.1277372E-03  7.8759120E-04  7.8759120E-04  3.1277372E-03  7.8759120E-04  2.0116788E-03  1.5722630E-04  1.6175180E-04
  2.7496350E-04  2.4313869E-03  8.8321170E-04  3.5051095E-03  8.8321170E-04  8.8321170E-04  3.5051095E-03  8.8321170E-04  2.4313869E-03  2.7496350E-04  1.9226280E-04
  4.5620440E-04  3.0832117E-03  1.0335766E-03  4.0963504E-03  1.0335766E-03  1.0335766E-03  4.0963504E-03  1.0335766E-03  3.0832117E-03  4.5620440E-04  2.4226280E-04
  6.4897810E-04  3.7810219E-03  1.1963504E-03  4.7364964E-03  1.1963504E-03  1.1963504E-03  4.7364964E-03  1.1963504E-03  3.7810219E-03  6.4897810E-04  2.9802920E-04
  8.2043800E-04  4.4058394E-03  1.3430657E-03  5.3160584E-03  1.3430657E-03  1.3430657E-03  5.3160584E-03  1.3430657E-03  4.4058394E-03  8.2043800E-04  3.4919710E-04
  1.0043796E-03  5.0810219E-03  1.5036496E-03  5.9459854E-03  1.5036496E-03  1.5036496E-03  5.9459854E-03  1.5036496E-03  5.0810219E-03  1.0043796E-03  4.0518250E-04
  1.3474453E-03  6.3489051E-03  1.8080292E-03  7.1416058E-03  1.8080292E-03  1.8080292E-03  7.1416058E-03  1.8080292E-03  6.3489051E-03  1.3474453E-03  5.1145990E-04
  0.0000000E+00  3.7992650E-04  4.0727890E-04  1.6237170E-03  4.0727890E-04  4.0727890E-04  1.6237170E-03  4.0727890E-04  3.7992650E-04  0.0000000E+00  5.3767300E-05
  0.0000000E+00  8.1824820E-04  5.0058390E-04  1.9941606E-03  5.0058390E-04  5.0058390E-04  1.9941606E-03  5.0058390E-04  8.1824820E-04  0.0000000E+00  7.4817500E-05
  0.0000000E+00  1.2036496E-03  5.8401460E-04  2.3248175E-03  5.8401460E-04  5.8401460E-04  2.3248175E-03  5.8401460E-04  1.2036496E-03  0.0000000E+00  9.5766400E-05
  6.5321200E-05  1.6124088E-03  6.7401460E-04  2.6817518E-03  6.7401460E-04  6.7401460E-04  2.6817518E-03  6.7401460E-04  1.6124088E-03  6.5321200E-05  1.1941610E-04
  1.4970800E-04  1.9087591E-03  7.4014600E-04  2.9445255E-03  7.4014600E-04  7.4014600E-04  2.9445255E-03  7.4014600E-04  1.9087591E-03  1.4970800E-04  1.3759120E-04
  2.6138690E-04  2.3058394E-03  8.2919710E-04  3.2963504E-03  8.2919710E-04  8.2919710E-04  3.2963504E-03  8.2919710E-04  2.3058394E-03  2.6138690E-04  1.6328470E-04
  4.3284670E-04  2.9189781E-03  9.6861310E-04  3.8474453E-03  9.6861310E-04  9.6861310E-04  3.8474453E-03  9.6861310E-04  2.9189781E-03  4.3284670E-04  2.0510950E-04
  6.1452550E-04  3.5737226E-03  1.1197080E-03  4.4445255E-03  1.1197080E-03  1.1197080E-03  4.4445255E-03  1.1197080E-03  3.5737226E-03  6.1452550E-04  2.5160580E-04
  7.7591240E-04  4.1591241E-03  1.2562044E-03  4.9839416E-03  1.2562044E-03  1.2562044E-03  4.9839416E-03  1.2562044E-03  4.1591241E-03  7.7591240E-04  2.9416060E-04
  9.4817520E-04  4.7905109E-03  1.4051095E-03  5.5708029E-03  1.4051095E-03  1.4051095E-03  5.5708029E-03  1.4051095E-03  4.7905109E-03  9.4817520E-04  3.4058390E-04
  1.2693431E-03  5.9744526E-03  1.6868613E-03  6.6824818E-03  1.6868613E-03  1.6868613E-03  6.6824818E-03  1.6868613E-03  5.9744526E-03  1.2693431E-03  4.2839420E-04
  0.0000000E+00  3.6366940E-04  3.8531400E-04  1.5368777E-03  3.8531400E-04  3.8531400E-04  1.5368777E-03  3.8531400E-04  3.6366940E-04  0.0000000E+00  4.6040600E-05
  0.0000000E+00  7.8175180E-04  4.7277370E-04  1.8854015E-03  4.7277370E-04  4.7277370E-04  1.8854015E-03  4.7277370E-04  7.8175180E-04  0.0000000E+00  6.3875900E-05
  0.0000000E+00  1.1474453E-03  5.5072990E-04  2.1948905E-03  5.5072990E-04  5.5072990E-04  2.1948905E-03  5.5072990E-04  1.1474453E-03  0.0000000E+00  8.1532800E-05
  6.2438000E-05  1.5357664E-03  6.3481750E-04  2.5291971E-03  6.3481750E-04  6.3481750E-04  2.5291971E-03  6.3481750E-04  1.5357664E-03  6.2438000E-05  1.0145990E-04
  1.4291970E-04  1.8167883E-03  6.9656930E-04  2.7744526E-03  6.9656930E-04  6.9656930E-04  2.7744526E-03  6.9656930E-04  1.8167883E-03  1.4291970E-04  1.1678830E-04
  2.4919710E-04  2.1905109E-03  7.7956200E-04  3.1029197E-03  7.7956200E-04  7.7956200E-04  3.1029197E-03  7.7956200E-04  2.1905109E-03  2.4919710E-04  1.3824820E-04
  4.1175180E-04  2.7671533E-03  9.0948910E-04  3.6175182E-03  9.0948910E-04  9.0948910E-04  3.6175182E-03  9.0948910E-04  2.7671533E-03  4.1175180E-04  1.7321170E-04
  5.8335770E-04  3.3824818E-03  1.0489051E-03  4.1744526E-03  1.0489051E-03  1.0489051E-03  4.1744526E-03  1.0489051E-03  3.3824818E-03  5.8335770E-04  2.1189780E-04
  7.3503650E-04  3.9306569E-03  1.1766423E-03  4.6766423E-03  1.1766423E-03  1.1766423E-03  4.6766423E-03  1.1766423E-03  3.9306569E-03  7.3503650E-04  2.4715330E-04
  8.9708030E-04  4.5218978E-03  1.3145985E-03  5.2233577E-03  1.3145985E-03  1.3145985E-03  5.2233577E-03  1.3145985E-03  4.5218978E-03  8.9708030E-04  2.8547450E-04
  1.1978102E-03  5.6284672E-03  1.5759124E-03  6.2583942E-03  1.5759124E-03  1.5759124E-03  6.2583942E-03  1.5759124E-03  5.6284672E-03  1.1978102E-03  3.5781020E-04
  0.0000000E+00  3.4894300E-04  3.6495450E-04  1.4573383E-03  3.6495450E-04  3.6495450E-04  1.4573383E-03  3.6495450E-04  3.4894300E-04  0.0000000E+00  3.9174800E-05
  0.0000000E+00  7.4890510E-04  4.4693430E-04  1.7832117E-03  4.4693430E-04  4.4693430E-04  1.7832117E-03  4.4693430E-04  7.4890510E-04  0.0000000E+00  5.4197100E-05
  0.0000000E+00  1.0963504E-03  5.1992700E-04  2.0737226E-03  5.1992700E-04  5.1992700E-04  2.0737226E-03  5.1992700E-04  1.0963504E-03  0.0000000E+00  6.9043800E-05
  5.9861300E-05  1.4642336E-03  5.9846720E-04  2.3868613E-03  5.9846720E-04  5.9846720E-04  2.3868613E-03  5.9846720E-04  1.4642336E-03  5.9861300E-05  8.5693400E-05
  1.3686130E-04  1.7306569E-03  6.5605840E-04  2.6153285E-03  6.5605840E-04  6.5605840E-04  2.6153285E-03  6.5605840E-04  1.7306569E-03  1.3686130E-04  9.8467200E-05
  2.3817520E-04  2.0832117E-03  7.3357660E-04  2.9226277E-03  7.3357660E-04  7.3357660E-04  2.9226277E-03  7.3357660E-04  2.0832117E-03  2.3817520E-04  1.1635040E-04
  3.9270070E-04  2.6270073E-03  8.5401460E-04  3.4029197E-03  8.5401460E-04  8.5401460E-04  3.4029197E-03  8.5401460E-04  2.6270073E-03  3.9270070E-04  1.4532850E-04
  5.5503650E-04  3.2043796E-03  9.8467150E-04  3.9218978E-03  9.8467150E-04  9.8467150E-04  3.9218978E-03  9.8467150E-04  3.2043796E-03  5.5503650E-04  1.7729930E-04
  6.9824820E-04  3.7189781E-03  1.1029197E-03  4.3897810E-03  1.1029197E-03  1.1029197E-03  4.3897810E-03  1.1029197E-03  3.7189781E-03  6.9824820E-04  2.0635040E-04
  8.5109490E-04  4.2715328E-03  1.2306569E-03  4.8985401E-03  1.2306569E-03  1.2306569E-03  4.8985401E-03  1.2306569E-03  4.2715328E-03  8.5109490E-04  2.3781020E-04
  1.1328467E-03  5.3058394E-03  1.4737226E-03  5.8627737E-03  1.4737226E-03  1.4737226E-03  5.8627737E-03  1.4737226E-03  5.3058394E-03  1.1328467E-03  2.9693430E-04
  0.0000000E+00  3.3567590E-04  3.4598160E-04  1.3821755E-03  3.4598160E-04  3.4598160E-04  1.3821755E-03  3.4598160E-04  3.3567590E-04  0.0000000E+00  3.2994800E-05
  0.0000000E+00  7.1810220E-04  4.2277370E-04  1.6883212E-03  4.2277370E-04  4.2277370E-04  1.6883212E-03  4.2277370E-04  7.1810220E-04  0.0000000E+00  4.5518200E-05
  0.0000000E+00  1.0496350E-03  4.9102190E-04  1.9598540E-03  4.9102190E-04  4.9102190E-04  1.9598540E-03  4.9102190E-04  1.0496350E-03  0.0000000E+00  5.7854000E-05
  5.7562000E-05  1.3992701E-03  5.6430660E-04  2.2525547E-03  5.6430660E-04  5.6430660E-04  2.2525547E-03  5.6430660E-04  1.3992701E-03  5.7562000E-05  7.1598500E-05
  1.3138690E-04  1.6510949E-03  6.1810220E-04  2.4664234E-03  6.1810220E-04  6.1810220E-04  2.4664234E-03  6.1810220E-04  1.6510949E-03  1.3138690E-04  8.2116800E-05
  2.2824820E-04  1.9839416E-03  6.9007300E-04  2.7532847E-03  6.9007300E-04  6.9007300E-04  2.7532847E-03  6.9007300E-04  1.9839416E-03  2.2824820E-04  9.6861300E-05
  3.7532850E-04  2.4956204E-03  8.0218980E-04  3.2007299E-03  8.0218980E-04  8.0218980E-04  3.2007299E-03  8.0218980E-04  2.4956204E-03  3.7532850E-04  1.2065690E-04
  5.2927010E-04  3.0379562E-03  9.2408760E-04  3.6839416E-03  9.2408760E-04  9.2408760E-04  3.6839416E-03  9.2408760E-04  3.0379562E-03  5.2927010E-04  1.4678830E-04
  6.6445260E-04  3.5204380E-03  1.0335766E-03  4.1197080E-03  1.0335766E-03  1.0335766E-03  4.1197080E-03  1.0335766E-03  3.5204380E-03  6.6445260E-04  1.7036500E-04
  8.0802920E-04  4.0372263E-03  1.1525547E-03  4.5934307E-03  1.1525547E-03  1.1525547E-03  4.5934307E-03  1.1525547E-03  4.0372263E-03  8.0802920E-04  1.9591240E-04
  1.0722628E-03  5.0021898E-03  1.3781022E-03  5.4897810E-03  1.3781022E-03  1.3781022E-03  5.4897810E-03  1.3781022E-03  5.0021898E-03  1.0722628E-03  2.4372260E-04
  0.0000000E+00  3.2372080E-04  3.2803030E-04  1.3106617E-03  3.2803030E-04  3.2803030E-04  1.3106617E-03  3.2803030E-04  3.2372080E-04  0.0000000E+00  2.7362000E-05
  0.0000000E+00  6.9036500E-04  3.9985400E-04  1.5978102E-03  3.9985400E-04  3.9985400E-04  1.5978102E-03  3.9985400E-04  6.9036500E-04  0.0000000E+00  3.7635000E-05
  0.0000000E+00  1.0065693E-03  4.6357660E-04  1.8518248E-03  4.6357660E-04  4.6357660E-04  1.8518248E-03  4.6357660E-04  1.0065693E-03  0.0000000E+00  4.7722600E-05
  5.5540100E-05  1.3379562E-03  5.3197080E-04  2.1248175E-03  5.3197080E-04  5.3197080E-04  2.1248175E-03  5.3197080E-04  1.3379562E-03  5.5540100E-05  5.8912400E-05
  1.2656930E-04  1.5766423E-03  5.8204380E-04  2.3240876E-03  5.8204380E-04  5.8204380E-04  2.3240876E-03  5.8204380E-04  1.5766423E-03  1.2656930E-04  6.7481800E-05
  2.1934310E-04  1.8912409E-03  6.4905110E-04  2.5912409E-03  6.4905110E-04  6.4905110E-04  2.5912409E-03  6.4905110E-04  1.8912409E-03  2.1934310E-04  7.9416100E-05
  3.5956200E-04  2.3722628E-03  7.5328470E-04  3.0080292E-03  7.5328470E-04  7.5328470E-04  3.0080292E-03  7.5328470E-04  2.3722628E-03  3.5956200E-04  9.8613100E-05
  5.0554740E-04  2.8810219E-03  8.6642340E-04  3.4576642E-03  8.6642340E-04  8.6642340E-04  3.4576642E-03  8.6642340E-04  2.8810219E-03  5.0554740E-04  1.1956200E-04
  6.3321170E-04  3.3313869E-03  9.6788320E-04  3.8627737E-03  9.6788320E-04  9.6788320E-04  3.8627737E-03  9.6788320E-04  3.3313869E-03  6.3321170E-04  1.3846720E-04
  7.6861310E-04  3.8145985E-03  1.0781022E-03  4.3029197E-03  1.0781022E-03  1.0781022E-03  4.3029197E-03  1.0781022E-03  3.8145985E-03  7.6861310E-04  1.5875910E-04
  1.0160584E-03  4.7138686E-03  1.2875912E-03  5.1357664E-03  1.2875912E-03  1.2875912E-03  5.1357664E-03  1.2875912E-03  4.7138686E-03  1.0160584E-03  1.9678830E-04
  0.0000000E+00  3.1315170E-04  3.1080880E-04  1.2420675E-03  3.1080880E-04  3.1080880E-04  1.2420675E-03  3.1080880E-04  3.1315170E-04  0.0000000E+00  2.2174200E-05
  0.0000000E+00  6.6503650E-04  3.7788320E-04  1.5102190E-03  3.7788320E-04  3.7788320E-04  1.5102190E-03  3.7788320E-04  6.6503650E-04  0.0000000E+00  3.0423400E-05
  0.0000000E+00  9.6642340E-04  4.3722630E-04  1.7474453E-03  4.3722630E-04  4.3722630E-04  1.7474453E-03  4.3722630E-04  9.6642340E-04  0.0000000E+00  3.8474500E-05
  5.3773700E-05  1.2817518E-03  5.0080290E-04  2.0014599E-03  5.0080290E-04  5.0080290E-04  2.0014599E-03  5.0080290E-04  1.2817518E-03  5.3773700E-05  4.7372300E-05
  1.2226280E-04  1.5065693E-03  5.4729930E-04  2.1868613E-03  5.4729930E-04  5.4729930E-04  2.1868613E-03  5.4729930E-04  1.5065693E-03  1.2226280E-04  5.4167900E-05
  2.1138690E-04  1.8029197E-03  6.0948910E-04  2.4350365E-03  6.0948910E-04  6.0948910E-04  2.4350365E-03  6.0948910E-04  1.8029197E-03  2.1138690E-04  6.3613100E-05
  3.4510950E-04  2.2547445E-03  7.0635040E-04  2.8211679E-03  7.0635040E-04  7.0635040E-04  2.8211679E-03  7.0635040E-04  2.2547445E-03  3.4510950E-04  7.8686100E-05
  4.8350360E-04  2.7299270E-03  8.1094890E-04  3.2379562E-03  8.1094890E-04  8.1094890E-04  3.2379562E-03  8.1094890E-04  2.7299270E-03  4.8350360E-04  9.5109500E-05
  6.0386860E-04  3.1503650E-03  9.0510950E-04  3.6138686E-03  9.0510950E-04  9.0510950E-04  3.6138686E-03  9.0510950E-04  3.1503650E-03  6.0386860E-04  1.0985400E-04
  7.3065690E-04  3.5992701E-03  1.0072993E-03  4.0211679E-03  1.0072993E-03  1.0072993E-03  4.0211679E-03  1.0072993E-03  3.5992701E-03  7.3065690E-04  1.2562040E-04
  9.6277370E-04  4.4343066E-03  1.2007299E-03  4.7934307E-03  1.2007299E-03  1.2007299E-03  4.7934307E-03  1.2007299E-03  4.4343066E-03  9.6277370E-04  1.5503650E-04
  0.0000000E+00  3.0367650E-04  2.9387930E-04  1.1749333E-03  2.9387930E-04  2.9387930E-04  1.1749333E-03  2.9387930E-04  3.0367650E-04  0.0000000E+00  1.7373200E-05
  0.0000000E+00  6.4167880E-04  3.5620440E-04  1.4240876E-03  3.5620440E-04  3.5620440E-04  1.4240876E-03  3.5620440E-04  6.4167880E-04  0.0000000E+00  2.3773700E-05
  0.0000000E+00  9.2919710E-04  4.1116790E-04  1.6437956E-03  4.1116790E-04  4.1116790E-04  1.6437956E-03  4.1116790E-04  9.2919710E-04  0.0000000E+00  2.9992700E-05
  5.2248200E-05  1.2270073E-03  4.7007300E-04  1.8788321E-03  4.7007300E-04  4.7007300E-04  1.8788321E-03  4.7007300E-04  1.2270073E-03  5.2248200E-05  3.6817500E-05
  1.1846720E-04  1.4394161E-03  5.1306570E-04  2.0503650E-03  5.1306570E-04  5.1306570E-04  2.0503650E-03  5.1306570E-04  1.4394161E-03  1.1846720E-04  4.2021900E-05
  2.0408760E-04  1.7175182E-03  5.7043800E-04  2.2802920E-03  5.7043800E-04  5.7043800E-04  2.2802920E-03  5.7043800E-04  1.7175182E-03  2.0408760E-04  4.9233600E-05
  3.3167880E-04  2.1394161E-03  6.5978100E-04  2.6372263E-03  6.5978100E-04  6.5978100E-04  2.6372263E-03  6.5978100E-04  2.1394161E-03  3.3167880E-04  6.0700700E-05
  4.6262770E-04  2.5817518E-03  7.5620440E-04  3.0211679E-03  7.5620440E-04  7.5620440E-04  3.0211679E-03  7.5620440E-04  2.5817518E-03  4.6262770E-04  7.3065700E-05
  5.7583940E-04  2.9715328E-03  8.4306570E-04  3.3678832E-03  8.4306570E-04  8.4306570E-04  3.3678832E-03  8.4306570E-04  2.9715328E-03  5.7583940E-04  8.4087600E-05
  6.9459850E-04  3.3868613E-03  9.3722630E-04  3.7437956E-03  9.3722630E-04  9.3722630E-04  3.7437956E-03  9.3722630E-04  3.3868613E-03  6.9459850E-04  9.5985400E-05
  9.1021900E-04  4.1583942E-03  1.1153285E-03  4.4554745E-03  1.1153285E-03  1.1153285E-03  4.4554745E-03  1.1153285E-03  4.1583942E-03  9.1021900E-04  1.1788320E-04
  0.0000000E+00  2.9522290E-04  2.7673090E-04  1.1063398E-03  2.7673090E-04  2.7673090E-04  1.1063398E-03  2.7673090E-04  2.9522290E-04  0.0000000E+00  1.2929600E-05
  0.0000000E+00  6.1970800E-04  3.3408760E-04  1.3357664E-03  3.3408760E-04  3.3408760E-04  1.3357664E-03  3.3408760E-04  6.1970800E-04  0.0000000E+00  1.7656900E-05
  0.0000000E+00  8.9270070E-04  3.8467150E-04  1.5379562E-03  3.8467150E-04  3.8467150E-04  1.5379562E-03  3.8467150E-04  8.9270070E-04  0.0000000E+00  2.2211700E-05
  5.0948900E-05  1.1737226E-03  4.3875910E-04  1.7540146E-03  4.3875910E-04  4.3875910E-04  1.7540146E-03  4.3875910E-04  1.1737226E-03  5.0948900E-05  2.7175200E-05
  1.1510950E-04  1.3729927E-03  4.7810220E-04  1.9116788E-03  4.7810220E-04  4.7810220E-04  1.9116788E-03  4.7810220E-04  1.3729927E-03  1.1510950E-04  3.0956200E-05
  1.9737230E-04  1.6321168E-03  5.3065690E-04  2.1218978E-03  5.3065690E-04  5.3065690E-04  2.1218978E-03  5.3065690E-04  1.6321168E-03  1.9737230E-04  3.6175200E-05
  3.1883210E-04  2.0226277E-03  6.1248180E-04  2.4489051E-03  6.1248180E-04  6.1248180E-04  2.4489051E-03  6.1248180E-04  2.0226277E-03  3.1883210E-04  4.4416100E-05
  4.4211680E-04  2.4306569E-03  7.0051090E-04  2.8007299E-03  7.0051090E-04  7.0051090E-04  2.8007299E-03  7.0051090E-04  2.4306569E-03  4.4211680E-04  5.3248200E-05
  5.4795620E-04  2.7890511E-03  7.7956200E-04  3.1175182E-03  7.7956200E-04  7.7956200E-04  3.1175182E-03  7.7956200E-04  2.7890511E-03  5.4795620E-04  6.1094900E-05
  6.5832120E-04  3.1700730E-03  8.6569340E-04  3.4613139E-03  8.6569340E-04  8.6569340E-04  3.4613139E-03  8.6569340E-04  3.1700730E-03  6.5832120E-04  6.9474500E-05
  8.5766420E-04  3.8759124E-03  1.0291971E-03  4.1124088E-03  1.0291971E-03  1.0291971E-03  4.1124088E-03  1.0291971E-03  3.8759124E-03  8.5766420E-04  8.4963500E-05
  0.0000000E+00  2.8757260E-04  2.5826900E-04  1.0333683E-03  2.5826900E-04  2.5826900E-04  1.0333683E-03  2.5826900E-04  2.8757260E-04  0.0000000E+00  8.8508000E-06
  0.0000000E+00  5.9810220E-04  3.1043800E-04  1.2416058E-03  3.1043800E-04  3.1043800E-04  1.2416058E-03  3.1043800E-04  5.9810220E-04  0.0000000E+00  1.2065700E-05
  0.0000000E+00  8.5547450E-04  3.5627740E-04  1.4248175E-03  3.5627740E-04  3.5627740E-04  1.4248175E-03  3.5627740E-04  8.5547450E-04  0.0000000E+00  1.5138700E-05
  4.9854000E-05  1.1175182E-03  4.0518250E-04  1.6204380E-03  4.0518250E-04  4.0518250E-04  1.6204380E-03  4.0518250E-04  1.1175182E-03  4.9854000E-05  1.8445300E-05
  1.1204380E-04  1.3021898E-03  4.3956200E-04  1.7627737E-03  4.3956200E-04  4.3956200E-04  1.7627737E-03  4.3956200E-04  1.3021898E-03  1.1204380E-04  2.0963500E-05
  1.9094890E-04  1.5408759E-03  4.8824820E-04  1.9525547E-03  4.8824820E-04  4.8824820E-04  1.9525547E-03  4.8824820E-04  1.5408759E-03  1.9094890E-04  2.4423400E-05
  3.0576640E-04  1.8978102E-03  5.6204380E-04  2.2474453E-03  5.6204380E-04  5.6204380E-04  2.2474453E-03  5.6204380E-04  1.8978102E-03  3.0576640E-04  2.9846700E-05
  4.2087590E-04  2.2686131E-03  6.4153280E-04  2.5649635E-03  6.4153280E-04  6.4153280E-04  2.5649635E-03  6.4153280E-04  2.2686131E-03  4.2087590E-04  3.5613100E-05
  5.1861310E-04  2.5927007E-03  7.1306570E-04  2.8510949E-03  7.1306570E-04  7.1306570E-04  2.8510949E-03  7.1306570E-04  2.5927007E-03  5.1861310E-04  4.0700700E-05
  6.1985400E-04  2.9372263E-03  7.9051090E-04  3.1620438E-03  7.9051090E-04  7.9051090E-04  3.1620438E-03  7.9051090E-04  2.9372263E-03  6.1985400E-04  4.6116800E-05
  8.0145990E-04  3.5737226E-03  9.3795620E-04  3.7503650E-03  9.3795620E-04  9.3795620E-04  3.7503650E-03  9.3795620E-04  3.5737226E-03  8.0145990E-04  5.6109500E-05
  0.0000000E+00  2.8036280E-04  2.3696130E-04  9.4799170E-04  2.3696130E-04  2.3696130E-04  9.4799170E-04  2.3696130E-04  2.8036280E-04  0.0000000E+00  5.1945000E-06
  0.0000000E+00  5.7445260E-04  2.8291970E-04  1.1313869E-03  2.8291970E-04  2.8291970E-04  1.1313869E-03  2.8291970E-04  5.7445260E-04  0.0000000E+00  7.0730000E-06
  0.0000000E+00  8.1386860E-04  3.2328470E-04  1.2934307E-03  3.2328470E-04  3.2328470E-04  1.2934307E-03  3.2328470E-04  8.1386860E-04  0.0000000E+00  8.8394000E-06
  4.8912400E-05  1.0532847E-03  3.6642340E-04  1.4656934E-03  3.6642340E-04  3.6642340E-04  1.4656934E-03  3.6642340E-04  1.0532847E-03  4.8912400E-05  1.0722600E-05
  1.0905110E-04  1.2197080E-03  3.9781020E-04  1.5912409E-03  3.9781020E-04  3.9781020E-04  1.5912409E-03  3.9781020E-04  1.2197080E-03  1.0905110E-04  1.2153300E-05
  1.8408760E-04  1.4343066E-03  4.3956200E-04  1.7583942E-03  4.3956200E-04  4.3956200E-04  1.7583942E-03  4.3956200E-04  1.4343066E-03  1.8408760E-04  1.4109500E-05
  2.9124090E-04  1.7518248E-03  5.0445260E-04  2.0175182E-03  5.0445260E-04  5.0445260E-04  2.0175182E-03  5.0445260E-04  1.7518248E-03  2.9124090E-04  1.7138700E-05
  3.9642340E-04  2.0788321E-03  5.7437960E-04  2.2970803E-03  5.7437960E-04  5.7437960E-04  2.2970803E-03  5.7437960E-04  2.0788321E-03  3.9642340E-04  2.0328500E-05
  4.8459850E-04  2.3635036E-03  6.3729930E-04  2.5489051E-03  6.3729930E-04  6.3729930E-04  2.5489051E-03  6.3729930E-04  2.3635036E-03  4.8459850E-04  2.3124100E-05
  5.7496350E-04  2.6656934E-03  7.0576640E-04  2.8226277E-03  7.0576640E-04  7.0576640E-04  2.8226277E-03  7.0576640E-04  2.6656934E-03  5.7496350E-04  2.6087600E-05
  7.3576640E-04  3.2240876E-03  8.3576640E-04  3.3416058E-03  8.3576640E-04  8.3576640E-04  3.3416058E-03  8.3576640E-04  3.2240876E-03  7.3576640E-04  3.1554700E-05
  0.0000000E+00  2.7497330E-04  2.2039590E-04  8.8158370E-04  2.2039590E-04  2.2039590E-04  8.8158370E-04  2.2039590E-04  2.7497330E-04  0.0000000E+00  3.2521000E-06
  0.0000000E+00  5.5708030E-04  2.6240880E-04  1.0496350E-03  2.6240880E-04  2.6240880E-04  1.0496350E-03  2.6240880E-04  5.5708030E-04  0.0000000E+00  4.4292000E-06
  0.0000000E+00  7.8175180E-04  2.9897810E-04  1.1956204E-03  2.9897810E-04  2.9897810E-04  1.1956204E-03  2.9897810E-04  7.8175180E-04  0.0000000E+00  5.5226000E-06
  4.8365000E-05  1.0043796E-03  3.3795620E-04  1.3518248E-03  3.3795620E-04  3.3795620E-04  1.3518248E-03  3.3795620E-04  1.0043796E-03  4.8365000E-05  6.6745000E-06
  1.0708030E-04  1.1576642E-03  3.6627740E-04  1.4649635E-03  3.6627740E-04  3.6627740E-04  1.4649635E-03  3.6627740E-04  1.1576642E-03  1.0708030E-04  7.5474000E-06
  1.7919710E-04  1.3532847E-03  4.0401460E-04  1.6160584E-03  4.0401460E-04  4.0401460E-04  1.6160584E-03  4.0401460E-04  1.3532847E-03  1.7919710E-04  8.7299000E-06
  2.8029200E-04  1.6408759E-03  4.6262770E-04  1.8503650E-03  4.6262770E-04  4.6262770E-04  1.8503650E-03  4.6262770E-04  1.6408759E-03  2.8029200E-04  1.0562000E-05
  3.7788320E-04  1.9357664E-03  5.2583940E-04  2.1029197E-03  5.2583940E-04  5.2583940E-04  2.1029197E-03  5.2583940E-04  1.9357664E-03  3.7788320E-04  1.2467200E-05
  4.5875910E-04  2.1927007E-03  5.8277370E-04  2.3313869E-03  5.8277370E-04  5.8277370E-04  2.3313869E-03  5.8277370E-04  2.1927007E-03  4.5875910E-04  1.4138700E-05
  5.4094890E-04  2.4642336E-03  6.4474450E-04  2.5788321E-03  6.4474450E-04  6.4474450E-04  2.5788321E-03  6.4474450E-04  2.4642336E-03  5.4094890E-04  1.5897800E-05
  6.8605840E-04  2.9671533E-03  7.6204380E-04  3.0496350E-03  7.6204380E-04  7.6204380E-04  3.0496350E-03  7.6204380E-04  2.9671533E-03  6.8605840E-04  1.9146000E-05
  0.0000000E+00  2.6782770E-04  2.0492310E-04  8.1954580E-04  2.0492310E-04  2.0492310E-04  8.1954580E-04  2.0492310E-04  2.6782770E-04  0.0000000E+00  2.1000000E-06
  0.0000000E+00  5.4218980E-04  2.4532850E-04  9.8175180E-04  2.4532850E-04  2.4532850E-04  9.8175180E-04  2.4532850E-04  5.4218980E-04  0.0000000E+00  2.8540000E-06
  0.0000000E+00  7.5474450E-04  2.7883210E-04  1.1153285E-03  2.7883210E-04  2.7883210E-04  1.1153285E-03  2.7883210E-04  7.5474450E-04  0.0000000E+00  3.5496000E-06
  4.7956200E-05  9.6204380E-04  3.1452550E-04  1.2583942E-03  3.1452550E-04  3.1452550E-04  1.2583942E-03  3.1452550E-04  9.6204380E-04  4.7956200E-05  4.2759000E-06
  1.0540150E-04  1.1043796E-03  3.4051090E-04  1.3620438E-03  3.4051090E-04  3.4051090E-04  1.3620438E-03  3.4051090E-04  1.1043796E-03  1.0540150E-04  4.8263000E-06
  1.7503650E-04  1.2839416E-03  3.7503650E-04  1.5000000E-03  3.7503650E-04  3.7503650E-04  1.5000000E-03  3.7503650E-04  1.2839416E-03  1.7503650E-04  5.5715000E-06
  2.7087590E-04  1.5474453E-03  4.2875910E-04  1.7145985E-03  4.2875910E-04  4.2875910E-04  1.7145985E-03  4.2875910E-04  1.5474453E-03  2.7087590E-04  6.7117000E-06
  3.6197080E-04  1.8167883E-03  4.8664230E-04  1.9467153E-03  4.8664230E-04  4.8664230E-04  1.9467153E-03  4.8664230E-04  1.8167883E-03  3.6197080E-04  7.8905000E-06
  4.3664230E-04  2.0503650E-03  5.3890510E-04  2.1554745E-03  5.3890510E-04  5.3890510E-04  2.1554745E-03  5.3890510E-04  2.0503650E-03  4.3664230E-04  8.9197000E-06
  5.1211680E-04  2.2978102E-03  5.9576640E-04  2.3832117E-03  5.9576640E-04  5.9576640E-04  2.3832117E-03  5.9576640E-04  2.2978102E-03  5.1211680E-04  1.0007300E-05
  6.4452550E-04  2.7562044E-03  7.0386860E-04  2.8153285E-03  7.0386860E-04  7.0386860E-04  2.8153285E-03  7.0386860E-04  2.7562044E-03  6.4452550E-04  1.2014600E-05
  0.0000000E+00  2.5206650E-04  1.8171060E-04  7.2684290E-04  1.8171060E-04  1.8171060E-04  7.2684290E-04  1.8171060E-04  2.5206650E-04  0.0000000E+00  1.1018000E-06
  0.0000000E+00  5.2124090E-04  2.2291970E-04  8.9124090E-04  2.2291970E-04  2.2291970E-04  8.9124090E-04  2.2291970E-04  5.2124090E-04  0.0000000E+00  1.4708000E-06
  0.0000000E+00  7.1649640E-04  2.5248180E-04  1.0102190E-03  2.5248180E-04  2.5248180E-04  1.0102190E-03  2.5248180E-04  7.1649640E-04  0.0000000E+00  1.8234000E-06
  4.7438000E-05  9.0364960E-04  2.8408760E-04  1.1364964E-03  2.8408760E-04  2.8408760E-04  1.1364964E-03  2.8408760E-04  9.0364960E-04  4.7438000E-05  2.1861000E-06
  1.0313870E-04  1.0306569E-03  3.0700730E-04  1.2284672E-03  3.0700730E-04  3.0700730E-04  1.2284672E-03  3.0700730E-04  1.0306569E-03  1.0313870E-04  2.4613000E-06
  1.6912410E-04  1.1897810E-03  3.3759120E-04  1.3503650E-03  3.3759120E-04  3.3759120E-04  1.3503650E-03  3.3759120E-04  1.1897810E-03  1.6912410E-04  2.8321000E-06
  2.5766420E-04  1.4211679E-03  3.8518250E-04  1.5408759E-03  3.8518250E-04  3.8518250E-04  1.5408759E-03  3.8518250E-04  1.4211679E-03  2.5766420E-04  3.3942000E-06
  3.3992700E-04  1.6569343E-03  4.3649640E-04  1.7467153E-03  4.3649640E-04  4.3649640E-04  1.7467153E-03  4.3649640E-04  1.6569343E-03  3.3992700E-04  3.9715000E-06
  4.0627740E-04  1.8620438E-03  4.8291970E-04  1.9313869E-03  4.8291970E-04  4.8291970E-04  1.9313869E-03  4.8291970E-04  1.8620438E-03  4.0627740E-04  4.4723000E-06
  4.7284670E-04  2.0795620E-03  5.3343070E-04  2.1335766E-03  5.3343070E-04  5.3343070E-04  2.1335766E-03  5.3343070E-04  2.0795620E-03  4.7284670E-04  5.0015000E-06
  5.8897810E-04  2.4824818E-03  6.2956200E-04  2.5182482E-03  6.2956200E-04  6.2956200E-04  2.5182482E-03  6.2956200E-04  2.4824818E-03  5.8897810E-04  5.9774000E-06
  0.0000000E+00  2.3812670E-04  1.6550550E-04  6.6187570E-04  1.6550550E-04  1.6550550E-04  6.6187570E-04  1.6550550E-04  2.3812670E-04  0.0000000E+00  6.7820000E-07
  0.0000000E+00  5.0554740E-04  2.0744530E-04  8.2992700E-04  2.0744530E-04  2.0744530E-04  8.2992700E-04  2.0744530E-04  5.0554740E-04  0.0000000E+00  8.7300000E-07
  0.0000000E+00  6.8824820E-04  2.3452550E-04  9.3795620E-04  2.3452550E-04  2.3452550E-04  9.3795620E-04  2.3452550E-04  6.8824820E-04  0.0000000E+00  1.0796000E-06
  4.7065700E-05  8.6131390E-04  2.6343070E-04  1.0540146E-03  2.6343070E-04  2.6343070E-04  1.0540146E-03  2.6343070E-04  8.6131390E-04  4.7065700E-05  1.2905000E-06
  1.0145990E-04  9.7737230E-04  2.8445260E-04  1.1379562E-03  2.8445260E-04  2.8445260E-04  1.1379562E-03  2.8445260E-04  9.7737230E-04  1.0145990E-04  1.4504000E-06
  1.6474450E-04  1.1218978E-03  3.1240880E-04  1.2496350E-03  3.1240880E-04  3.1240880E-04  1.2496350E-03  3.1240880E-04  1.1218978E-03  1.6474450E-04  1.6650000E-06
  2.4788320E-04  1.3321168E-03  3.5598540E-04  1.4240876E-03  3.5598540E-04  3.5598540E-04  1.4240876E-03  3.5598540E-04  1.3321168E-03  2.4788320E-04  1.9876000E-06
  3.2379560E-04  1.5459854E-03  4.0306570E-04  1.6124088E-03  4.0306570E-04  4.0306570E-04  1.6124088E-03  4.0306570E-04  1.5459854E-03  3.2379560E-04  2.3175000E-06
  3.8445260E-04  1.7321168E-03  4.4562040E-04  1.7824818E-03  4.4562040E-04  4.4562040E-04  1.7824818E-03  4.4562040E-04  1.7321168E-03  3.8445260E-04  2.6029000E-06
  4.4489050E-04  1.9299270E-03  4.9204380E-04  1.9678832E-03  4.9204380E-04  4.9204380E-04  1.9678832E-03  4.9204380E-04  1.9299270E-03  4.4489050E-04  2.9044000E-06
  5.5021900E-04  2.2978102E-03  5.8036500E-04  2.3218978E-03  5.8036500E-04  5.8036500E-04  2.3218978E-03  5.8036500E-04  2.2978102E-03  5.5021900E-04  3.4620000E-06
  0.0000000E+00  2.1813190E-04  1.4499650E-04  5.7991270E-04  1.4499650E-04  1.4499650E-04  5.7991270E-04  1.4499650E-04  2.1813190E-04  0.0000000E+00  3.1590000E-07
  0.0000000E+00  4.8029200E-04  1.8496350E-04  7.4014600E-04  1.8496350E-04  1.8496350E-04  7.4014600E-04  1.8496350E-04  4.8029200E-04  0.0000000E+00  3.6200000E-07
  0.0000000E+00  6.4364960E-04  2.0854010E-04  8.3430660E-04  2.0854010E-04  2.0854010E-04  8.3430660E-04  2.0854010E-04  6.4364960E-04  0.0000000E+00  4.4560000E-07
  4.6452600E-05  7.9489050E-04  2.3372260E-04  9.3503650E-04  2.3372260E-04  2.3372260E-04  9.3503650E-04  2.3372260E-04  7.9489050E-04  4.6452600E-05  5.2940000E-07
  9.8686100E-05  8.9489050E-04  2.5204380E-04  1.0080292E-03  2.5204380E-04  2.5204380E-04  1.0080292E-03  2.5204380E-04  8.9489050E-04  9.8686100E-05  5.9350000E-07
  1.5759120E-04  1.0197080E-03  2.7649640E-04  1.1058394E-03  2.7649640E-04  2.7649640E-04  1.1058394E-03  2.7649640E-04  1.0197080E-03  1.5759120E-04  6.7900000E-07
  2.3240880E-04  1.2000000E-03  3.1452550E-04  1.2583942E-03  3.1452550E-04  3.1452550E-04  1.2583942E-03  3.1452550E-04  1.2000000E-03  2.3240880E-04  8.0580000E-07
  2.9875910E-04  1.3832117E-03  3.5569340E-04  1.4226277E-03  3.5569340E-04  3.5569340E-04  1.4226277E-03  3.5569340E-04  1.3832117E-03  2.9875910E-04  9.3500000E-07
  3.5102190E-04  1.5430657E-03  3.9299270E-04  1.5722628E-03  3.9299270E-04  3.9299270E-04  1.5722628E-03  3.9299270E-04  1.5430657E-03  3.5102190E-04  1.0467000E-06
  4.0284670E-04  1.7138686E-03  4.3372260E-04  1.7350365E-03  4.3372260E-04  4.3372260E-04  1.7350365E-03  4.3372260E-04  1.7138686E-03  4.0284670E-04  1.1642000E-06
  4.9299270E-04  2.0328467E-03  5.1131390E-04  2.0452555E-03  5.1131390E-04  5.1131390E-04  2.0452555E-03  5.1131390E-04  2.0328467E-03  4.9299270E-04  1.3832000E-06
  0.0000000E+00  1.9813720E-04  1.2448750E-04  4.9794970E-04  1.2448750E-04  1.2448750E-04  4.9794970E-04  1.2448750E-04  1.9813720E-04  0.0000000E+00 -4.6300000E-08
  0.0000000E+00  4.5503650E-04  1.6248180E-04  6.5036500E-04  1.6248180E-04  1.6248180E-04  6.5036500E-04  1.6248180E-04  4.5503650E-04  0.0000000E+00 -1.4890000E-07
  0.0000000E+00  5.9905110E-04  1.8255470E-04  7.3065690E-04  1.8255470E-04  1.8255470E-04  7.3065690E-04  1.8255470E-04  5.9905110E-04  0.0000000E+00 -1.8830000E-07
  4.5839400E-05  7.2846720E-04  2.0401460E-04  8.1605840E-04  2.0401460E-04  2.0401460E-04  8.1605840E-04  2.0401460E-04  7.2846720E-04  4.5839400E-05 -2.3170000E-07
  9.5912400E-05  8.1240880E-04  2.1963500E-04  8.7810220E-04  2.1963500E-04  2.1963500E-04  8.7810220E-04  2.1963500E-04  8.1240880E-04  9.5912400E-05 -2.6340000E-07
  1.5043800E-04  9.1751820E-04  2.4058390E-04  9.6204380E-04  2.4058390E-04  2.4058390E-04  9.6204380E-04  2.4058390E-04  9.1751820E-04  1.5043800E-04 -3.0700000E-07
  2.1693430E-04  1.0678832E-03  2.7306570E-04  1.0927007E-03  2.7306570E-04  2.7306570E-04  1.0927007E-03  2.7306570E-04  1.0678832E-03  2.1693430E-04 -3.7590000E-07
  2.7372260E-04  1.2204380E-03  3.0832120E-04  1.2328467E-03  3.0832120E-04  3.0832120E-04  1.2328467E-03  3.0832120E-04  1.2204380E-03  2.7372260E-04 -4.4740000E-07
  3.1759120E-04  1.3540146E-03  3.4036500E-04  1.3620438E-03  3.4036500E-04  3.4036500E-04  1.3620438E-03  3.4036500E-04  1.3540146E-03  3.1759120E-04 -5.0950000E-07
  3.6080290E-04  1.4978102E-03  3.7540150E-04  1.5021898E-03  3.7540150E-04  3.7540150E-04  1.5021898E-03  3.7540150E-04  1.4978102E-03  3.6080290E-04 -5.7590000E-07
  4.3576640E-04  1.7678832E-03  4.4226280E-04  1.7686131E-03  4.4226280E-04  4.4226280E-04  1.7686131E-03  4.4226280E-04  1.7678832E-03  4.3576640E-04 -6.9560000E-07
 ---


==> anc/GRV_NLO_FF_photon/GRV_NLO_FF_photon.info <==
SetDesc: "Photon Fragmentation Function set GRV NLO"
SetIndex: 2090012
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 1
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 2.0002500e+00
QMax: 3.1622777e+02
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239
Interpolator: linear


==> anc/GRV_NLO_FF_photon/GRV_NLO_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 5.0000000E-04 8.0000000E-04 9.0000000E-04 9.5000000E-04 1.0000000E-03 1.5000000E-03 2.0000000E-03 3.0000000E-03 5.0000000E-03 7.0000000E-03 9.9999998E-03 1.5000000E-02 2.0000000E-02 2.9999999E-02 5.0000001E-02 7.0000000E-02 1.0000000E-01 1.5000001E-01 2.0000000E-01 2.5000000E-01 3.0000001E-01 3.4999999E-01 4.0000001E-01 4.4999999E-01 5.0000000E-01 5.5000001E-01 6.0000002E-01 6.4999998E-01 6.9999999E-01 7.5000000E-01 8.0000001E-01 8.5000002E-01 8.9999998E-01 9.3000001E-01 9.4999999E-01 9.7000003E-01 9.8000002E-01 9.9000001E-01 1.0000000E+00 
2.0002500E+00 2.8284271E+00 3.8729833E+00 5.4772256E+00 7.0710678E+00 1.0000000E+01 1.7320508E+01 3.1622777E+01 5.4772256E+01 1.0000000E+02 3.1622777E+02 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  1.1786496E-02  3.1275547E-03  1.2651460E-02  3.1275547E-03  3.1275547E-03  1.2651460E-02  3.1275547E-03  1.1786496E-02  0.0000000E+00  4.0642335E-04
  0.0000000E+00  1.2202555E-02  3.2315693E-03  1.3072993E-02  3.2315693E-03  3.2315693E-03  1.3072993E-02  3.2315693E-03  1.2202555E-02  0.0000000E+00  5.4147810E-04
  0.0000000E+00  1.2602190E-02  3.3416059E-03  1.3478102E-02  3.3416059E-03  3.3416059E-03  1.3478102E-02  3.3416059E-03  1.2602190E-02  0.0000000E+00  6.8978100E-04
  2.9408759E-03  1.3072993E-02  3.4828467E-03  1.3954380E-02  3.4828467E-03  3.4828467E-03  1.3954380E-02  3.4828467E-03  1.3072993E-02  2.9408759E-03  8.9014598E-04
  3.0481752E-03  1.3434307E-02  3.6000000E-03  1.4315693E-02  3.6000000E-03  3.6000000E-03  1.4315693E-02  3.6000000E-03  1.3434307E-02  3.0481752E-03  1.0631386E-03
  3.2118613E-03  1.3948905E-02  3.7751825E-03  1.4830292E-02  3.7751825E-03  3.7751825E-03  1.4830292E-02  3.7751825E-03  1.3948905E-02  3.2118613E-03  1.3291971E-03
  3.5145985E-03  1.4808394E-02  4.0937956E-03  1.5695255E-02  4.0937956E-03  4.0937956E-03  1.5695255E-02  4.0937956E-03  1.4808394E-02  3.5145985E-03  1.8273723E-03
  3.9071168E-03  1.5821168E-02  4.5005474E-03  1.6713504E-02  4.5005474E-03  4.5005474E-03  1.6713504E-02  4.5005474E-03  1.5821168E-02  3.9071168E-03  2.4826643E-03
  4.3198905E-03  1.6806569E-02  4.9248176E-03  1.7698905E-02  4.9248176E-03  4.9248176E-03  1.7698905E-02  4.9248176E-03  1.6806569E-02  4.3198905E-03  3.1784672E-03
  4.8306569E-03  1.7945255E-02  5.4459854E-03  1.8843066E-02  5.4459854E-03  5.4459854E-03  1.8843066E-02  5.4459854E-03  1.7945255E-02  4.8306569E-03  4.0456204E-03
  5.9671533E-03  2.0304745E-02  6.6021898E-03  2.1202555E-02  6.6021898E-03  6.6021898E-03  2.1202555E-02  6.6021898E-03  2.0304745E-02  5.9671533E-03  5.9890511E-03
  0.0000000E+00  1.4143796E-02  3.7530657E-03  1.5181752E-02  3.7530657E-03  3.7530657E-03  1.5181752E-02  3.7530657E-03  1.4143796E-02  0.0000000E+00  4.8770802E-04
  0.0000000E+00  1.4643066E-02  3.8778832E-03  1.5687591E-02  3.8778832E-03  3.8778832E-03  1.5687591E-02  3.8778832E-03  1.4643066E-02  0.0000000E+00  6.4977372E-04
  0.0000000E+00  1.5122628E-02  4.0099270E-03  1.6173723E-02  4.0099270E-03  4.0099270E-03  1.6173723E-02  4.0099270E-03  1.5122628E-02  0.0000000E+00  8.2773720E-04
  3.5290511E-03  1.5687591E-02  4.1794160E-03  1.6745255E-02  4.1794160E-03  4.1794160E-03  1.6745255E-02  4.1794160E-03  1.5687591E-02  3.5290511E-03  1.0681752E-03
  3.6578102E-03  1.6121168E-02  4.3200000E-03  1.7178832E-02  4.3200000E-03  4.3200000E-03  1.7178832E-02  4.3200000E-03  1.6121168E-02  3.6578102E-03  1.2757664E-03
  3.8542336E-03  1.6738686E-02  4.5302189E-03  1.7796350E-02  4.5302189E-03  4.5302189E-03  1.7796350E-02  4.5302189E-03  1.6738686E-02  3.8542336E-03  1.5950365E-03
  4.2175183E-03  1.7770073E-02  4.9125548E-03  1.8834307E-02  4.9125548E-03  4.9125548E-03  1.8834307E-02  4.9125548E-03  1.7770073E-02  4.2175183E-03  2.1928468E-03
  4.6885402E-03  1.8985401E-02  5.4006569E-03  2.0056204E-02  5.4006569E-03  5.4006569E-03  2.0056204E-02  5.4006569E-03  1.8985401E-02  4.6885402E-03  2.9791971E-03
  5.1838686E-03  2.0167883E-02  5.9097811E-03  2.1238686E-02  5.9097811E-03  5.9097811E-03  2.1238686E-02  5.9097811E-03  2.0167883E-02  5.1838686E-03  3.8141606E-03
  5.7967883E-03  2.1534307E-02  6.5351825E-03  2.2611679E-02  6.5351825E-03  6.5351825E-03  2.2611679E-02  6.5351825E-03  2.1534307E-02  5.7967883E-03  4.8547445E-03
  7.1605840E-03  2.4365693E-02  7.9226277E-03  2.5443066E-02  7.9226277E-03  7.9226277E-03  2.5443066E-02  7.9226277E-03  2.4365693E-02  7.1605840E-03  7.1868613E-03
  0.0000000E+00  1.4929562E-02  3.9615693E-03  1.6025182E-02  3.9615693E-03  3.9615693E-03  1.6025182E-02  3.9615693E-03  1.4929562E-02  0.0000000E+00  5.1480291E-04
  0.0000000E+00  1.5456569E-02  4.0933211E-03  1.6559124E-02  4.0933211E-03  4.0933211E-03  1.6559124E-02  4.0933211E-03  1.5456569E-02  0.0000000E+00  6.8587226E-04
  0.0000000E+00  1.5962774E-02  4.2327008E-03  1.7072263E-02  4.2327008E-03  4.2327008E-03  1.7072263E-02  4.2327008E-03  1.5962774E-02  0.0000000E+00  8.7372260E-04
  3.7251095E-03  1.6559124E-02  4.4116058E-03  1.7675547E-02  4.4116058E-03  4.4116058E-03  1.7675547E-02  4.4116058E-03  1.6559124E-02  3.7251095E-03  1.1275182E-03
  3.8610219E-03  1.7016788E-02  4.5600000E-03  1.8133212E-02  4.5600000E-03  4.5600000E-03  1.8133212E-02  4.5600000E-03  1.7016788E-02  3.8610219E-03  1.3466423E-03
  4.0683577E-03  1.7668613E-02  4.7818978E-03  1.8785036E-02  4.7818978E-03  4.7818978E-03  1.8785036E-02  4.7818978E-03  1.7668613E-02  4.0683577E-03  1.6836497E-03
  4.4518248E-03  1.8757299E-02  5.1854745E-03  1.9880657E-02  5.1854745E-03  5.1854745E-03  1.9880657E-02  5.1854745E-03  1.8757299E-02  4.4518248E-03  2.3146716E-03
  4.9490146E-03  2.0040146E-02  5.7006934E-03  2.1170438E-02  5.7006934E-03  5.7006934E-03  2.1170438E-02  5.7006934E-03  2.0040146E-02  4.9490146E-03  3.1447080E-03
  5.4718613E-03  2.1288321E-02  6.2381022E-03  2.2418613E-02  6.2381022E-03  6.2381022E-03  2.2418613E-02  6.2381022E-03  2.1288321E-02  5.4718613E-03  4.0260584E-03
  6.1188321E-03  2.2730657E-02  6.8982482E-03  2.3867883E-02  6.8982482E-03  6.8982482E-03  2.3867883E-02  6.8982482E-03  2.2730657E-02  6.1188321E-03  5.1244526E-03
  7.5583942E-03  2.5719343E-02  8.3627737E-03  2.6856569E-02  8.3627737E-03  8.3627737E-03  2.6856569E-02  8.3627737E-03  2.5719343E-02  7.5583942E-03  7.5861314E-03
  0.0000000E+00  1.5401022E-02  4.0866715E-03  1.6531241E-02  4.0866715E-03  4.0866715E-03  1.6531241E-02  4.0866715E-03  1.5401022E-02  0.0000000E+00  5.3105984E-04
  0.0000000E+00  1.5944672E-02  4.2225839E-03  1.7082044E-02  4.2225839E-03  4.2225839E-03  1.7082044E-02  4.2225839E-03  1.5944672E-02  0.0000000E+00  7.0753138E-04
  0.0000000E+00  1.6466861E-02  4.3663650E-03  1.7611387E-02  4.3663650E-03  4.3663650E-03  1.7611387E-02  4.3663650E-03  1.6466861E-02  0.0000000E+00  9.0131384E-04
  3.8427445E-03  1.7082044E-02  4.5509197E-03  1.8233723E-02  4.5509197E-03  4.5509197E-03  1.8233723E-02  4.5509197E-03  1.7082044E-02  3.8427445E-03  1.1631241E-03
  3.9829489E-03  1.7554161E-02  4.7040000E-03  1.8705839E-02  4.7040000E-03  4.7040000E-03  1.8705839E-02  4.7040000E-03  1.7554161E-02  3.9829489E-03  1.3891678E-03
  4.1968322E-03  1.8226569E-02  4.9329051E-03  1.9378248E-02  4.9329051E-03  4.9329051E-03  1.9378248E-02  4.9329051E-03  1.8226569E-02  4.1968322E-03  1.7368175E-03
  4.5924088E-03  1.9349635E-02  5.3492263E-03  2.0508467E-02  5.3492263E-03  5.3492263E-03  2.0508467E-02  5.3492263E-03  1.9349635E-02  4.5924088E-03  2.3877665E-03
  5.1052993E-03  2.0672993E-02  5.8807153E-03  2.1838978E-02  5.8807153E-03  5.8807153E-03  2.1838978E-02  5.8807153E-03  2.0672993E-02  5.1052993E-03  3.2440146E-03
  5.6446569E-03  2.1960584E-02  6.4350949E-03  2.3126569E-02  6.4350949E-03  6.4350949E-03  2.3126569E-02  6.4350949E-03  2.1960584E-02  5.6446569E-03  4.1531971E-03
  6.3120584E-03  2.3448467E-02  7.1160876E-03  2.4621606E-02  7.1160876E-03  7.1160876E-03  2.4621606E-02  7.1160876E-03  2.3448467E-02  6.3120584E-03  5.2862774E-03
  7.7970803E-03  2.6531533E-02  8.6268613E-03  2.7704672E-02  8.6268613E-03  8.6268613E-03  2.7704672E-02  8.6268613E-03  2.6531533E-02  7.7970803E-03  7.8256935E-03
  0.0000000E+00  1.5715329E-02  4.1700730E-03  1.6868613E-02  4.1700730E-03  4.1700730E-03  1.6868613E-02  4.1700730E-03  1.5715329E-02  0.0000000E+00  5.4189780E-04
  0.0000000E+00  1.6270073E-02  4.3087591E-03  1.7430657E-02  4.3087591E-03  4.3087591E-03  1.7430657E-02  4.3087591E-03  1.6270073E-02  0.0000000E+00  7.2197080E-04
  0.0000000E+00  1.6802920E-02  4.4554745E-03  1.7970803E-02  4.4554745E-03  4.4554745E-03  1.7970803E-02  4.4554745E-03  1.6802920E-02  0.0000000E+00  9.1970800E-04
  3.9211679E-03  1.7430657E-02  4.6437956E-03  1.8605839E-02  4.6437956E-03  4.6437956E-03  1.8605839E-02  4.6437956E-03  1.7430657E-02  3.9211679E-03  1.1868613E-03
  4.0642336E-03  1.7912409E-02  4.8000000E-03  1.9087591E-02  4.8000000E-03  4.8000000E-03  1.9087591E-02  4.8000000E-03  1.7912409E-02  4.0642336E-03  1.4175182E-03
  4.2824818E-03  1.8598540E-02  5.0335766E-03  1.9773723E-02  5.0335766E-03  5.0335766E-03  1.9773723E-02  5.0335766E-03  1.8598540E-02  4.2824818E-03  1.7722628E-03
  4.6861314E-03  1.9744525E-02  5.4583942E-03  2.0927007E-02  5.4583942E-03  5.4583942E-03  2.0927007E-02  5.4583942E-03  1.9744525E-02  4.6861314E-03  2.4364964E-03
  5.2094891E-03  2.1094891E-02  6.0007299E-03  2.2284671E-02  6.0007299E-03  6.0007299E-03  2.2284671E-02  6.0007299E-03  2.1094891E-02  5.2094891E-03  3.3102190E-03
  5.7598540E-03  2.2408759E-02  6.5664234E-03  2.3598540E-02  6.5664234E-03  6.5664234E-03  2.3598540E-02  6.5664234E-03  2.2408759E-02  5.7598540E-03  4.2379562E-03
  6.4408759E-03  2.3927007E-02  7.2613139E-03  2.5124088E-02  7.2613139E-03  7.2613139E-03  2.5124088E-02  7.2613139E-03  2.3927007E-02  6.4408759E-03  5.3941606E-03
  7.9562044E-03  2.7072993E-02  8.8029197E-03  2.8270073E-02  8.8029197E-03  8.8029197E-03  2.8270073E-02  8.8029197E-03  2.7072993E-02  7.9562044E-03  7.9854015E-03
  0.0000000E+00  1.4905109E-02  4.0591241E-03  1.6124088E-02  4.0591241E-03  4.0591241E-03  1.6124088E-02  4.0591241E-03  1.4905109E-02  0.0000000E+00  7.1364960E-04
  0.0000000E+00  1.5496350E-02  4.2328467E-03  1.6715329E-02  4.2328467E-03  4.2328467E-03  1.6715329E-02  4.2328467E-03  1.5496350E-02  0.0000000E+00  9.4598540E-04
  0.0000000E+00  1.6065693E-02  4.4094891E-03  1.7284672E-02  4.4094891E-03  4.4094891E-03  1.7284672E-02  4.4094891E-03  1.6065693E-02  0.0000000E+00  1.1861314E-03
  3.7313869E-03  1.6722628E-02  4.6270073E-03  1.7948905E-02  4.6270073E-03  4.6270073E-03  1.7948905E-02  4.6270073E-03  1.6722628E-02  3.7313869E-03  1.4905109E-03
  3.8992701E-03  1.7226277E-02  4.8021898E-03  1.8452555E-02  4.8021898E-03  4.8021898E-03  1.8452555E-02  4.8021898E-03  1.7226277E-02  3.8992701E-03  1.7416058E-03
  4.1474453E-03  1.7934307E-02  5.0591241E-03  1.9160584E-02  5.0591241E-03  5.0591241E-03  1.9160584E-02  5.0591241E-03  1.7934307E-02  4.1474453E-03  2.1175182E-03
  4.5897810E-03  1.9109489E-02  5.5124088E-03  2.0335766E-02  5.5124088E-03  5.5124088E-03  2.0335766E-02  5.5124088E-03  1.9109489E-02  4.5897810E-03  2.7978102E-03
  5.1408759E-03  2.0481752E-02  6.0729927E-03  2.1708029E-02  6.0729927E-03  6.0729927E-03  2.1708029E-02  6.0729927E-03  2.0481752E-02  5.1408759E-03  3.6620438E-03
  5.7021898E-03  2.1795620E-02  6.6423358E-03  2.3029197E-02  6.6423358E-03  6.6423358E-03  2.3029197E-02  6.6423358E-03  2.1795620E-02  5.7021898E-03  4.5547445E-03
  6.3795620E-03  2.3306569E-02  7.3284672E-03  2.4540146E-02  7.3284672E-03  7.3284672E-03  2.4540146E-02  7.3284672E-03  2.3306569E-02  6.3795620E-03  5.6430657E-03
  7.8467153E-03  2.6386861E-02  8.8029197E-03  2.7613139E-02  8.8029197E-03  8.8029197E-03  2.7613139E-02  8.8029197E-03  2.6386861E-02  7.8467153E-03  8.0218978E-03
  0.0000000E+00  1.4321168E-02  3.9583942E-03  1.5569343E-02  3.9583942E-03  3.9583942E-03  1.5569343E-02  3.9583942E-03  1.4321168E-02  0.0000000E+00  7.9343070E-04
  0.0000000E+00  1.4934307E-02  4.1474453E-03  1.6175182E-02  4.1474453E-03  4.1474453E-03  1.6175182E-02  4.1474453E-03  1.4934307E-02  0.0000000E+00  1.0467153E-03
  0.0000000E+00  1.5510949E-02  4.3364964E-03  1.6759124E-02  4.3364964E-03  4.3364964E-03  1.6759124E-02  4.3364964E-03  1.5510949E-02  0.0000000E+00  1.3021898E-03
  3.5905109E-03  1.6182482E-02  4.5664234E-03  1.7430657E-02  4.5664234E-03  4.5664234E-03  1.7430657E-02  4.5664234E-03  1.6182482E-02  3.5905109E-03  1.6175182E-03
  3.7686131E-03  1.6693431E-02  4.7481752E-03  1.7941606E-02  4.7481752E-03  4.7481752E-03  1.7941606E-02  4.7481752E-03  1.6693431E-02  3.7686131E-03  1.8722628E-03
  4.0284672E-03  1.7408759E-02  5.0124088E-03  1.8656934E-02  5.0124088E-03  5.0124088E-03  1.8656934E-02  5.0124088E-03  1.7408759E-02  4.0284672E-03  2.2496350E-03
  4.4817518E-03  1.8591241E-02  5.4722628E-03  1.9839416E-02  5.4722628E-03  5.4722628E-03  1.9839416E-02  5.4722628E-03  1.8591241E-02  4.4817518E-03  2.9197080E-03
  5.0364964E-03  1.9963504E-02  6.0313869E-03  2.1204380E-02  6.0313869E-03  6.0313869E-03  2.1204380E-02  6.0313869E-03  1.9963504E-02  5.0364964E-03  3.7554745E-03
  5.5927007E-03  2.1270073E-02  6.5905109E-03  2.2510949E-02  6.5905109E-03  6.5905109E-03  2.2510949E-02  6.5905109E-03  2.1270073E-02  5.5927007E-03  4.6065693E-03
  6.2547445E-03  2.2766423E-02  7.2554745E-03  2.4000000E-02  7.2554745E-03  7.2554745E-03  2.4000000E-02  7.2554745E-03  2.2766423E-02  6.2547445E-03  5.6313869E-03
  7.6642336E-03  2.5781022E-02  8.6642336E-03  2.7014599E-02  8.6642336E-03  8.6642336E-03  2.7014599E-02  8.6642336E-03  2.5781022E-02  7.6642336E-03  7.8394161E-03
  0.0000000E+00  1.3489051E-02  3.7897810E-03  1.4759124E-02  3.7897810E-03  3.7897810E-03  1.4759124E-02  3.7897810E-03  1.3489051E-02  0.0000000E+00  8.5693430E-04
  0.0000000E+00  1.4109489E-02  3.9912409E-03  1.5372263E-02  3.9912409E-03  3.9912409E-03  1.5372263E-02  3.9912409E-03  1.4109489E-02  0.0000000E+00  1.1226277E-03
  0.0000000E+00  1.4700730E-02  4.1897810E-03  1.5963504E-02  4.1897810E-03  4.1897810E-03  1.5963504E-02  4.1897810E-03  1.4700730E-02  0.0000000E+00  1.3846715E-03
  3.3846715E-03  1.5379562E-02  4.4255474E-03  1.6635036E-02  4.4255474E-03  4.4255474E-03  1.6635036E-02  4.4255474E-03  1.5379562E-02  3.3846715E-03  1.6992701E-03
  3.5693431E-03  1.5890511E-02  4.6102190E-03  1.7153285E-02  4.6102190E-03  4.6102190E-03  1.7153285E-02  4.6102190E-03  1.5890511E-02  3.5693431E-03  1.9496350E-03
  3.8343066E-03  1.6605839E-02  4.8759124E-03  1.7861314E-02  4.8759124E-03  4.8759124E-03  1.7861314E-02  4.8759124E-03  1.6605839E-02  3.8343066E-03  2.3138686E-03
  4.2890511E-03  1.7788321E-02  5.3291971E-03  1.9043796E-02  5.3291971E-03  5.3291971E-03  1.9043796E-02  5.3291971E-03  1.7788321E-02  4.2890511E-03  2.9489051E-03
  4.8321168E-03  1.9138686E-02  5.8722628E-03  2.0386861E-02  5.8722628E-03  5.8722628E-03  2.0386861E-02  5.8722628E-03  1.9138686E-02  4.8321168E-03  3.7248175E-03
  5.3678832E-03  2.0423358E-02  6.4065693E-03  2.1664234E-02  6.4065693E-03  6.4065693E-03  2.1664234E-02  6.4065693E-03  2.0423358E-02  5.3678832E-03  4.5021898E-03
  5.9956204E-03  2.1875912E-02  7.0321168E-03  2.3116788E-02  7.0321168E-03  7.0321168E-03  2.3116788E-02  7.0321168E-03  2.1875912E-02  5.9956204E-03  5.4248175E-03
  7.3065693E-03  2.4788321E-02  8.3357664E-03  2.6014598E-02  8.3357664E-03  8.3357664E-03  2.6014598E-02  8.3357664E-03  2.4788321E-02  7.3065693E-03  7.3795620E-03
  0.0000000E+00  1.2423358E-02  3.5423358E-03  1.3686131E-02  3.5423358E-03  3.5423358E-03  1.3686131E-02  3.5423358E-03  1.2423358E-02  0.0000000E+00  8.7372260E-04
  0.0000000E+00  1.3043796E-02  3.7467153E-03  1.4306569E-02  3.7467153E-03  3.7467153E-03  1.4306569E-02  3.7467153E-03  1.3043796E-02  0.0000000E+00  1.1350365E-03
  0.0000000E+00  1.3635036E-02  3.9452555E-03  1.4890511E-02  3.9452555E-03  3.9452555E-03  1.4890511E-02  3.9452555E-03  1.3635036E-02  0.0000000E+00  1.3868613E-03
  3.1167883E-03  1.4313869E-02  4.1781022E-03  1.5562044E-02  4.1781022E-03  4.1781022E-03  1.5562044E-02  4.1781022E-03  1.4313869E-02  3.1167883E-03  1.6824818E-03
  3.2992701E-03  1.4817518E-02  4.3583942E-03  1.6065693E-02  4.3583942E-03  4.3583942E-03  1.6065693E-02  4.3583942E-03  1.4817518E-02  3.2992701E-03  1.9138686E-03
  3.5591241E-03  1.5525547E-02  4.6138686E-03  1.6766423E-02  4.6138686E-03  4.6138686E-03  1.6766423E-02  4.6138686E-03  1.5525547E-02  3.5591241E-03  2.2452555E-03
  3.9956204E-03  1.6678832E-02  5.0445255E-03  1.7912409E-02  5.0445255E-03  5.0445255E-03  1.7912409E-02  5.0445255E-03  1.6678832E-02  3.9956204E-03  2.8145985E-03
  4.5080292E-03  1.7992701E-02  5.5503650E-03  1.9218978E-02  5.5503650E-03  5.5503650E-03  1.9218978E-02  5.5503650E-03  1.7992701E-02  4.5080292E-03  3.4963504E-03
  5.0036496E-03  1.9226277E-02  6.0416058E-03  2.0445255E-02  6.0416058E-03  6.0416058E-03  2.0445255E-02  6.0416058E-03  1.9226277E-02  5.0036496E-03  4.1678832E-03
  5.5766423E-03  2.0620438E-02  6.6087591E-03  2.1832117E-02  6.6087591E-03  6.6087591E-03  2.1832117E-02  6.6087591E-03  2.0620438E-02  5.5766423E-03  4.9540146E-03
  6.7481752E-03  2.3379562E-02  7.7737226E-03  2.4576642E-02  7.7737226E-03  7.7737226E-03  2.4576642E-02  7.7737226E-03  2.3379562E-02  6.7481752E-03  6.5883212E-03
  0.0000000E+00  1.1708029E-02  3.3620438E-03  1.2963504E-02  3.3620438E-03  3.3620438E-03  1.2963504E-02  3.3620438E-03  1.1708029E-02  0.0000000E+00  8.5547450E-04
  0.0000000E+00  1.2328467E-02  3.5635036E-03  1.3576642E-02  3.5635036E-03  3.5635036E-03  1.3576642E-02  3.5635036E-03  1.2328467E-02  0.0000000E+00  1.1051095E-03
  0.0000000E+00  1.2912409E-02  3.7576642E-03  1.4153285E-02  3.7576642E-03  3.7576642E-03  1.4153285E-02  3.7576642E-03  1.2912409E-02  0.0000000E+00  1.3430657E-03
  2.9357664E-03  1.3576642E-02  3.9839416E-03  1.4810219E-02  3.9839416E-03  3.9839416E-03  1.4810219E-02  3.9839416E-03  1.3576642E-02  2.9357664E-03  1.6189781E-03
  3.1138686E-03  1.4080292E-02  4.1569343E-03  1.5306569E-02  4.1569343E-03  4.1569343E-03  1.5306569E-02  4.1569343E-03  1.4080292E-02  3.1138686E-03  1.8328467E-03
  3.3642336E-03  1.4773723E-02  4.4021898E-03  1.5992701E-02  4.4021898E-03  4.4021898E-03  1.5992701E-02  4.4021898E-03  1.4773723E-02  3.3642336E-03  2.1379562E-03
  3.7824818E-03  1.5905110E-02  4.8116788E-03  1.7116788E-02  4.8116788E-03  4.8116788E-03  1.7116788E-02  4.8116788E-03  1.5905110E-02  3.7824818E-03  2.6562044E-03
  4.2671533E-03  1.7182482E-02  5.2883212E-03  1.8386861E-02  5.2883212E-03  5.2883212E-03  1.8386861E-02  5.2883212E-03  1.7182482E-02  4.2671533E-03  3.2700730E-03
  4.7328467E-03  1.8386861E-02  5.7467153E-03  1.9576642E-02  5.7467153E-03  5.7467153E-03  1.9576642E-02  5.7467153E-03  1.8386861E-02  4.7328467E-03  3.8700730E-03
  5.2664234E-03  1.9729927E-02  6.2729927E-03  2.0912409E-02  6.2729927E-03  6.2729927E-03  2.0912409E-02  6.2729927E-03  1.9729927E-02  5.2664234E-03  4.5671533E-03
  6.3452555E-03  2.2386861E-02  7.3430657E-03  2.3547445E-02  7.3430657E-03  7.3430657E-03  2.3547445E-02  7.3430657E-03  2.2386861E-02  6.3452555E-03  6.0014599E-03
  0.0000000E+00  1.0941606E-02  3.1591241E-03  1.2167883E-02  3.1591241E-03  3.1591241E-03  1.2167883E-02  3.1591241E-03  1.0941606E-02  0.0000000E+00  8.1751820E-04
  0.0000000E+00  1.1554745E-02  3.3540146E-03  1.2773723E-02  3.3540146E-03  3.3540146E-03  1.2773723E-02  3.3540146E-03  1.1554745E-02  0.0000000E+00  1.0496350E-03
  0.0000000E+00  1.2131387E-02  3.5408759E-03  1.3343066E-02  3.5408759E-03  3.5408759E-03  1.3343066E-02  3.5408759E-03  1.2131387E-02  0.0000000E+00  1.2686131E-03
  2.7408759E-03  1.2781022E-02  3.7569343E-03  1.3985401E-02  3.7569343E-03  3.7569343E-03  1.3985401E-02  3.7569343E-03  1.2781022E-02  2.7408759E-03  1.5197080E-03
  2.9109489E-03  1.3270073E-02  3.9211679E-03  1.4467153E-02  3.9211679E-03  3.9211679E-03  1.4467153E-02  3.9211679E-03  1.3270073E-02  2.9109489E-03  1.7131387E-03
  3.1496350E-03  1.3948905E-02  4.1525547E-03  1.5138686E-02  4.1525547E-03  4.1525547E-03  1.5138686E-02  4.1525547E-03  1.3948905E-02  3.1496350E-03  1.9875912E-03
  3.5445255E-03  1.5051095E-02  4.5372263E-03  1.6226277E-02  4.5372263E-03  4.5372263E-03  1.6226277E-02  4.5372263E-03  1.5051095E-02  3.5445255E-03  2.4489051E-03
  3.9978102E-03  1.6291971E-02  4.9802920E-03  1.7459854E-02  4.9802920E-03  4.9802920E-03  1.7459854E-02  4.9802920E-03  1.6291971E-02  3.9978102E-03  2.9912409E-03
  4.4299270E-03  1.7452555E-02  5.4036496E-03  1.8605839E-02  5.4036496E-03  5.4036496E-03  1.8605839E-02  5.4036496E-03  1.7452555E-02  4.4299270E-03  3.5167883E-03
  4.9204380E-03  1.8751825E-02  5.8861314E-03  1.9890511E-02  5.8861314E-03  5.8861314E-03  1.9890511E-02  5.8861314E-03  1.8751825E-02  4.9204380E-03  4.1226277E-03
  5.9051095E-03  2.1299270E-02  6.8569343E-03  2.2416058E-02  6.8569343E-03  6.8569343E-03  2.2416058E-02  6.8569343E-03  2.1299270E-02  5.9051095E-03  5.3583942E-03
  0.0000000E+00  1.0058394E-02  2.9160584E-03  1.1248175E-02  2.9160584E-03  2.9160584E-03  1.1248175E-02  2.9160584E-03  1.0058394E-02  0.0000000E+00  7.5693430E-04
  0.0000000E+00  1.0656934E-02  3.1014599E-03  1.1832117E-02  3.1014599E-03  3.1014599E-03  1.1832117E-02  3.1014599E-03  1.0656934E-02  0.0000000E+00  9.6569340E-04
  0.0000000E+00  1.1218978E-02  3.2773723E-03  1.2386861E-02  3.2773723E-03  3.2773723E-03  1.2386861E-02  3.2773723E-03  1.1218978E-02  0.0000000E+00  1.1591241E-03
  2.5153285E-03  1.1854015E-02  3.4788321E-03  1.3007299E-02  3.4788321E-03  3.4788321E-03  1.3007299E-02  3.4788321E-03  1.1854015E-02  2.5153285E-03  1.3802920E-03
  2.6751825E-03  1.2328467E-02  3.6328467E-03  1.3474453E-02  3.6328467E-03  3.6328467E-03  1.3474453E-02  3.6328467E-03  1.2328467E-02  2.6751825E-03  1.5489051E-03
  2.8985401E-03  1.2985402E-02  3.8474453E-03  1.4124088E-02  3.8474453E-03  3.8474453E-03  1.4124088E-02  3.8474453E-03  1.2985402E-02  2.8985401E-03  1.7868613E-03
  3.2642336E-03  1.4051095E-02  4.2007299E-03  1.5175183E-02  4.2007299E-03  4.2007299E-03  1.5175183E-02  4.2007299E-03  1.4051095E-02  3.2642336E-03  2.1846715E-03
  3.6810219E-03  1.5248175E-02  4.6058394E-03  1.6350365E-02  4.6058394E-03  4.6058394E-03  1.6350365E-02  4.6058394E-03  1.5248175E-02  3.6810219E-03  2.6474453E-03
  4.0744526E-03  1.6357664E-02  4.9897810E-03  1.7452555E-02  4.9897810E-03  4.9897810E-03  1.7452555E-02  4.9897810E-03  1.6357664E-02  4.0744526E-03  3.0919708E-03
  4.5182482E-03  1.7598540E-02  5.4248175E-03  1.8678832E-02  5.4248175E-03  5.4248175E-03  1.8678832E-02  5.4248175E-03  1.7598540E-02  4.5182482E-03  3.6007299E-03
  5.4007299E-03  2.0021898E-02  6.2912409E-03  2.1072993E-02  6.2912409E-03  6.2912409E-03  2.1072993E-02  6.2912409E-03  2.0021898E-02  5.4007299E-03  4.6306569E-03
  0.0000000E+00  9.4233577E-03  2.7372263E-03  1.0576642E-02  2.7372263E-03  2.7372263E-03  1.0576642E-02  2.7372263E-03  9.4233577E-03  0.0000000E+00  7.0525550E-04
  0.0000000E+00  1.0014598E-02  2.9138686E-03  1.1145985E-02  2.9138686E-03  2.9138686E-03  1.1145985E-02  2.9138686E-03  1.0014598E-02  0.0000000E+00  8.9562040E-04
  0.0000000E+00  1.0562044E-02  3.0810219E-03  1.1686131E-02  3.0810219E-03  3.0810219E-03  1.1686131E-02  3.0810219E-03  1.0562044E-02  0.0000000E+00  1.0708029E-03
  2.3532847E-03  1.1182482E-02  3.2722628E-03  1.2291971E-02  3.2722628E-03  3.2722628E-03  1.2291971E-02  3.2722628E-03  1.1182482E-02  2.3532847E-03  1.2700730E-03
  2.5058394E-03  1.1642336E-02  3.4175182E-03  1.2744525E-02  3.4175182E-03  3.4175182E-03  1.2744525E-02  3.4175182E-03  1.1642336E-02  2.5058394E-03  1.4211679E-03
  2.7167883E-03  1.2284672E-02  3.6197080E-03  1.3372263E-02  3.6197080E-03  3.6197080E-03  1.3372263E-02  3.6197080E-03  1.2284672E-02  2.7167883E-03  1.6335766E-03
  3.0613139E-03  1.3321168E-02  3.9518248E-03  1.4394161E-02  3.9518248E-03  3.9518248E-03  1.4394161E-02  3.9518248E-03  1.3321168E-02  3.0613139E-03  1.9868613E-03
  3.4518248E-03  1.4481752E-02  4.3299270E-03  1.5532847E-02  4.3299270E-03  4.3299270E-03  1.5532847E-02  4.3299270E-03  1.4481752E-02  3.4518248E-03  2.3956204E-03
  3.8189781E-03  1.5554745E-02  4.6868613E-03  1.6598540E-02  4.6868613E-03  4.6868613E-03  1.6598540E-02  4.6868613E-03  1.5554745E-02  3.8189781E-03  2.7868613E-03
  4.2313869E-03  1.6759124E-02  5.0897810E-03  1.7810219E-02  5.0897810E-03  5.0897810E-03  1.7810219E-02  5.0897810E-03  1.6759124E-02  4.2313869E-03  3.2321168E-03
  5.0459854E-03  1.9094890E-02  5.8875912E-03  2.0087591E-02  5.8875912E-03  5.8875912E-03  2.0087591E-02  5.8875912E-03  1.9094890E-02  5.0459854E-03  4.1291971E-03
  0.0000000E+00  8.5182482E-03  2.4766423E-03  9.5985401E-03  2.4766423E-03  2.4766423E-03  9.5985401E-03  2.4766423E-03  8.5182482E-03  0.0000000E+00  6.2452550E-04
  0.0000000E+00  9.0875912E-03  2.6401460E-03  1.0145985E-02  2.6401460E-03  2.6401460E-03  1.0145985E-02  2.6401460E-03  9.0875912E-03  0.0000000E+00  7.8759120E-04
  0.0000000E+00  9.6131387E-03  2.7941606E-03  1.0664234E-02  2.7941606E-03  2.7941606E-03  1.0664234E-02  2.7941606E-03  9.6131387E-03  0.0000000E+00  9.3722630E-04
  2.1218978E-03  1.0211679E-02  2.9708029E-03  1.1248175E-02  2.9708029E-03  2.9708029E-03  1.1248175E-02  2.9708029E-03  1.0211679E-02  2.1218978E-03  1.1051095E-03
  2.2627737E-03  1.0656934E-02  3.1036496E-03  1.1678832E-02  3.1036496E-03  3.1036496E-03  1.1678832E-02  3.1036496E-03  1.0656934E-02  2.2627737E-03  1.2328467E-03
  2.4569343E-03  1.1270073E-02  3.2883212E-03  1.2284672E-02  3.2883212E-03  3.2883212E-03  1.2284672E-02  3.2883212E-03  1.1270073E-02  2.4569343E-03  1.4102190E-03
  2.7722628E-03  1.2262774E-02  3.5897810E-03  1.3255474E-02  3.5897810E-03  3.5897810E-03  1.3255474E-02  3.5897810E-03  1.2262774E-02  2.7722628E-03  1.7043796E-03
  3.1270073E-03  1.3364964E-02  3.9321168E-03  1.4343066E-02  3.9321168E-03  3.9321168E-03  1.4343066E-02  3.9321168E-03  1.3364964E-02  3.1270073E-03  2.0423358E-03
  3.4591241E-03  1.4394161E-02  4.2532847E-03  1.5350365E-02  4.2532847E-03  4.2532847E-03  1.5350365E-02  4.2532847E-03  1.4394161E-02  3.4591241E-03  2.3627737E-03
  3.8291971E-03  1.5532847E-02  4.6131387E-03  1.6474453E-02  4.6131387E-03  4.6131387E-03  1.6474453E-02  4.6131387E-03  1.5532847E-02  3.8291971E-03  2.7270073E-03
  4.5562044E-03  1.7751825E-02  5.3226277E-03  1.8656934E-02  5.3226277E-03  5.3226277E-03  1.8656934E-02  5.3226277E-03  1.7751825E-02  4.5562044E-03  3.4547445E-03
  0.0000000E+00  7.3503650E-03  2.1350365E-03  8.3211679E-03  2.1350365E-03  2.1350365E-03  8.3211679E-03  2.1350365E-03  7.3503650E-03  0.0000000E+00  5.1430660E-04
  0.0000000E+00  7.8832117E-03  2.2817518E-03  8.8394161E-03  2.2817518E-03  2.2817518E-03  8.8394161E-03  2.2817518E-03  7.8832117E-03  0.0000000E+00  6.4401460E-04
  0.0000000E+00  8.3795620E-03  2.4189781E-03  9.3211679E-03  2.4189781E-03  2.4189781E-03  9.3211679E-03  2.4189781E-03  8.3795620E-03  0.0000000E+00  7.6058390E-04
  1.8255474E-03  8.9416058E-03  2.5759124E-03  9.8613139E-03  2.5759124E-03  2.5759124E-03  9.8613139E-03  2.5759124E-03  8.9416058E-03  1.8255474E-03  8.9197080E-04
  1.9510949E-03  9.3649635E-03  2.6941606E-03  1.0277372E-02  2.6941606E-03  2.6941606E-03  1.0277372E-02  2.6941606E-03  9.3649635E-03  1.9510949E-03  9.9124090E-04
  2.1248175E-03  9.9416058E-03  2.8569343E-03  1.0832117E-02  2.8569343E-03  2.8569343E-03  1.0832117E-02  2.8569343E-03  9.9416058E-03  2.1248175E-03  1.1284672E-03
  2.4043796E-03  1.0868613E-02  3.1226277E-03  1.1737226E-02  3.1226277E-03  3.1226277E-03  1.1737226E-02  3.1226277E-03  1.0868613E-02  2.4043796E-03  1.3547445E-03
  2.7175182E-03  1.1905110E-02  3.4211679E-03  1.2751825E-02  3.4211679E-03  3.4211679E-03  1.2751825E-02  3.4211679E-03  1.1905110E-02  2.7175182E-03  1.6116788E-03
  3.0072993E-03  1.2861314E-02  3.7007299E-03  1.3686131E-02  3.7007299E-03  3.7007299E-03  1.3686131E-02  3.7007299E-03  1.2861314E-02  3.0072993E-03  1.8547445E-03
  3.3299270E-03  1.3919708E-02  4.0124088E-03  1.4729927E-02  4.0124088E-03  4.0124088E-03  1.4729927E-02  4.0124088E-03  1.3919708E-02  3.3299270E-03  2.1291971E-03
  3.9591241E-03  1.5978102E-02  4.6226277E-03  1.6751825E-02  4.6226277E-03  4.6226277E-03  1.6751825E-02  4.6226277E-03  1.5978102E-02  3.9591241E-03  2.6737226E-03
  0.0000000E+00  6.5635036E-03  1.9036496E-03  7.4525547E-03  1.9036496E-03  1.9036496E-03  7.4525547E-03  1.9036496E-03  6.5635036E-03  0.0000000E+00  4.3927010E-04
  0.0000000E+00  7.0722628E-03  2.0379562E-03  7.9416058E-03  2.0379562E-03  2.0379562E-03  7.9416058E-03  2.0379562E-03  7.0722628E-03  0.0000000E+00  5.4759120E-04
  0.0000000E+00  7.5474453E-03  2.1649635E-03  8.3941606E-03  2.1649635E-03  2.1649635E-03  8.3941606E-03  2.1649635E-03  7.5474453E-03  0.0000000E+00  6.4437960E-04
  1.6270073E-03  8.0802920E-03  2.3087591E-03  8.9124088E-03  2.3087591E-03  2.3087591E-03  8.9124088E-03  2.3087591E-03  8.0802920E-03  1.6270073E-03  7.5255470E-04
  1.7430657E-03  8.4817518E-03  2.4167883E-03  9.2992701E-03  2.4167883E-03  2.4167883E-03  9.2992701E-03  2.4167883E-03  8.4817518E-03  1.7430657E-03  8.3430660E-04
  1.9029197E-03  9.0291971E-03  2.5664234E-03  9.8248175E-03  2.5664234E-03  2.5664234E-03  9.8248175E-03  2.5664234E-03  9.0291971E-03  1.9029197E-03  9.4817520E-04
  2.1605839E-03  9.9124088E-03  2.8087591E-03  1.0686131E-02  2.8087591E-03  2.8087591E-03  1.0686131E-02  2.8087591E-03  9.9124088E-03  2.1605839E-03  1.1335766E-03
  2.4467153E-03  1.0890511E-02  3.0802920E-03  1.1642336E-02  3.0802920E-03  3.0802920E-03  1.1642336E-02  3.0802920E-03  1.0890511E-02  2.4467153E-03  1.3437956E-03
  2.7116788E-03  1.1802920E-02  3.3343066E-03  1.2525547E-02  3.3343066E-03  3.3343066E-03  1.2525547E-02  3.3343066E-03  1.1802920E-02  2.7116788E-03  1.5416058E-03
  3.0058394E-03  1.2802920E-02  3.6167883E-03  1.3510949E-02  3.6167883E-03  3.6167883E-03  1.3510949E-02  3.6167883E-03  1.2802920E-02  3.0058394E-03  1.7642336E-03
  3.5759124E-03  1.4751825E-02  4.1678832E-03  1.5416058E-02  4.1678832E-03  4.1678832E-03  1.5416058E-02  4.1678832E-03  1.4751825E-02  3.5759124E-03  2.2051095E-03
  0.0000000E+00  5.7175182E-03  1.6532847E-03  6.5007299E-03  1.6532847E-03  1.6532847E-03  6.5007299E-03  1.6532847E-03  5.7175182E-03  0.0000000E+00  3.5956200E-04
  0.0000000E+00  6.1956204E-03  1.7751825E-03  6.9532847E-03  1.7751825E-03  1.7751825E-03  6.9532847E-03  1.7751825E-03  6.1956204E-03  0.0000000E+00  4.4627740E-04
  0.0000000E+00  6.6416058E-03  1.8890511E-03  7.3795620E-03  1.8890511E-03  1.8890511E-03  7.3795620E-03  1.8890511E-03  6.6416058E-03  0.0000000E+00  5.2321170E-04
  1.4145985E-03  7.1423358E-03  2.0197080E-03  7.8613139E-03  2.0197080E-03  2.0197080E-03  7.8613139E-03  2.0197080E-03  7.1423358E-03  1.4145985E-03  6.0927010E-04
  1.5211679E-03  7.5182482E-03  2.1175182E-03  8.2189781E-03  2.1175182E-03  2.1175182E-03  8.2189781E-03  2.1175182E-03  7.5182482E-03  1.5211679E-03  6.7430660E-04
  1.6664234E-03  8.0291971E-03  2.2525547E-03  8.7153285E-03  2.2525547E-03  2.2525547E-03  8.7153285E-03  2.2525547E-03  8.0291971E-03  1.6664234E-03  7.6423360E-04
  1.9007299E-03  8.8540146E-03  2.4708029E-03  9.5109489E-03  2.4708029E-03  2.4708029E-03  9.5109489E-03  2.4708029E-03  8.8540146E-03  1.9007299E-03  9.1021900E-04
  2.1598540E-03  9.7737226E-03  2.7153285E-03  1.0408759E-02  2.7153285E-03  2.7153285E-03  1.0408759E-02  2.7153285E-03  9.7737226E-03  2.1598540E-03  1.0759124E-03
  2.4000000E-03  1.0620438E-02  2.9430657E-03  1.1233577E-02  2.9430657E-03  2.9430657E-03  1.1233577E-02  2.9430657E-03  1.0620438E-02  2.4000000E-03  1.2313869E-03
  2.6642336E-03  1.1562044E-02  3.1963504E-03  1.2145985E-02  3.1963504E-03  3.1963504E-03  1.2145985E-02  3.1963504E-03  1.1562044E-02  2.6642336E-03  1.4065693E-03
  3.1766423E-03  1.3372263E-02  3.6890511E-03  1.3919708E-02  3.6890511E-03  3.6890511E-03  1.3919708E-02  3.6890511E-03  1.3372263E-02  3.1766423E-03  1.7503650E-03
  0.0000000E+00  4.7474453E-03  1.3635036E-03  5.3890511E-03  1.3635036E-03  1.3635036E-03  5.3890511E-03  1.3635036E-03  4.7474453E-03  0.0000000E+00  2.7109490E-04
  0.0000000E+00  5.1824818E-03  1.4700730E-03  5.7970803E-03  1.4700730E-03  1.4700730E-03  5.7970803E-03  1.4700730E-03  5.1824818E-03  0.0000000E+00  3.3525550E-04
  0.0000000E+00  5.5883212E-03  1.5708029E-03  6.1802920E-03  1.5708029E-03  1.5708029E-03  6.1802920E-03  1.5708029E-03  5.5883212E-03  0.0000000E+00  3.9160580E-04
  1.1722628E-03  6.0452555E-03  1.6854015E-03  6.6153285E-03  1.6854015E-03  1.6854015E-03  6.6153285E-03  1.6854015E-03  6.0452555E-03  1.1722628E-03  4.5489050E-04
  1.2671533E-03  6.3854015E-03  1.7708029E-03  6.9416058E-03  1.7708029E-03  1.7708029E-03  6.9416058E-03  1.7708029E-03  6.3854015E-03  1.2671533E-03  5.0284670E-04
  1.3963504E-03  6.8525547E-03  1.8897810E-03  7.3868613E-03  1.8897810E-03  1.8897810E-03  7.3868613E-03  1.8897810E-03  6.8525547E-03  1.3963504E-03  5.6897810E-04
  1.6036496E-03  7.6058394E-03  2.0810219E-03  8.1167883E-03  2.0810219E-03  2.0810219E-03  8.1167883E-03  2.0810219E-03  7.6058394E-03  1.6036496E-03  6.7627740E-04
  1.8335766E-03  8.4379562E-03  2.2956204E-03  8.9197080E-03  2.2956204E-03  2.2956204E-03  8.9197080E-03  2.2956204E-03  8.4379562E-03  1.8335766E-03  7.9708030E-04
  2.0445255E-03  9.2043796E-03  2.4948905E-03  9.6715328E-03  2.4948905E-03  2.4948905E-03  9.6715328E-03  2.4948905E-03  9.2043796E-03  2.0445255E-03  9.1094890E-04
  2.2773723E-03  1.0058394E-02  2.7153285E-03  1.0496350E-02  2.7153285E-03  2.7153285E-03  1.0496350E-02  2.7153285E-03  1.0058394E-02  2.2773723E-03  1.0379562E-03
  2.7270073E-03  1.1700730E-02  3.1452555E-03  1.2102190E-02  3.1452555E-03  3.1452555E-03  1.2102190E-02  3.1452555E-03  1.1700730E-02  2.7270073E-03  1.2883212E-03
  0.0000000E+00  4.0620438E-03  1.1576642E-03  4.5912409E-03  1.1576642E-03  1.1576642E-03  4.5912409E-03  1.1576642E-03  4.0620438E-03  0.0000000E+00  2.1153280E-04
  0.0000000E+00  4.4605839E-03  1.2532847E-03  4.9613139E-03  1.2532847E-03  1.2532847E-03  4.9613139E-03  1.2532847E-03  4.4605839E-03  0.0000000E+00  2.6131390E-04
  0.0000000E+00  4.8328467E-03  1.3430657E-03  5.3109489E-03  1.3430657E-03  1.3430657E-03  5.3109489E-03  1.3430657E-03  4.8328467E-03  0.0000000E+00  3.0467150E-04
  1.0014599E-03  5.2525547E-03  1.4459854E-03  5.7087591E-03  1.4459854E-03  1.4459854E-03  5.7087591E-03  1.4459854E-03  5.2525547E-03  1.0014599E-03  3.5357660E-04
  1.0875912E-03  5.5649635E-03  1.5233577E-03  6.0072993E-03  1.5233577E-03  1.5233577E-03  6.0072993E-03  1.5233577E-03  5.5649635E-03  1.0875912E-03  3.9080290E-04
  1.2058394E-03  5.9941606E-03  1.6299270E-03  6.4182482E-03  1.6299270E-03  1.6299270E-03  6.4182482E-03  1.6299270E-03  5.9941606E-03  1.2058394E-03  4.4204380E-04
  1.3941606E-03  6.6839416E-03  1.8021898E-03  7.0810219E-03  1.8021898E-03  1.8021898E-03  7.0810219E-03  1.8021898E-03  6.6839416E-03  1.3941606E-03  5.2503650E-04
  1.6021898E-03  7.4525547E-03  1.9948905E-03  7.8175182E-03  1.9948905E-03  1.9948905E-03  7.8175182E-03  1.9948905E-03  7.4525547E-03  1.6021898E-03  6.1868610E-04
  1.7927007E-03  8.1532847E-03  2.1737226E-03  8.5036496E-03  2.1737226E-03  2.1737226E-03  8.5036496E-03  2.1737226E-03  8.1532847E-03  1.7927007E-03  7.0627740E-04
  2.0029197E-03  8.9343066E-03  2.3722628E-03  9.2627737E-03  2.3722628E-03  2.3722628E-03  9.2627737E-03  2.3722628E-03  8.9343066E-03  2.0029197E-03  8.0437960E-04
  2.4080292E-03  1.0437956E-02  2.7569343E-03  1.0737226E-02  2.7569343E-03  2.7569343E-03  1.0737226E-02  2.7569343E-03  1.0437956E-02  2.4080292E-03  9.9708030E-04
  0.0000000E+00  3.5386861E-03  1.0000000E-03  3.9737226E-03  1.0000000E-03  1.0000000E-03  3.9737226E-03  1.0000000E-03  3.5386861E-03  0.0000000E+00  1.6846720E-04
  0.0000000E+00  3.9058394E-03  1.0861314E-03  4.3131387E-03  1.0861314E-03  1.0861314E-03  4.3131387E-03  1.0861314E-03  3.9058394E-03  0.0000000E+00  2.0802920E-04
  0.0000000E+00  4.2489051E-03  1.1678832E-03  4.6335766E-03  1.1678832E-03  1.1678832E-03  4.6335766E-03  1.1678832E-03  4.2489051E-03  0.0000000E+00  2.4233580E-04
  8.7226280E-04  4.6364964E-03  1.2620438E-03  5.0000000E-03  1.2620438E-03  1.2620438E-03  5.0000000E-03  1.2620438E-03  4.6364964E-03  8.7226280E-04  2.8131390E-04
  9.5182480E-04  4.9248175E-03  1.3321168E-03  5.2744526E-03  1.3321168E-03  1.3321168E-03  5.2744526E-03  1.3321168E-03  4.9248175E-03  9.5182480E-04  3.1102190E-04
  1.0598540E-03  5.3211679E-03  1.4291971E-03  5.6532847E-03  1.4291971E-03  1.4291971E-03  5.6532847E-03  1.4291971E-03  5.3211679E-03  1.0598540E-03  3.5197080E-04
  1.2328467E-03  5.9576642E-03  1.5861314E-03  6.2642336E-03  1.5861314E-03  1.5861314E-03  6.2642336E-03  1.5861314E-03  5.9576642E-03  1.2328467E-03  4.1824820E-04
  1.4233577E-03  6.6642336E-03  1.7613139E-03  6.9459854E-03  1.7613139E-03  1.7613139E-03  6.9459854E-03  1.7613139E-03  6.6642336E-03  1.4233577E-03  4.9284670E-04
  1.5985401E-03  7.3138686E-03  1.9240876E-03  7.5766423E-03  1.9240876E-03  1.9240876E-03  7.5766423E-03  1.9240876E-03  7.3138686E-03  1.5985401E-03  5.6262770E-04
  1.7905109E-03  8.0364964E-03  2.1043796E-03  8.2773723E-03  2.1043796E-03  2.1043796E-03  8.2773723E-03  2.1043796E-03  8.0364964E-03  1.7905109E-03  6.4080290E-04
  2.1605839E-03  9.4233577E-03  2.4547445E-03  9.6350365E-03  2.4547445E-03  2.4547445E-03  9.6350365E-03  2.4547445E-03  9.4233577E-03  2.1605839E-03  7.9416060E-04
  0.0000000E+00  3.1218978E-03  8.7299270E-04  3.4766423E-03  8.7299270E-04  8.7299270E-04  3.4766423E-03  8.7299270E-04  3.1218978E-03  0.0000000E+00  1.3598540E-04
  0.0000000E+00  3.4613139E-03  9.5255470E-04  3.7883212E-03  9.5255470E-04  9.5255470E-04  3.7883212E-03  9.5255470E-04  3.4613139E-03  0.0000000E+00  1.6802920E-04
  0.0000000E+00  3.7788321E-03  1.0270073E-03  4.0839416E-03  1.0270073E-03  1.0270073E-03  4.0839416E-03  1.0270073E-03  3.7788321E-03  0.0000000E+00  1.9569340E-04
  7.6934310E-04  4.1372263E-03  1.1131387E-03  4.4218978E-03  1.1131387E-03  1.1131387E-03  4.4218978E-03  1.1131387E-03  4.1372263E-03  7.6934310E-04  2.2729930E-04
  8.4306570E-04  4.4051095E-03  1.1773723E-03  4.6759124E-03  1.1773723E-03  1.1773723E-03  4.6759124E-03  1.1773723E-03  4.4051095E-03  8.4306570E-04  2.5153280E-04
  9.4306570E-04  4.7722628E-03  1.2664234E-03  5.0262774E-03  1.2664234E-03  1.2664234E-03  5.0262774E-03  1.2664234E-03  4.7722628E-03  9.4306570E-04  2.8489050E-04
  1.1029197E-03  5.3620438E-03  1.4109489E-03  5.5919708E-03  1.4109489E-03  1.4109489E-03  5.5919708E-03  1.4109489E-03  5.3620438E-03  1.1029197E-03  3.3875910E-04
  1.2795620E-03  6.0160584E-03  1.5722628E-03  6.2226277E-03  1.5722628E-03  1.5722628E-03  6.2226277E-03  1.5722628E-03  6.0160584E-03  1.2795620E-03  3.9941610E-04
  1.4408759E-03  6.6189781E-03  1.7211679E-03  6.8072993E-03  1.7211679E-03  1.7211679E-03  6.8072993E-03  1.7211679E-03  6.6189781E-03  1.4408759E-03  4.5613140E-04
  1.6182482E-03  7.2854015E-03  1.8868613E-03  7.4525547E-03  1.8868613E-03  1.8868613E-03  7.4525547E-03  1.8868613E-03  7.2854015E-03  1.6182482E-03  5.1956200E-04
  1.9591241E-03  8.5693431E-03  2.2080292E-03  8.7080292E-03  2.2080292E-03  2.2080292E-03  8.7080292E-03  2.2080292E-03  8.5693431E-03  1.9591241E-03  6.4408760E-04
  0.0000000E+00  2.7810219E-03  7.6934310E-04  3.0664234E-03  7.6934310E-04  7.6934310E-04  3.0664234E-03  7.6934310E-04  2.7810219E-03  0.0000000E+00  1.1087590E-04
  0.0000000E+00  3.0956204E-03  8.4160580E-04  3.3532847E-03  8.4160580E-04  8.4160580E-04  3.3532847E-03  8.4160580E-04  3.0956204E-03  0.0000000E+00  1.3722630E-04
  0.0000000E+00  3.3897810E-03  9.1021900E-04  3.6262774E-03  9.1021900E-04  9.1021900E-04  3.6262774E-03  9.1021900E-04  3.3897810E-03  0.0000000E+00  1.5978100E-04
  6.8525550E-04  3.7226277E-03  9.8978100E-04  3.9394161E-03  9.8978100E-04  9.8978100E-04  3.9394161E-03  9.8978100E-04  3.7226277E-03  6.8525550E-04  1.8576640E-04
  7.5401460E-04  3.9715328E-03  1.0489051E-03  4.1751825E-03  1.0489051E-03  1.0489051E-03  4.1751825E-03  1.0489051E-03  3.9715328E-03  7.5401460E-04  2.0583940E-04
  8.4744530E-04  4.3124088E-03  1.1313869E-03  4.5000000E-03  1.1313869E-03  1.1313869E-03  4.5000000E-03  1.1313869E-03  4.3124088E-03  8.4744530E-04  2.3328470E-04
  9.9635040E-04  4.8598540E-03  1.2642336E-03  5.0248175E-03  1.2642336E-03  1.2642336E-03  5.0248175E-03  1.2642336E-03  4.8598540E-03  9.9635040E-04  2.7766420E-04
  1.1598540E-03  5.4678832E-03  1.4131387E-03  5.6109489E-03  1.4131387E-03  1.4131387E-03  5.6109489E-03  1.4131387E-03  5.4678832E-03  1.1598540E-03  3.2759120E-04
  1.3094891E-03  6.0277372E-03  1.5510949E-03  6.1540146E-03  1.5510949E-03  1.5510949E-03  6.1540146E-03  1.5510949E-03  6.0277372E-03  1.3094891E-03  3.7423360E-04
  1.4737226E-03  6.6459854E-03  1.7043796E-03  6.7554745E-03  1.7043796E-03  1.7043796E-03  6.7554745E-03  1.7043796E-03  6.6459854E-03  1.4737226E-03  4.2635040E-04
  1.7897810E-03  7.8394161E-03  2.0007299E-03  7.9197080E-03  2.0007299E-03  2.0007299E-03  7.9197080E-03  2.0007299E-03  7.8394161E-03  1.7897810E-03  5.2861310E-04
  0.0000000E+00  2.4978102E-03  6.8167880E-04  2.7204380E-03  6.8167880E-04  6.8167880E-04  2.7204380E-03  6.8167880E-04  2.4978102E-03  0.0000000E+00  9.1167900E-05
  0.0000000E+00  2.7890511E-03  7.4817520E-04  2.9854015E-03  7.4817520E-04  7.4817520E-04  2.9854015E-03  7.4817520E-04  2.7890511E-03  0.0000000E+00  1.1299270E-04
  0.0000000E+00  3.0627737E-03  8.1167880E-04  3.2386861E-03  8.1167880E-04  8.1167880E-04  3.2386861E-03  8.1167880E-04  3.0627737E-03  0.0000000E+00  1.3160580E-04
  6.1569340E-04  3.3729927E-03  8.8540150E-04  3.5291971E-03  8.8540150E-04  8.8540150E-04  3.5291971E-03  8.8540150E-04  3.3729927E-03  6.1569340E-04  1.5321170E-04
  6.7992700E-04  3.6036496E-03  9.4014600E-04  3.7481752E-03  9.4014600E-04  9.4014600E-04  3.7481752E-03  9.4014600E-04  3.6036496E-03  6.7992700E-04  1.6985400E-04
  7.6715330E-04  3.9211679E-03  1.0167883E-03  4.0503650E-03  1.0167883E-03  1.0167883E-03  4.0503650E-03  1.0167883E-03  3.9211679E-03  7.6715330E-04  1.9270070E-04
  9.0583940E-04  4.4306569E-03  1.1401460E-03  4.5386861E-03  1.1401460E-03  1.1401460E-03  4.5386861E-03  1.1401460E-03  4.4306569E-03  9.0583940E-04  2.2956200E-04
  1.0583942E-03  4.9956204E-03  1.2781022E-03  5.0839416E-03  1.2781022E-03  1.2781022E-03  5.0839416E-03  1.2781022E-03  4.9956204E-03  1.0583942E-03  2.7094890E-04
  1.1978102E-03  5.5160584E-03  1.4058394E-03  5.5897810E-03  1.4058394E-03  1.4058394E-03  5.5897810E-03  1.4058394E-03  5.5160584E-03  1.1978102E-03  3.0956200E-04
  1.3510949E-03  6.0912409E-03  1.5474453E-03  6.1503650E-03  1.5474453E-03  1.5474453E-03  6.1503650E-03  1.5474453E-03  6.0912409E-03  1.3510949E-03  3.5270070E-04
  1.6445255E-03  7.2000000E-03  1.8226277E-03  7.2357664E-03  1.8226277E-03  1.8226277E-03  7.2357664E-03  1.8226277E-03  7.2000000E-03  1.6445255E-03  4.3722630E-04
  0.0000000E+00  2.2598540E-03  6.0737230E-04  2.4255474E-03  6.0737230E-04  6.0737230E-04  2.4255474E-03  6.0737230E-04  2.2598540E-03  0.0000000E+00  7.5474500E-05
  0.0000000E+00  2.5306569E-03  6.6890510E-04  2.6708029E-03  6.6890510E-04  6.6890510E-04  2.6708029E-03  6.6890510E-04  2.5306569E-03  0.0000000E+00  9.3722600E-05
  0.0000000E+00  2.7846715E-03  7.2773720E-04  2.9051095E-03  7.2773720E-04  7.2773720E-04  2.9051095E-03  7.2773720E-04  2.7846715E-03  0.0000000E+00  1.0919710E-04
  5.5744530E-04  3.0729927E-03  7.9562040E-04  3.1751825E-03  7.9562040E-04  7.9562040E-04  3.1751825E-03  7.9562040E-04  3.0729927E-03  5.5744530E-04  1.2715330E-04
  6.1766420E-04  3.2883212E-03  8.4671530E-04  3.3795620E-03  8.4671530E-04  8.4671530E-04  3.3795620E-03  8.4671530E-04  3.2883212E-03  6.1766420E-04  1.4116790E-04
  6.9948910E-04  3.5839416E-03  9.1751820E-04  3.6605839E-03  9.1751820E-04  9.1751820E-04  3.6605839E-03  9.1751820E-04  3.5839416E-03  6.9948910E-04  1.6021900E-04
  8.2919710E-04  4.0583942E-03  1.0321168E-03  4.1160584E-03  1.0321168E-03  1.0321168E-03  4.1160584E-03  1.0321168E-03  4.0583942E-03  8.2919710E-04  1.9094890E-04
  9.7226280E-04  4.5846715E-03  1.1605839E-03  4.6248175E-03  1.1605839E-03  1.1605839E-03  4.6248175E-03  1.1605839E-03  4.5846715E-03  9.7226280E-04  2.2532850E-04
  1.1021898E-03  5.0693431E-03  1.2795620E-03  5.0963504E-03  1.2795620E-03  1.2795620E-03  5.0963504E-03  1.2795620E-03  5.0693431E-03  1.1021898E-03  2.5744530E-04
  1.2452555E-03  5.6043796E-03  1.4109489E-03  5.6189781E-03  1.4109489E-03  1.4109489E-03  5.6189781E-03  1.4109489E-03  5.6043796E-03  1.2452555E-03  2.9321170E-04
  1.5182482E-03  6.6364964E-03  1.6671533E-03  6.6321168E-03  1.6671533E-03  1.6671533E-03  6.6321168E-03  1.6671533E-03  6.6364964E-03  1.5182482E-03  3.6321170E-04
  0.0000000E+00  2.0583942E-03  5.4343070E-04  2.1715328E-03  5.4343070E-04  5.4343070E-04  2.1715328E-03  5.4343070E-04  2.0583942E-03  0.0000000E+00  6.2890500E-05
  0.0000000E+00  2.3102190E-03  6.0021900E-04  2.3978102E-03  6.0021900E-04  6.0021900E-04  2.3978102E-03  6.0021900E-04  2.3102190E-03  0.0000000E+00  7.8175200E-05
  0.0000000E+00  2.5467153E-03  6.5474450E-04  2.6160584E-03  6.5474450E-04  6.5474450E-04  2.6160584E-03  6.5474450E-04  2.5467153E-03  0.0000000E+00  9.1094900E-05
  5.0824820E-04  2.8153285E-03  7.1781020E-04  2.8671533E-03  7.1781020E-04  7.1781020E-04  2.8671533E-03  7.1781020E-04  2.8153285E-03  5.0824820E-04  1.0613140E-04
  5.6489050E-04  3.0160584E-03  7.6569340E-04  3.0576642E-03  7.6569340E-04  7.6569340E-04  3.0576642E-03  7.6569340E-04  3.0160584E-03  5.6489050E-04  1.1788320E-04
  6.4175180E-04  3.2912409E-03  8.3138690E-04  3.3197080E-03  8.3138690E-04  8.3138690E-04  3.3197080E-03  8.3138690E-04  3.2912409E-03  6.4175180E-04  1.3379560E-04
  7.6350360E-04  3.7328467E-03  9.3795620E-04  3.7445255E-03  9.3795620E-04  9.3795620E-04  3.7445255E-03  9.3795620E-04  3.7328467E-03  7.6350360E-04  1.5941610E-04
  8.9708030E-04  4.2233577E-03  1.0576642E-03  4.2197080E-03  1.0576642E-03  1.0576642E-03  4.2197080E-03  1.0576642E-03  4.2233577E-03  8.9708030E-04  1.8802920E-04
  1.0189781E-03  4.6751825E-03  1.1686131E-03  4.6605839E-03  1.1686131E-03  1.1686131E-03  4.6605839E-03  1.1686131E-03  4.6751825E-03  1.0189781E-03  2.1467150E-04
  1.1525547E-03  5.1737226E-03  1.2912409E-03  5.1489051E-03  1.2912409E-03  1.2912409E-03  5.1489051E-03  1.2912409E-03  5.1737226E-03  1.1525547E-03  2.4430660E-04
  1.4072993E-03  6.1350365E-03  1.5291971E-03  6.0948905E-03  1.5291971E-03  1.5291971E-03  6.0948905E-03  1.5291971E-03  6.1350365E-03  1.4072993E-03  3.0218980E-04
  0.0000000E+00  1.8883212E-03  4.8802920E-04  1.9503650E-03  4.8802920E-04  4.8802920E-04  1.9503650E-03  4.8802920E-04  1.8883212E-03  0.0000000E+00  5.2635000E-05
  0.0000000E+00  2.1218978E-03  5.4043800E-04  2.1605839E-03  5.4043800E-04  5.4043800E-04  2.1605839E-03  5.4043800E-04  2.1218978E-03  0.0000000E+00  6.5532800E-05
  0.0000000E+00  2.3416058E-03  5.9102190E-04  2.3627737E-03  5.9102190E-04  5.9102190E-04  2.3627737E-03  5.9102190E-04  2.3416058E-03  0.0000000E+00  7.6277400E-05
  4.6686130E-04  2.5919708E-03  6.4970800E-04  2.5970803E-03  6.4970800E-04  6.4970800E-04  2.5970803E-03  6.4970800E-04  2.5919708E-03  4.6686130E-04  8.8832100E-05
  5.2021900E-04  2.7788321E-03  6.9416060E-04  2.7744526E-03  6.9416060E-04  6.9416060E-04  2.7744526E-03  6.9416060E-04  2.7788321E-03  5.2021900E-04  9.8686100E-05
  5.9248180E-04  3.0350365E-03  7.5547450E-04  3.0189781E-03  7.5547450E-04  7.5547450E-04  3.0189781E-03  7.5547450E-04  3.0350365E-03  5.9248180E-04  1.1204380E-04
  7.0693430E-04  3.4467153E-03  8.5547450E-04  3.4160584E-03  8.5547450E-04  8.5547450E-04  3.4160584E-03  8.5547450E-04  3.4467153E-03  7.0693430E-04  1.3328470E-04
  8.3211680E-04  3.9029197E-03  9.6642340E-04  3.8598540E-03  9.6642340E-04  9.6642340E-04  3.8598540E-03  9.6642340E-04  3.9029197E-03  8.3211680E-04  1.5700730E-04
  9.4598540E-04  4.3240876E-03  1.0700730E-03  4.2715328E-03  1.0700730E-03  1.0700730E-03  4.2715328E-03  1.0700730E-03  4.3240876E-03  9.4598540E-04  1.7890510E-04
  1.0708029E-03  4.7883212E-03  1.1846715E-03  4.7284672E-03  1.1846715E-03  1.1846715E-03  4.7284672E-03  1.1846715E-03  4.7883212E-03  1.0708029E-03  2.0335770E-04
  1.3087591E-03  5.6832117E-03  1.4072993E-03  5.6131387E-03  1.4072993E-03  1.4072993E-03  5.6131387E-03  1.4072993E-03  5.6832117E-03  1.3087591E-03  2.5094890E-04
  0.0000000E+00  1.7452555E-03  4.3956200E-04  1.7576642E-03  4.3956200E-04  4.3956200E-04  1.7576642E-03  4.3956200E-04  1.7452555E-03  0.0000000E+00  4.4189800E-05
  0.0000000E+00  1.9613139E-03  4.8795620E-04  1.9510949E-03  4.8795620E-04  4.8795620E-04  1.9510949E-03  4.8795620E-04  1.9613139E-03  0.0000000E+00  5.5073000E-05
  0.0000000E+00  2.1656934E-03  5.3489050E-04  2.1394161E-03  5.3489050E-04  5.3489050E-04  2.1394161E-03  5.3489050E-04  2.1656934E-03  0.0000000E+00  6.3963500E-05
  4.3233580E-04  2.3978102E-03  5.8948910E-04  2.3576642E-03  5.8948910E-04  5.8948910E-04  2.3576642E-03  5.8948910E-04  2.3978102E-03  4.3233580E-04  7.4452600E-05
  4.8255470E-04  2.5715328E-03  6.3094890E-04  2.5226277E-03  6.3094890E-04  6.3094890E-04  2.5226277E-03  6.3094890E-04  2.5715328E-03  4.8255470E-04  8.2700700E-05
  5.5065690E-04  2.8102190E-03  6.8824820E-04  2.7518248E-03  6.8824820E-04  6.8824820E-04  2.7518248E-03  6.8824820E-04  2.8102190E-03  5.5065690E-04  9.3795600E-05
  6.5810220E-04  3.1927007E-03  7.8102190E-04  3.1226277E-03  7.8102190E-04  7.8102190E-04  3.1226277E-03  7.8102190E-04  3.1927007E-03  6.5810220E-04  1.1131390E-04
  7.7518250E-04  3.6175182E-03  8.8540150E-04  3.5372263E-03  8.8540150E-04  8.8540150E-04  3.5372263E-03  8.8540150E-04  3.6175182E-03  7.7518250E-04  1.3072990E-04
  8.8248180E-04  4.0087591E-03  9.8175180E-04  3.9226277E-03  9.8175180E-04  9.8175180E-04  3.9226277E-03  9.8175180E-04  4.0087591E-03  8.8248180E-04  1.4861310E-04
  9.9854010E-04  4.4408759E-03  1.0890511E-03  4.3496350E-03  1.0890511E-03  1.0890511E-03  4.3496350E-03  1.0890511E-03  4.4408759E-03  9.9854010E-04  1.6854010E-04
  1.2211679E-03  5.2737226E-03  1.2963504E-03  5.1766423E-03  1.2963504E-03  1.2963504E-03  5.1766423E-03  1.2963504E-03  5.2737226E-03  1.2211679E-03  2.0729930E-04
  0.0000000E+00  1.6270073E-03  3.9708030E-04  1.5883212E-03  3.9708030E-04  3.9708030E-04  1.5883212E-03  3.9708030E-04  1.6270073E-03  0.0000000E+00  3.7116800E-05
  0.0000000E+00  1.8262774E-03  4.4167880E-04  1.7664234E-03  4.4167880E-04  4.4167880E-04  1.7664234E-03  4.4167880E-04  1.8262774E-03  0.0000000E+00  4.6270100E-05
  0.0000000E+00  2.0153285E-03  4.8518250E-04  1.9408759E-03  4.8518250E-04  4.8518250E-04  1.9408759E-03  4.8518250E-04  2.0153285E-03  0.0000000E+00  5.3591200E-05
  4.0401460E-04  2.2299270E-03  5.3598540E-04  2.1437956E-03  5.3598540E-04  5.3598540E-04  2.1437956E-03  5.3598540E-04  2.2299270E-03  4.0401460E-04  6.2248200E-05
  4.5138690E-04  2.3905109E-03  5.7459850E-04  2.2985401E-03  5.7459850E-04  5.7459850E-04  2.2985401E-03  5.7459850E-04  2.3905109E-03  4.5138690E-04  6.9087600E-05
  5.1540150E-04  2.6116788E-03  6.2810220E-04  2.5116788E-03  6.2810220E-04  6.2810220E-04  2.5116788E-03  6.2810220E-04  2.6116788E-03  5.1540150E-04  7.8175200E-05
  6.1627740E-04  2.9664234E-03  7.1481750E-04  2.8583942E-03  7.1481750E-04  7.1481750E-04  2.8583942E-03  7.1481750E-04  2.9664234E-03  6.1627740E-04  9.2408800E-05
  7.2605840E-04  3.3605839E-03  8.1167880E-04  3.2459854E-03  8.1167880E-04  8.1167880E-04  3.2459854E-03  8.1167880E-04  3.3605839E-03  7.2605840E-04  1.0810220E-04
  8.2554740E-04  3.7233577E-03  9.0218980E-04  3.6058394E-03  9.0218980E-04  9.0218980E-04  3.6058394E-03  9.0218980E-04  3.7233577E-03  8.2554740E-04  1.2255470E-04
  9.3503650E-04  4.1240876E-03  1.0021898E-03  4.0051095E-03  1.0021898E-03  1.0021898E-03  4.0051095E-03  1.0021898E-03  4.1240876E-03  9.3503650E-04  1.3854010E-04
  1.1416058E-03  4.8985401E-03  1.1963504E-03  4.7788321E-03  1.1963504E-03  1.1963504E-03  4.7788321E-03  1.1963504E-03  4.8985401E-03  1.1416058E-03  1.6956200E-04
  0.0000000E+00  1.5328467E-03  3.5963500E-04  1.4386861E-03  3.5963500E-04  3.5963500E-04  1.4386861E-03  3.5963500E-04  1.5328467E-03  0.0000000E+00  3.1058400E-05
  0.0000000E+00  1.7145985E-03  4.0065690E-04  1.6029197E-03  4.0065690E-04  4.0065690E-04  1.6029197E-03  4.0065690E-04  1.7145985E-03  0.0000000E+00  3.8700700E-05
  0.0000000E+00  1.8875912E-03  4.4087590E-04  1.7642336E-03  4.4087590E-04  4.4087590E-04  1.7642336E-03  4.4087590E-04  1.8875912E-03  0.0000000E+00  4.4642300E-05
  3.8182480E-04  2.0854015E-03  4.8810220E-04  1.9525547E-03  4.8810220E-04  4.8810220E-04  1.9525547E-03  4.8810220E-04  2.0854015E-03  3.8182480E-04  5.1729900E-05
  4.2635040E-04  2.2335766E-03  5.2408760E-04  2.0963504E-03  5.2408760E-04  5.2408760E-04  2.0963504E-03  5.2408760E-04  2.2335766E-03  4.2635040E-04  5.7270100E-05
  4.8642340E-04  2.4364964E-03  5.7394160E-04  2.2956204E-03  5.7394160E-04  5.7394160E-04  2.2956204E-03  5.7394160E-04  2.4364964E-03  4.8642340E-04  6.4583900E-05
  5.8072990E-04  2.7642336E-03  6.5481750E-04  2.6189781E-03  6.5481750E-04  6.5481750E-04  2.6189781E-03  6.5481750E-04  2.7642336E-03  5.8072990E-04  7.5912400E-05
  6.8321170E-04  3.1277372E-03  7.4525550E-04  2.9810219E-03  7.4525550E-04  7.4525550E-04  2.9810219E-03  7.4525550E-04  3.1277372E-03  6.8321170E-04  8.8321200E-05
  7.7591240E-04  3.4627737E-03  8.2992700E-04  3.3167883E-03  8.2992700E-04  8.2992700E-04  3.3167883E-03  8.2992700E-04  3.4627737E-03  7.7591240E-04  9.9635000E-05
  8.7737230E-04  3.8335766E-03  9.2335770E-04  3.6897810E-03  9.2335770E-04  9.2335770E-04  3.6897810E-03  9.2335770E-04  3.8335766E-03  8.7737230E-04  1.1218980E-04
  1.0693431E-03  4.5503650E-03  1.1036496E-03  4.4116788E-03  1.1036496E-03  1.1036496E-03  4.4116788E-03  1.1036496E-03  4.5503650E-03  1.0693431E-03  1.3642340E-04
  0.0000000E+00  1.4627737E-03  3.2678830E-04  1.3072993E-03  3.2678830E-04  3.2678830E-04  1.3072993E-03  3.2678830E-04  1.4627737E-03  0.0000000E+00  2.5722600E-05
  0.0000000E+00  1.6262774E-03  3.6430660E-04  1.4576642E-03  3.6430660E-04  3.6430660E-04  1.4576642E-03  3.6430660E-04  1.6262774E-03  0.0000000E+00  3.2007300E-05
  0.0000000E+00  1.7824818E-03  4.0138690E-04  1.6058394E-03  4.0138690E-04  4.0138690E-04  1.6058394E-03  4.0138690E-04  1.7824818E-03  0.0000000E+00  3.6715300E-05
  3.6598540E-04  1.9620438E-03  4.4518250E-04  1.7810219E-03  4.4518250E-04  4.4518250E-04  1.7810219E-03  4.4518250E-04  1.9620438E-03  3.6598540E-04  4.2350400E-05
  4.0766420E-04  2.0970803E-03  4.7861310E-04  1.9145985E-03  4.7861310E-04  4.7861310E-04  1.9145985E-03  4.7861310E-04  2.0970803E-03  4.0766420E-04  4.6751800E-05
  4.6364960E-04  2.2824818E-03  5.2496350E-04  2.1000000E-03  5.2496350E-04  5.2496350E-04  2.1000000E-03  5.2496350E-04  2.2824818E-03  4.6364960E-04  5.2474500E-05
  5.5124090E-04  2.5817518E-03  6.0021900E-04  2.4007299E-03  6.0021900E-04  6.0021900E-04  2.4007299E-03  6.0021900E-04  2.5817518E-03  5.5124090E-04  6.1233600E-05
  6.4620440E-04  2.9145985E-03  6.8467150E-04  2.7379562E-03  6.8467150E-04  6.8467150E-04  2.7379562E-03  6.8467150E-04  2.9145985E-03  6.4620440E-04  7.0671500E-05
  7.3211680E-04  3.2226277E-03  7.6277370E-04  3.0510949E-03  7.6277370E-04  7.6277370E-04  3.0510949E-03  7.6277370E-04  3.2226277E-03  7.3211680E-04  7.9270100E-05
  8.2554740E-04  3.5627737E-03  8.4963500E-04  3.3978102E-03  8.4963500E-04  8.4963500E-04  3.3978102E-03  8.4963500E-04  3.5627737E-03  8.2554740E-04  8.8759100E-05
  1.0029197E-03  4.2226277E-03  1.0182482E-03  4.0693431E-03  1.0182482E-03  1.0182482E-03  4.0693431E-03  1.0182482E-03  4.2226277E-03  1.0029197E-03  1.0700730E-04
  0.0000000E+00  1.4204380E-03  2.9832120E-04  1.1934307E-03  2.9832120E-04  2.9832120E-04  1.1934307E-03  2.9832120E-04  1.4204380E-03  0.0000000E+00  2.0854000E-05
  0.0000000E+00  1.5627737E-03  3.3233580E-04  1.3291971E-03  3.3233580E-04  3.3233580E-04  1.3291971E-03  3.3233580E-04  1.5627737E-03  0.0000000E+00  2.5868600E-05
  0.0000000E+00  1.7000000E-03  3.6635040E-04  1.4656934E-03  3.6635040E-04  3.6635040E-04  1.4656934E-03  3.6635040E-04  1.7000000E-03  0.0000000E+00  2.9445300E-05
  3.5766420E-04  1.8591241E-03  4.0678830E-04  1.6270073E-03  4.0678830E-04  4.0678830E-04  1.6270073E-03  4.0678830E-04  1.8591241E-03  3.5766420E-04  3.3759100E-05
  3.9613140E-04  1.9802920E-03  4.3773720E-04  1.7510949E-03  4.3773720E-04  4.3773720E-04  1.7510949E-03  4.3773720E-04  1.9802920E-03  3.9613140E-04  3.7109500E-05
  4.4759120E-04  2.1467153E-03  4.8058390E-04  1.9226277E-03  4.8058390E-04  4.8058390E-04  1.9226277E-03  4.8058390E-04  2.1467153E-03  4.4759120E-04  4.1386900E-05
  5.2795620E-04  2.4160584E-03  5.5036500E-04  2.2007299E-03  5.5036500E-04  5.5036500E-04  2.2007299E-03  5.5036500E-04  2.4160584E-03  5.2795620E-04  4.7817500E-05
  6.1474450E-04  2.7175182E-03  6.2861310E-04  2.5138686E-03  6.2861310E-04  6.2861310E-04  2.5138686E-03  6.2861310E-04  2.7175182E-03  6.1474450E-04  5.4649600E-05
  6.9306570E-04  2.9963504E-03  7.0124090E-04  2.8036496E-03  7.0124090E-04  7.0124090E-04  2.8036496E-03  7.0124090E-04  2.9963504E-03  6.9306570E-04  6.0824800E-05
  7.7810220E-04  3.3065693E-03  7.8175180E-04  3.1248175E-03  7.8175180E-04  7.8175180E-04  3.1248175E-03  7.8175180E-04  3.3065693E-03  7.7810220E-04  6.7598500E-05
  9.4014600E-04  3.9087591E-03  9.3722630E-04  3.7459854E-03  9.3722630E-04  9.3722630E-04  3.7459854E-03  9.3722630E-04  3.9087591E-03  9.4014600E-04  8.0656900E-05
  0.0000000E+00  1.4138686E-03  2.7445260E-04  1.0978102E-03  2.7445260E-04  2.7445260E-04  1.0978102E-03  2.7445260E-04  1.4138686E-03  0.0000000E+00  1.6189800E-05
  0.0000000E+00  1.5291971E-03  3.0496350E-04  1.2197080E-03  3.0496350E-04  3.0496350E-04  1.2197080E-03  3.0496350E-04  1.5291971E-03  0.0000000E+00  1.9985400E-05
  0.0000000E+00  1.6437956E-03  3.3591240E-04  1.3437956E-03  3.3591240E-04  3.3591240E-04  1.3437956E-03  3.3591240E-04  1.6437956E-03  0.0000000E+00  2.2525500E-05
  3.5912410E-04  1.7795620E-03  3.7299270E-04  1.4912409E-03  3.7299270E-04  3.7299270E-04  1.4912409E-03  3.7299270E-04  1.7795620E-03  3.5912410E-04  2.5605800E-05
  3.9364960E-04  1.8839416E-03  4.0138690E-04  1.6051095E-03  4.0138690E-04  4.0138690E-04  1.6051095E-03  4.0138690E-04  1.8839416E-03  3.9364960E-04  2.7992700E-05
  4.3978100E-04  2.0291971E-03  4.4080290E-04  1.7627737E-03  4.4080290E-04  4.4080290E-04  1.7627737E-03  4.4080290E-04  2.0291971E-03  4.3978100E-04  3.0963500E-05
  5.1145990E-04  2.2656934E-03  5.0489050E-04  2.0189781E-03  5.0489050E-04  5.0489050E-04  2.0189781E-03  5.0489050E-04  2.2656934E-03  5.1145990E-04  3.5306600E-05
  5.8883210E-04  2.5321168E-03  5.7678830E-04  2.3058394E-03  5.7678830E-04  5.7678830E-04  2.3058394E-03  5.7678830E-04  2.5321168E-03  5.8883210E-04  3.9839400E-05
  6.5868610E-04  2.7810219E-03  6.4343070E-04  2.5715328E-03  6.4343070E-04  6.4343070E-04  2.5715328E-03  6.4343070E-04  2.7810219E-03  6.5868610E-04  4.3905100E-05
  7.3503650E-04  3.0583942E-03  7.1722630E-04  2.8664234E-03  7.1722630E-04  7.1722630E-04  2.8664234E-03  7.1722630E-04  3.0583942E-03  7.3503650E-04  4.8350400E-05
  8.7956200E-04  3.6000000E-03  8.5985400E-04  3.4357664E-03  8.5985400E-04  8.5985400E-04  3.4357664E-03  8.5985400E-04  3.6000000E-03  8.7956200E-04  5.6905100E-05
  0.0000000E+00  1.4620438E-03  2.5686130E-04  1.0277372E-03  2.5686130E-04  2.5686130E-04  1.0277372E-03  2.5686130E-04  1.4620438E-03  0.0000000E+00  1.1481800E-05
  0.0000000E+00  1.5394161E-03  2.8372260E-04  1.1343066E-03  2.8372260E-04  2.8372260E-04  1.1343066E-03  2.8372260E-04  1.5394161E-03  0.0000000E+00  1.4051100E-05
  0.0000000E+00  1.6226277E-03  3.1153280E-04  1.2452555E-03  3.1153280E-04  3.1153280E-04  1.2452555E-03  3.1153280E-04  1.6226277E-03  0.0000000E+00  1.5620400E-05
  3.7620440E-04  1.7284672E-03  3.4496350E-04  1.3788321E-03  3.4496350E-04  3.4496350E-04  1.3788321E-03  3.4496350E-04  1.7284672E-03  3.7620440E-04  1.7562000E-05
  4.0518250E-04  1.8124088E-03  3.7065690E-04  1.4817518E-03  3.7065690E-04  3.7065690E-04  1.4817518E-03  3.7065690E-04  1.8124088E-03  4.0518250E-04  1.9058400E-05
  4.4379560E-04  1.9306569E-03  4.0635040E-04  1.6240876E-03  4.0635040E-04  4.0635040E-04  1.6240876E-03  4.0635040E-04  1.9306569E-03  4.4379560E-04  2.0839400E-05
  5.0394160E-04  2.1284672E-03  4.6437960E-04  1.8554745E-03  4.6437960E-04  4.6437960E-04  1.8554745E-03  4.6437960E-04  2.1284672E-03  5.0394160E-04  2.3357700E-05
  5.6919710E-04  2.3547445E-03  5.2927010E-04  2.1145985E-03  5.2927010E-04  5.2927010E-04  2.1145985E-03  5.2927010E-04  2.3547445E-03  5.6919710E-04  2.5927000E-05
  6.2861310E-04  2.5693431E-03  5.8927010E-04  2.3540146E-03  5.8927010E-04  5.8927010E-04  2.3540146E-03  5.8927010E-04  2.5693431E-03  6.2861310E-04  2.8204400E-05
  6.9364960E-04  2.8102190E-03  6.5554740E-04  2.6189781E-03  6.5554740E-04  6.5554740E-04  2.6189781E-03  6.5554740E-04  2.8102190E-03  6.9364960E-04  3.0686100E-05
  8.1824820E-04  3.2846715E-03  7.8321170E-04  3.1299270E-03  7.8321170E-04  7.8321170E-04  3.1299270E-03  7.8321170E-04  3.2846715E-03  8.1824820E-04  3.5452600E-05
  0.0000000E+00  1.5394161E-03  2.5160580E-04  1.0058394E-03  2.5160580E-04  2.5160580E-04  1.0058394E-03  2.5160580E-04  1.5394161E-03  0.0000000E+00  8.5036000E-06
  0.0000000E+00  1.5810219E-03  2.7605840E-04  1.1036496E-03  2.7605840E-04  2.7605840E-04  1.1036496E-03  2.7605840E-04  1.5810219E-03  0.0000000E+00  1.0313900E-05
  0.0000000E+00  1.6379562E-03  3.0182480E-04  1.2058394E-03  3.0182480E-04  3.0182480E-04  1.2058394E-03  3.0182480E-04  1.6379562E-03  0.0000000E+00  1.1335800E-05
  4.0036500E-04  1.7189781E-03  3.3284670E-04  1.3299270E-03  3.3284670E-04  3.3284670E-04  1.3299270E-03  3.3284670E-04  1.7189781E-03  4.0036500E-04  1.2635000E-05
  4.2408760E-04  1.7868613E-03  3.5671530E-04  1.4255474E-03  3.5671530E-04  3.5671530E-04  1.4255474E-03  3.5671530E-04  1.7868613E-03  4.2408760E-04  1.3627700E-05
  4.5591240E-04  1.8846715E-03  3.8985400E-04  1.5576642E-03  3.8985400E-04  3.8985400E-04  1.5576642E-03  3.8985400E-04  1.8846715E-03  4.5591240E-04  1.4773700E-05
  5.0620440E-04  2.0532847E-03  4.4364960E-04  1.7722628E-03  4.4364960E-04  4.4364960E-04  1.7722628E-03  4.4364960E-04  2.0532847E-03  5.0620440E-04  1.6343100E-05
  5.6167880E-04  2.2518248E-03  5.0357660E-04  2.0116788E-03  5.0357660E-04  5.0357660E-04  2.0116788E-03  5.0357660E-04  2.2518248E-03  5.6167880E-04  1.7905100E-05
  6.1277370E-04  2.4416058E-03  5.5883210E-04  2.2321168E-03  5.5883210E-04  5.5883210E-04  2.2321168E-03  5.5883210E-04  2.4416058E-03  6.1277370E-04  1.9284700E-05
  6.6934310E-04  2.6576642E-03  6.1985400E-04  2.4759124E-03  6.1985400E-04  6.1985400E-04  2.4759124E-03  6.1985400E-04  2.6576642E-03  6.6934310E-04  2.0781000E-05
  7.7956200E-04  3.0854015E-03  7.3722630E-04  2.9445255E-03  7.3722630E-04  7.3722630E-04  2.9445255E-03  7.3722630E-04  3.0854015E-03  7.7956200E-04  2.3656900E-05
  0.0000000E+00  1.6291971E-03  2.5248180E-04  1.0094891E-03  2.5248180E-04  2.5248180E-04  1.0094891E-03  2.5248180E-04  1.6291971E-03  0.0000000E+00  6.3810000E-06
  0.0000000E+00  1.6372263E-03  2.7532850E-04  1.1007299E-03  2.7532850E-04  2.7532850E-04  1.1007299E-03  2.7532850E-04  1.6372263E-03  0.0000000E+00  7.6788000E-06
  0.0000000E+00  1.6693431E-03  2.9956200E-04  1.1963504E-03  2.9956200E-04  2.9956200E-04  1.1963504E-03  2.9956200E-04  1.6693431E-03  0.0000000E+00  8.3577000E-06
  4.2802920E-04  1.7284672E-03  3.2883210E-04  1.3131387E-03  3.2883210E-04  3.2883210E-04  1.3131387E-03  3.2883210E-04  1.7284672E-03  4.2802920E-04  9.2482000E-06
  4.4642340E-04  1.7824818E-03  3.5131390E-04  1.4029197E-03  3.5131390E-04  3.5131390E-04  1.4029197E-03  3.5131390E-04  1.7824818E-03  4.4642340E-04  9.9270000E-06
  4.7167880E-04  1.8635036E-03  3.8240880E-04  1.5277372E-03  3.8240880E-04  3.8240880E-04  1.5277372E-03  3.8240880E-04  1.8635036E-03  4.7167880E-04  1.0686100E-05
  5.1277370E-04  2.0087591E-03  4.3277370E-04  1.7284672E-03  4.3277370E-04  4.3277370E-04  1.7284672E-03  4.3277370E-04  2.0087591E-03  5.1277370E-04  1.1693400E-05
  5.5956200E-04  2.1846715E-03  4.8875910E-04  1.9518248E-03  4.8875910E-04  4.8875910E-04  1.9518248E-03  4.8875910E-04  2.1846715E-03  5.5956200E-04  1.2671500E-05
  6.0357660E-04  2.3562044E-03  5.4021900E-04  2.1576642E-03  5.4021900E-04  5.4021900E-04  2.1576642E-03  5.4021900E-04  2.3562044E-03  6.0357660E-04  1.3540100E-05
  6.5321170E-04  2.5518248E-03  5.9686130E-04  2.3839416E-03  5.9686130E-04  5.9686130E-04  2.3839416E-03  5.9686130E-04  2.5518248E-03  6.5321170E-04  1.4474500E-05
  7.5109490E-04  2.9445255E-03  7.0562040E-04  2.8189781E-03  7.0562040E-04  7.0562040E-04  2.8189781E-03  7.0562040E-04  2.9445255E-03  7.5109490E-04  1.6270100E-05
  0.0000000E+00  1.7846715E-03  2.6145990E-04  1.0452555E-03  2.6145990E-04  2.6145990E-04  1.0452555E-03  2.6145990E-04  1.7846715E-03  0.0000000E+00  4.0956000E-06
  0.0000000E+00  1.7386861E-03  2.8248180E-04  1.1291971E-03  2.8248180E-04  2.8248180E-04  1.1291971E-03  2.8248180E-04  1.7386861E-03  0.0000000E+00  4.8635000E-06
  0.0000000E+00  1.7350365E-03  3.0496350E-04  1.2175182E-03  3.0496350E-04  3.0496350E-04  1.2175182E-03  3.0496350E-04  1.7350365E-03  0.0000000E+00  5.2307000E-06
  4.7532850E-04  1.7642336E-03  3.3211680E-04  1.3262774E-03  3.3211680E-04  3.3211680E-04  1.3262774E-03  3.3211680E-04  1.7642336E-03  4.7532850E-04  5.7365000E-06
  4.8503650E-04  1.7992701E-03  3.5284670E-04  1.4087591E-03  3.5284670E-04  3.5284670E-04  1.4087591E-03  3.5284670E-04  1.7992701E-03  4.8503650E-04  6.1197000E-06
  5.1416060E-04  1.8576642E-03  3.8145990E-04  1.5233577E-03  3.8145990E-04  3.8145990E-04  1.5233577E-03  3.8145990E-04  1.8576642E-03  5.1416060E-04  6.5255000E-06
  5.2751820E-04  1.9751825E-03  4.2744530E-04  1.7065693E-03  4.2744530E-04  4.2744530E-04  1.7065693E-03  4.2744530E-04  1.9751825E-03  5.2751820E-04  7.0387000E-06
  5.6204380E-04  2.1233577E-03  4.7832120E-04  1.9102190E-03  4.7832120E-04  4.7832120E-04  1.9102190E-03  4.7832120E-04  2.1233577E-03  5.6204380E-04  7.5328000E-06
  5.9664230E-04  2.2722628E-03  5.2489050E-04  2.0963504E-03  5.2489050E-04  5.2489050E-04  2.0963504E-03  5.2489050E-04  2.2722628E-03  5.9664230E-04  7.9562000E-06
  6.3715330E-04  2.4445255E-03  5.7605840E-04  2.3007299E-03  5.7605840E-04  5.7605840E-04  2.3007299E-03  5.7605840E-04  2.4445255E-03  6.3715330E-04  8.4234000E-06
  7.1992700E-04  2.7934307E-03  6.7386860E-04  2.6919708E-03  6.7386860E-04  6.7386860E-04  2.6919708E-03  6.7386860E-04  2.7934307E-03  7.1992700E-04  9.3139000E-06
  0.0000000E+00  1.9167883E-03  2.7321170E-04  1.0919708E-03  2.7321170E-04  2.7321170E-04  1.0919708E-03  2.7321170E-04  1.9167883E-03  0.0000000E+00  2.8606000E-06
  0.0000000E+00  1.8270073E-03  2.9328470E-04  1.1715328E-03  2.9328470E-04  2.9328470E-04  1.1715328E-03  2.9328470E-04  1.8270073E-03  0.0000000E+00  3.3635000E-06
  0.0000000E+00  1.7963504E-03  3.1467150E-04  1.2562044E-03  3.1467150E-04  3.1467150E-04  1.2562044E-03  3.1467150E-04  1.7963504E-03  0.0000000E+00  3.5854000E-06
  5.1562040E-04  1.8036496E-03  3.4043800E-04  1.3591241E-03  3.4043800E-04  3.4043800E-04  1.3591241E-03  3.4043800E-04  1.8036496E-03  5.1562040E-04  3.9102000E-06
  5.1788320E-04  1.8270073E-03  3.6000000E-04  1.4372263E-03  3.6000000E-04  3.6000000E-04  1.4372263E-03  3.6000000E-04  1.8270073E-03  5.1788320E-04  4.1540000E-06
  5.2445260E-04  1.8722628E-03  3.8693430E-04  1.5452555E-03  3.8693430E-04  3.8693430E-04  1.5452555E-03  3.8693430E-04  1.8722628E-03  5.2445260E-04  4.4022000E-06
  5.4145990E-04  1.9700730E-03  4.3000000E-04  1.7167883E-03  4.3000000E-04  4.3000000E-04  1.7167883E-03  4.3000000E-04  1.9700730E-03  5.4145990E-04  4.7051000E-06
  5.6722630E-04  2.1007299E-03  4.7744530E-04  1.9065693E-03  4.7744530E-04  4.7744530E-04  1.9065693E-03  4.7744530E-04  2.1007299E-03  5.6722630E-04  4.9898000E-06
  5.9532850E-04  2.2357664E-03  5.2072990E-04  2.0795620E-03  5.2072990E-04  5.2072990E-04  2.0795620E-03  5.2072990E-04  2.2357664E-03  5.9532850E-04  5.2365000E-06
  6.2978100E-04  2.3934307E-03  5.6810220E-04  2.2693431E-03  5.6810220E-04  5.6810220E-04  2.2693431E-03  5.6810220E-04  2.3934307E-03  6.2978100E-04  5.5051000E-06
  7.0284670E-04  2.7153285E-03  6.5861310E-04  2.6313869E-03  6.5861310E-04  6.5861310E-04  2.6313869E-03  6.5861310E-04  2.7153285E-03  7.0284670E-04  6.0219000E-06
  0.0000000E+00  2.1489051E-03  2.9963500E-04  1.1978102E-03  2.9963500E-04  2.9963500E-04  1.1978102E-03  2.9963500E-04  2.1489051E-03  0.0000000E+00  1.5292000E-06
  0.0000000E+00  1.9839416E-03  3.1861310E-04  1.2729927E-03  3.1861310E-04  3.1861310E-04  1.2729927E-03  3.1861310E-04  1.9839416E-03  0.0000000E+00  1.7693000E-06
  0.0000000E+00  1.9102190E-03  3.3861310E-04  1.3518248E-03  3.3861310E-04  3.3861310E-04  1.3518248E-03  3.3861310E-04  1.9102190E-03  0.0000000E+00  1.8620000E-06
  5.8708030E-04  1.8861314E-03  3.6240880E-04  1.4467153E-03  3.6240880E-04  3.6240880E-04  1.4467153E-03  3.6240880E-04  1.8861314E-03  5.8708030E-04  2.0161000E-06
  5.7569340E-04  1.8912409E-03  3.8036500E-04  1.5182482E-03  3.8036500E-04  3.8036500E-04  1.5182482E-03  3.8036500E-04  1.8912409E-03  5.7569340E-04  2.1307000E-06
  5.6759120E-04  1.9175182E-03  4.0481750E-04  1.6160584E-03  4.0481750E-04  4.0481750E-04  1.6160584E-03  4.0481750E-04  1.9175182E-03  5.6759120E-04  2.2387000E-06
  5.6759120E-04  1.9912409E-03  4.4357660E-04  1.7715328E-03  4.4357660E-04  4.4357660E-04  1.7715328E-03  4.4357660E-04  1.9912409E-03  5.6759120E-04  2.3628000E-06
  5.8007300E-04  2.1014599E-03  4.8591240E-04  1.9408759E-03  4.8591240E-04  4.8591240E-04  1.9408759E-03  4.8591240E-04  2.1014599E-03  5.8007300E-04  2.4766000E-06
  5.9897810E-04  2.2175182E-03  5.2445260E-04  2.0948905E-03  5.2445260E-04  5.2445260E-04  2.0948905E-03  5.2445260E-04  2.2175182E-03  5.9897810E-04  2.5752000E-06
  6.2518250E-04  2.3569343E-03  5.6642340E-04  2.2627737E-03  5.6642340E-04  5.6642340E-04  2.2627737E-03  5.6642340E-04  2.3569343E-03  6.2518250E-04  2.6818000E-06
  6.8540150E-04  2.6423358E-03  6.4649640E-04  2.5839416E-03  6.4649640E-04  6.4649640E-04  2.5839416E-03  6.4649640E-04  2.6423358E-03  6.8540150E-04  2.8883000E-06
  0.0000000E+00  2.3810219E-03  3.2605840E-04  1.3036496E-03  3.2605840E-04  3.2605840E-04  1.3036496E-03  3.2605840E-04  2.3810219E-03  0.0000000E+00  1.9780000E-07
  0.0000000E+00  2.1408759E-03  3.4394160E-04  1.3744526E-03  3.4394160E-04  3.4394160E-04  1.3744526E-03  3.4394160E-04  2.1408759E-03  0.0000000E+00  1.7520000E-07
  0.0000000E+00  2.0240876E-03  3.6255470E-04  1.4474453E-03  3.6255470E-04  3.6255470E-04  1.4474453E-03  3.6255470E-04  2.0240876E-03  0.0000000E+00  1.3870000E-07
  6.5854010E-04  1.9686131E-03  3.8437960E-04  1.5343066E-03  3.8437960E-04  3.8437960E-04  1.5343066E-03  3.8437960E-04  1.9686131E-03  6.5854010E-04  1.2190000E-07
  6.3350360E-04  1.9554745E-03  4.0072990E-04  1.5992701E-03  4.0072990E-04  4.0072990E-04  1.5992701E-03  4.0072990E-04  1.9554745E-03  6.3350360E-04  1.0730000E-07
  6.1072990E-04  1.9627737E-03  4.2270070E-04  1.6868613E-03  4.2270070E-04  4.2270070E-04  1.6868613E-03  4.2270070E-04  1.9627737E-03  6.1072990E-04  7.5200000E-08
  5.9372260E-04  2.0124088E-03  4.5715330E-04  1.8262774E-03  4.5715330E-04  4.5715330E-04  1.8262774E-03  4.5715330E-04  2.0124088E-03  5.9372260E-04  2.0400000E-08
  5.9291970E-04  2.1021898E-03  4.9437960E-04  1.9751825E-03  4.9437960E-04  4.9437960E-04  1.9751825E-03  4.9437960E-04  2.1021898E-03  5.9291970E-04 -3.6500000E-08
  6.0262770E-04  2.1992701E-03  5.2817520E-04  2.1102190E-03  5.2817520E-04  5.2817520E-04  2.1102190E-03  5.2817520E-04  2.1992701E-03  6.0262770E-04 -8.6100000E-08
  6.2058390E-04  2.3204380E-03  5.6474450E-04  2.2562044E-03  5.6474450E-04  5.6474450E-04  2.2562044E-03  5.6474450E-04  2.3204380E-03  6.2058390E-04 -1.4160000E-07
  6.6795620E-04  2.5693431E-03  6.3437960E-04  2.5364964E-03  6.3437960E-04  6.3437960E-04  2.5364964E-03  6.3437960E-04  2.5693431E-03  6.6795620E-04 -2.4530000E-07
 ---


==> anc/GRV_NLO_improved_FF_photon/GRV_NLO_improved_FF_photon.info <==
SetDesc: "Photon Fragmentation Function set GRV NLO"
SetIndex: 2090013
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 1
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 2.0002500e+00
QMax: 3.1622777e+02
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 1.3000000e+00
MBottom: 4.5000000e+00
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239


==> anc/GRV_NLO_improved_FF_photon/GRV_NLO_improved_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 1.0000000E-03 1.5000000E-03 2.0000000E-03 3.0000000E-03 5.0000000E-03 7.0000000E-03 9.9999998E-03 1.5000000E-02 2.0000000E-02 2.9999999E-02 5.0000001E-02 7.0000000E-02 1.0000000E-01 1.5000001E-01 2.0000000E-01 2.5000000E-01 3.0000001E-01 3.4999999E-01 4.0000001E-01 4.4999999E-01 5.0000000E-01 5.5000001E-01 6.0000002E-01 6.4999998E-01 6.9999999E-01 7.5000000E-01 8.0000001E-01 8.5000002E-01 8.9999998E-01 9.3000001E-01 9.4999999E-01 9.7000003E-01 9.8000002E-01 9.9000001E-01 1.0000000E+00 
2.0002500E+00 2.8284271E+00 3.8729833E+00 5.4772256E+00 7.0710678E+00 1.0000000E+01 1.7320508E+01 3.1622777E+01 5.4772256E+01 1.0000000E+02 3.1622777E+02 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  1.5715329E-02  4.1700730E-03  1.6868613E-02  4.1700730E-03  4.1700730E-03  1.6868613E-02  4.1700730E-03  1.5715329E-02  0.0000000E+00  5.4189780E-04
  0.0000000E+00  1.6270073E-02  4.3087591E-03  1.7430657E-02  4.3087591E-03  4.3087591E-03  1.7430657E-02  4.3087591E-03  1.6270073E-02  0.0000000E+00  7.2197080E-04
  0.0000000E+00  1.6802920E-02  4.4554745E-03  1.7970803E-02  4.4554745E-03  4.4554745E-03  1.7970803E-02  4.4554745E-03  1.6802920E-02  0.0000000E+00  9.1970800E-04
  3.9211679E-03  1.7430657E-02  4.6437956E-03  1.8605839E-02  4.6437956E-03  4.6437956E-03  1.8605839E-02  4.6437956E-03  1.7430657E-02  3.9211679E-03  1.1868613E-03
  4.0642336E-03  1.7912409E-02  4.8000000E-03  1.9087591E-02  4.8000000E-03  4.8000000E-03  1.9087591E-02  4.8000000E-03  1.7912409E-02  4.0642336E-03  1.4175182E-03
  4.2824818E-03  1.8598540E-02  5.0335766E-03  1.9773723E-02  5.0335766E-03  5.0335766E-03  1.9773723E-02  5.0335766E-03  1.8598540E-02  4.2824818E-03  1.7722628E-03
  4.6861314E-03  1.9744525E-02  5.4583942E-03  2.0927007E-02  5.4583942E-03  5.4583942E-03  2.0927007E-02  5.4583942E-03  1.9744525E-02  4.6861314E-03  2.4364964E-03
  5.2094891E-03  2.1094891E-02  6.0007299E-03  2.2284671E-02  6.0007299E-03  6.0007299E-03  2.2284671E-02  6.0007299E-03  2.1094891E-02  5.2094891E-03  3.3102190E-03
  5.7598540E-03  2.2408759E-02  6.5664234E-03  2.3598540E-02  6.5664234E-03  6.5664234E-03  2.3598540E-02  6.5664234E-03  2.2408759E-02  5.7598540E-03  4.2379562E-03
  6.4408759E-03  2.3927007E-02  7.2613139E-03  2.5124088E-02  7.2613139E-03  7.2613139E-03  2.5124088E-02  7.2613139E-03  2.3927007E-02  6.4408759E-03  5.3941606E-03
  7.9562044E-03  2.7072993E-02  8.8029197E-03  2.8270073E-02  8.8029197E-03  8.8029197E-03  2.8270073E-02  8.8029197E-03  2.7072993E-02  7.9562044E-03  7.9854015E-03
  0.0000000E+00  1.4905109E-02  4.0591241E-03  1.6124088E-02  4.0591241E-03  4.0591241E-03  1.6124088E-02  4.0591241E-03  1.4905109E-02  0.0000000E+00  7.1364960E-04
  0.0000000E+00  1.5496350E-02  4.2328467E-03  1.6715329E-02  4.2328467E-03  4.2328467E-03  1.6715329E-02  4.2328467E-03  1.5496350E-02  0.0000000E+00  9.4598540E-04
  0.0000000E+00  1.6065693E-02  4.4094891E-03  1.7284672E-02  4.4094891E-03  4.4094891E-03  1.7284672E-02  4.4094891E-03  1.6065693E-02  0.0000000E+00  1.1861314E-03
  3.7313869E-03  1.6722628E-02  4.6270073E-03  1.7948905E-02  4.6270073E-03  4.6270073E-03  1.7948905E-02  4.6270073E-03  1.6722628E-02  3.7313869E-03  1.4905109E-03
  3.8992701E-03  1.7226277E-02  4.8021898E-03  1.8452555E-02  4.8021898E-03  4.8021898E-03  1.8452555E-02  4.8021898E-03  1.7226277E-02  3.8992701E-03  1.7416058E-03
  4.1474453E-03  1.7934307E-02  5.0591241E-03  1.9160584E-02  5.0591241E-03  5.0591241E-03  1.9160584E-02  5.0591241E-03  1.7934307E-02  4.1474453E-03  2.1175182E-03
  4.5897810E-03  1.9109489E-02  5.5124088E-03  2.0335766E-02  5.5124088E-03  5.5124088E-03  2.0335766E-02  5.5124088E-03  1.9109489E-02  4.5897810E-03  2.7978102E-03
  5.1408759E-03  2.0481752E-02  6.0729927E-03  2.1708029E-02  6.0729927E-03  6.0729927E-03  2.1708029E-02  6.0729927E-03  2.0481752E-02  5.1408759E-03  3.6620438E-03
  5.7021898E-03  2.1795620E-02  6.6423358E-03  2.3029197E-02  6.6423358E-03  6.6423358E-03  2.3029197E-02  6.6423358E-03  2.1795620E-02  5.7021898E-03  4.5547445E-03
  6.3795620E-03  2.3306569E-02  7.3284672E-03  2.4540146E-02  7.3284672E-03  7.3284672E-03  2.4540146E-02  7.3284672E-03  2.3306569E-02  6.3795620E-03  5.6430657E-03
  7.8467153E-03  2.6386861E-02  8.8029197E-03  2.7613139E-02  8.8029197E-03  8.8029197E-03  2.7613139E-02  8.8029197E-03  2.6386861E-02  7.8467153E-03  8.0218978E-03
  0.0000000E+00  1.4321168E-02  3.9583942E-03  1.5569343E-02  3.9583942E-03  3.9583942E-03  1.5569343E-02  3.9583942E-03  1.4321168E-02  0.0000000E+00  7.9343070E-04
  0.0000000E+00  1.4934307E-02  4.1474453E-03  1.6175182E-02  4.1474453E-03  4.1474453E-03  1.6175182E-02  4.1474453E-03  1.4934307E-02  0.0000000E+00  1.0467153E-03
  0.0000000E+00  1.5510949E-02  4.3364964E-03  1.6759124E-02  4.3364964E-03  4.3364964E-03  1.6759124E-02  4.3364964E-03  1.5510949E-02  0.0000000E+00  1.3021898E-03
  3.5905109E-03  1.6182482E-02  4.5664234E-03  1.7430657E-02  4.5664234E-03  4.5664234E-03  1.7430657E-02  4.5664234E-03  1.6182482E-02  3.5905109E-03  1.6175182E-03
  3.7686131E-03  1.6693431E-02  4.7481752E-03  1.7941606E-02  4.7481752E-03  4.7481752E-03  1.7941606E-02  4.7481752E-03  1.6693431E-02  3.7686131E-03  1.8722628E-03
  4.0284672E-03  1.7408759E-02  5.0124088E-03  1.8656934E-02  5.0124088E-03  5.0124088E-03  1.8656934E-02  5.0124088E-03  1.7408759E-02  4.0284672E-03  2.2496350E-03
  4.4817518E-03  1.8591241E-02  5.4722628E-03  1.9839416E-02  5.4722628E-03  5.4722628E-03  1.9839416E-02  5.4722628E-03  1.8591241E-02  4.4817518E-03  2.9197080E-03
  5.0364964E-03  1.9963504E-02  6.0313869E-03  2.1204380E-02  6.0313869E-03  6.0313869E-03  2.1204380E-02  6.0313869E-03  1.9963504E-02  5.0364964E-03  3.7554745E-03
  5.5927007E-03  2.1270073E-02  6.5905109E-03  2.2510949E-02  6.5905109E-03  6.5905109E-03  2.2510949E-02  6.5905109E-03  2.1270073E-02  5.5927007E-03  4.6065693E-03
  6.2547445E-03  2.2766423E-02  7.2554745E-03  2.4000000E-02  7.2554745E-03  7.2554745E-03  2.4000000E-02  7.2554745E-03  2.2766423E-02  6.2547445E-03  5.6313869E-03
  7.6642336E-03  2.5781022E-02  8.6642336E-03  2.7014599E-02  8.6642336E-03  8.6642336E-03  2.7014599E-02  8.6642336E-03  2.5781022E-02  7.6642336E-03  7.8394161E-03
  0.0000000E+00  1.3489051E-02  3.7897810E-03  1.4759124E-02  3.7897810E-03  3.7897810E-03  1.4759124E-02  3.7897810E-03  1.3489051E-02  0.0000000E+00  8.5693430E-04
  0.0000000E+00  1.4109489E-02  3.9912409E-03  1.5372263E-02  3.9912409E-03  3.9912409E-03  1.5372263E-02  3.9912409E-03  1.4109489E-02  0.0000000E+00  1.1226277E-03
  0.0000000E+00  1.4700730E-02  4.1897810E-03  1.5963504E-02  4.1897810E-03  4.1897810E-03  1.5963504E-02  4.1897810E-03  1.4700730E-02  0.0000000E+00  1.3846715E-03
  3.3846715E-03  1.5379562E-02  4.4255474E-03  1.6635036E-02  4.4255474E-03  4.4255474E-03  1.6635036E-02  4.4255474E-03  1.5379562E-02  3.3846715E-03  1.6992701E-03
  3.5693431E-03  1.5890511E-02  4.6102190E-03  1.7153285E-02  4.6102190E-03  4.6102190E-03  1.7153285E-02  4.6102190E-03  1.5890511E-02  3.5693431E-03  1.9496350E-03
  3.8343066E-03  1.6605839E-02  4.8759124E-03  1.7861314E-02  4.8759124E-03  4.8759124E-03  1.7861314E-02  4.8759124E-03  1.6605839E-02  3.8343066E-03  2.3138686E-03
  4.2890511E-03  1.7788321E-02  5.3291971E-03  1.9043796E-02  5.3291971E-03  5.3291971E-03  1.9043796E-02  5.3291971E-03  1.7788321E-02  4.2890511E-03  2.9489051E-03
  4.8321168E-03  1.9138686E-02  5.8722628E-03  2.0386861E-02  5.8722628E-03  5.8722628E-03  2.0386861E-02  5.8722628E-03  1.9138686E-02  4.8321168E-03  3.7248175E-03
  5.3678832E-03  2.0423358E-02  6.4065693E-03  2.1664234E-02  6.4065693E-03  6.4065693E-03  2.1664234E-02  6.4065693E-03  2.0423358E-02  5.3678832E-03  4.5021898E-03
  5.9956204E-03  2.1875912E-02  7.0321168E-03  2.3116788E-02  7.0321168E-03  7.0321168E-03  2.3116788E-02  7.0321168E-03  2.1875912E-02  5.9956204E-03  5.4248175E-03
  7.3065693E-03  2.4788321E-02  8.3357664E-03  2.6014598E-02  8.3357664E-03  8.3357664E-03  2.6014598E-02  8.3357664E-03  2.4788321E-02  7.3065693E-03  7.3795620E-03
  0.0000000E+00  1.2423358E-02  3.5423358E-03  1.3686131E-02  3.5423358E-03  3.5423358E-03  1.3686131E-02  3.5423358E-03  1.2423358E-02  0.0000000E+00  8.7372260E-04
  0.0000000E+00  1.3043796E-02  3.7467153E-03  1.4306569E-02  3.7467153E-03  3.7467153E-03  1.4306569E-02  3.7467153E-03  1.3043796E-02  0.0000000E+00  1.1350365E-03
  0.0000000E+00  1.3635036E-02  3.9452555E-03  1.4890511E-02  3.9452555E-03  3.9452555E-03  1.4890511E-02  3.9452555E-03  1.3635036E-02  0.0000000E+00  1.3868613E-03
  3.1167883E-03  1.4313869E-02  4.1781022E-03  1.5562044E-02  4.1781022E-03  4.1781022E-03  1.5562044E-02  4.1781022E-03  1.4313869E-02  3.1167883E-03  1.6824818E-03
  3.2992701E-03  1.4817518E-02  4.3583942E-03  1.6065693E-02  4.3583942E-03  4.3583942E-03  1.6065693E-02  4.3583942E-03  1.4817518E-02  3.2992701E-03  1.9138686E-03
  3.5591241E-03  1.5525547E-02  4.6138686E-03  1.6766423E-02  4.6138686E-03  4.6138686E-03  1.6766423E-02  4.6138686E-03  1.5525547E-02  3.5591241E-03  2.2452555E-03
  3.9956204E-03  1.6678832E-02  5.0445255E-03  1.7912409E-02  5.0445255E-03  5.0445255E-03  1.7912409E-02  5.0445255E-03  1.6678832E-02  3.9956204E-03  2.8145985E-03
  4.5080292E-03  1.7992701E-02  5.5503650E-03  1.9218978E-02  5.5503650E-03  5.5503650E-03  1.9218978E-02  5.5503650E-03  1.7992701E-02  4.5080292E-03  3.4963504E-03
  5.0036496E-03  1.9226277E-02  6.0416058E-03  2.0445255E-02  6.0416058E-03  6.0416058E-03  2.0445255E-02  6.0416058E-03  1.9226277E-02  5.0036496E-03  4.1678832E-03
  5.5766423E-03  2.0620438E-02  6.6087591E-03  2.1832117E-02  6.6087591E-03  6.6087591E-03  2.1832117E-02  6.6087591E-03  2.0620438E-02  5.5766423E-03  4.9540146E-03
  6.7481752E-03  2.3379562E-02  7.7737226E-03  2.4576642E-02  7.7737226E-03  7.7737226E-03  2.4576642E-02  7.7737226E-03  2.3379562E-02  6.7481752E-03  6.5883212E-03
  0.0000000E+00  1.1708029E-02  3.3620438E-03  1.2963504E-02  3.3620438E-03  3.3620438E-03  1.2963504E-02  3.3620438E-03  1.1708029E-02  0.0000000E+00  8.5547450E-04
  0.0000000E+00  1.2328467E-02  3.5635036E-03  1.3576642E-02  3.5635036E-03  3.5635036E-03  1.3576642E-02  3.5635036E-03  1.2328467E-02  0.0000000E+00  1.1051095E-03
  0.0000000E+00  1.2912409E-02  3.7576642E-03  1.4153285E-02  3.7576642E-03  3.7576642E-03  1.4153285E-02  3.7576642E-03  1.2912409E-02  0.0000000E+00  1.3430657E-03
  2.9357664E-03  1.3576642E-02  3.9839416E-03  1.4810219E-02  3.9839416E-03  3.9839416E-03  1.4810219E-02  3.9839416E-03  1.3576642E-02  2.9357664E-03  1.6189781E-03
  3.1138686E-03  1.4080292E-02  4.1569343E-03  1.5306569E-02  4.1569343E-03  4.1569343E-03  1.5306569E-02  4.1569343E-03  1.4080292E-02  3.1138686E-03  1.8328467E-03
  3.3642336E-03  1.4773723E-02  4.4021898E-03  1.5992701E-02  4.4021898E-03  4.4021898E-03  1.5992701E-02  4.4021898E-03  1.4773723E-02  3.3642336E-03  2.1379562E-03
  3.7824818E-03  1.5905110E-02  4.8116788E-03  1.7116788E-02  4.8116788E-03  4.8116788E-03  1.7116788E-02  4.8116788E-03  1.5905110E-02  3.7824818E-03  2.6562044E-03
  4.2671533E-03  1.7182482E-02  5.2883212E-03  1.8386861E-02  5.2883212E-03  5.2883212E-03  1.8386861E-02  5.2883212E-03  1.7182482E-02  4.2671533E-03  3.2700730E-03
  4.7328467E-03  1.8386861E-02  5.7467153E-03  1.9576642E-02  5.7467153E-03  5.7467153E-03  1.9576642E-02  5.7467153E-03  1.8386861E-02  4.7328467E-03  3.8700730E-03
  5.2664234E-03  1.9729927E-02  6.2729927E-03  2.0912409E-02  6.2729927E-03  6.2729927E-03  2.0912409E-02  6.2729927E-03  1.9729927E-02  5.2664234E-03  4.5671533E-03
  6.3452555E-03  2.2386861E-02  7.3430657E-03  2.3547445E-02  7.3430657E-03  7.3430657E-03  2.3547445E-02  7.3430657E-03  2.2386861E-02  6.3452555E-03  6.0014599E-03
  0.0000000E+00  1.0941606E-02  3.1591241E-03  1.2167883E-02  3.1591241E-03  3.1591241E-03  1.2167883E-02  3.1591241E-03  1.0941606E-02  0.0000000E+00  8.1751820E-04
  0.0000000E+00  1.1554745E-02  3.3540146E-03  1.2773723E-02  3.3540146E-03  3.3540146E-03  1.2773723E-02  3.3540146E-03  1.1554745E-02  0.0000000E+00  1.0496350E-03
  0.0000000E+00  1.2131387E-02  3.5408759E-03  1.3343066E-02  3.5408759E-03  3.5408759E-03  1.3343066E-02  3.5408759E-03  1.2131387E-02  0.0000000E+00  1.2686131E-03
  2.7408759E-03  1.2781022E-02  3.7569343E-03  1.3985401E-02  3.7569343E-03  3.7569343E-03  1.3985401E-02  3.7569343E-03  1.2781022E-02  2.7408759E-03  1.5197080E-03
  2.9109489E-03  1.3270073E-02  3.9211679E-03  1.4467153E-02  3.9211679E-03  3.9211679E-03  1.4467153E-02  3.9211679E-03  1.3270073E-02  2.9109489E-03  1.7131387E-03
  3.1496350E-03  1.3948905E-02  4.1525547E-03  1.5138686E-02  4.1525547E-03  4.1525547E-03  1.5138686E-02  4.1525547E-03  1.3948905E-02  3.1496350E-03  1.9875912E-03
  3.5445255E-03  1.5051095E-02  4.5372263E-03  1.6226277E-02  4.5372263E-03  4.5372263E-03  1.6226277E-02  4.5372263E-03  1.5051095E-02  3.5445255E-03  2.4489051E-03
  3.9978102E-03  1.6291971E-02  4.9802920E-03  1.7459854E-02  4.9802920E-03  4.9802920E-03  1.7459854E-02  4.9802920E-03  1.6291971E-02  3.9978102E-03  2.9912409E-03
  4.4299270E-03  1.7452555E-02  5.4036496E-03  1.8605839E-02  5.4036496E-03  5.4036496E-03  1.8605839E-02  5.4036496E-03  1.7452555E-02  4.4299270E-03  3.5167883E-03
  4.9204380E-03  1.8751825E-02  5.8861314E-03  1.9890511E-02  5.8861314E-03  5.8861314E-03  1.9890511E-02  5.8861314E-03  1.8751825E-02  4.9204380E-03  4.1226277E-03
  5.9051095E-03  2.1299270E-02  6.8569343E-03  2.2416058E-02  6.8569343E-03  6.8569343E-03  2.2416058E-02  6.8569343E-03  2.1299270E-02  5.9051095E-03  5.3583942E-03
  0.0000000E+00  1.0058394E-02  2.9160584E-03  1.1248175E-02  2.9160584E-03  2.9160584E-03  1.1248175E-02  2.9160584E-03  1.0058394E-02  0.0000000E+00  7.5693430E-04
  0.0000000E+00  1.0656934E-02  3.1014599E-03  1.1832117E-02  3.1014599E-03  3.1014599E-03  1.1832117E-02  3.1014599E-03  1.0656934E-02  0.0000000E+00  9.6569340E-04
  0.0000000E+00  1.1218978E-02  3.2773723E-03  1.2386861E-02  3.2773723E-03  3.2773723E-03  1.2386861E-02  3.2773723E-03  1.1218978E-02  0.0000000E+00  1.1591241E-03
  2.5153285E-03  1.1854015E-02  3.4788321E-03  1.3007299E-02  3.4788321E-03  3.4788321E-03  1.3007299E-02  3.4788321E-03  1.1854015E-02  2.5153285E-03  1.3802920E-03
  2.6751825E-03  1.2328467E-02  3.6328467E-03  1.3474453E-02  3.6328467E-03  3.6328467E-03  1.3474453E-02  3.6328467E-03  1.2328467E-02  2.6751825E-03  1.5489051E-03
  2.8985401E-03  1.2985402E-02  3.8474453E-03  1.4124088E-02  3.8474453E-03  3.8474453E-03  1.4124088E-02  3.8474453E-03  1.2985402E-02  2.8985401E-03  1.7868613E-03
  3.2642336E-03  1.4051095E-02  4.2007299E-03  1.5175183E-02  4.2007299E-03  4.2007299E-03  1.5175183E-02  4.2007299E-03  1.4051095E-02  3.2642336E-03  2.1846715E-03
  3.6810219E-03  1.5248175E-02  4.6058394E-03  1.6350365E-02  4.6058394E-03  4.6058394E-03  1.6350365E-02  4.6058394E-03  1.5248175E-02  3.6810219E-03  2.6474453E-03
  4.0744526E-03  1.6357664E-02  4.9897810E-03  1.7452555E-02  4.9897810E-03  4.9897810E-03  1.7452555E-02  4.9897810E-03  1.6357664E-02  4.0744526E-03  3.0919708E-03
  4.5182482E-03  1.7598540E-02  5.4248175E-03  1.8678832E-02  5.4248175E-03  5.4248175E-03  1.8678832E-02  5.4248175E-03  1.7598540E-02  4.5182482E-03  3.6007299E-03
  5.4007299E-03  2.0021898E-02  6.2912409E-03  2.1072993E-02  6.2912409E-03  6.2912409E-03  2.1072993E-02  6.2912409E-03  2.0021898E-02  5.4007299E-03  4.6306569E-03
  0.0000000E+00  9.4233577E-03  2.7372263E-03  1.0576642E-02  2.7372263E-03  2.7372263E-03  1.0576642E-02  2.7372263E-03  9.4233577E-03  0.0000000E+00  7.0525550E-04
  0.0000000E+00  1.0014598E-02  2.9138686E-03  1.1145985E-02  2.9138686E-03  2.9138686E-03  1.1145985E-02  2.9138686E-03  1.0014598E-02  0.0000000E+00  8.9562040E-04
  0.0000000E+00  1.0562044E-02  3.0810219E-03  1.1686131E-02  3.0810219E-03  3.0810219E-03  1.1686131E-02  3.0810219E-03  1.0562044E-02  0.0000000E+00  1.0708029E-03
  2.3532847E-03  1.1182482E-02  3.2722628E-03  1.2291971E-02  3.2722628E-03  3.2722628E-03  1.2291971E-02  3.2722628E-03  1.1182482E-02  2.3532847E-03  1.2700730E-03
  2.5058394E-03  1.1642336E-02  3.4175182E-03  1.2744525E-02  3.4175182E-03  3.4175182E-03  1.2744525E-02  3.4175182E-03  1.1642336E-02  2.5058394E-03  1.4211679E-03
  2.7167883E-03  1.2284672E-02  3.6197080E-03  1.3372263E-02  3.6197080E-03  3.6197080E-03  1.3372263E-02  3.6197080E-03  1.2284672E-02  2.7167883E-03  1.6335766E-03
  3.0613139E-03  1.3321168E-02  3.9518248E-03  1.4394161E-02  3.9518248E-03  3.9518248E-03  1.4394161E-02  3.9518248E-03  1.3321168E-02  3.0613139E-03  1.9868613E-03
  3.4518248E-03  1.4481752E-02  4.3299270E-03  1.5532847E-02  4.3299270E-03  4.3299270E-03  1.5532847E-02  4.3299270E-03  1.4481752E-02  3.4518248E-03  2.3956204E-03
  3.8189781E-03  1.5554745E-02  4.6868613E-03  1.6598540E-02  4.6868613E-03  4.6868613E-03  1.6598540E-02  4.6868613E-03  1.5554745E-02  3.8189781E-03  2.7868613E-03
  4.2313869E-03  1.6759124E-02  5.0897810E-03  1.7810219E-02  5.0897810E-03  5.0897810E-03  1.7810219E-02  5.0897810E-03  1.6759124E-02  4.2313869E-03  3.2321168E-03
  5.0459854E-03  1.9094890E-02  5.8875912E-03  2.0087591E-02  5.8875912E-03  5.8875912E-03  2.0087591E-02  5.8875912E-03  1.9094890E-02  5.0459854E-03  4.1291971E-03
  0.0000000E+00  8.5182482E-03  2.4766423E-03  9.5985401E-03  2.4766423E-03  2.4766423E-03  9.5985401E-03  2.4766423E-03  8.5182482E-03  0.0000000E+00  6.2452550E-04
  0.0000000E+00  9.0875912E-03  2.6401460E-03  1.0145985E-02  2.6401460E-03  2.6401460E-03  1.0145985E-02  2.6401460E-03  9.0875912E-03  0.0000000E+00  7.8759120E-04
  0.0000000E+00  9.6131387E-03  2.7941606E-03  1.0664234E-02  2.7941606E-03  2.7941606E-03  1.0664234E-02  2.7941606E-03  9.6131387E-03  0.0000000E+00  9.3722630E-04
  2.1218978E-03  1.0211679E-02  2.9708029E-03  1.1248175E-02  2.9708029E-03  2.9708029E-03  1.1248175E-02  2.9708029E-03  1.0211679E-02  2.1218978E-03  1.1051095E-03
  2.2627737E-03  1.0656934E-02  3.1036496E-03  1.1678832E-02  3.1036496E-03  3.1036496E-03  1.1678832E-02  3.1036496E-03  1.0656934E-02  2.2627737E-03  1.2328467E-03
  2.4569343E-03  1.1270073E-02  3.2883212E-03  1.2284672E-02  3.2883212E-03  3.2883212E-03  1.2284672E-02  3.2883212E-03  1.1270073E-02  2.4569343E-03  1.4102190E-03
  2.7722628E-03  1.2262774E-02  3.5897810E-03  1.3255474E-02  3.5897810E-03  3.5897810E-03  1.3255474E-02  3.5897810E-03  1.2262774E-02  2.7722628E-03  1.7043796E-03
  3.1270073E-03  1.3364964E-02  3.9321168E-03  1.4343066E-02  3.9321168E-03  3.9321168E-03  1.4343066E-02  3.9321168E-03  1.3364964E-02  3.1270073E-03  2.0423358E-03
  3.4591241E-03  1.4394161E-02  4.2532847E-03  1.5350365E-02  4.2532847E-03  4.2532847E-03  1.5350365E-02  4.2532847E-03  1.4394161E-02  3.4591241E-03  2.3627737E-03
  3.8291971E-03  1.5532847E-02  4.6131387E-03  1.6474453E-02  4.6131387E-03  4.6131387E-03  1.6474453E-02  4.6131387E-03  1.5532847E-02  3.8291971E-03  2.7270073E-03
  4.5562044E-03  1.7751825E-02  5.3226277E-03  1.8656934E-02  5.3226277E-03  5.3226277E-03  1.8656934E-02  5.3226277E-03  1.7751825E-02  4.5562044E-03  3.4547445E-03
  0.0000000E+00  7.3503650E-03  2.1350365E-03  8.3211679E-03  2.1350365E-03  2.1350365E-03  8.3211679E-03  2.1350365E-03  7.3503650E-03  0.0000000E+00  5.1430660E-04
  0.0000000E+00  7.8832117E-03  2.2817518E-03  8.8394161E-03  2.2817518E-03  2.2817518E-03  8.8394161E-03  2.2817518E-03  7.8832117E-03  0.0000000E+00  6.4401460E-04
  0.0000000E+00  8.3795620E-03  2.4189781E-03  9.3211679E-03  2.4189781E-03  2.4189781E-03  9.3211679E-03  2.4189781E-03  8.3795620E-03  0.0000000E+00  7.6058390E-04
  1.8255474E-03  8.9416058E-03  2.5759124E-03  9.8613139E-03  2.5759124E-03  2.5759124E-03  9.8613139E-03  2.5759124E-03  8.9416058E-03  1.8255474E-03  8.9197080E-04
  1.9510949E-03  9.3649635E-03  2.6941606E-03  1.0277372E-02  2.6941606E-03  2.6941606E-03  1.0277372E-02  2.6941606E-03  9.3649635E-03  1.9510949E-03  9.9124090E-04
  2.1248175E-03  9.9416058E-03  2.8569343E-03  1.0832117E-02  2.8569343E-03  2.8569343E-03  1.0832117E-02  2.8569343E-03  9.9416058E-03  2.1248175E-03  1.1284672E-03
  2.4043796E-03  1.0868613E-02  3.1226277E-03  1.1737226E-02  3.1226277E-03  3.1226277E-03  1.1737226E-02  3.1226277E-03  1.0868613E-02  2.4043796E-03  1.3547445E-03
  2.7175182E-03  1.1905110E-02  3.4211679E-03  1.2751825E-02  3.4211679E-03  3.4211679E-03  1.2751825E-02  3.4211679E-03  1.1905110E-02  2.7175182E-03  1.6116788E-03
  3.0072993E-03  1.2861314E-02  3.7007299E-03  1.3686131E-02  3.7007299E-03  3.7007299E-03  1.3686131E-02  3.7007299E-03  1.2861314E-02  3.0072993E-03  1.8547445E-03
  3.3299270E-03  1.3919708E-02  4.0124088E-03  1.4729927E-02  4.0124088E-03  4.0124088E-03  1.4729927E-02  4.0124088E-03  1.3919708E-02  3.3299270E-03  2.1291971E-03
  3.9591241E-03  1.5978102E-02  4.6226277E-03  1.6751825E-02  4.6226277E-03  4.6226277E-03  1.6751825E-02  4.6226277E-03  1.5978102E-02  3.9591241E-03  2.6737226E-03
  0.0000000E+00  6.5635036E-03  1.9036496E-03  7.4525547E-03  1.9036496E-03  1.9036496E-03  7.4525547E-03  1.9036496E-03  6.5635036E-03  0.0000000E+00  4.3927010E-04
  0.0000000E+00  7.0722628E-03  2.0379562E-03  7.9416058E-03  2.0379562E-03  2.0379562E-03  7.9416058E-03  2.0379562E-03  7.0722628E-03  0.0000000E+00  5.4759120E-04
  0.0000000E+00  7.5474453E-03  2.1649635E-03  8.3941606E-03  2.1649635E-03  2.1649635E-03  8.3941606E-03  2.1649635E-03  7.5474453E-03  0.0000000E+00  6.4437960E-04
  1.6270073E-03  8.0802920E-03  2.3087591E-03  8.9124088E-03  2.3087591E-03  2.3087591E-03  8.9124088E-03  2.3087591E-03  8.0802920E-03  1.6270073E-03  7.5255470E-04
  1.7430657E-03  8.4817518E-03  2.4167883E-03  9.2992701E-03  2.4167883E-03  2.4167883E-03  9.2992701E-03  2.4167883E-03  8.4817518E-03  1.7430657E-03  8.3430660E-04
  1.9029197E-03  9.0291971E-03  2.5664234E-03  9.8248175E-03  2.5664234E-03  2.5664234E-03  9.8248175E-03  2.5664234E-03  9.0291971E-03  1.9029197E-03  9.4817520E-04
  2.1605839E-03  9.9124088E-03  2.8087591E-03  1.0686131E-02  2.8087591E-03  2.8087591E-03  1.0686131E-02  2.8087591E-03  9.9124088E-03  2.1605839E-03  1.1335766E-03
  2.4467153E-03  1.0890511E-02  3.0802920E-03  1.1642336E-02  3.0802920E-03  3.0802920E-03  1.1642336E-02  3.0802920E-03  1.0890511E-02  2.4467153E-03  1.3437956E-03
  2.7116788E-03  1.1802920E-02  3.3343066E-03  1.2525547E-02  3.3343066E-03  3.3343066E-03  1.2525547E-02  3.3343066E-03  1.1802920E-02  2.7116788E-03  1.5416058E-03
  3.0058394E-03  1.2802920E-02  3.6167883E-03  1.3510949E-02  3.6167883E-03  3.6167883E-03  1.3510949E-02  3.6167883E-03  1.2802920E-02  3.0058394E-03  1.7642336E-03
  3.5759124E-03  1.4751825E-02  4.1678832E-03  1.5416058E-02  4.1678832E-03  4.1678832E-03  1.5416058E-02  4.1678832E-03  1.4751825E-02  3.5759124E-03  2.2051095E-03
  0.0000000E+00  5.7175182E-03  1.6532847E-03  6.5007299E-03  1.6532847E-03  1.6532847E-03  6.5007299E-03  1.6532847E-03  5.7175182E-03  0.0000000E+00  3.5956200E-04
  0.0000000E+00  6.1956204E-03  1.7751825E-03  6.9532847E-03  1.7751825E-03  1.7751825E-03  6.9532847E-03  1.7751825E-03  6.1956204E-03  0.0000000E+00  4.4627740E-04
  0.0000000E+00  6.6416058E-03  1.8890511E-03  7.3795620E-03  1.8890511E-03  1.8890511E-03  7.3795620E-03  1.8890511E-03  6.6416058E-03  0.0000000E+00  5.2321170E-04
  1.4145985E-03  7.1423358E-03  2.0197080E-03  7.8613139E-03  2.0197080E-03  2.0197080E-03  7.8613139E-03  2.0197080E-03  7.1423358E-03  1.4145985E-03  6.0927010E-04
  1.5211679E-03  7.5182482E-03  2.1175182E-03  8.2189781E-03  2.1175182E-03  2.1175182E-03  8.2189781E-03  2.1175182E-03  7.5182482E-03  1.5211679E-03  6.7430660E-04
  1.6664234E-03  8.0291971E-03  2.2525547E-03  8.7153285E-03  2.2525547E-03  2.2525547E-03  8.7153285E-03  2.2525547E-03  8.0291971E-03  1.6664234E-03  7.6423360E-04
  1.9007299E-03  8.8540146E-03  2.4708029E-03  9.5109489E-03  2.4708029E-03  2.4708029E-03  9.5109489E-03  2.4708029E-03  8.8540146E-03  1.9007299E-03  9.1021900E-04
  2.1598540E-03  9.7737226E-03  2.7153285E-03  1.0408759E-02  2.7153285E-03  2.7153285E-03  1.0408759E-02  2.7153285E-03  9.7737226E-03  2.1598540E-03  1.0759124E-03
  2.4000000E-03  1.0620438E-02  2.9430657E-03  1.1233577E-02  2.9430657E-03  2.9430657E-03  1.1233577E-02  2.9430657E-03  1.0620438E-02  2.4000000E-03  1.2313869E-03
  2.6642336E-03  1.1562044E-02  3.1963504E-03  1.2145985E-02  3.1963504E-03  3.1963504E-03  1.2145985E-02  3.1963504E-03  1.1562044E-02  2.6642336E-03  1.4065693E-03
  3.1766423E-03  1.3372263E-02  3.6890511E-03  1.3919708E-02  3.6890511E-03  3.6890511E-03  1.3919708E-02  3.6890511E-03  1.3372263E-02  3.1766423E-03  1.7503650E-03
  0.0000000E+00  4.7474453E-03  1.3635036E-03  5.3890511E-03  1.3635036E-03  1.3635036E-03  5.3890511E-03  1.3635036E-03  4.7474453E-03  0.0000000E+00  2.7109490E-04
  0.0000000E+00  5.1824818E-03  1.4700730E-03  5.7970803E-03  1.4700730E-03  1.4700730E-03  5.7970803E-03  1.4700730E-03  5.1824818E-03  0.0000000E+00  3.3525550E-04
  0.0000000E+00  5.5883212E-03  1.5708029E-03  6.1802920E-03  1.5708029E-03  1.5708029E-03  6.1802920E-03  1.5708029E-03  5.5883212E-03  0.0000000E+00  3.9160580E-04
  1.1722628E-03  6.0452555E-03  1.6854015E-03  6.6153285E-03  1.6854015E-03  1.6854015E-03  6.6153285E-03  1.6854015E-03  6.0452555E-03  1.1722628E-03  4.5489050E-04
  1.2671533E-03  6.3854015E-03  1.7708029E-03  6.9416058E-03  1.7708029E-03  1.7708029E-03  6.9416058E-03  1.7708029E-03  6.3854015E-03  1.2671533E-03  5.0284670E-04
  1.3963504E-03  6.8525547E-03  1.8897810E-03  7.3868613E-03  1.8897810E-03  1.8897810E-03  7.3868613E-03  1.8897810E-03  6.8525547E-03  1.3963504E-03  5.6897810E-04
  1.6036496E-03  7.6058394E-03  2.0810219E-03  8.1167883E-03  2.0810219E-03  2.0810219E-03  8.1167883E-03  2.0810219E-03  7.6058394E-03  1.6036496E-03  6.7627740E-04
  1.8335766E-03  8.4379562E-03  2.2956204E-03  8.9197080E-03  2.2956204E-03  2.2956204E-03  8.9197080E-03  2.2956204E-03  8.4379562E-03  1.8335766E-03  7.9708030E-04
  2.0445255E-03  9.2043796E-03  2.4948905E-03  9.6715328E-03  2.4948905E-03  2.4948905E-03  9.6715328E-03  2.4948905E-03  9.2043796E-03  2.0445255E-03  9.1094890E-04
  2.2773723E-03  1.0058394E-02  2.7153285E-03  1.0496350E-02  2.7153285E-03  2.7153285E-03  1.0496350E-02  2.7153285E-03  1.0058394E-02  2.2773723E-03  1.0379562E-03
  2.7270073E-03  1.1700730E-02  3.1452555E-03  1.2102190E-02  3.1452555E-03  3.1452555E-03  1.2102190E-02  3.1452555E-03  1.1700730E-02  2.7270073E-03  1.2883212E-03
  0.0000000E+00  4.0620438E-03  1.1576642E-03  4.5912409E-03  1.1576642E-03  1.1576642E-03  4.5912409E-03  1.1576642E-03  4.0620438E-03  0.0000000E+00  2.1153280E-04
  0.0000000E+00  4.4605839E-03  1.2532847E-03  4.9613139E-03  1.2532847E-03  1.2532847E-03  4.9613139E-03  1.2532847E-03  4.4605839E-03  0.0000000E+00  2.6131390E-04
  0.0000000E+00  4.8328467E-03  1.3430657E-03  5.3109489E-03  1.3430657E-03  1.3430657E-03  5.3109489E-03  1.3430657E-03  4.8328467E-03  0.0000000E+00  3.0467150E-04
  1.0014599E-03  5.2525547E-03  1.4459854E-03  5.7087591E-03  1.4459854E-03  1.4459854E-03  5.7087591E-03  1.4459854E-03  5.2525547E-03  1.0014599E-03  3.5357660E-04
  1.0875912E-03  5.5649635E-03  1.5233577E-03  6.0072993E-03  1.5233577E-03  1.5233577E-03  6.0072993E-03  1.5233577E-03  5.5649635E-03  1.0875912E-03  3.9080290E-04
  1.2058394E-03  5.9941606E-03  1.6299270E-03  6.4182482E-03  1.6299270E-03  1.6299270E-03  6.4182482E-03  1.6299270E-03  5.9941606E-03  1.2058394E-03  4.4204380E-04
  1.3941606E-03  6.6839416E-03  1.8021898E-03  7.0810219E-03  1.8021898E-03  1.8021898E-03  7.0810219E-03  1.8021898E-03  6.6839416E-03  1.3941606E-03  5.2503650E-04
  1.6021898E-03  7.4525547E-03  1.9948905E-03  7.8175182E-03  1.9948905E-03  1.9948905E-03  7.8175182E-03  1.9948905E-03  7.4525547E-03  1.6021898E-03  6.1868610E-04
  1.7927007E-03  8.1532847E-03  2.1737226E-03  8.5036496E-03  2.1737226E-03  2.1737226E-03  8.5036496E-03  2.1737226E-03  8.1532847E-03  1.7927007E-03  7.0627740E-04
  2.0029197E-03  8.9343066E-03  2.3722628E-03  9.2627737E-03  2.3722628E-03  2.3722628E-03  9.2627737E-03  2.3722628E-03  8.9343066E-03  2.0029197E-03  8.0437960E-04
  2.4080292E-03  1.0437956E-02  2.7569343E-03  1.0737226E-02  2.7569343E-03  2.7569343E-03  1.0737226E-02  2.7569343E-03  1.0437956E-02  2.4080292E-03  9.9708030E-04
  0.0000000E+00  3.5386861E-03  1.0000000E-03  3.9737226E-03  1.0000000E-03  1.0000000E-03  3.9737226E-03  1.0000000E-03  3.5386861E-03  0.0000000E+00  1.6846720E-04
  0.0000000E+00  3.9058394E-03  1.0861314E-03  4.3131387E-03  1.0861314E-03  1.0861314E-03  4.3131387E-03  1.0861314E-03  3.9058394E-03  0.0000000E+00  2.0802920E-04
  0.0000000E+00  4.2489051E-03  1.1678832E-03  4.6335766E-03  1.1678832E-03  1.1678832E-03  4.6335766E-03  1.1678832E-03  4.2489051E-03  0.0000000E+00  2.4233580E-04
  8.7226280E-04  4.6364964E-03  1.2620438E-03  5.0000000E-03  1.2620438E-03  1.2620438E-03  5.0000000E-03  1.2620438E-03  4.6364964E-03  8.7226280E-04  2.8131390E-04
  9.5182480E-04  4.9248175E-03  1.3321168E-03  5.2744526E-03  1.3321168E-03  1.3321168E-03  5.2744526E-03  1.3321168E-03  4.9248175E-03  9.5182480E-04  3.1102190E-04
  1.0598540E-03  5.3211679E-03  1.4291971E-03  5.6532847E-03  1.4291971E-03  1.4291971E-03  5.6532847E-03  1.4291971E-03  5.3211679E-03  1.0598540E-03  3.5197080E-04
  1.2328467E-03  5.9576642E-03  1.5861314E-03  6.2642336E-03  1.5861314E-03  1.5861314E-03  6.2642336E-03  1.5861314E-03  5.9576642E-03  1.2328467E-03  4.1824820E-04
  1.4233577E-03  6.6642336E-03  1.7613139E-03  6.9459854E-03  1.7613139E-03  1.7613139E-03  6.9459854E-03  1.7613139E-03  6.6642336E-03  1.4233577E-03  4.9284670E-04
  1.5985401E-03  7.3138686E-03  1.9240876E-03  7.5766423E-03  1.9240876E-03  1.9240876E-03  7.5766423E-03  1.9240876E-03  7.3138686E-03  1.5985401E-03  5.6262770E-04
  1.7905109E-03  8.0364964E-03  2.1043796E-03  8.2773723E-03  2.1043796E-03  2.1043796E-03  8.2773723E-03  2.1043796E-03  8.0364964E-03  1.7905109E-03  6.4080290E-04
  2.1605839E-03  9.4233577E-03  2.4547445E-03  9.6350365E-03  2.4547445E-03  2.4547445E-03  9.6350365E-03  2.4547445E-03  9.4233577E-03  2.1605839E-03  7.9416060E-04
  0.0000000E+00  3.1218978E-03  8.7299270E-04  3.4766423E-03  8.7299270E-04  8.7299270E-04  3.4766423E-03  8.7299270E-04  3.1218978E-03  0.0000000E+00  1.3598540E-04
  0.0000000E+00  3.4613139E-03  9.5255470E-04  3.7883212E-03  9.5255470E-04  9.5255470E-04  3.7883212E-03  9.5255470E-04  3.4613139E-03  0.0000000E+00  1.6802920E-04
  0.0000000E+00  3.7788321E-03  1.0270073E-03  4.0839416E-03  1.0270073E-03  1.0270073E-03  4.0839416E-03  1.0270073E-03  3.7788321E-03  0.0000000E+00  1.9569340E-04
  7.6934310E-04  4.1372263E-03  1.1131387E-03  4.4218978E-03  1.1131387E-03  1.1131387E-03  4.4218978E-03  1.1131387E-03  4.1372263E-03  7.6934310E-04  2.2729930E-04
  8.4306570E-04  4.4051095E-03  1.1773723E-03  4.6759124E-03  1.1773723E-03  1.1773723E-03  4.6759124E-03  1.1773723E-03  4.4051095E-03  8.4306570E-04  2.5153280E-04
  9.4306570E-04  4.7722628E-03  1.2664234E-03  5.0262774E-03  1.2664234E-03  1.2664234E-03  5.0262774E-03  1.2664234E-03  4.7722628E-03  9.4306570E-04  2.8489050E-04
  1.1029197E-03  5.3620438E-03  1.4109489E-03  5.5919708E-03  1.4109489E-03  1.4109489E-03  5.5919708E-03  1.4109489E-03  5.3620438E-03  1.1029197E-03  3.3875910E-04
  1.2795620E-03  6.0160584E-03  1.5722628E-03  6.2226277E-03  1.5722628E-03  1.5722628E-03  6.2226277E-03  1.5722628E-03  6.0160584E-03  1.2795620E-03  3.9941610E-04
  1.4408759E-03  6.6189781E-03  1.7211679E-03  6.8072993E-03  1.7211679E-03  1.7211679E-03  6.8072993E-03  1.7211679E-03  6.6189781E-03  1.4408759E-03  4.5613140E-04
  1.6182482E-03  7.2854015E-03  1.8868613E-03  7.4525547E-03  1.8868613E-03  1.8868613E-03  7.4525547E-03  1.8868613E-03  7.2854015E-03  1.6182482E-03  5.1956200E-04
  1.9591241E-03  8.5693431E-03  2.2080292E-03  8.7080292E-03  2.2080292E-03  2.2080292E-03  8.7080292E-03  2.2080292E-03  8.5693431E-03  1.9591241E-03  6.4408760E-04
  0.0000000E+00  2.7810219E-03  7.6934310E-04  3.0664234E-03  7.6934310E-04  7.6934310E-04  3.0664234E-03  7.6934310E-04  2.7810219E-03  0.0000000E+00  1.1087590E-04
  0.0000000E+00  3.0956204E-03  8.4160580E-04  3.3532847E-03  8.4160580E-04  8.4160580E-04  3.3532847E-03  8.4160580E-04  3.0956204E-03  0.0000000E+00  1.3722630E-04
  0.0000000E+00  3.3897810E-03  9.1021900E-04  3.6262774E-03  9.1021900E-04  9.1021900E-04  3.6262774E-03  9.1021900E-04  3.3897810E-03  0.0000000E+00  1.5978100E-04
  6.8525550E-04  3.7226277E-03  9.8978100E-04  3.9394161E-03  9.8978100E-04  9.8978100E-04  3.9394161E-03  9.8978100E-04  3.7226277E-03  6.8525550E-04  1.8576640E-04
  7.5401460E-04  3.9715328E-03  1.0489051E-03  4.1751825E-03  1.0489051E-03  1.0489051E-03  4.1751825E-03  1.0489051E-03  3.9715328E-03  7.5401460E-04  2.0583940E-04
  8.4744530E-04  4.3124088E-03  1.1313869E-03  4.5000000E-03  1.1313869E-03  1.1313869E-03  4.5000000E-03  1.1313869E-03  4.3124088E-03  8.4744530E-04  2.3328470E-04
  9.9635040E-04  4.8598540E-03  1.2642336E-03  5.0248175E-03  1.2642336E-03  1.2642336E-03  5.0248175E-03  1.2642336E-03  4.8598540E-03  9.9635040E-04  2.7766420E-04
  1.1598540E-03  5.4678832E-03  1.4131387E-03  5.6109489E-03  1.4131387E-03  1.4131387E-03  5.6109489E-03  1.4131387E-03  5.4678832E-03  1.1598540E-03  3.2759120E-04
  1.3094891E-03  6.0277372E-03  1.5510949E-03  6.1540146E-03  1.5510949E-03  1.5510949E-03  6.1540146E-03  1.5510949E-03  6.0277372E-03  1.3094891E-03  3.7423360E-04
  1.4737226E-03  6.6459854E-03  1.7043796E-03  6.7554745E-03  1.7043796E-03  1.7043796E-03  6.7554745E-03  1.7043796E-03  6.6459854E-03  1.4737226E-03  4.2635040E-04
  1.7897810E-03  7.8394161E-03  2.0007299E-03  7.9197080E-03  2.0007299E-03  2.0007299E-03  7.9197080E-03  2.0007299E-03  7.8394161E-03  1.7897810E-03  5.2861310E-04
  0.0000000E+00  2.4978102E-03  6.8167880E-04  2.7204380E-03  6.8167880E-04  6.8167880E-04  2.7204380E-03  6.8167880E-04  2.4978102E-03  0.0000000E+00  9.1167900E-05
  0.0000000E+00  2.7890511E-03  7.4817520E-04  2.9854015E-03  7.4817520E-04  7.4817520E-04  2.9854015E-03  7.4817520E-04  2.7890511E-03  0.0000000E+00  1.1299270E-04
  0.0000000E+00  3.0627737E-03  8.1167880E-04  3.2386861E-03  8.1167880E-04  8.1167880E-04  3.2386861E-03  8.1167880E-04  3.0627737E-03  0.0000000E+00  1.3160580E-04
  6.1569340E-04  3.3729927E-03  8.8540150E-04  3.5291971E-03  8.8540150E-04  8.8540150E-04  3.5291971E-03  8.8540150E-04  3.3729927E-03  6.1569340E-04  1.5321170E-04
  6.7992700E-04  3.6036496E-03  9.4014600E-04  3.7481752E-03  9.4014600E-04  9.4014600E-04  3.7481752E-03  9.4014600E-04  3.6036496E-03  6.7992700E-04  1.6985400E-04
  7.6715330E-04  3.9211679E-03  1.0167883E-03  4.0503650E-03  1.0167883E-03  1.0167883E-03  4.0503650E-03  1.0167883E-03  3.9211679E-03  7.6715330E-04  1.9270070E-04
  9.0583940E-04  4.4306569E-03  1.1401460E-03  4.5386861E-03  1.1401460E-03  1.1401460E-03  4.5386861E-03  1.1401460E-03  4.4306569E-03  9.0583940E-04  2.2956200E-04
  1.0583942E-03  4.9956204E-03  1.2781022E-03  5.0839416E-03  1.2781022E-03  1.2781022E-03  5.0839416E-03  1.2781022E-03  4.9956204E-03  1.0583942E-03  2.7094890E-04
  1.1978102E-03  5.5160584E-03  1.4058394E-03  5.5897810E-03  1.4058394E-03  1.4058394E-03  5.5897810E-03  1.4058394E-03  5.5160584E-03  1.1978102E-03  3.0956200E-04
  1.3510949E-03  6.0912409E-03  1.5474453E-03  6.1503650E-03  1.5474453E-03  1.5474453E-03  6.1503650E-03  1.5474453E-03  6.0912409E-03  1.3510949E-03  3.5270070E-04
  1.6445255E-03  7.2000000E-03  1.8226277E-03  7.2357664E-03  1.8226277E-03  1.8226277E-03  7.2357664E-03  1.8226277E-03  7.2000000E-03  1.6445255E-03  4.3722630E-04
  0.0000000E+00  2.2598540E-03  6.0737230E-04  2.4255474E-03  6.0737230E-04  6.0737230E-04  2.4255474E-03  6.0737230E-04  2.2598540E-03  0.0000000E+00  7.5474500E-05
  0.0000000E+00  2.5306569E-03  6.6890510E-04  2.6708029E-03  6.6890510E-04  6.6890510E-04  2.6708029E-03  6.6890510E-04  2.5306569E-03  0.0000000E+00  9.3722600E-05
  0.0000000E+00  2.7846715E-03  7.2773720E-04  2.9051095E-03  7.2773720E-04  7.2773720E-04  2.9051095E-03  7.2773720E-04  2.7846715E-03  0.0000000E+00  1.0919710E-04
  5.5744530E-04  3.0729927E-03  7.9562040E-04  3.1751825E-03  7.9562040E-04  7.9562040E-04  3.1751825E-03  7.9562040E-04  3.0729927E-03  5.5744530E-04  1.2715330E-04
  6.1766420E-04  3.2883212E-03  8.4671530E-04  3.3795620E-03  8.4671530E-04  8.4671530E-04  3.3795620E-03  8.4671530E-04  3.2883212E-03  6.1766420E-04  1.4116790E-04
  6.9948910E-04  3.5839416E-03  9.1751820E-04  3.6605839E-03  9.1751820E-04  9.1751820E-04  3.6605839E-03  9.1751820E-04  3.5839416E-03  6.9948910E-04  1.6021900E-04
  8.2919710E-04  4.0583942E-03  1.0321168E-03  4.1160584E-03  1.0321168E-03  1.0321168E-03  4.1160584E-03  1.0321168E-03  4.0583942E-03  8.2919710E-04  1.9094890E-04
  9.7226280E-04  4.5846715E-03  1.1605839E-03  4.6248175E-03  1.1605839E-03  1.1605839E-03  4.6248175E-03  1.1605839E-03  4.5846715E-03  9.7226280E-04  2.2532850E-04
  1.1021898E-03  5.0693431E-03  1.2795620E-03  5.0963504E-03  1.2795620E-03  1.2795620E-03  5.0963504E-03  1.2795620E-03  5.0693431E-03  1.1021898E-03  2.5744530E-04
  1.2452555E-03  5.6043796E-03  1.4109489E-03  5.6189781E-03  1.4109489E-03  1.4109489E-03  5.6189781E-03  1.4109489E-03  5.6043796E-03  1.2452555E-03  2.9321170E-04
  1.5182482E-03  6.6364964E-03  1.6671533E-03  6.6321168E-03  1.6671533E-03  1.6671533E-03  6.6321168E-03  1.6671533E-03  6.6364964E-03  1.5182482E-03  3.6321170E-04
  0.0000000E+00  2.0583942E-03  5.4343070E-04  2.1715328E-03  5.4343070E-04  5.4343070E-04  2.1715328E-03  5.4343070E-04  2.0583942E-03  0.0000000E+00  6.2890500E-05
  0.0000000E+00  2.3102190E-03  6.0021900E-04  2.3978102E-03  6.0021900E-04  6.0021900E-04  2.3978102E-03  6.0021900E-04  2.3102190E-03  0.0000000E+00  7.8175200E-05
  0.0000000E+00  2.5467153E-03  6.5474450E-04  2.6160584E-03  6.5474450E-04  6.5474450E-04  2.6160584E-03  6.5474450E-04  2.5467153E-03  0.0000000E+00  9.1094900E-05
  5.0824820E-04  2.8153285E-03  7.1781020E-04  2.8671533E-03  7.1781020E-04  7.1781020E-04  2.8671533E-03  7.1781020E-04  2.8153285E-03  5.0824820E-04  1.0613140E-04
  5.6489050E-04  3.0160584E-03  7.6569340E-04  3.0576642E-03  7.6569340E-04  7.6569340E-04  3.0576642E-03  7.6569340E-04  3.0160584E-03  5.6489050E-04  1.1788320E-04
  6.4175180E-04  3.2912409E-03  8.3138690E-04  3.3197080E-03  8.3138690E-04  8.3138690E-04  3.3197080E-03  8.3138690E-04  3.2912409E-03  6.4175180E-04  1.3379560E-04
  7.6350360E-04  3.7328467E-03  9.3795620E-04  3.7445255E-03  9.3795620E-04  9.3795620E-04  3.7445255E-03  9.3795620E-04  3.7328467E-03  7.6350360E-04  1.5941610E-04
  8.9708030E-04  4.2233577E-03  1.0576642E-03  4.2197080E-03  1.0576642E-03  1.0576642E-03  4.2197080E-03  1.0576642E-03  4.2233577E-03  8.9708030E-04  1.8802920E-04
  1.0189781E-03  4.6751825E-03  1.1686131E-03  4.6605839E-03  1.1686131E-03  1.1686131E-03  4.6605839E-03  1.1686131E-03  4.6751825E-03  1.0189781E-03  2.1467150E-04
  1.1525547E-03  5.1737226E-03  1.2912409E-03  5.1489051E-03  1.2912409E-03  1.2912409E-03  5.1489051E-03  1.2912409E-03  5.1737226E-03  1.1525547E-03  2.4430660E-04
  1.4072993E-03  6.1350365E-03  1.5291971E-03  6.0948905E-03  1.5291971E-03  1.5291971E-03  6.0948905E-03  1.5291971E-03  6.1350365E-03  1.4072993E-03  3.0218980E-04
  0.0000000E+00  1.8883212E-03  4.8802920E-04  1.9503650E-03  4.8802920E-04  4.8802920E-04  1.9503650E-03  4.8802920E-04  1.8883212E-03  0.0000000E+00  5.2635000E-05
  0.0000000E+00  2.1218978E-03  5.4043800E-04  2.1605839E-03  5.4043800E-04  5.4043800E-04  2.1605839E-03  5.4043800E-04  2.1218978E-03  0.0000000E+00  6.5532800E-05
  0.0000000E+00  2.3416058E-03  5.9102190E-04  2.3627737E-03  5.9102190E-04  5.9102190E-04  2.3627737E-03  5.9102190E-04  2.3416058E-03  0.0000000E+00  7.6277400E-05
  4.6686130E-04  2.5919708E-03  6.4970800E-04  2.5970803E-03  6.4970800E-04  6.4970800E-04  2.5970803E-03  6.4970800E-04  2.5919708E-03  4.6686130E-04  8.8832100E-05
  5.2021900E-04  2.7788321E-03  6.9416060E-04  2.7744526E-03  6.9416060E-04  6.9416060E-04  2.7744526E-03  6.9416060E-04  2.7788321E-03  5.2021900E-04  9.8686100E-05
  5.9248180E-04  3.0350365E-03  7.5547450E-04  3.0189781E-03  7.5547450E-04  7.5547450E-04  3.0189781E-03  7.5547450E-04  3.0350365E-03  5.9248180E-04  1.1204380E-04
  7.0693430E-04  3.4467153E-03  8.5547450E-04  3.4160584E-03  8.5547450E-04  8.5547450E-04  3.4160584E-03  8.5547450E-04  3.4467153E-03  7.0693430E-04  1.3328470E-04
  8.3211680E-04  3.9029197E-03  9.6642340E-04  3.8598540E-03  9.6642340E-04  9.6642340E-04  3.8598540E-03  9.6642340E-04  3.9029197E-03  8.3211680E-04  1.5700730E-04
  9.4598540E-04  4.3240876E-03  1.0700730E-03  4.2715328E-03  1.0700730E-03  1.0700730E-03  4.2715328E-03  1.0700730E-03  4.3240876E-03  9.4598540E-04  1.7890510E-04
  1.0708029E-03  4.7883212E-03  1.1846715E-03  4.7284672E-03  1.1846715E-03  1.1846715E-03  4.7284672E-03  1.1846715E-03  4.7883212E-03  1.0708029E-03  2.0335770E-04
  1.3087591E-03  5.6832117E-03  1.4072993E-03  5.6131387E-03  1.4072993E-03  1.4072993E-03  5.6131387E-03  1.4072993E-03  5.6832117E-03  1.3087591E-03  2.5094890E-04
  0.0000000E+00  1.7452555E-03  4.3956200E-04  1.7576642E-03  4.3956200E-04  4.3956200E-04  1.7576642E-03  4.3956200E-04  1.7452555E-03  0.0000000E+00  4.4189800E-05
  0.0000000E+00  1.9613139E-03  4.8795620E-04  1.9510949E-03  4.8795620E-04  4.8795620E-04  1.9510949E-03  4.8795620E-04  1.9613139E-03  0.0000000E+00  5.5073000E-05
  0.0000000E+00  2.1656934E-03  5.3489050E-04  2.1394161E-03  5.3489050E-04  5.3489050E-04  2.1394161E-03  5.3489050E-04  2.1656934E-03  0.0000000E+00  6.3963500E-05
  4.3233580E-04  2.3978102E-03  5.8948910E-04  2.3576642E-03  5.8948910E-04  5.8948910E-04  2.3576642E-03  5.8948910E-04  2.3978102E-03  4.3233580E-04  7.4452600E-05
  4.8255470E-04  2.5715328E-03  6.3094890E-04  2.5226277E-03  6.3094890E-04  6.3094890E-04  2.5226277E-03  6.3094890E-04  2.5715328E-03  4.8255470E-04  8.2700700E-05
  5.5065690E-04  2.8102190E-03  6.8824820E-04  2.7518248E-03  6.8824820E-04  6.8824820E-04  2.7518248E-03  6.8824820E-04  2.8102190E-03  5.5065690E-04  9.3795600E-05
  6.5810220E-04  3.1927007E-03  7.8102190E-04  3.1226277E-03  7.8102190E-04  7.8102190E-04  3.1226277E-03  7.8102190E-04  3.1927007E-03  6.5810220E-04  1.1131390E-04
  7.7518250E-04  3.6175182E-03  8.8540150E-04  3.5372263E-03  8.8540150E-04  8.8540150E-04  3.5372263E-03  8.8540150E-04  3.6175182E-03  7.7518250E-04  1.3072990E-04
  8.8248180E-04  4.0087591E-03  9.8175180E-04  3.9226277E-03  9.8175180E-04  9.8175180E-04  3.9226277E-03  9.8175180E-04  4.0087591E-03  8.8248180E-04  1.4861310E-04
  9.9854010E-04  4.4408759E-03  1.0890511E-03  4.3496350E-03  1.0890511E-03  1.0890511E-03  4.3496350E-03  1.0890511E-03  4.4408759E-03  9.9854010E-04  1.6854010E-04
  1.2211679E-03  5.2737226E-03  1.2963504E-03  5.1766423E-03  1.2963504E-03  1.2963504E-03  5.1766423E-03  1.2963504E-03  5.2737226E-03  1.2211679E-03  2.0729930E-04
  0.0000000E+00  1.6270073E-03  3.9708030E-04  1.5883212E-03  3.9708030E-04  3.9708030E-04  1.5883212E-03  3.9708030E-04  1.6270073E-03  0.0000000E+00  3.7116800E-05
  0.0000000E+00  1.8262774E-03  4.4167880E-04  1.7664234E-03  4.4167880E-04  4.4167880E-04  1.7664234E-03  4.4167880E-04  1.8262774E-03  0.0000000E+00  4.6270100E-05
  0.0000000E+00  2.0153285E-03  4.8518250E-04  1.9408759E-03  4.8518250E-04  4.8518250E-04  1.9408759E-03  4.8518250E-04  2.0153285E-03  0.0000000E+00  5.3591200E-05
  4.0401460E-04  2.2299270E-03  5.3598540E-04  2.1437956E-03  5.3598540E-04  5.3598540E-04  2.1437956E-03  5.3598540E-04  2.2299270E-03  4.0401460E-04  6.2248200E-05
  4.5138690E-04  2.3905109E-03  5.7459850E-04  2.2985401E-03  5.7459850E-04  5.7459850E-04  2.2985401E-03  5.7459850E-04  2.3905109E-03  4.5138690E-04  6.9087600E-05
  5.1540150E-04  2.6116788E-03  6.2810220E-04  2.5116788E-03  6.2810220E-04  6.2810220E-04  2.5116788E-03  6.2810220E-04  2.6116788E-03  5.1540150E-04  7.8175200E-05
  6.1627740E-04  2.9664234E-03  7.1481750E-04  2.8583942E-03  7.1481750E-04  7.1481750E-04  2.8583942E-03  7.1481750E-04  2.9664234E-03  6.1627740E-04  9.2408800E-05
  7.2605840E-04  3.3605839E-03  8.1167880E-04  3.2459854E-03  8.1167880E-04  8.1167880E-04  3.2459854E-03  8.1167880E-04  3.3605839E-03  7.2605840E-04  1.0810220E-04
  8.2554740E-04  3.7233577E-03  9.0218980E-04  3.6058394E-03  9.0218980E-04  9.0218980E-04  3.6058394E-03  9.0218980E-04  3.7233577E-03  8.2554740E-04  1.2255470E-04
  9.3503650E-04  4.1240876E-03  1.0021898E-03  4.0051095E-03  1.0021898E-03  1.0021898E-03  4.0051095E-03  1.0021898E-03  4.1240876E-03  9.3503650E-04  1.3854010E-04
  1.1416058E-03  4.8985401E-03  1.1963504E-03  4.7788321E-03  1.1963504E-03  1.1963504E-03  4.7788321E-03  1.1963504E-03  4.8985401E-03  1.1416058E-03  1.6956200E-04
  0.0000000E+00  1.5328467E-03  3.5963500E-04  1.4386861E-03  3.5963500E-04  3.5963500E-04  1.4386861E-03  3.5963500E-04  1.5328467E-03  0.0000000E+00  3.1058400E-05
  0.0000000E+00  1.7145985E-03  4.0065690E-04  1.6029197E-03  4.0065690E-04  4.0065690E-04  1.6029197E-03  4.0065690E-04  1.7145985E-03  0.0000000E+00  3.8700700E-05
  0.0000000E+00  1.8875912E-03  4.4087590E-04  1.7642336E-03  4.4087590E-04  4.4087590E-04  1.7642336E-03  4.4087590E-04  1.8875912E-03  0.0000000E+00  4.4642300E-05
  3.8182480E-04  2.0854015E-03  4.8810220E-04  1.9525547E-03  4.8810220E-04  4.8810220E-04  1.9525547E-03  4.8810220E-04  2.0854015E-03  3.8182480E-04  5.1729900E-05
  4.2635040E-04  2.2335766E-03  5.2408760E-04  2.0963504E-03  5.2408760E-04  5.2408760E-04  2.0963504E-03  5.2408760E-04  2.2335766E-03  4.2635040E-04  5.7270100E-05
  4.8642340E-04  2.4364964E-03  5.7394160E-04  2.2956204E-03  5.7394160E-04  5.7394160E-04  2.2956204E-03  5.7394160E-04  2.4364964E-03  4.8642340E-04  6.4583900E-05
  5.8072990E-04  2.7642336E-03  6.5481750E-04  2.6189781E-03  6.5481750E-04  6.5481750E-04  2.6189781E-03  6.5481750E-04  2.7642336E-03  5.8072990E-04  7.5912400E-05
  6.8321170E-04  3.1277372E-03  7.4525550E-04  2.9810219E-03  7.4525550E-04  7.4525550E-04  2.9810219E-03  7.4525550E-04  3.1277372E-03  6.8321170E-04  8.8321200E-05
  7.7591240E-04  3.4627737E-03  8.2992700E-04  3.3167883E-03  8.2992700E-04  8.2992700E-04  3.3167883E-03  8.2992700E-04  3.4627737E-03  7.7591240E-04  9.9635000E-05
  8.7737230E-04  3.8335766E-03  9.2335770E-04  3.6897810E-03  9.2335770E-04  9.2335770E-04  3.6897810E-03  9.2335770E-04  3.8335766E-03  8.7737230E-04  1.1218980E-04
  1.0693431E-03  4.5503650E-03  1.1036496E-03  4.4116788E-03  1.1036496E-03  1.1036496E-03  4.4116788E-03  1.1036496E-03  4.5503650E-03  1.0693431E-03  1.3642340E-04
  0.0000000E+00  1.4627737E-03  3.2678830E-04  1.3072993E-03  3.2678830E-04  3.2678830E-04  1.3072993E-03  3.2678830E-04  1.4627737E-03  0.0000000E+00  2.5722600E-05
  0.0000000E+00  1.6262774E-03  3.6430660E-04  1.4576642E-03  3.6430660E-04  3.6430660E-04  1.4576642E-03  3.6430660E-04  1.6262774E-03  0.0000000E+00  3.2007300E-05
  0.0000000E+00  1.7824818E-03  4.0138690E-04  1.6058394E-03  4.0138690E-04  4.0138690E-04  1.6058394E-03  4.0138690E-04  1.7824818E-03  0.0000000E+00  3.6715300E-05
  3.6598540E-04  1.9620438E-03  4.4518250E-04  1.7810219E-03  4.4518250E-04  4.4518250E-04  1.7810219E-03  4.4518250E-04  1.9620438E-03  3.6598540E-04  4.2350400E-05
  4.0766420E-04  2.0970803E-03  4.7861310E-04  1.9145985E-03  4.7861310E-04  4.7861310E-04  1.9145985E-03  4.7861310E-04  2.0970803E-03  4.0766420E-04  4.6751800E-05
  4.6364960E-04  2.2824818E-03  5.2496350E-04  2.1000000E-03  5.2496350E-04  5.2496350E-04  2.1000000E-03  5.2496350E-04  2.2824818E-03  4.6364960E-04  5.2474500E-05
  5.5124090E-04  2.5817518E-03  6.0021900E-04  2.4007299E-03  6.0021900E-04  6.0021900E-04  2.4007299E-03  6.0021900E-04  2.5817518E-03  5.5124090E-04  6.1233600E-05
  6.4620440E-04  2.9145985E-03  6.8467150E-04  2.7379562E-03  6.8467150E-04  6.8467150E-04  2.7379562E-03  6.8467150E-04  2.9145985E-03  6.4620440E-04  7.0671500E-05
  7.3211680E-04  3.2226277E-03  7.6277370E-04  3.0510949E-03  7.6277370E-04  7.6277370E-04  3.0510949E-03  7.6277370E-04  3.2226277E-03  7.3211680E-04  7.9270100E-05
  8.2554740E-04  3.5627737E-03  8.4963500E-04  3.3978102E-03  8.4963500E-04  8.4963500E-04  3.3978102E-03  8.4963500E-04  3.5627737E-03  8.2554740E-04  8.8759100E-05
  1.0029197E-03  4.2226277E-03  1.0182482E-03  4.0693431E-03  1.0182482E-03  1.0182482E-03  4.0693431E-03  1.0182482E-03  4.2226277E-03  1.0029197E-03  1.0700730E-04
  0.0000000E+00  1.4204380E-03  2.9832120E-04  1.1934307E-03  2.9832120E-04  2.9832120E-04  1.1934307E-03  2.9832120E-04  1.4204380E-03  0.0000000E+00  2.0854000E-05
  0.0000000E+00  1.5627737E-03  3.3233580E-04  1.3291971E-03  3.3233580E-04  3.3233580E-04  1.3291971E-03  3.3233580E-04  1.5627737E-03  0.0000000E+00  2.5868600E-05
  0.0000000E+00  1.7000000E-03  3.6635040E-04  1.4656934E-03  3.6635040E-04  3.6635040E-04  1.4656934E-03  3.6635040E-04  1.7000000E-03  0.0000000E+00  2.9445300E-05
  3.5766420E-04  1.8591241E-03  4.0678830E-04  1.6270073E-03  4.0678830E-04  4.0678830E-04  1.6270073E-03  4.0678830E-04  1.8591241E-03  3.5766420E-04  3.3759100E-05
  3.9613140E-04  1.9802920E-03  4.3773720E-04  1.7510949E-03  4.3773720E-04  4.3773720E-04  1.7510949E-03  4.3773720E-04  1.9802920E-03  3.9613140E-04  3.7109500E-05
  4.4759120E-04  2.1467153E-03  4.8058390E-04  1.9226277E-03  4.8058390E-04  4.8058390E-04  1.9226277E-03  4.8058390E-04  2.1467153E-03  4.4759120E-04  4.1386900E-05
  5.2795620E-04  2.4160584E-03  5.5036500E-04  2.2007299E-03  5.5036500E-04  5.5036500E-04  2.2007299E-03  5.5036500E-04  2.4160584E-03  5.2795620E-04  4.7817500E-05
  6.1474450E-04  2.7175182E-03  6.2861310E-04  2.5138686E-03  6.2861310E-04  6.2861310E-04  2.5138686E-03  6.2861310E-04  2.7175182E-03  6.1474450E-04  5.4649600E-05
  6.9306570E-04  2.9963504E-03  7.0124090E-04  2.8036496E-03  7.0124090E-04  7.0124090E-04  2.8036496E-03  7.0124090E-04  2.9963504E-03  6.9306570E-04  6.0824800E-05
  7.7810220E-04  3.3065693E-03  7.8175180E-04  3.1248175E-03  7.8175180E-04  7.8175180E-04  3.1248175E-03  7.8175180E-04  3.3065693E-03  7.7810220E-04  6.7598500E-05
  9.4014600E-04  3.9087591E-03  9.3722630E-04  3.7459854E-03  9.3722630E-04  9.3722630E-04  3.7459854E-03  9.3722630E-04  3.9087591E-03  9.4014600E-04  8.0656900E-05
  0.0000000E+00  1.4138686E-03  2.7445260E-04  1.0978102E-03  2.7445260E-04  2.7445260E-04  1.0978102E-03  2.7445260E-04  1.4138686E-03  0.0000000E+00  1.6189800E-05
  0.0000000E+00  1.5291971E-03  3.0496350E-04  1.2197080E-03  3.0496350E-04  3.0496350E-04  1.2197080E-03  3.0496350E-04  1.5291971E-03  0.0000000E+00  1.9985400E-05
  0.0000000E+00  1.6437956E-03  3.3591240E-04  1.3437956E-03  3.3591240E-04  3.3591240E-04  1.3437956E-03  3.3591240E-04  1.6437956E-03  0.0000000E+00  2.2525500E-05
  3.5912410E-04  1.7795620E-03  3.7299270E-04  1.4912409E-03  3.7299270E-04  3.7299270E-04  1.4912409E-03  3.7299270E-04  1.7795620E-03  3.5912410E-04  2.5605800E-05
  3.9364960E-04  1.8839416E-03  4.0138690E-04  1.6051095E-03  4.0138690E-04  4.0138690E-04  1.6051095E-03  4.0138690E-04  1.8839416E-03  3.9364960E-04  2.7992700E-05
  4.3978100E-04  2.0291971E-03  4.4080290E-04  1.7627737E-03  4.4080290E-04  4.4080290E-04  1.7627737E-03  4.4080290E-04  2.0291971E-03  4.3978100E-04  3.0963500E-05
  5.1145990E-04  2.2656934E-03  5.0489050E-04  2.0189781E-03  5.0489050E-04  5.0489050E-04  2.0189781E-03  5.0489050E-04  2.2656934E-03  5.1145990E-04  3.5306600E-05
  5.8883210E-04  2.5321168E-03  5.7678830E-04  2.3058394E-03  5.7678830E-04  5.7678830E-04  2.3058394E-03  5.7678830E-04  2.5321168E-03  5.8883210E-04  3.9839400E-05
  6.5868610E-04  2.7810219E-03  6.4343070E-04  2.5715328E-03  6.4343070E-04  6.4343070E-04  2.5715328E-03  6.4343070E-04  2.7810219E-03  6.5868610E-04  4.3905100E-05
  7.3503650E-04  3.0583942E-03  7.1722630E-04  2.8664234E-03  7.1722630E-04  7.1722630E-04  2.8664234E-03  7.1722630E-04  3.0583942E-03  7.3503650E-04  4.8350400E-05
  8.7956200E-04  3.6000000E-03  8.5985400E-04  3.4357664E-03  8.5985400E-04  8.5985400E-04  3.4357664E-03  8.5985400E-04  3.6000000E-03  8.7956200E-04  5.6905100E-05
  0.0000000E+00  1.4620438E-03  2.5686130E-04  1.0277372E-03  2.5686130E-04  2.5686130E-04  1.0277372E-03  2.5686130E-04  1.4620438E-03  0.0000000E+00  1.1481800E-05
  0.0000000E+00  1.5394161E-03  2.8372260E-04  1.1343066E-03  2.8372260E-04  2.8372260E-04  1.1343066E-03  2.8372260E-04  1.5394161E-03  0.0000000E+00  1.4051100E-05
  0.0000000E+00  1.6226277E-03  3.1153280E-04  1.2452555E-03  3.1153280E-04  3.1153280E-04  1.2452555E-03  3.1153280E-04  1.6226277E-03  0.0000000E+00  1.5620400E-05
  3.7620440E-04  1.7284672E-03  3.4496350E-04  1.3788321E-03  3.4496350E-04  3.4496350E-04  1.3788321E-03  3.4496350E-04  1.7284672E-03  3.7620440E-04  1.7562000E-05
  4.0518250E-04  1.8124088E-03  3.7065690E-04  1.4817518E-03  3.7065690E-04  3.7065690E-04  1.4817518E-03  3.7065690E-04  1.8124088E-03  4.0518250E-04  1.9058400E-05
  4.4379560E-04  1.9306569E-03  4.0635040E-04  1.6240876E-03  4.0635040E-04  4.0635040E-04  1.6240876E-03  4.0635040E-04  1.9306569E-03  4.4379560E-04  2.0839400E-05
  5.0394160E-04  2.1284672E-03  4.6437960E-04  1.8554745E-03  4.6437960E-04  4.6437960E-04  1.8554745E-03  4.6437960E-04  2.1284672E-03  5.0394160E-04  2.3357700E-05
  5.6919710E-04  2.3547445E-03  5.2927010E-04  2.1145985E-03  5.2927010E-04  5.2927010E-04  2.1145985E-03  5.2927010E-04  2.3547445E-03  5.6919710E-04  2.5927000E-05
  6.2861310E-04  2.5693431E-03  5.8927010E-04  2.3540146E-03  5.8927010E-04  5.8927010E-04  2.3540146E-03  5.8927010E-04  2.5693431E-03  6.2861310E-04  2.8204400E-05
  6.9364960E-04  2.8102190E-03  6.5554740E-04  2.6189781E-03  6.5554740E-04  6.5554740E-04  2.6189781E-03  6.5554740E-04  2.8102190E-03  6.9364960E-04  3.0686100E-05
  8.1824820E-04  3.2846715E-03  7.8321170E-04  3.1299270E-03  7.8321170E-04  7.8321170E-04  3.1299270E-03  7.8321170E-04  3.2846715E-03  8.1824820E-04  3.5452600E-05
  0.0000000E+00  1.5394161E-03  2.5160580E-04  1.0058394E-03  2.5160580E-04  2.5160580E-04  1.0058394E-03  2.5160580E-04  1.5394161E-03  0.0000000E+00  8.5036000E-06
  0.0000000E+00  1.5810219E-03  2.7605840E-04  1.1036496E-03  2.7605840E-04  2.7605840E-04  1.1036496E-03  2.7605840E-04  1.5810219E-03  0.0000000E+00  1.0313900E-05
  0.0000000E+00  1.6379562E-03  3.0182480E-04  1.2058394E-03  3.0182480E-04  3.0182480E-04  1.2058394E-03  3.0182480E-04  1.6379562E-03  0.0000000E+00  1.1335800E-05
  4.0036500E-04  1.7189781E-03  3.3284670E-04  1.3299270E-03  3.3284670E-04  3.3284670E-04  1.3299270E-03  3.3284670E-04  1.7189781E-03  4.0036500E-04  1.2635000E-05
  4.2408760E-04  1.7868613E-03  3.5671530E-04  1.4255474E-03  3.5671530E-04  3.5671530E-04  1.4255474E-03  3.5671530E-04  1.7868613E-03  4.2408760E-04  1.3627700E-05
  4.5591240E-04  1.8846715E-03  3.8985400E-04  1.5576642E-03  3.8985400E-04  3.8985400E-04  1.5576642E-03  3.8985400E-04  1.8846715E-03  4.5591240E-04  1.4773700E-05
  5.0620440E-04  2.0532847E-03  4.4364960E-04  1.7722628E-03  4.4364960E-04  4.4364960E-04  1.7722628E-03  4.4364960E-04  2.0532847E-03  5.0620440E-04  1.6343100E-05
  5.6167880E-04  2.2518248E-03  5.0357660E-04  2.0116788E-03  5.0357660E-04  5.0357660E-04  2.0116788E-03  5.0357660E-04  2.2518248E-03  5.6167880E-04  1.7905100E-05
  6.1277370E-04  2.4416058E-03  5.5883210E-04  2.2321168E-03  5.5883210E-04  5.5883210E-04  2.2321168E-03  5.5883210E-04  2.4416058E-03  6.1277370E-04  1.9284700E-05
  6.6934310E-04  2.6576642E-03  6.1985400E-04  2.4759124E-03  6.1985400E-04  6.1985400E-04  2.4759124E-03  6.1985400E-04  2.6576642E-03  6.6934310E-04  2.0781000E-05
  7.7956200E-04  3.0854015E-03  7.3722630E-04  2.9445255E-03  7.3722630E-04  7.3722630E-04  2.9445255E-03  7.3722630E-04  3.0854015E-03  7.7956200E-04  2.3656900E-05
  0.0000000E+00  1.6291971E-03  2.5248180E-04  1.0094891E-03  2.5248180E-04  2.5248180E-04  1.0094891E-03  2.5248180E-04  1.6291971E-03  0.0000000E+00  6.3810000E-06
  0.0000000E+00  1.6372263E-03  2.7532850E-04  1.1007299E-03  2.7532850E-04  2.7532850E-04  1.1007299E-03  2.7532850E-04  1.6372263E-03  0.0000000E+00  7.6788000E-06
  0.0000000E+00  1.6693431E-03  2.9956200E-04  1.1963504E-03  2.9956200E-04  2.9956200E-04  1.1963504E-03  2.9956200E-04  1.6693431E-03  0.0000000E+00  8.3577000E-06
  4.2802920E-04  1.7284672E-03  3.2883210E-04  1.3131387E-03  3.2883210E-04  3.2883210E-04  1.3131387E-03  3.2883210E-04  1.7284672E-03  4.2802920E-04  9.2482000E-06
  4.4642340E-04  1.7824818E-03  3.5131390E-04  1.4029197E-03  3.5131390E-04  3.5131390E-04  1.4029197E-03  3.5131390E-04  1.7824818E-03  4.4642340E-04  9.9270000E-06
  4.7167880E-04  1.8635036E-03  3.8240880E-04  1.5277372E-03  3.8240880E-04  3.8240880E-04  1.5277372E-03  3.8240880E-04  1.8635036E-03  4.7167880E-04  1.0686100E-05
  5.1277370E-04  2.0087591E-03  4.3277370E-04  1.7284672E-03  4.3277370E-04  4.3277370E-04  1.7284672E-03  4.3277370E-04  2.0087591E-03  5.1277370E-04  1.1693400E-05
  5.5956200E-04  2.1846715E-03  4.8875910E-04  1.9518248E-03  4.8875910E-04  4.8875910E-04  1.9518248E-03  4.8875910E-04  2.1846715E-03  5.5956200E-04  1.2671500E-05
  6.0357660E-04  2.3562044E-03  5.4021900E-04  2.1576642E-03  5.4021900E-04  5.4021900E-04  2.1576642E-03  5.4021900E-04  2.3562044E-03  6.0357660E-04  1.3540100E-05
  6.5321170E-04  2.5518248E-03  5.9686130E-04  2.3839416E-03  5.9686130E-04  5.9686130E-04  2.3839416E-03  5.9686130E-04  2.5518248E-03  6.5321170E-04  1.4474500E-05
  7.5109490E-04  2.9445255E-03  7.0562040E-04  2.8189781E-03  7.0562040E-04  7.0562040E-04  2.8189781E-03  7.0562040E-04  2.9445255E-03  7.5109490E-04  1.6270100E-05
  0.0000000E+00  1.7846715E-03  2.6145990E-04  1.0452555E-03  2.6145990E-04  2.6145990E-04  1.0452555E-03  2.6145990E-04  1.7846715E-03  0.0000000E+00  4.0956000E-06
  0.0000000E+00  1.7386861E-03  2.8248180E-04  1.1291971E-03  2.8248180E-04  2.8248180E-04  1.1291971E-03  2.8248180E-04  1.7386861E-03  0.0000000E+00  4.8635000E-06
  0.0000000E+00  1.7350365E-03  3.0496350E-04  1.2175182E-03  3.0496350E-04  3.0496350E-04  1.2175182E-03  3.0496350E-04  1.7350365E-03  0.0000000E+00  5.2307000E-06
  4.7532850E-04  1.7642336E-03  3.3211680E-04  1.3262774E-03  3.3211680E-04  3.3211680E-04  1.3262774E-03  3.3211680E-04  1.7642336E-03  4.7532850E-04  5.7365000E-06
  4.8503650E-04  1.7992701E-03  3.5284670E-04  1.4087591E-03  3.5284670E-04  3.5284670E-04  1.4087591E-03  3.5284670E-04  1.7992701E-03  4.8503650E-04  6.1197000E-06
  5.1416060E-04  1.8576642E-03  3.8145990E-04  1.5233577E-03  3.8145990E-04  3.8145990E-04  1.5233577E-03  3.8145990E-04  1.8576642E-03  5.1416060E-04  6.5255000E-06
  5.2751820E-04  1.9751825E-03  4.2744530E-04  1.7065693E-03  4.2744530E-04  4.2744530E-04  1.7065693E-03  4.2744530E-04  1.9751825E-03  5.2751820E-04  7.0387000E-06
  5.6204380E-04  2.1233577E-03  4.7832120E-04  1.9102190E-03  4.7832120E-04  4.7832120E-04  1.9102190E-03  4.7832120E-04  2.1233577E-03  5.6204380E-04  7.5328000E-06
  5.9664230E-04  2.2722628E-03  5.2489050E-04  2.0963504E-03  5.2489050E-04  5.2489050E-04  2.0963504E-03  5.2489050E-04  2.2722628E-03  5.9664230E-04  7.9562000E-06
  6.3715330E-04  2.4445255E-03  5.7605840E-04  2.3007299E-03  5.7605840E-04  5.7605840E-04  2.3007299E-03  5.7605840E-04  2.4445255E-03  6.3715330E-04  8.4234000E-06
  7.1992700E-04  2.7934307E-03  6.7386860E-04  2.6919708E-03  6.7386860E-04  6.7386860E-04  2.6919708E-03  6.7386860E-04  2.7934307E-03  7.1992700E-04  9.3139000E-06
  0.0000000E+00  1.9167883E-03  2.7321170E-04  1.0919708E-03  2.7321170E-04  2.7321170E-04  1.0919708E-03  2.7321170E-04  1.9167883E-03  0.0000000E+00  2.8606000E-06
  0.0000000E+00  1.8270073E-03  2.9328470E-04  1.1715328E-03  2.9328470E-04  2.9328470E-04  1.1715328E-03  2.9328470E-04  1.8270073E-03  0.0000000E+00  3.3635000E-06
  0.0000000E+00  1.7963504E-03  3.1467150E-04  1.2562044E-03  3.1467150E-04  3.1467150E-04  1.2562044E-03  3.1467150E-04  1.7963504E-03  0.0000000E+00  3.5854000E-06
  5.1562040E-04  1.8036496E-03  3.4043800E-04  1.3591241E-03  3.4043800E-04  3.4043800E-04  1.3591241E-03  3.4043800E-04  1.8036496E-03  5.1562040E-04  3.9102000E-06
  5.1788320E-04  1.8270073E-03  3.6000000E-04  1.4372263E-03  3.6000000E-04  3.6000000E-04  1.4372263E-03  3.6000000E-04  1.8270073E-03  5.1788320E-04  4.1540000E-06
  5.2445260E-04  1.8722628E-03  3.8693430E-04  1.5452555E-03  3.8693430E-04  3.8693430E-04  1.5452555E-03  3.8693430E-04  1.8722628E-03  5.2445260E-04  4.4022000E-06
  5.4145990E-04  1.9700730E-03  4.3000000E-04  1.7167883E-03  4.3000000E-04  4.3000000E-04  1.7167883E-03  4.3000000E-04  1.9700730E-03  5.4145990E-04  4.7051000E-06
  5.6722630E-04  2.1007299E-03  4.7744530E-04  1.9065693E-03  4.7744530E-04  4.7744530E-04  1.9065693E-03  4.7744530E-04  2.1007299E-03  5.6722630E-04  4.9898000E-06
  5.9532850E-04  2.2357664E-03  5.2072990E-04  2.0795620E-03  5.2072990E-04  5.2072990E-04  2.0795620E-03  5.2072990E-04  2.2357664E-03  5.9532850E-04  5.2365000E-06
  6.2978100E-04  2.3934307E-03  5.6810220E-04  2.2693431E-03  5.6810220E-04  5.6810220E-04  2.2693431E-03  5.6810220E-04  2.3934307E-03  6.2978100E-04  5.5051000E-06
  7.0284670E-04  2.7153285E-03  6.5861310E-04  2.6313869E-03  6.5861310E-04  6.5861310E-04  2.6313869E-03  6.5861310E-04  2.7153285E-03  7.0284670E-04  6.0219000E-06
  0.0000000E+00  2.1489051E-03  2.9963500E-04  1.1978102E-03  2.9963500E-04  2.9963500E-04  1.1978102E-03  2.9963500E-04  2.1489051E-03  0.0000000E+00  1.5292000E-06
  0.0000000E+00  1.9839416E-03  3.1861310E-04  1.2729927E-03  3.1861310E-04  3.1861310E-04  1.2729927E-03  3.1861310E-04  1.9839416E-03  0.0000000E+00  1.7693000E-06
  0.0000000E+00  1.9102190E-03  3.3861310E-04  1.3518248E-03  3.3861310E-04  3.3861310E-04  1.3518248E-03  3.3861310E-04  1.9102190E-03  0.0000000E+00  1.8620000E-06
  5.8708030E-04  1.8861314E-03  3.6240880E-04  1.4467153E-03  3.6240880E-04  3.6240880E-04  1.4467153E-03  3.6240880E-04  1.8861314E-03  5.8708030E-04  2.0161000E-06
  5.7569340E-04  1.8912409E-03  3.8036500E-04  1.5182482E-03  3.8036500E-04  3.8036500E-04  1.5182482E-03  3.8036500E-04  1.8912409E-03  5.7569340E-04  2.1307000E-06
  5.6759120E-04  1.9175182E-03  4.0481750E-04  1.6160584E-03  4.0481750E-04  4.0481750E-04  1.6160584E-03  4.0481750E-04  1.9175182E-03  5.6759120E-04  2.2387000E-06
  5.6759120E-04  1.9912409E-03  4.4357660E-04  1.7715328E-03  4.4357660E-04  4.4357660E-04  1.7715328E-03  4.4357660E-04  1.9912409E-03  5.6759120E-04  2.3628000E-06
  5.8007300E-04  2.1014599E-03  4.8591240E-04  1.9408759E-03  4.8591240E-04  4.8591240E-04  1.9408759E-03  4.8591240E-04  2.1014599E-03  5.8007300E-04  2.4766000E-06
  5.9897810E-04  2.2175182E-03  5.2445260E-04  2.0948905E-03  5.2445260E-04  5.2445260E-04  2.0948905E-03  5.2445260E-04  2.2175182E-03  5.9897810E-04  2.5752000E-06
  6.2518250E-04  2.3569343E-03  5.6642340E-04  2.2627737E-03  5.6642340E-04  5.6642340E-04  2.2627737E-03  5.6642340E-04  2.3569343E-03  6.2518250E-04  2.6818000E-06
  6.8540150E-04  2.6423358E-03  6.4649640E-04  2.5839416E-03  6.4649640E-04  6.4649640E-04  2.5839416E-03  6.4649640E-04  2.6423358E-03  6.8540150E-04  2.8883000E-06
  0.0000000E+00  2.3810219E-03  3.2605840E-04  1.3036496E-03  3.2605840E-04  3.2605840E-04  1.3036496E-03  3.2605840E-04  2.3810219E-03  0.0000000E+00  1.9780000E-07
  0.0000000E+00  2.1408759E-03  3.4394160E-04  1.3744526E-03  3.4394160E-04  3.4394160E-04  1.3744526E-03  3.4394160E-04  2.1408759E-03  0.0000000E+00  1.7520000E-07
  0.0000000E+00  2.0240876E-03  3.6255470E-04  1.4474453E-03  3.6255470E-04  3.6255470E-04  1.4474453E-03  3.6255470E-04  2.0240876E-03  0.0000000E+00  1.3870000E-07
  6.5854010E-04  1.9686131E-03  3.8437960E-04  1.5343066E-03  3.8437960E-04  3.8437960E-04  1.5343066E-03  3.8437960E-04  1.9686131E-03  6.5854010E-04  1.2190000E-07
  6.3350360E-04  1.9554745E-03  4.0072990E-04  1.5992701E-03  4.0072990E-04  4.0072990E-04  1.5992701E-03  4.0072990E-04  1.9554745E-03  6.3350360E-04  1.0730000E-07
  6.1072990E-04  1.9627737E-03  4.2270070E-04  1.6868613E-03  4.2270070E-04  4.2270070E-04  1.6868613E-03  4.2270070E-04  1.9627737E-03  6.1072990E-04  7.5200000E-08
  5.9372260E-04  2.0124088E-03  4.5715330E-04  1.8262774E-03  4.5715330E-04  4.5715330E-04  1.8262774E-03  4.5715330E-04  2.0124088E-03  5.9372260E-04  2.0400000E-08
  5.9291970E-04  2.1021898E-03  4.9437960E-04  1.9751825E-03  4.9437960E-04  4.9437960E-04  1.9751825E-03  4.9437960E-04  2.1021898E-03  5.9291970E-04 -3.6500000E-08
  6.0262770E-04  2.1992701E-03  5.2817520E-04  2.1102190E-03  5.2817520E-04  5.2817520E-04  2.1102190E-03  5.2817520E-04  2.1992701E-03  6.0262770E-04 -8.6100000E-08
  6.2058390E-04  2.3204380E-03  5.6474450E-04  2.2562044E-03  5.6474450E-04  5.6474450E-04  2.2562044E-03  5.6474450E-04  2.3204380E-03  6.2058390E-04 -1.4160000E-07
  6.6795620E-04  2.5693431E-03  6.3437960E-04  2.5364964E-03  6.3437960E-04  6.3437960E-04  2.5364964E-03  6.3437960E-04  2.5693431E-03  6.6795620E-04 -2.4530000E-07
 ---


==> anc/Pythia_Pert_FF_photon/Pythia_Pert_FF_photon.info <==
SetDesc: "Pythia Perturbative Photon Fragmentation Function"
SetIndex: 2090040
Authors: Alexander Puck Neuwirth
Reference: arXiv:2608.15944
Format: lhagrid1
DataVersion: 1
NumMembers: 2
Particle: 22
Flavors: [-5, -4, -3, -2, -1, 1, 2, 3, 4, 5, 21]
OrderQCD: 0
FlavorScheme: variable
NumFlavors: 5
ErrorType: symmhessian
XMin: 1.0000000e-09
XMax: 1.0000000e+00
QMin: 1.5249825e+00
QMax: 9.2425130e+02
MZ: 9.1187600e+01
MUp: 0
MDown: 0
MStrange: 0
MCharm: 0
MBottom: 0
MTop: 1.8000000e+02
AlphaS_MZ: 0.1180000
AlphaS_OrderQCD: 1
AlphaS_Type: ipol
AlphaS_Qs: [1.0000000e+00, 1.0768843e+00, 1.1642787e+00, 1.2640247e+00, 1.3783565e+00, 1.5100000e+00, 1.5100000e+00, 1.6573843e+00, 1.8279487e+00, 2.0263188e+00, 2.2582323e+00, 2.5308507e+00, 2.8531703e+00, 3.2365690e+00, 3.6955380e+00, 4.2486693e+00, 4.9200000e+00, 4.9200000e+00, 5.6571821e+00, 6.5475141e+00, 7.6300446e+00, 8.9555329e+00, 1.0590474e+01, 1.2622686e+01, 1.5169120e+01, 1.8386905e+01, 2.2489085e+01, 2.7767274e+01, 3.4624624e+01, 4.3624282e+01, 5.5561424e+01, 7.1571582e+01, 9.3295496e+01, 1.2313315e+02, 1.6464038e+02, 2.2315640e+02, 3.0681103e+02, 4.2816505e+02, 6.0692308e+02, 8.7449251e+02, 1.2817733e+03, 1.9127020e+03, 2.9082314e+03, 4.5095982e+03, 7.1379509e+03, 1.1543948e+04, 1.9094934e+04, 3.2338760e+04, 5.6137084e+04, 1.0000000e+05]
AlphaS_Vals: [4.4668734e-01, 4.2242441e-01, 3.9962609e-01, 3.7819794e-01, 3.5805088e-01, 3.3910113e-01, 3.3910113e-01, 3.2373075e-01, 3.0902992e-01, 2.9497439e-01, 2.8153998e-01, 2.6870266e-01, 2.5643873e-01, 2.4472488e-01, 2.3353827e-01, 2.2285663e-01, 2.1265827e-01, 2.1265827e-01, 2.0470623e-01, 1.9700605e-01, 1.8955341e-01, 1.8234372e-01, 1.7537218e-01, 1.6863377e-01, 1.6212334e-01, 1.5583558e-01, 1.4976511e-01, 1.4390646e-01, 1.3825412e-01, 1.3280256e-01, 1.2754623e-01, 1.2247960e-01, 1.1759717e-01, 1.1289348e-01, 1.0836314e-01, 1.0400081e-01, 9.9801234e-02, 9.5759238e-02, 9.1869746e-02, 8.8127775e-02, 8.4528447e-02, 8.1066989e-02, 7.7738739e-02, 7.4539145e-02, 7.1463770e-02, 6.8508290e-02, 6.5668497e-02, 6.2940298e-02, 6.0319713e-02, 5.7802878e-02]
AlphaS_Lambda4: 0.342207
AlphaS_Lambda5: 0.239


==> anc/Pythia_Pert_FF_photon/Pythia_Pert_FF_photon_0000.dat <==
PdfType: central
Format: lhagrid1
---
1.0000000E-09 1.2500000E-02 1.7500000E-02 2.5000000E-02 3.5000000E-02 4.5000000E-02 5.5000000E-02 6.5000000E-02 7.5000000E-02 9.0000000E-02 1.1000000E-01 1.3500000E-01 1.6500000E-01 2.0000000E-01 2.4000000E-01 2.8000000E-01 3.2500000E-01 3.7500000E-01 4.2500000E-01 4.7500000E-01 5.2500000E-01 5.7500000E-01 6.2500000E-01 6.7500000E-01 7.2500000E-01 7.7500000E-01 8.1250000E-01 8.3750000E-01 8.6250000E-01 8.8750000E-01 9.1000000E-01 9.3000000E-01 9.4500000E-01 9.5500000E-01 9.6500000E-01 9.7500000E-01 9.8500000E-01 9.9500000E-01 1.0000000E+00 
1.5249825E+00 1.7972630E+00 2.1181585E+00 2.4963490E+00 2.9420640E+00 3.4673600E+00 4.0864455E+00 4.8160665E+00 5.6759595E+00 6.6893835E+00 7.8837510E+00 9.2913690E+00 1.0950310E+01 1.2905450E+01 1.5209680E+01 1.7925320E+01 2.1125825E+01 2.4897770E+01 2.9343185E+01 3.4582315E+01 4.0756875E+01 4.8033885E+01 5.6610175E+01 6.6717735E+01 7.8629970E+01 9.2669115E+01 1.0921485E+02 1.2871480E+02 1.5169645E+02 1.7878130E+02 2.1070210E+02 2.4832230E+02 2.9265940E+02 3.4491275E+02 4.0649580E+02 4.7907430E+02 5.6461145E+02 6.6542095E+02 7.8422965E+02 9.2425130E+02 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  2.1933023E-03  6.6526109E-03  6.5243989E-03  1.0479997E-02  3.8414059E-03  3.8414059E-03  1.0479997E-02  6.5243989E-03  6.6526109E-03  2.1933023E-03  2.6186690E-05
  1.2670157E-03  4.3036213E-03  3.3131655E-03  6.6426922E-03  2.0524920E-03  2.0524920E-03  6.6426922E-03  3.3131655E-03  4.3036213E-03  1.2670157E-03  3.0262512E-05
  8.2816673E-04  2.9794284E-03  2.0595237E-03  4.5058220E-03  1.2887279E-03  1.2887279E-03  4.5058220E-03  2.0595237E-03  2.9794284E-03  8.2816673E-04  3.5514551E-05
  7.3124219E-04  2.6844546E-03  1.6712454E-03  3.9175988E-03  1.0893378E-03  1.0893378E-03  3.9175988E-03  1.6712454E-03  2.6844546E-03  7.3124219E-04  4.8729627E-05
  6.8130336E-04  2.5302507E-03  1.4205801E-03  3.5396693E-03  9.6671106E-04  9.6671106E-04  3.5396693E-03  1.4205801E-03  2.5302507E-03  6.8130336E-04  6.6315685E-05
  6.5414879E-04  2.4589616E-03  1.2561995E-03  3.3147958E-03  8.9351524E-04  8.9351524E-04  3.3147958E-03  1.2561995E-03  2.4589616E-03  6.5414879E-04  8.8356536E-05
  6.4320194E-04  2.4250066E-03  1.1561242E-03  3.1855148E-03  8.5167600E-04  8.5167600E-04  3.1855148E-03  1.1561242E-03  2.4250066E-03  6.4320194E-04  1.1578031E-04
  6.5208925E-04  2.4490671E-03  1.1026808E-03  3.1049779E-03  8.3829630E-04  8.3829630E-04  3.1049779E-03  1.1026808E-03  2.4490671E-03  6.5208925E-04  1.4808214E-04
  6.7069380E-04  2.5044135E-03  1.0742376E-03  3.1335467E-03  8.4012210E-04  8.4012210E-04  3.1335467E-03  1.0742376E-03  2.5044135E-03  6.7069380E-04  1.8752091E-04
  7.0473031E-04  2.6393951E-03  1.0704681E-03  3.2064566E-03  8.5949092E-04  8.5949092E-04  3.2064566E-03  1.0704681E-03  2.6393951E-03  7.0473031E-04  2.3352992E-04
  7.4456150E-04  2.7364370E-03  1.0800399E-03  3.3134399E-03  8.9063322E-04  8.9063322E-04  3.3134399E-03  1.0800399E-03  2.7364370E-03  7.4456150E-04  2.8773446E-04
  7.9642756E-04  2.8969509E-03  1.1238491E-03  3.4629949E-03  9.3594179E-04  9.3594179E-04  3.4629949E-03  1.1238491E-03  2.8969509E-03  7.9642756E-04  3.4917821E-04
  8.6086785E-04  3.1395576E-03  1.1685764E-03  3.6348128E-03  9.9195914E-04  9.9195914E-04  3.6348128E-03  1.1685764E-03  3.1395576E-03  8.6086785E-04  4.1862758E-04
  9.3334372E-04  3.3809755E-03  1.2289142E-03  3.8643369E-03  1.0615118E-03  1.0615118E-03  3.8643369E-03  1.2289142E-03  3.3809755E-03  9.3334372E-04  4.9760634E-04
  1.0171161E-03  3.6295471E-03  1.3001201E-03  4.1146663E-03  1.1412693E-03  1.1412693E-03  4.1146663E-03  1.3001201E-03  3.6295471E-03  1.0171161E-03  5.8448833E-04
  1.1085151E-03  3.9180213E-03  1.3840533E-03  4.3688106E-03  1.2210568E-03  1.2210568E-03  4.3688106E-03  1.3840533E-03  3.9180213E-03  1.1085151E-03  6.8438310E-04
  1.2106465E-03  4.2045105E-03  1.4722834E-03  4.6398571E-03  1.3257177E-03  1.3257177E-03  4.6398571E-03  1.4722834E-03  4.2045105E-03  1.2106465E-03  7.8596138E-04
  1.3143893E-03  4.5065521E-03  1.5641349E-03  4.9335601E-03  1.4263659E-03  1.4263659E-03  4.9335601E-03  1.5641349E-03  4.5065521E-03  1.3143893E-03  9.0201381E-04
  1.4214572E-03  4.8131796E-03  1.6655611E-03  5.1943289E-03  1.5293217E-03  1.5293217E-03  5.1943289E-03  1.6655611E-03  4.8131796E-03  1.4214572E-03  1.0209927E-03
  1.5383518E-03  5.1359698E-03  1.7592552E-03  5.4550514E-03  1.6355807E-03  1.6355807E-03  5.4550514E-03  1.7592552E-03  5.1359698E-03  1.5383518E-03  1.1568603E-03
  1.6515799E-03  5.3689422E-03  1.8675216E-03  5.7682397E-03  1.7536459E-03  1.7536459E-03  5.7682397E-03  1.8675216E-03  5.3689422E-03  1.6515799E-03  1.2966632E-03
  1.7768986E-03  5.7240507E-03  1.9740308E-03  6.0439460E-03  1.8634409E-03  1.8634409E-03  6.0439460E-03  1.9740308E-03  5.7240507E-03  1.7768986E-03  1.4361009E-03
  1.9005517E-03  6.0370123E-03  2.0970907E-03  6.3160897E-03  1.9877791E-03  1.9877791E-03  6.3160897E-03  2.0970907E-03  6.0370123E-03  1.9005517E-03  1.5894098E-03
  2.0334513E-03  6.2586072E-03  2.2262558E-03  6.7199039E-03  2.1163426E-03  2.1163426E-03  6.7199039E-03  2.2262558E-03  6.2586072E-03  2.0334513E-03  1.7371271E-03
  2.1681724E-03  6.6578677E-03  2.3606906E-03  6.8873665E-03  2.2613775E-03  2.2613775E-03  6.8873665E-03  2.3606906E-03  6.6578677E-03  2.1681724E-03  1.9068170E-03
  2.3317025E-03  7.0353120E-03  2.5011980E-03  7.2942741E-03  2.3905914E-03  2.3905914E-03  7.2942741E-03  2.5011980E-03  7.0353120E-03  2.3317025E-03  2.0927384E-03
  2.4658110E-03  7.3639565E-03  2.6466124E-03  7.9891266E-03  2.5447791E-03  2.5447791E-03  7.9891266E-03  2.6466124E-03  7.3639565E-03  2.4658110E-03  2.2478805E-03
  2.6128086E-03  7.6600699E-03  2.7955024E-03  8.0287296E-03  2.6959134E-03  2.6959134E-03  8.0287296E-03  2.7955024E-03  7.6600699E-03  2.6128086E-03  2.3924508E-03
  2.7708099E-03  8.0322484E-03  2.9441292E-03  8.6522313E-03  2.8495138E-03  2.8495138E-03  8.6522313E-03  2.9441292E-03  8.0322484E-03  2.7708099E-03  2.5865903E-03
  2.9364296E-03  8.5258959E-03  3.1089646E-03  8.5796745E-03  3.0137626E-03  3.0137626E-03  8.5796745E-03  3.1089646E-03  8.5258959E-03  2.9364296E-03  2.8060616E-03
  3.1231561E-03  9.0054879E-03  3.2898671E-03  9.1121356E-03  3.2035208E-03  3.2035208E-03  9.1121356E-03  3.2898671E-03  9.0054879E-03  3.1231561E-03  2.9796921E-03
  3.2693309E-03  9.1465402E-03  3.4388699E-03  9.3772991E-03  3.3418955E-03  3.3418955E-03  9.3772991E-03  3.4388699E-03  9.1465402E-03  3.2693309E-03  3.1454458E-03
  3.4616587E-03  9.3791478E-03  3.6104421E-03  9.8589577E-03  3.5028091E-03  3.5028091E-03  9.8589577E-03  3.6104421E-03  9.3791478E-03  3.4616587E-03  3.3287156E-03
  3.6009168E-03  9.7838546E-03  3.7720785E-03  9.9811503E-03  3.6965386E-03  3.6965386E-03  9.9811503E-03  3.7720785E-03  9.7838546E-03  3.6009168E-03  3.5221525E-03
  3.7755685E-03  1.0897144E-02  3.9482944E-03  1.0312894E-02  3.8681542E-03  3.8681542E-03  1.0312894E-02  3.9482944E-03  1.0897144E-02  3.7755685E-03  3.9767717E-03
  3.9688479E-03  1.0732110E-02  4.1242845E-03  1.1236812E-02  4.0351493E-03  4.0351493E-03  1.1236812E-02  4.1242845E-03  1.0732110E-02  3.9688479E-03  3.9363421E-03
  4.1472311E-03  1.1250184E-02  4.3035335E-03  1.1594078E-02  4.2323033E-03  4.2323033E-03  1.1594078E-02  4.3035335E-03  1.1250184E-02  4.1472311E-03  4.0782396E-03
  4.3104937E-03  1.1966643E-02  4.4724524E-03  9.3972792E-03  4.4063635E-03  4.4063635E-03  9.3972792E-03  4.4724524E-03  1.1966643E-02  4.3104937E-03  4.3185121E-03
  4.4922108E-03  1.1454816E-02  4.5811576E-03  1.0816850E-02  4.5483381E-03  4.5483381E-03  1.0816850E-02  4.5811576E-03  1.1454816E-02  4.4922108E-03  4.5386575E-03
  4.6768708E-03  1.1586303E-02  4.8770797E-03  1.2097220E-02  4.7887985E-03  4.7887985E-03  1.2097220E-02  4.8770797E-03  1.1586303E-02  4.6768708E-03  4.6905903E-03
  2.9891163E-03  9.0996820E-03  9.2655375E-03  1.4547783E-02  5.3385722E-03  5.3385722E-03  1.4547783E-02  9.2655375E-03  9.0996820E-03  2.9891163E-03  3.5208421E-05
  1.7169044E-03  5.8627875E-03  4.6827004E-03  9.1946771E-03  2.8436156E-03  2.8436156E-03  9.1946771E-03  4.6827004E-03  5.8627875E-03  1.7169044E-03  4.0602967E-05
  1.1298665E-03  4.0703133E-03  2.9291110E-03  6.2445281E-03  1.7844582E-03  1.7844582E-03  6.2445281E-03  2.9291110E-03  4.0703133E-03  1.1298665E-03  4.7215212E-05
  9.9218576E-04  3.6458044E-03  2.3458008E-03  5.3944920E-03  1.5042180E-03  1.5042180E-03  5.3944920E-03  2.3458008E-03  3.6458044E-03  9.9218576E-04  6.3992257E-05
  9.1777005E-04  3.4136685E-03  1.9824384E-03  4.8598591E-03  1.3219998E-03  1.3219998E-03  4.8598591E-03  1.9824384E-03  3.4136685E-03  9.1777005E-04  8.5673056E-05
  8.8180518E-04  3.2914829E-03  1.7500436E-03  4.5022887E-03  1.2199785E-03  1.2199785E-03  4.5022887E-03  1.7500436E-03  3.2914829E-03  8.8180518E-04  1.1321499E-04
  8.6135883E-04  3.2319681E-03  1.5967416E-03  4.3060080E-03  1.1559403E-03  1.1559403E-03  4.3060080E-03  1.5967416E-03  3.2319681E-03  8.6135883E-04  1.4550646E-04
  8.6754891E-04  3.2443133E-03  1.5119045E-03  4.1594131E-03  1.1291013E-03  1.1291013E-03  4.1594131E-03  1.5119045E-03  3.2443133E-03  8.6754891E-04  1.8456596E-04
  8.8494852E-04  3.2898724E-03  1.4587434E-03  4.1778361E-03  1.1174682E-03  1.1174682E-03  4.1778361E-03  1.4587434E-03  3.2898724E-03  8.8494852E-04  2.2929697E-04
  9.1556719E-04  3.4378762E-03  1.4298093E-03  4.2168306E-03  1.1335266E-03  1.1335266E-03  4.2168306E-03  1.4298093E-03  3.4378762E-03  9.1556719E-04  2.8304956E-04
  9.6500837E-04  3.5646729E-03  1.4427282E-03  4.3341591E-03  1.1576980E-03  1.1576980E-03  4.3341591E-03  1.4427282E-03  3.5646729E-03  9.6500837E-04  3.4288507E-04
  1.0175817E-03  3.7274924E-03  1.4665243E-03  4.4766612E-03  1.2114433E-03  1.2114433E-03  4.4766612E-03  1.4665243E-03  3.7274924E-03  1.0175817E-03  4.1392276E-04
  1.0897911E-03  3.9626481E-03  1.5096447E-03  4.6414162E-03  1.2681874E-03  1.2681874E-03  4.6414162E-03  1.5096447E-03  3.9626481E-03  1.0897911E-03  4.8789779E-04
  1.1655235E-03  4.2134661E-03  1.5644809E-03  4.8467991E-03  1.3346218E-03  1.3346218E-03  4.8467991E-03  1.5644809E-03  4.2134661E-03  1.1655235E-03  5.7264307E-04
  1.2529608E-03  4.4353295E-03  1.6275382E-03  5.0643193E-03  1.4159712E-03  1.4159712E-03  5.0643193E-03  1.6275382E-03  4.4353295E-03  1.2529608E-03  6.6462856E-04
  1.3436778E-03  4.7632895E-03  1.6881724E-03  5.3112657E-03  1.4842623E-03  1.4842623E-03  5.3112657E-03  1.6881724E-03  4.7632895E-03  1.3436778E-03  7.6265184E-04
  1.4363444E-03  4.9872535E-03  1.7616215E-03  5.5223652E-03  1.5802092E-03  1.5802092E-03  5.5223652E-03  1.7616215E-03  4.9872535E-03  1.4363444E-03  8.7131761E-04
  1.5293965E-03  5.2277495E-03  1.8374346E-03  5.7519230E-03  1.6663598E-03  1.6663598E-03  5.7519230E-03  1.8374346E-03  5.2277495E-03  1.5293965E-03  9.8910841E-04
  1.6304623E-03  5.5005815E-03  1.9209188E-03  5.9716136E-03  1.7607198E-03  1.7607198E-03  5.9716136E-03  1.9209188E-03  5.5005815E-03  1.6304623E-03  1.1058074E-03
  1.7319378E-03  5.7867561E-03  2.0084353E-03  6.2655430E-03  1.8601700E-03  1.8601700E-03  6.2655430E-03  2.0084353E-03  5.7867561E-03  1.7319378E-03  1.2332614E-03
  1.8428768E-03  6.0762921E-03  2.1036343E-03  6.4323049E-03  1.9687206E-03  1.9687206E-03  6.4323049E-03  2.1036343E-03  6.0762921E-03  1.8428768E-03  1.3635875E-03
  1.9552050E-03  6.2888240E-03  2.2020574E-03  6.5993273E-03  2.0766392E-03  2.0766392E-03  6.5993273E-03  2.2020574E-03  6.2888240E-03  1.9552050E-03  1.4951525E-03
  2.0843290E-03  6.6392851E-03  2.3207671E-03  7.0417073E-03  2.1933008E-03  2.1933008E-03  7.0417073E-03  2.3207671E-03  6.6392851E-03  2.0843290E-03  1.6437355E-03
  2.2076153E-03  6.8488191E-03  2.4416533E-03  7.3049337E-03  2.3127765E-03  2.3127765E-03  7.3049337E-03  2.4416533E-03  6.8488191E-03  2.2076153E-03  1.7948245E-03
  2.3475309E-03  7.2074678E-03  2.5679221E-03  7.4815246E-03  2.4488517E-03  2.4488517E-03  7.4815246E-03  2.5679221E-03  7.2074678E-03  2.3475309E-03  1.9382955E-03
  2.4684963E-03  7.5240296E-03  2.6978135E-03  7.9939469E-03  2.5611031E-03  2.5611031E-03  7.9939469E-03  2.6978135E-03  7.5240296E-03  2.4684963E-03  2.0923638E-03
  2.6188371E-03  7.8841538E-03  2.8320620E-03  8.2858551E-03  2.7148387E-03  2.7148387E-03  8.2858551E-03  2.8320620E-03  7.8841538E-03  2.6188371E-03  2.2550299E-03
  2.7632938E-03  8.2105513E-03  2.9757337E-03  8.7231100E-03  2.8452865E-03  2.8452865E-03  8.7231100E-03  2.9757337E-03  8.2105513E-03  2.7632938E-03  2.3872139E-03
  2.9065940E-03  8.6284660E-03  3.0975999E-03  8.8714292E-03  3.0003449E-03  3.0003449E-03  8.8714292E-03  3.0975999E-03  8.6284660E-03  2.9065940E-03  2.5848357E-03
  3.0550142E-03  9.0172742E-03  3.2476511E-03  9.1900125E-03  3.1458439E-03  3.1458439E-03  9.1900125E-03  3.2476511E-03  9.0172742E-03  3.0550142E-03  2.7516254E-03
  3.2292660E-03  9.3063000E-03  3.4151352E-03  9.8761089E-03  3.3179789E-03  3.3179789E-03  9.8761089E-03  3.4151352E-03  9.3063000E-03  3.2292660E-03  2.9081770E-03
  3.3588699E-03  9.4753920E-03  3.5467559E-03  9.7372741E-03  3.4491933E-03  3.4491933E-03  9.7372741E-03  3.5467559E-03  9.4753920E-03  3.3588699E-03  3.1706446E-03
  3.5031396E-03  1.1799536E-02  3.6964067E-03  1.0348612E-02  3.6369939E-03  3.6369939E-03  1.0348612E-02  3.6964067E-03  1.1799536E-02  3.5031396E-03  3.1685407E-03
  3.6682457E-03  1.0391458E-02  3.8507950E-03  1.0443865E-02  3.7602517E-03  3.7602517E-03  1.0443865E-02  3.8507950E-03  1.0391458E-02  3.6682457E-03  3.3511815E-03
  3.8243285E-03  1.1000654E-02  4.0304797E-03  1.1463953E-02  3.9067140E-03  3.9067140E-03  1.1463953E-02  4.0304797E-03  1.1000654E-02  3.8243285E-03  3.7009329E-03
  3.9967834E-03  1.0904232E-02  4.1748890E-03  1.1281726E-02  4.0658825E-03  4.0658825E-03  1.1281726E-02  4.1748890E-03  1.0904232E-02  3.9967834E-03  3.7354382E-03
  4.1707627E-03  1.1572489E-02  4.2849937E-03  1.1480703E-02  4.1843784E-03  4.1843784E-03  1.1480703E-02  4.2849937E-03  1.1572489E-02  4.1707627E-03  3.8850292E-03
  4.2844591E-03  1.3265257E-02  4.4804596E-03  1.0690506E-02  4.3815607E-03  4.3815607E-03  1.0690506E-02  4.4804596E-03  1.3265257E-02  4.2844591E-03  4.0559977E-03
  4.4526247E-03  1.2462547E-02  4.5458269E-03  1.2299075E-02  4.5285460E-03  4.5285460E-03  1.2299075E-02  4.5458269E-03  1.2462547E-02  4.4526247E-03  4.1906156E-03
  4.6798934E-03  1.1813578E-02  4.8209188E-03  1.2791580E-02  4.7253632E-03  4.7253632E-03  1.2791580E-02  4.8209188E-03  1.1813578E-02  4.6798934E-03  4.4846216E-03
  4.0854114E-03  1.2403832E-02  1.3356213E-02  2.0344359E-02  7.4317974E-03  7.4317974E-03  2.0344359E-02  1.3356213E-02  1.2403832E-02  4.0854114E-03  4.7770266E-05
  2.3624993E-03  8.0210156E-03  6.7666990E-03  1.2875099E-02  3.9758464E-03  3.9758464E-03  1.2875099E-02  6.7666990E-03  8.0210156E-03  2.3624993E-03  5.4936988E-05
  1.5497648E-03  5.5883829E-03  4.2098787E-03  8.7497004E-03  2.4974580E-03  2.4974580E-03  8.7497004E-03  4.2098787E-03  5.5883829E-03  1.5497648E-03  6.3724919E-05
  1.3520165E-03  4.9765348E-03  3.3519759E-03  7.5499609E-03  2.0859019E-03  2.0859019E-03  7.5499609E-03  3.3519759E-03  4.9765348E-03  1.3520165E-03  8.4787602E-05
  1.2420727E-03  4.6183526E-03  2.8050816E-03  6.6991172E-03  1.8276546E-03  1.8276546E-03  6.6991172E-03  2.8050816E-03  4.6183526E-03  1.2420727E-03  1.1125160E-04
  1.1778931E-03  4.4085860E-03  2.4567861E-03  6.1750073E-03  1.6636773E-03  1.6636773E-03  6.1750073E-03  2.4567861E-03  4.4085860E-03  1.1778931E-03  1.4414792E-04
  1.1496472E-03  4.3043563E-03  2.2160334E-03  5.8404131E-03  1.5635986E-03  1.5635986E-03  5.8404131E-03  2.2160334E-03  4.3043563E-03  1.1496472E-03  1.8292576E-04
  1.1439053E-03  4.2770011E-03  2.0648074E-03  5.5784705E-03  1.5062469E-03  1.5062469E-03  5.5784705E-03  2.0648074E-03  4.2770011E-03  1.1439053E-03  2.2839108E-04
  1.1542882E-03  4.3226860E-03  1.9739906E-03  5.5419027E-03  1.4817078E-03  1.4817078E-03  5.5419027E-03  1.9739906E-03  4.3226860E-03  1.1542882E-03  2.8013558E-04
  1.1857943E-03  4.4200490E-03  1.9150685E-03  5.5203856E-03  1.4833176E-03  1.4833176E-03  5.5203856E-03  1.9150685E-03  4.4200490E-03  1.1857943E-03  3.4103074E-04
  1.2357858E-03  4.5757934E-03  1.8989556E-03  5.5622350E-03  1.5048059E-03  1.5048059E-03  5.5622350E-03  1.8989556E-03  4.5757934E-03  1.2357858E-03  4.0675390E-04
  1.2861267E-03  4.7447917E-03  1.8923150E-03  5.6820551E-03  1.5389515E-03  1.5389515E-03  5.6820551E-03  1.8923150E-03  4.7447917E-03  1.2861267E-03  4.7834875E-04
  1.3534493E-03  4.9309633E-03  1.9041076E-03  5.8151034E-03  1.5863269E-03  1.5863269E-03  5.8151034E-03  1.9041076E-03  4.9309633E-03  1.3534493E-03  5.6053249E-04
  1.4233665E-03  5.1426651E-03  1.9261979E-03  5.9515397E-03  1.6391690E-03  1.6391690E-03  5.9515397E-03  1.9261979E-03  5.1426651E-03  1.4233665E-03  6.4746633E-04
  1.4993264E-03  5.3657957E-03  1.9538302E-03  6.0845175E-03  1.6983359E-03  1.6983359E-03  6.0845175E-03  1.9538302E-03  5.3657957E-03  1.4993264E-03  7.4055747E-04
  1.5755112E-03  5.5304187E-03  1.9919111E-03  6.2470338E-03  1.7532298E-03  1.7532298E-03  6.2470338E-03  1.9919111E-03  5.5304187E-03  1.5755112E-03  8.4220961E-04
  1.6522152E-03  5.7323075E-03  2.0415287E-03  6.3974268E-03  1.8256528E-03  1.8256528E-03  6.3974268E-03  2.0415287E-03  5.7323075E-03  1.6522152E-03  9.4661830E-04
  1.7384209E-03  5.9546880E-03  2.1018563E-03  6.5827834E-03  1.9033374E-03  1.9033374E-03  6.5827834E-03  2.1018563E-03  5.9546880E-03  1.7384209E-03  1.0564434E-03
  1.8282449E-03  6.1829378E-03  2.1690890E-03  6.7754360E-03  1.9829579E-03  1.9829579E-03  6.7754360E-03  2.1690890E-03  6.1829378E-03  1.8282449E-03  1.1705011E-03
  1.9291547E-03  6.4115261E-03  2.2460562E-03  6.9664011E-03  2.0734674E-03  2.0734674E-03  6.9664011E-03  2.2460562E-03  6.4115261E-03  1.9291547E-03  1.2906103E-03
  2.0359427E-03  6.7195713E-03  2.3363791E-03  7.2736712E-03  2.1752411E-03  2.1752411E-03  7.2736712E-03  2.3363791E-03  6.7195713E-03  2.0359427E-03  1.4177506E-03
  2.1497682E-03  6.9521527E-03  2.4247937E-03  7.4629626E-03  2.2700185E-03  2.2700185E-03  7.4629626E-03  2.4247937E-03  6.9521527E-03  2.1497682E-03  1.5453275E-03
  2.2554087E-03  7.2362066E-03  2.5336984E-03  7.8611695E-03  2.3826583E-03  2.3826583E-03  7.8611695E-03  2.5336984E-03  7.2362066E-03  2.2554087E-03  1.6752071E-03
  2.3796358E-03  7.4834966E-03  2.6338782E-03  8.0458329E-03  2.4979363E-03  2.4979363E-03  8.0458329E-03  2.6338782E-03  7.4834966E-03  2.3796358E-03  1.8132557E-03
  2.5040564E-03  7.8062736E-03  2.7453319E-03  8.3937179E-03  2.6158196E-03  2.6158196E-03  8.3937179E-03  2.7453319E-03  7.8062736E-03  2.5040564E-03  1.9309664E-03
  2.6387563E-03  8.2243577E-03  2.8617376E-03  8.5349776E-03  2.7442845E-03  2.7442845E-03  8.5349776E-03  2.8617376E-03  8.2243577E-03  2.6387563E-03  2.0642621E-03
  2.7473464E-03  8.5058849E-03  2.9841279E-03  9.0440266E-03  2.8618621E-03  2.8618621E-03  9.0440266E-03  2.9841279E-03  8.5058849E-03  2.7473464E-03  2.2136135E-03
  2.8853784E-03  8.7119255E-03  3.1075315E-03  9.1720241E-03  2.9860815E-03  2.9860815E-03  9.1720241E-03  3.1075315E-03  8.7119255E-03  2.8853784E-03  2.3735430E-03
  3.0052832E-03  9.0943579E-03  3.2348189E-03  9.4343840E-03  3.1203282E-03  3.1203282E-03  9.4343840E-03  3.2348189E-03  9.0943579E-03  3.0052832E-03  2.5604697E-03
  3.1508458E-03  9.4523367E-03  3.3632113E-03  9.8886785E-03  3.2493470E-03  3.2493470E-03  9.8886785E-03  3.3632113E-03  9.4523367E-03  3.1508458E-03  2.6399722E-03
  3.3088191E-03  9.6977424E-03  3.5152122E-03  1.0380740E-02  3.4074630E-03  3.4074630E-03  1.0380740E-02  3.5152122E-03  9.6977424E-03  3.3088191E-03  2.8093652E-03
  3.4198255E-03  1.0023861E-02  3.6368920E-03  1.0367769E-02  3.5257872E-03  3.5257872E-03  1.0367769E-02  3.6368920E-03  1.0023861E-02  3.4198255E-03  2.8914198E-03
  3.5715920E-03  1.0527483E-02  3.7762834E-03  1.0892014E-02  3.6682287E-03  3.6682287E-03  1.0892014E-02  3.7762834E-03  1.0527483E-02  3.5715920E-03  3.0652837E-03
  3.6979516E-03  1.0627130E-02  3.8997011E-03  1.1033361E-02  3.7965648E-03  3.7965648E-03  1.1033361E-02  3.8997011E-03  1.0627130E-02  3.6979516E-03  3.2343648E-03
  3.8494706E-03  1.1262504E-02  4.0181824E-03  1.1101330E-02  3.9422798E-03  3.9422798E-03  1.1101330E-02  4.0181824E-03  1.1262504E-02  3.8494706E-03  3.3113765E-03
  4.0119703E-03  1.1490673E-02  4.2039489E-03  1.2077493E-02  4.0988857E-03  4.0988857E-03  1.2077493E-02  4.2039489E-03  1.1490673E-02  4.0119703E-03  3.5680733E-03
  4.1244193E-03  1.2099887E-02  4.2958284E-03  1.2431324E-02  4.2351284E-03  4.2351284E-03  1.2431324E-02  4.2958284E-03  1.2099887E-02  4.1244193E-03  3.5992368E-03
  4.2847317E-03  1.1644522E-02  4.4583854E-03  1.0620761E-02  4.3919289E-03  4.3919289E-03  1.0620761E-02  4.4583854E-03  1.1644522E-02  4.2847317E-03  3.7936093E-03
  4.4467758E-03  1.2951759E-02  4.5303589E-03  1.2858005E-02  4.5124061E-03  4.5124061E-03  1.2858005E-02  4.5303589E-03  1.2951759E-02  4.4467758E-03  3.9630039E-03
  4.6125968E-03  1.3289547E-02  4.7771730E-03  1.3268338E-02  4.6938919E-03  4.6938919E-03  1.3268338E-02  4.7771730E-03  1.3289547E-02  4.6125968E-03  4.1985855E-03
  5.3991642E-03  1.6320089E-02  1.8395297E-02  2.7506154E-02  1.0052627E-02  1.0052627E-02  2.7506154E-02  1.8395297E-02  1.6320089E-02  5.3991642E-03  6.2510353E-05
  3.1099965E-03  1.0610605E-02  9.3336162E-03  1.7471428E-02  5.3904971E-03  5.3904971E-03  1.7471428E-02  9.3336162E-03  1.0610605E-02  3.1099965E-03  7.1670629E-05
  2.0563493E-03  7.4067192E-03  5.8096548E-03  1.1884680E-02  3.3886422E-03  3.3886422E-03  1.1884680E-02  5.8096548E-03  7.4067192E-03  2.0563493E-03  8.2383247E-05
  1.7850441E-03  6.5521791E-03  4.5935527E-03  1.0117991E-02  2.8068408E-03  2.8068408E-03  1.0117991E-02  4.5935527E-03  6.5521791E-03  1.7850441E-03  1.0796719E-04
  1.6256532E-03  6.0358056E-03  3.8130106E-03  8.9473468E-03  2.4356391E-03  2.4356391E-03  8.9473468E-03  3.8130106E-03  6.0358056E-03  1.6256532E-03  1.3943366E-04
  1.5263758E-03  5.7224332E-03  3.2911182E-03  8.1238319E-03  2.1935080E-03  2.1935080E-03  8.1238319E-03  3.2911182E-03  5.7224332E-03  1.5263758E-03  1.7693948E-04
  1.4680810E-03  5.5288927E-03  2.9376243E-03  7.6094942E-03  2.0396845E-03  2.0396845E-03  7.6094942E-03  2.9376243E-03  5.5288927E-03  1.4680810E-03  2.2028535E-04
  1.4453669E-03  5.4442895E-03  2.6912533E-03  7.1794502E-03  1.9372248E-03  1.9372248E-03  7.1794502E-03  2.6912533E-03  5.4442895E-03  1.4453669E-03  2.7122696E-04
  1.4525485E-03  5.4136913E-03  2.5235628E-03  7.0501868E-03  1.8823675E-03  1.8823675E-03  7.0501868E-03  2.5235628E-03  5.4136913E-03  1.4525485E-03  3.2583670E-04
  1.4644874E-03  5.4878732E-03  2.4119863E-03  6.9202413E-03  1.8552149E-03  1.8552149E-03  6.9202413E-03  2.4119863E-03  5.4878732E-03  1.4644874E-03  3.8825033E-04
  1.5062800E-03  5.5778904E-03  2.3352496E-03  6.8980175E-03  1.8395785E-03  1.8395785E-03  6.8980175E-03  2.3352496E-03  5.5778904E-03  1.5062800E-03  4.5575680E-04
  1.5447604E-03  5.6726571E-03  2.2755627E-03  6.8505155E-03  1.8615557E-03  1.8615557E-03  6.8505155E-03  2.2755627E-03  5.6726571E-03  1.5447604E-03  5.3628994E-04
  1.5879000E-03  5.7824492E-03  2.2217274E-03  6.8557576E-03  1.8688816E-03  1.8688816E-03  6.8557576E-03  2.2217274E-03  5.7824492E-03  1.5879000E-03  6.0943374E-04
  1.6356968E-03  5.9342905E-03  2.1974000E-03  6.8753771E-03  1.8915561E-03  1.8915561E-03  6.8753771E-03  2.1974000E-03  5.9342905E-03  1.6356968E-03  6.9502385E-04
  1.6902024E-03  6.0456483E-03  2.1939953E-03  6.9364248E-03  1.9247529E-03  1.9247529E-03  6.9364248E-03  2.1939953E-03  6.0456483E-03  1.6902024E-03  7.8531765E-04
  1.7488749E-03  6.2226110E-03  2.2095180E-03  7.0127659E-03  1.9553268E-03  1.9553268E-03  7.0127659E-03  2.2095180E-03  6.2226110E-03  1.7488749E-03  8.7558293E-04
  1.8192772E-03  6.3405044E-03  2.2327931E-03  7.1062305E-03  2.0174549E-03  2.0174549E-03  7.1062305E-03  2.2327931E-03  6.3405044E-03  1.8192772E-03  9.7690522E-04
  1.8939718E-03  6.5445985E-03  2.2749071E-03  7.2457020E-03  2.0796701E-03  2.0796701E-03  7.2457020E-03  2.2749071E-03  6.5445985E-03  1.8939718E-03  1.0797955E-03
  1.9781325E-03  6.7430427E-03  2.3258892E-03  7.3855219E-03  2.1480471E-03  2.1480471E-03  7.3855219E-03  2.3258892E-03  6.7430427E-03  1.9781325E-03  1.1821799E-03
  2.0711699E-03  6.9788605E-03  2.3883325E-03  7.5612415E-03  2.2284226E-03  2.2284226E-03  7.5612415E-03  2.3883325E-03  6.9788605E-03  2.0711699E-03  1.2953282E-03
  2.1628441E-03  7.1703221E-03  2.4657014E-03  7.7404224E-03  2.3138084E-03  2.3138084E-03  7.7404224E-03  2.4657014E-03  7.1703221E-03  2.1628441E-03  1.3926744E-03
  2.2645183E-03  7.3390820E-03  2.5505369E-03  8.0512269E-03  2.4088423E-03  2.4088423E-03  8.0512269E-03  2.5505369E-03  7.3390820E-03  2.2645183E-03  1.5377778E-03
  2.3625608E-03  7.7059161E-03  2.6253656E-03  8.2601801E-03  2.4991639E-03  2.4991639E-03  8.2601801E-03  2.6253656E-03  7.7059161E-03  2.3625608E-03  1.6287074E-03
  2.4659378E-03  7.8838017E-03  2.7082748E-03  8.6148510E-03  2.6045604E-03  2.6045604E-03  8.6148510E-03  2.7082748E-03  7.8838017E-03  2.4659378E-03  1.7551211E-03
  2.5639697E-03  8.2833306E-03  2.7977916E-03  8.6974791E-03  2.7083339E-03  2.7083339E-03  8.6974791E-03  2.7977916E-03  8.2833306E-03  2.5639697E-03  1.8772452E-03
  2.6839375E-03  8.5200125E-03  2.9069746E-03  9.0830893E-03  2.8033960E-03  2.8033960E-03  9.0830893E-03  2.9069746E-03  8.5200125E-03  2.6839375E-03  1.9805636E-03
  2.7982380E-03  8.7807490E-03  3.0094894E-03  9.2598229E-03  2.9201575E-03  2.9201575E-03  9.2598229E-03  3.0094894E-03  8.7807490E-03  2.7982380E-03  2.0965275E-03
  2.9289815E-03  9.2107453E-03  3.1176776E-03  9.7720947E-03  3.0289153E-03  3.0289153E-03  9.7720947E-03  3.1176776E-03  9.2107453E-03  2.9289815E-03  2.2267293E-03
  3.0436133E-03  9.2092665E-03  3.2184824E-03  1.0319441E-02  3.1419328E-03  3.1419328E-03  1.0319441E-02  3.2184824E-03  9.2092665E-03  3.0436133E-03  2.3312515E-03
  3.1681329E-03  9.6797376E-03  3.3411337E-03  1.0171009E-02  3.2628271E-03  3.2628271E-03  1.0171009E-02  3.3411337E-03  9.6797376E-03  3.1681329E-03  2.4573648E-03
  3.2893446E-03  1.0226899E-02  3.4667696E-03  1.0435752E-02  3.3927686E-03  3.3927686E-03  1.0435752E-02  3.4667696E-03  1.0226899E-02  3.2893446E-03  2.6261196E-03
  3.4010029E-03  1.0525374E-02  3.5673789E-03  1.0694884E-02  3.4912401E-03  3.4912401E-03  1.0694884E-02  3.5673789E-03  1.0525374E-02  3.4010029E-03  2.6724715E-03
  3.5339436E-03  1.0331321E-02  3.6760091E-03  1.1146202E-02  3.6292770E-03  3.6292770E-03  1.1146202E-02  3.6760091E-03  1.0331321E-02  3.5339436E-03  2.8182812E-03
  3.6500349E-03  1.0817467E-02  3.8076833E-03  1.1354167E-02  3.7446493E-03  3.7446493E-03  1.1354167E-02  3.8076833E-03  1.0817467E-02  3.6500349E-03  2.9358245E-03
  3.7747228E-03  1.1239089E-02  3.9223654E-03  1.1614980E-02  3.8760325E-03  3.8760325E-03  1.1614980E-02  3.9223654E-03  1.1239089E-02  3.7747228E-03  3.0390392E-03
  3.8996892E-03  1.1623359E-02  4.0698425E-03  1.1518067E-02  4.0228696E-03  4.0228696E-03  1.1518067E-02  4.0698425E-03  1.1623359E-02  3.8996892E-03  3.2548009E-03
  4.0334789E-03  1.2733272E-02  4.1591460E-03  1.1822498E-02  4.0913096E-03  4.0913096E-03  1.1822498E-02  4.1591460E-03  1.2733272E-02  4.0334789E-03  3.3233839E-03
  4.1386020E-03  1.2270189E-02  4.2788862E-03  1.0902052E-02  4.2271226E-03  4.2271226E-03  1.0902052E-02  4.2788862E-03  1.2270189E-02  4.1386020E-03  3.4154174E-03
  4.2944953E-03  1.2911701E-02  4.3671333E-03  1.2138307E-02  4.3459959E-03  4.3459959E-03  1.2138307E-02  4.3671333E-03  1.2911701E-02  4.2944953E-03  3.7556844E-03
  4.3910956E-03  1.2092333E-02  4.5309893E-03  1.2976418E-02  4.4610544E-03  4.4610544E-03  1.2976418E-02  4.5309893E-03  1.2092333E-02  4.3910956E-03  3.6310219E-03
  6.5254447E-03  1.9825945E-02  2.2137283E-02  3.3914379E-02  1.2451965E-02  1.2451965E-02  3.3914379E-02  2.2137283E-02  1.9825945E-02  6.5254447E-03  7.4708151E-05
  3.7826381E-03  1.2927963E-02  1.1352240E-02  2.1594657E-02  6.6686956E-03  6.6686956E-03  2.1594657E-02  1.1352240E-02  1.2927963E-02  3.7826381E-03  8.5672917E-05
  2.5095395E-03  9.0388847E-03  7.0918189E-03  1.4776903E-02  4.2140248E-03  4.2140248E-03  1.4776903E-02  7.0918189E-03  9.0388847E-03  2.5095395E-03  9.8336766E-05
  2.1610166E-03  7.9488467E-03  5.5704847E-03  1.2464387E-02  3.4564166E-03  3.4564166E-03  1.2464387E-02  5.5704847E-03  7.9488467E-03  2.1610166E-03  1.2619175E-04
  1.9568953E-03  7.2670882E-03  4.5944858E-03  1.0918179E-02  2.9734960E-03  2.9734960E-03  1.0918179E-02  4.5944858E-03  7.2670882E-03  1.9568953E-03  1.6065158E-04
  1.8233093E-03  6.8273514E-03  3.9252469E-03  9.8474568E-03  2.6585262E-03  2.6585262E-03  9.8474568E-03  3.9252469E-03  6.8273514E-03  1.8233093E-03  2.0105631E-04
  1.7452281E-03  6.5557576E-03  3.4573858E-03  9.1037528E-03  2.4412654E-03  2.4412654E-03  9.1037528E-03  3.4573858E-03  6.5557576E-03  1.7452281E-03  2.4629748E-04
  1.7024587E-03  6.3861468E-03  3.1330979E-03  8.5210284E-03  2.3055095E-03  2.3055095E-03  8.5210284E-03  3.1330979E-03  6.3861468E-03  1.7024587E-03  2.9813502E-04
  1.6809236E-03  6.2911797E-03  2.8896697E-03  8.2248428E-03  2.2113693E-03  2.2113693E-03  8.2248428E-03  2.8896697E-03  6.2911797E-03  1.6809236E-03  3.5270851E-04
  1.6897758E-03  6.3236712E-03  2.6991679E-03  7.9883250E-03  2.1353657E-03  2.1353657E-03  7.9883250E-03  2.6991679E-03  6.3236712E-03  1.6897758E-03  4.1902638E-04
  1.7002710E-03  6.2920872E-03  2.5444807E-03  7.7781823E-03  2.0915544E-03  2.0915544E-03  7.7781823E-03  2.5444807E-03  6.2920872E-03  1.7002710E-03  4.8441065E-04
  1.7103423E-03  6.3119327E-03  2.4346239E-03  7.6501087E-03  2.0520852E-03  2.0520852E-03  7.6501087E-03  2.4346239E-03  6.3119327E-03  1.7103423E-03  5.5329659E-04
  1.7367579E-03  6.3486174E-03  2.3624606E-03  7.5049115E-03  2.0431116E-03  2.0431116E-03  7.5049115E-03  2.3624606E-03  6.3486174E-03  1.7367579E-03  6.3184726E-04
  1.7722669E-03  6.4169064E-03  2.3122425E-03  7.4538105E-03  2.0474224E-03  2.0474224E-03  7.4538105E-03  2.3122425E-03  6.4169064E-03  1.7722669E-03  7.1171447E-04
  1.8108265E-03  6.4888352E-03  2.2904902E-03  7.4574722E-03  2.0637867E-03  2.0637867E-03  7.4574722E-03  2.2904902E-03  6.4888352E-03  1.8108265E-03  7.9541879E-04
  1.8661643E-03  6.6478666E-03  2.2925389E-03  7.4795542E-03  2.0832953E-03  2.0832953E-03  7.4795542E-03  2.2925389E-03  6.6478666E-03  1.8661643E-03  8.8296180E-04
  1.9231526E-03  6.7419557E-03  2.3003227E-03  7.5502392E-03  2.1320632E-03  2.1320632E-03  7.5502392E-03  2.3003227E-03  6.7419557E-03  1.9231526E-03  9.7389233E-04
  1.9891458E-03  6.8981920E-03  2.3353166E-03  7.6755814E-03  2.1800875E-03  2.1800875E-03  7.6755814E-03  2.3353166E-03  6.8981920E-03  1.9891458E-03  1.0683358E-03
  2.0602028E-03  7.0917734E-03  2.3753992E-03  7.7870502E-03  2.2398661E-03  2.2398661E-03  7.7870502E-03  2.3753992E-03  7.0917734E-03  2.0602028E-03  1.1648680E-03
  2.1452228E-03  7.2742903E-03  2.4180875E-03  7.9034577E-03  2.3080101E-03  2.3080101E-03  7.9034577E-03  2.4180875E-03  7.2742903E-03  2.1452228E-03  1.2618751E-03
  2.2310655E-03  7.5958663E-03  2.4859019E-03  8.1091965E-03  2.3862734E-03  2.3862734E-03  8.1091965E-03  2.4859019E-03  7.5958663E-03  2.2310655E-03  1.3519522E-03
  2.3041223E-03  7.6989535E-03  2.5537330E-03  8.3748868E-03  2.4607058E-03  2.4607058E-03  8.3748868E-03  2.5537330E-03  7.6989535E-03  2.3041223E-03  1.4751205E-03
  2.4052793E-03  7.9682224E-03  2.6258174E-03  8.5420215E-03  2.5452729E-03  2.5452729E-03  8.5420215E-03  2.6258174E-03  7.9682224E-03  2.4052793E-03  1.5626820E-03
  2.5020236E-03  8.2254417E-03  2.7023527E-03  8.8100484E-03  2.6377563E-03  2.6377563E-03  8.8100484E-03  2.7023527E-03  8.2254417E-03  2.5020236E-03  1.6629466E-03
  2.6082696E-03  8.4504641E-03  2.7906537E-03  8.8937429E-03  2.7384817E-03  2.7384817E-03  8.8937429E-03  2.7906537E-03  8.4504641E-03  2.6082696E-03  1.7754596E-03
  2.7158083E-03  8.7480355E-03  2.8762867E-03  9.3940111E-03  2.8145690E-03  2.8145690E-03  9.3940111E-03  2.8762867E-03  8.7480355E-03  2.7158083E-03  1.8910922E-03
  2.8047767E-03  8.9577274E-03  2.9679643E-03  9.5586715E-03  2.9198243E-03  2.9198243E-03  9.5586715E-03  2.9679643E-03  8.9577274E-03  2.8047767E-03  1.9743704E-03
  2.9088608E-03  9.2134997E-03  3.0611215E-03  9.9310489E-03  3.0118513E-03  3.0118513E-03  9.9310489E-03  3.0611215E-03  9.2134997E-03  2.9088608E-03  2.0848527E-03
  3.0181574E-03  9.5479369E-03  3.1510761E-03  1.0078142E-02  3.1477896E-03  3.1477896E-03  1.0078142E-02  3.1510761E-03  9.5479369E-03  3.0181574E-03  2.2454302E-03
  3.1281948E-03  9.8644901E-03  3.2501453E-03  1.0253279E-02  3.2231991E-03  3.2231991E-03  1.0253279E-02  3.2501453E-03  9.8644901E-03  3.1281948E-03  2.2912705E-03
  3.2543924E-03  1.0274408E-02  3.3711417E-03  1.0607121E-02  3.3511340E-03  3.3511340E-03  1.0607121E-02  3.3711417E-03  1.0274408E-02  3.2543924E-03  2.4329198E-03
  3.3368848E-03  1.0494232E-02  3.4608474E-03  1.0705084E-02  3.4383234E-03  3.4383234E-03  1.0705084E-02  3.4608474E-03  1.0494232E-02  3.3368848E-03  2.6839600E-03
  3.4583777E-03  1.0711981E-02  3.5967324E-03  1.0970390E-02  3.5512571E-03  3.5512571E-03  1.0970390E-02  3.5967324E-03  1.0711981E-02  3.4583777E-03  2.5496575E-03
  3.5736701E-03  1.1003183E-02  3.6672022E-03  1.1594050E-02  3.6656500E-03  3.6656500E-03  1.1594050E-02  3.6672022E-03  1.1003183E-02  3.5736701E-03  2.7564334E-03
  3.7278626E-03  1.1491836E-02  3.7846582E-03  1.1128725E-02  3.7418366E-03  3.7418366E-03  1.1128725E-02  3.7846582E-03  1.1491836E-02  3.7278626E-03  2.8290201E-03
  3.7987872E-03  1.1605017E-02  3.9097500E-03  1.1742167E-02  3.8857018E-03  3.8857018E-03  1.1742167E-02  3.9097500E-03  1.1605017E-02  3.7987872E-03  2.9967706E-03
  4.2881800E-03  1.1479722E-02  3.9901762E-03  1.2227256E-02  3.9848187E-03  3.9848187E-03  1.2227256E-02  3.9901762E-03  1.1479722E-02  4.2881800E-03  3.0523409E-03
  4.0507175E-03  1.2706819E-02  4.1301936E-03  1.2713918E-02  4.1082998E-03  4.1082998E-03  1.2713918E-02  4.1301936E-03  1.2706819E-02  4.0507175E-03  3.1537411E-03
  4.0900555E-03  1.3728547E-02  4.1918346E-03  1.1152134E-02  4.1848932E-03  4.1848932E-03  1.1152134E-02  4.1918346E-03  1.3728547E-02  4.0900555E-03  3.2038031E-03
  4.2660852E-03  1.2109084E-02  4.4038161E-03  1.5301355E-02  4.3586504E-03  4.3586504E-03  1.5301355E-02  4.4038161E-03  1.2109084E-02  4.2660852E-03  3.3949553E-03
  7.5214053E-03  2.2804925E-02  2.4465997E-02  3.9749349E-02  1.4517622E-02  1.4517622E-02  3.9749349E-02  2.4465997E-02  2.2804925E-02  7.5214053E-03  8.4662987E-05
  4.3772583E-03  1.4916055E-02  1.2630588E-02  2.5336540E-02  7.8301491E-03  7.8301491E-03  2.5336540E-02  1.2630588E-02  1.4916055E-02  4.3772583E-03  9.5766160E-05
  2.9176170E-03  1.0512101E-02  7.9843307E-03  1.7391198E-02  4.9716239E-03  4.9716239E-03  1.7391198E-02  7.9843307E-03  1.0512101E-02  2.9176170E-03  1.1038955E-04
  2.4962409E-03  9.2021723E-03  6.2398824E-03  1.4584049E-02  4.0343672E-03  4.0343672E-03  1.4584049E-02  6.2398824E-03  9.2021723E-03  2.4962409E-03  1.4055370E-04
  2.2446278E-03  8.3682631E-03  5.1065944E-03  1.2665481E-02  3.4487887E-03  3.4487887E-03  1.2665481E-02  5.1065944E-03  8.3682631E-03  2.2446278E-03  1.7655923E-04
  2.0773627E-03  7.7796612E-03  4.3287300E-03  1.1350124E-02  3.0565148E-03  3.0565148E-03  1.1350124E-02  4.3287300E-03  7.7796612E-03  2.0773627E-03  2.1821931E-04
  1.9723921E-03  7.4072023E-03  3.7620176E-03  1.0404626E-02  2.7789118E-03  2.7789118E-03  1.0404626E-02  3.7620176E-03  7.4072023E-03  1.9723921E-03  2.6404330E-04
  1.9094970E-03  7.1922367E-03  3.3596315E-03  9.6387123E-03  2.5958222E-03  2.5958222E-03  9.6387123E-03  3.3596315E-03  7.1922367E-03  1.9094970E-03  3.1572503E-04
  1.8688630E-03  6.9643952E-03  3.0351796E-03  9.1580266E-03  2.4488992E-03  2.4488992E-03  9.1580266E-03  3.0351796E-03  6.9643952E-03  1.8688630E-03  3.6882719E-04
  1.8490844E-03  6.8848199E-03  2.8002846E-03  8.7397798E-03  2.3383524E-03  2.3383524E-03  8.7397798E-03  2.8002846E-03  6.8848199E-03  1.8490844E-03  4.3342461E-04
  1.8311519E-03  6.8370905E-03  2.6295507E-03  8.3926034E-03  2.2435751E-03  2.2435751E-03  8.3926034E-03  2.6295507E-03  6.8370905E-03  1.8311519E-03  4.9669562E-04
  1.8357292E-03  6.6987347E-03  2.4998782E-03  8.2131542E-03  2.1757220E-03  2.1757220E-03  8.2131542E-03  2.4998782E-03  6.6987347E-03  1.8357292E-03  5.6629029E-04
  1.8381964E-03  6.7256482E-03  2.4029817E-03  8.0100386E-03  2.1583814E-03  2.1583814E-03  8.0100386E-03  2.4029817E-03  6.7256482E-03  1.8381964E-03  6.3772771E-04
  1.8634970E-03  6.7650916E-03  2.3435294E-03  7.8367164E-03  2.1508640E-03  2.1508640E-03  7.8367164E-03  2.3435294E-03  6.7650916E-03  1.8634970E-03  7.1607463E-04
  1.8948447E-03  6.8420057E-03  2.3149439E-03  7.7806289E-03  2.1497753E-03  2.1497753E-03  7.7806289E-03  2.3149439E-03  6.8420057E-03  1.8948447E-03  7.9072280E-04
  1.9400156E-03  6.8969866E-03  2.3042564E-03  7.7813180E-03  2.1509402E-03  2.1509402E-03  7.7813180E-03  2.3042564E-03  6.8969866E-03  1.9400156E-03  8.7056411E-04
  1.9916170E-03  7.0446530E-03  2.3093006E-03  7.8162375E-03  2.1977717E-03  2.1977717E-03  7.8162375E-03  2.3093006E-03  7.0446530E-03  1.9916170E-03  9.5803685E-04
  2.0517829E-03  7.1776831E-03  2.3295833E-03  7.8944799E-03  2.2413985E-03  2.2413985E-03  7.8944799E-03  2.3295833E-03  7.1776831E-03  2.0517829E-03  1.0440251E-03
  2.1160065E-03  7.3526957E-03  2.3687226E-03  7.9858578E-03  2.2913344E-03  2.2913344E-03  7.9858578E-03  2.3687226E-03  7.3526957E-03  2.1160065E-03  1.1298137E-03
  2.1921162E-03  7.5035604E-03  2.4123503E-03  8.0834212E-03  2.3518324E-03  2.3518324E-03  8.0834212E-03  2.4123503E-03  7.5035604E-03  2.1921162E-03  1.2181048E-03
  2.2667216E-03  7.5960710E-03  2.4595976E-03  8.2680167E-03  2.4076555E-03  2.4076555E-03  8.2680167E-03  2.4595976E-03  7.5960710E-03  2.2667216E-03  1.3223740E-03
  2.3470472E-03  8.0190791E-03  2.5180631E-03  8.5763037E-03  2.4884020E-03  2.4884020E-03  8.5763037E-03  2.5180631E-03  8.0190791E-03  2.3470472E-03  1.3947640E-03
  2.4289543E-03  8.1019494E-03  2.5812239E-03  8.7623841E-03  2.5607608E-03  2.5607608E-03  8.7623841E-03  2.5812239E-03  8.1019494E-03  2.4289543E-03  1.5010247E-03
  2.5201855E-03  8.3699505E-03  2.6531689E-03  8.9098237E-03  2.6303102E-03  2.6303102E-03  8.9098237E-03  2.6531689E-03  8.3699505E-03  2.5201855E-03  1.5968388E-03
  2.6136898E-03  8.6580820E-03  2.7234855E-03  9.0710948E-03  2.7104120E-03  2.7104120E-03  9.0710948E-03  2.7234855E-03  8.6580820E-03  2.6136898E-03  1.7011882E-03
  2.7022365E-03  9.0107862E-03  2.8107288E-03  9.5930813E-03  2.7995477E-03  2.7995477E-03  9.5930813E-03  2.8107288E-03  9.0107862E-03  2.7022365E-03  1.7716170E-03
  2.7902016E-03  9.0858380E-03  2.9006806E-03  9.6008374E-03  2.8942081E-03  2.8942081E-03  9.6008374E-03  2.9006806E-03  9.0858380E-03  2.7902016E-03  1.9224870E-03
  2.8899860E-03  9.7806104E-03  2.9837813E-03  9.9305448E-03  2.9775786E-03  2.9775786E-03  9.9305448E-03  2.9837813E-03  9.7806104E-03  2.8899860E-03  1.9780116E-03
  2.9891550E-03  9.9691151E-03  3.0687201E-03  9.8316422E-03  3.0667106E-03  3.0667106E-03  9.8316422E-03  3.0687201E-03  9.9691151E-03  2.9891550E-03  2.0777744E-03
  3.0846702E-03  9.8805391E-03  3.1587006E-03  1.0225014E-02  3.1668625E-03  3.1668625E-03  1.0225014E-02  3.1587006E-03  9.8805391E-03  3.0846702E-03  2.1631096E-03
  3.2009401E-03  1.0284905E-02  3.2653794E-03  1.0744029E-02  3.2821830E-03  3.2821830E-03  1.0744029E-02  3.2653794E-03  1.0284905E-02  3.2009401E-03  2.2769028E-03
  3.2866135E-03  1.0654234E-02  3.3553823E-03  1.1109189E-02  3.3626240E-03  3.3626240E-03  1.1109189E-02  3.3553823E-03  1.0654234E-02  3.2866135E-03  2.3353386E-03
  3.3829130E-03  1.0772271E-02  3.4439928E-03  1.1144516E-02  3.4656558E-03  3.4656558E-03  1.1144516E-02  3.4439928E-03  1.0772271E-02  3.3829130E-03  2.4272578E-03
  3.5036474E-03  1.1270324E-02  3.5345936E-03  1.1387785E-02  3.5714904E-03  3.5714904E-03  1.1387785E-02  3.5345936E-03  1.1270324E-02  3.5036474E-03  2.5180886E-03
  3.5909860E-03  1.1821804E-02  3.6590291E-03  1.1742438E-02  3.6825126E-03  3.6825126E-03  1.1742438E-02  3.6590291E-03  1.1821804E-02  3.5909860E-03  2.7057933E-03
  3.7183009E-03  1.1885755E-02  3.7422418E-03  1.1590908E-02  3.7848377E-03  3.7848377E-03  1.1590908E-02  3.7422418E-03  1.1885755E-02  3.7183009E-03  2.7720564E-03
  3.7888902E-03  1.2353993E-02  3.8367039E-03  1.2671451E-02  3.8808890E-03  3.8808890E-03  1.2671451E-02  3.8367039E-03  1.2353993E-02  3.7888902E-03  2.8207540E-03
  3.8879592E-03  1.2312288E-02  3.9344770E-03  1.0562116E-02  3.9824037E-03  3.9824037E-03  1.0562116E-02  3.9344770E-03  1.2312288E-02  3.8879592E-03  2.9527072E-03
  4.0111602E-03  1.2948041E-02  4.0332286E-03  1.2803094E-02  4.0753248E-03  4.0753248E-03  1.2803094E-02  4.0332286E-03  1.2948041E-02  4.0111602E-03  2.9719246E-03
  4.1195027E-03  1.3846354E-02  4.1523345E-03  1.3668611E-02  4.3429247E-03  4.3429247E-03  1.3668611E-02  4.1523345E-03  1.3846354E-02  4.1195027E-03  3.3135475E-03
  8.3788425E-03  2.5485547E-02  2.5910199E-02  4.4530320E-02  1.6322212E-02  1.6322212E-02  4.4530320E-02  2.5910199E-02  2.5485547E-02  8.3788425E-03  9.2292460E-05
  4.9109275E-03  1.6731781E-02  1.3497779E-02  2.8603089E-02  8.8321704E-03  8.8321704E-03  2.8603089E-02  1.3497779E-02  1.6731781E-02  4.9109275E-03  1.0495300E-04
  3.2840640E-03  1.1847262E-02  8.5839646E-03  1.9739292E-02  5.6285951E-03  5.6285951E-03  1.9739292E-02  8.5839646E-03  1.1847262E-02  3.2840640E-03  1.2007345E-04
  2.7928624E-03  1.0297962E-02  6.6672420E-03  1.6425798E-02  4.5451384E-03  4.5451384E-03  1.6425798E-02  6.6672420E-03  1.0297962E-02  2.7928624E-03  1.5094058E-04
  2.4974582E-03  9.2963526E-03  5.4139137E-03  1.4220962E-02  3.8515882E-03  3.8515882E-03  1.4220962E-02  5.4139137E-03  9.2963526E-03  2.4974582E-03  1.8754020E-04
  2.3045921E-03  8.6039942E-03  4.5458328E-03  1.2594026E-02  3.3876484E-03  3.3876484E-03  1.2594026E-02  4.5458328E-03  8.6039942E-03  2.3045921E-03  2.2939551E-04
  2.1682907E-03  8.1557374E-03  3.9001191E-03  1.1411949E-02  3.0491944E-03  3.0491944E-03  1.1411949E-02  3.9001191E-03  8.1557374E-03  2.1682907E-03  2.7510071E-04
  2.0759638E-03  7.8239757E-03  3.4250403E-03  1.0440230E-02  2.8051401E-03  2.8051401E-03  1.0440230E-02  3.4250403E-03  7.8239757E-03  2.0759638E-03  3.2441655E-04
  2.0118428E-03  7.5310607E-03  3.0730888E-03  9.7689078E-03  2.6059194E-03  2.6059194E-03  9.7689078E-03  3.0730888E-03  7.5310607E-03  2.0118428E-03  3.7821762E-04
  1.9598652E-03  7.3713237E-03  2.8125116E-03  9.2289431E-03  2.4529414E-03  2.4529414E-03  9.2289431E-03  2.8125116E-03  7.3713237E-03  1.9598652E-03  4.3541248E-04
  1.9321143E-03  7.1711677E-03  2.6337598E-03  8.8020014E-03  2.3703406E-03  2.3703406E-03  8.8020014E-03  2.6337598E-03  7.1711677E-03  1.9321143E-03  4.9241719E-04
  1.8964783E-03  7.0215605E-03  2.4868215E-03  8.5246681E-03  2.2758667E-03  2.2758667E-03  8.5246681E-03  2.4868215E-03  7.0215605E-03  1.8964783E-03  5.6760675E-04
  1.9150416E-03  7.0247713E-03  2.4016980E-03  8.2483519E-03  2.2328111E-03  2.2328111E-03  8.2483519E-03  2.4016980E-03  7.0247713E-03  1.9150416E-03  6.3312201E-04
  1.9310311E-03  7.0080283E-03  2.3437118E-03  8.1200688E-03  2.2064093E-03  2.2064093E-03  8.1200688E-03  2.3437118E-03  7.0080283E-03  1.9310311E-03  7.0564665E-04
  1.9568364E-03  7.0423144E-03  2.3069994E-03  7.9433679E-03  2.2039296E-03  2.2039296E-03  7.9433679E-03  2.3069994E-03  7.0423144E-03  1.9568364E-03  7.8200160E-04
  1.9830878E-03  7.1895222E-03  2.2913438E-03  7.9642861E-03  2.1929662E-03  2.1929662E-03  7.9642861E-03  2.2913438E-03  7.1895222E-03  1.9830878E-03  8.5350435E-04
  2.0347764E-03  7.2262834E-03  2.2896902E-03  8.0039879E-03  2.2352854E-03  2.2352854E-03  8.0039879E-03  2.2896902E-03  7.2262834E-03  2.0347764E-03  9.3229397E-04
  2.0848530E-03  7.3582255E-03  2.3062543E-03  8.0529148E-03  2.2670793E-03  2.2670793E-03  8.0529148E-03  2.3062543E-03  7.3582255E-03  2.0848530E-03  1.0154567E-03
  2.1493592E-03  7.5134733E-03  2.3338126E-03  8.1296936E-03  2.3079098E-03  2.3079098E-03  8.1296936E-03  2.3338126E-03  7.5134733E-03  2.1493592E-03  1.0919556E-03
  2.2118636E-03  7.6946493E-03  2.3720560E-03  8.2407573E-03  2.3607665E-03  2.3607665E-03  8.2407573E-03  2.3720560E-03  7.6946493E-03  2.2118636E-03  1.1752127E-03
  2.2860156E-03  7.8932281E-03  2.4174717E-03  8.3291286E-03  2.4210175E-03  2.4210175E-03  8.3291286E-03  2.4174717E-03  7.8932281E-03  2.2860156E-03  1.2591270E-03
  2.3501649E-03  8.1494149E-03  2.4787100E-03  8.7993086E-03  2.4615619E-03  2.4615619E-03  8.7993086E-03  2.4787100E-03  8.1494149E-03  2.3501649E-03  1.3465766E-03
  2.4287643E-03  8.2754841E-03  2.5304758E-03  8.7222278E-03  2.5451353E-03  2.5451353E-03  8.7222278E-03  2.5304758E-03  8.2754841E-03  2.4287643E-03  1.4393581E-03
  2.5219748E-03  8.4532004E-03  2.5978638E-03  8.9574288E-03  2.6195459E-03  2.6195459E-03  8.9574288E-03  2.5978638E-03  8.4532004E-03  2.5219748E-03  1.5229837E-03
  2.5858030E-03  8.6566900E-03  2.6679037E-03  8.9866416E-03  2.6909042E-03  2.6909042E-03  8.9866416E-03  2.6679037E-03  8.6566900E-03  2.5858030E-03  1.5906351E-03
  2.6806984E-03  9.0179371E-03  2.7375709E-03  9.4265738E-03  2.7830202E-03  2.7830202E-03  9.4265738E-03  2.7375709E-03  9.0179371E-03  2.6806984E-03  1.6528470E-03
  2.7750966E-03  9.1209385E-03  2.8143919E-03  9.6549758E-03  2.8566749E-03  2.8566749E-03  9.6549758E-03  2.8143919E-03  9.1209385E-03  2.7750966E-03  1.7980864E-03
  2.8453358E-03  9.4534054E-03  2.8948738E-03  9.7885597E-03  2.9267682E-03  2.9267682E-03  9.7885597E-03  2.8948738E-03  9.4534054E-03  2.8453358E-03  1.9155656E-03
  2.9425445E-03  9.6605347E-03  2.9898055E-03  9.9407254E-03  3.0257293E-03  3.0257293E-03  9.9407254E-03  2.9898055E-03  9.6605347E-03  2.9425445E-03  1.8987878E-03
  3.0438107E-03  1.0180995E-02  3.0646025E-03  1.0016305E-02  3.1168142E-03  3.1168142E-03  1.0016305E-02  3.0646025E-03  1.0180995E-02  3.0438107E-03  2.0762118E-03
  3.1460481E-03  1.0239906E-02  3.1732801E-03  1.0739036E-02  3.2193129E-03  3.2193129E-03  1.0739036E-02  3.1732801E-03  1.0239906E-02  3.1460481E-03  2.1296083E-03
  3.2249425E-03  1.0642992E-02  3.2370732E-03  1.0513004E-02  3.2771277E-03  3.2771277E-03  1.0513004E-02  3.2370732E-03  1.0642992E-02  3.2249425E-03  2.2834558E-03
  3.3334980E-03  1.0710456E-02  3.3076126E-03  1.1620265E-02  3.3847614E-03  3.3847614E-03  1.1620265E-02  3.3076126E-03  1.0710456E-02  3.3334980E-03  2.3573907E-03
  3.4339904E-03  1.1227458E-02  3.4358039E-03  1.1702173E-02  3.4664282E-03  3.4664282E-03  1.1702173E-02  3.4358039E-03  1.1227458E-02  3.4339904E-03  2.4062289E-03
  3.5260400E-03  1.1262878E-02  3.5263870E-03  1.1384389E-02  3.5907236E-03  3.5907236E-03  1.1384389E-02  3.5263870E-03  1.1262878E-02  3.5260400E-03  2.4255635E-03
  3.6211790E-03  1.2040371E-02  3.6089110E-03  1.2050948E-02  3.6806398E-03  3.6806398E-03  1.2050948E-02  3.6089110E-03  1.2040371E-02  3.6211790E-03  2.7888070E-03
  3.7081880E-03  1.2642566E-02  3.6743458E-03  1.2258226E-02  3.7628701E-03  3.7628701E-03  1.2258226E-02  3.6743458E-03  1.2642566E-02  3.7081880E-03  2.6821028E-03
  3.8089415E-03  1.2701612E-02  3.7839969E-03  1.2353904E-02  3.8465724E-03  3.8465724E-03  1.2353904E-02  3.7839969E-03  1.2701612E-02  3.8089415E-03  2.6635191E-03
  3.8782884E-03  1.4317197E-02  3.8872942E-03  1.3495481E-02  3.9207826E-03  3.9207826E-03  1.3495481E-02  3.8872942E-03  1.4317197E-02  3.8782884E-03  2.7168698E-03
  4.0067900E-03  1.2218234E-02  3.9583511E-03  1.2867390E-02  4.0197986E-03  4.0197986E-03  1.2867390E-02  3.9583511E-03  1.2218234E-02  4.0067900E-03  2.9219978E-03
  9.2070357E-03  2.7915507E-02  2.6899772E-02  4.8815070E-02  1.7855933E-02  1.7855933E-02  4.8815070E-02  2.6899772E-02  2.7915507E-02  9.2070357E-03  9.7614365E-05
  5.3939044E-03  1.8345843E-02  1.4164641E-02  3.1457336E-02  9.6725056E-03  9.6725056E-03  3.1457336E-02  1.4164641E-02  1.8345843E-02  5.3939044E-03  1.1154765E-04
  3.6110486E-03  1.3060151E-02  8.9698867E-03  2.1744043E-02  6.1877039E-03  6.1877039E-03  2.1744043E-02  8.9698867E-03  1.3060151E-02  3.6110486E-03  1.2714639E-04
  3.0692177E-03  1.1300918E-02  6.9343771E-03  1.8009790E-02  4.9901681E-03  4.9901681E-03  1.8009790E-02  6.9343771E-03  1.1300918E-02  3.0692177E-03  1.5872152E-04
  2.7216988E-03  1.0129501E-02  5.5593495E-03  1.5442708E-02  4.2055673E-03  4.2055673E-03  1.5442708E-02  5.5593495E-03  1.0129501E-02  2.7216988E-03  1.9503226E-04
  2.4900607E-03  9.3383663E-03  4.6039968E-03  1.3568735E-02  3.6584013E-03  3.6584013E-03  1.3568735E-02  4.6039968E-03  9.3383663E-03  2.4900607E-03  2.3556208E-04
  2.3283068E-03  8.7430661E-03  3.9276247E-03  1.2219587E-02  3.2500903E-03  3.2500903E-03  1.2219587E-02  3.9276247E-03  8.7430661E-03  2.3283068E-03  2.7905067E-04
  2.2071814E-03  8.3505205E-03  3.4329287E-03  1.0932226E-02  2.9556598E-03  2.9556598E-03  1.0932226E-02  3.4329287E-03  8.3505205E-03  2.2071814E-03  3.2838681E-04
  2.1173953E-03  7.9793057E-03  3.0663439E-03  1.0245357E-02  2.7207862E-03  2.7207862E-03  1.0245357E-02  3.0663439E-03  7.9793057E-03  2.1173953E-03  3.8321076E-04
  2.0345928E-03  7.6544009E-03  2.8018688E-03  9.5280718E-03  2.5527094E-03  2.5527094E-03  9.5280718E-03  2.8018688E-03  7.6544009E-03  2.0345928E-03  4.4078706E-04
  1.9956290E-03  7.4504348E-03  2.6228988E-03  9.0425773E-03  2.4249552E-03  2.4249552E-03  9.0425773E-03  2.6228988E-03  7.4504348E-03  1.9956290E-03  4.9597015E-04
  1.9785285E-03  7.2366282E-03  2.4880554E-03  8.6824523E-03  2.3585568E-03  2.3585568E-03  8.6824523E-03  2.4880554E-03  7.2366282E-03  1.9785285E-03  5.6787035E-04
  1.9680761E-03  7.2371837E-03  2.3880583E-03  8.4115626E-03  2.2756341E-03  2.2756341E-03  8.4115626E-03  2.3880583E-03  7.2371837E-03  1.9680761E-03  6.2410558E-04
  1.9750343E-03  7.1890848E-03  2.3182385E-03  8.2448689E-03  2.2417385E-03  2.2417385E-03  8.2448689E-03  2.3182385E-03  7.1890848E-03  1.9750343E-03  6.9057059E-04
  1.9968312E-03  7.2255415E-03  2.2828903E-03  8.0934530E-03  2.2261954E-03  2.2261954E-03  8.0934530E-03  2.2828903E-03  7.2255415E-03  1.9968312E-03  7.6475034E-04
  2.0366356E-03  7.2765313E-03  2.2633615E-03  8.1074361E-03  2.2237170E-03  2.2237170E-03  8.1074361E-03  2.2633615E-03  7.2765313E-03  2.0366356E-03  8.2905918E-04
  2.0649706E-03  7.3788898E-03  2.2622087E-03  8.0821698E-03  2.2461777E-03  2.2461777E-03  8.0821698E-03  2.2622087E-03  7.3788898E-03  2.0649706E-03  9.0436890E-04
  2.1091614E-03  7.4800704E-03  2.2751210E-03  8.1179525E-03  2.2735781E-03  2.2735781E-03  8.1179525E-03  2.2751210E-03  7.4800704E-03  2.1091614E-03  9.8105056E-04
  2.1662756E-03  7.6233157E-03  2.2995728E-03  8.1898988E-03  2.3101201E-03  2.3101201E-03  8.1898988E-03  2.2995728E-03  7.6233157E-03  2.1662756E-03  1.0591731E-03
  2.2233368E-03  7.7364810E-03  2.3347960E-03  8.3421668E-03  2.3486844E-03  2.3486844E-03  8.3421668E-03  2.3347960E-03  7.7364810E-03  2.2233368E-03  1.1356030E-03
  2.2781701E-03  7.9634260E-03  2.3776326E-03  8.3827429E-03  2.4048203E-03  2.4048203E-03  8.3827429E-03  2.3776326E-03  7.9634260E-03  2.2781701E-03  1.2137999E-03
  2.3637647E-03  8.1950951E-03  2.4190766E-03  8.5645493E-03  2.4476333E-03  2.4476333E-03  8.5645493E-03  2.4190766E-03  8.1950951E-03  2.3637647E-03  1.2987487E-03
  2.4248003E-03  8.3540462E-03  2.4766916E-03  8.7697974E-03  2.5192815E-03  2.5192815E-03  8.7697974E-03  2.4766916E-03  8.3540462E-03  2.4248003E-03  1.3736000E-03
  2.5082910E-03  8.5722732E-03  2.5381102E-03  9.0391420E-03  2.5940675E-03  2.5940675E-03  9.0391420E-03  2.5381102E-03  8.5722732E-03  2.5082910E-03  1.4471643E-03
  2.5764842E-03  8.7942355E-03  2.6056199E-03  9.1846439E-03  2.6532630E-03  2.6532630E-03  9.1846439E-03  2.6056199E-03  8.7942355E-03  2.5764842E-03  1.5084472E-03
  2.6627924E-03  9.0160008E-03  2.6703737E-03  9.3450857E-03  2.7133240E-03  2.7133240E-03  9.3450857E-03  2.6703737E-03  9.0160008E-03  2.6627924E-03  1.6113815E-03
  2.7400129E-03  9.2413462E-03  2.7512123E-03  9.5877724E-03  2.8078397E-03  2.8078397E-03  9.5877724E-03  2.7512123E-03  9.2413462E-03  2.7400129E-03  1.7356105E-03
  2.8343274E-03  9.6033306E-03  2.8093580E-03  9.8446993E-03  2.8798740E-03  2.8798740E-03  9.8446993E-03  2.8093580E-03  9.6033306E-03  2.8343274E-03  1.8157015E-03
  2.9398373E-03  9.5894859E-03  2.9023042E-03  1.0086421E-02  2.9743598E-03  2.9743598E-03  1.0086421E-02  2.9023042E-03  9.5894859E-03  2.9398373E-03  1.8522273E-03
  3.0040547E-03  1.0292972E-02  2.9777341E-03  1.0468272E-02  3.0365326E-03  3.0365326E-03  1.0468272E-02  2.9777341E-03  1.0292972E-02  3.0040547E-03  1.9547326E-03
  3.1088929E-03  1.0389017E-02  3.0570730E-03  1.0671680E-02  3.1356220E-03  3.1356220E-03  1.0671680E-02  3.0570730E-03  1.0389017E-02  3.1088929E-03  2.0033352E-03
  3.1737876E-03  1.0368570E-02  3.1195069E-03  1.0461954E-02  3.2161794E-03  3.2161794E-03  1.0461954E-02  3.1195069E-03  1.0368570E-02  3.1737876E-03  2.0711363E-03
  3.2495916E-03  1.0622565E-02  3.2264869E-03  1.0871393E-02  3.2784423E-03  3.2784423E-03  1.0871393E-02  3.2264869E-03  1.0622565E-02  3.2495916E-03  2.1283036E-03
  3.3549382E-03  1.1168519E-02  3.3202630E-03  1.1047386E-02  3.3805538E-03  3.3805538E-03  1.1047386E-02  3.3202630E-03  1.1168519E-02  3.3549382E-03  2.3473205E-03
  3.4291507E-03  1.1859870E-02  3.3988100E-03  1.0834428E-02  3.4601707E-03  3.4601707E-03  1.0834428E-02  3.3988100E-03  1.1859870E-02  3.4291507E-03  2.2997684E-03
  3.5917318E-03  1.1682170E-02  3.4881718E-03  1.2253605E-02  3.5541433E-03  3.5541433E-03  1.2253605E-02  3.4881718E-03  1.1682170E-02  3.5917318E-03  2.3779033E-03
  3.6246994E-03  1.1818055E-02  3.5516378E-03  1.2389132E-02  3.6355319E-03  3.6355319E-03  1.2389132E-02  3.5516378E-03  1.1818055E-02  3.6246994E-03  2.4683077E-03
  3.7052658E-03  1.2201264E-02  3.6523532E-03  1.1464340E-02  3.7265383E-03  3.7265383E-03  1.1464340E-02  3.6523532E-03  1.2201264E-02  3.7052658E-03  2.4792876E-03
  3.8086889E-03  1.2600330E-02  3.7352398E-03  1.3069834E-02  3.8017611E-03  3.8017611E-03  1.3069834E-02  3.7352398E-03  1.2600330E-02  3.8086889E-03  2.5269856E-03
  3.9154665E-03  1.2633070E-02  3.8261930E-03  1.2528507E-02  3.9679645E-03  3.9679645E-03  1.2528507E-02  3.8261930E-03  1.2633070E-02  3.9154665E-03  2.7786954E-03
  1.0253754E-02  3.1125902E-02  2.8433464E-02  5.3655055E-02  1.9603981E-02  1.9603981E-02  5.3655055E-02  2.8433464E-02  3.1125902E-02  1.0253754E-02  1.0476542E-04
  6.0234019E-03  2.0570833E-02  1.4947445E-02  3.4788767E-02  1.0717372E-02  1.0717372E-02  3.4788767E-02  1.4947445E-02  2.0570833E-02  6.0234019E-03  1.1891595E-04
  4.0612490E-03  1.4665592E-02  9.2799866E-03  2.4136325E-02  6.8724719E-03  6.8724719E-03  2.4136325E-02  9.2799866E-03  1.4665592E-02  4.0612490E-03  1.3412029E-04
  3.4237561E-03  1.2618991E-02  7.0562809E-03  1.9824088E-02  5.4910906E-03  5.4910906E-03  1.9824088E-02  7.0562809E-03  1.2618991E-02  3.4237561E-03  1.6476666E-04
  3.0135745E-03  1.1234412E-02  5.5949367E-03  1.6811686E-02  4.5693580E-03  4.5693580E-03  1.6811686E-02  5.5949367E-03  1.1234412E-02  3.0135745E-03  2.0063455E-04
  2.7302197E-03  1.0240924E-02  4.6013210E-03  1.4571749E-02  3.9248002E-03  3.9248002E-03  1.4571749E-02  4.6013210E-03  1.0240924E-02  2.7302197E-03  2.3938911E-04
  2.5175960E-03  9.4848161E-03  3.9045558E-03  1.2885910E-02  3.4409403E-03  3.4409403E-03  1.2885910E-02  3.9045558E-03  9.4848161E-03  2.5175960E-03  2.8275735E-04
  2.3581998E-03  8.8770264E-03  3.4025317E-03  1.1475519E-02  3.0731887E-03  3.0731887E-03  1.1475519E-02  3.4025317E-03  8.8770264E-03  2.3581998E-03  3.3046063E-04
  2.2354147E-03  8.3810321E-03  3.0437835E-03  1.0540941E-02  2.8179973E-03  2.8179973E-03  1.0540941E-02  3.0437835E-03  8.3810321E-03  2.2354147E-03  3.7990485E-04
  2.1450151E-03  8.0585513E-03  2.7830068E-03  9.8099363E-03  2.6108152E-03  2.6108152E-03  9.8099363E-03  2.7830068E-03  8.0585513E-03  2.1450151E-03  4.3142479E-04
  2.0911436E-03  7.7221858E-03  2.5954179E-03  9.2573009E-03  2.4736526E-03  2.4736526E-03  9.2573009E-03  2.5954179E-03  7.7221858E-03  2.0911436E-03  4.8939162E-04
  2.0505134E-03  7.5980148E-03  2.4509552E-03  8.8345433E-03  2.3595702E-03  2.3595702E-03  8.8345433E-03  2.4509552E-03  7.5980148E-03  2.0505134E-03  5.4834097E-04
  2.0268002E-03  7.4939505E-03  2.3483912E-03  8.5455410E-03  2.3034360E-03  2.3034360E-03  8.5455410E-03  2.3483912E-03  7.4939505E-03  2.0268002E-03  6.0630625E-04
  2.0300765E-03  7.4743754E-03  2.2854580E-03  8.3418519E-03  2.2654926E-03  2.2654926E-03  8.3418519E-03  2.2854580E-03  7.4743754E-03  2.0300765E-03  6.6957366E-04
  2.0392600E-03  7.4580758E-03  2.2431665E-03  8.2198601E-03  2.2391395E-03  2.2391395E-03  8.2198601E-03  2.2431665E-03  7.4580758E-03  2.0392600E-03  7.3345063E-04
  2.0711881E-03  7.4930587E-03  2.2266035E-03  8.1928400E-03  2.2236373E-03  2.2236373E-03  8.1928400E-03  2.2266035E-03  7.4930587E-03  2.0711881E-03  8.0148740E-04
  2.0963120E-03  7.5694430E-03  2.2176595E-03  8.1104726E-03  2.2399435E-03  2.2399435E-03  8.1104726E-03  2.2176595E-03  7.5694430E-03  2.0963120E-03  8.6376950E-04
  2.1354272E-03  7.6438957E-03  2.2249253E-03  8.1522819E-03  2.2602702E-03  2.2602702E-03  8.1522819E-03  2.2249253E-03  7.6438957E-03  2.1354272E-03  9.3827939E-04
  2.1790114E-03  7.7760763E-03  2.2421924E-03  8.2228179E-03  2.2908483E-03  2.2908483E-03  8.2228179E-03  2.2421924E-03  7.7760763E-03  2.1790114E-03  1.0017962E-03
  2.2437245E-03  7.9126166E-03  2.2727147E-03  8.3068528E-03  2.3267680E-03  2.3267680E-03  8.3068528E-03  2.2727147E-03  7.9126166E-03  2.2437245E-03  1.0682059E-03
  2.2924097E-03  8.0969833E-03  2.3074059E-03  8.4814736E-03  2.3723712E-03  2.3723712E-03  8.4814736E-03  2.3074059E-03  8.0969833E-03  2.2924097E-03  1.1383067E-03
  2.3449915E-03  8.2019957E-03  2.3508667E-03  8.4623341E-03  2.4225707E-03  2.4225707E-03  8.4623341E-03  2.3508667E-03  8.2019957E-03  2.3449915E-03  1.2148657E-03
  2.4139227E-03  8.4491449E-03  2.4036187E-03  8.6748831E-03  2.4755568E-03  2.4755568E-03  8.6748831E-03  2.4036187E-03  8.4491449E-03  2.4139227E-03  1.2844383E-03
  2.4855219E-03  8.6877851E-03  2.4503100E-03  8.8710482E-03  2.5374542E-03  2.5374542E-03  8.8710482E-03  2.4503100E-03  8.6877851E-03  2.4855219E-03  1.3542498E-03
  2.5461144E-03  8.8401388E-03  2.5254683E-03  8.9306080E-03  2.6029074E-03  2.6029074E-03  8.9306080E-03  2.5254683E-03  8.8401388E-03  2.5461144E-03  1.4322730E-03
  2.6226459E-03  8.8374328E-03  2.5834050E-03  9.5171568E-03  2.6613006E-03  2.6613006E-03  9.5171568E-03  2.5834050E-03  8.8374328E-03  2.6226459E-03  1.4963669E-03
  2.7043624E-03  9.4052614E-03  2.6458858E-03  9.6008026E-03  2.7362649E-03  2.7362649E-03  9.6008026E-03  2.6458858E-03  9.4052614E-03  2.7043624E-03  1.5753054E-03
  2.7890373E-03  9.6606395E-03  2.7162328E-03  9.6578446E-03  2.7992434E-03  2.7992434E-03  9.6578446E-03  2.7162328E-03  9.6606395E-03  2.7890373E-03  1.7037708E-03
  2.8531010E-03  1.0539029E-02  2.9072751E-03  1.0000255E-02  2.8722876E-03  2.8722876E-03  1.0000255E-02  2.9072751E-03  1.0539029E-02  2.8531010E-03  1.7414115E-03
  2.9434074E-03  1.0028683E-02  2.8678232E-03  9.9627076E-03  2.9586424E-03  2.9586424E-03  9.9627076E-03  2.8678232E-03  1.0028683E-02  2.9434074E-03  1.8102184E-03
  3.0296860E-03  1.0201815E-02  2.9448746E-03  1.0438715E-02  3.0352810E-03  3.0352810E-03  1.0438715E-02  2.9448746E-03  1.0201815E-02  3.0296860E-03  1.8624627E-03
  3.1040494E-03  1.0676315E-02  3.0179866E-03  1.0813131E-02  3.1143312E-03  3.1143312E-03  1.0813131E-02  3.0179866E-03  1.0676315E-02  3.1040494E-03  1.9760824E-03
  3.1926375E-03  1.0948204E-02  3.0783404E-03  1.0585324E-02  3.1752129E-03  3.1752129E-03  1.0585324E-02  3.0783404E-03  1.0948204E-02  3.1926375E-03  2.0121015E-03
  3.2771035E-03  1.0874664E-02  3.1718109E-03  1.1334815E-02  3.2652948E-03  3.2652948E-03  1.1334815E-02  3.1718109E-03  1.0874664E-02  3.2771035E-03  2.0736965E-03
  3.4251496E-03  1.1607599E-02  3.2536069E-03  1.1109764E-02  3.3531761E-03  3.3531761E-03  1.1109764E-02  3.2536069E-03  1.1607599E-02  3.4251496E-03  2.1639736E-03
  3.4389360E-03  1.1936532E-02  3.3461206E-03  1.1989960E-02  3.4284393E-03  3.4284393E-03  1.1989960E-02  3.3461206E-03  1.1936532E-02  3.4389360E-03  2.6822148E-03
  3.5340592E-03  1.1803911E-02  3.3915205E-03  1.2211955E-02  3.4948463E-03  3.4948463E-03  1.2211955E-02  3.3915205E-03  1.1803911E-02  3.5340592E-03  2.3306746E-03
  3.5910750E-03  1.2418331E-02  3.4927069E-03  9.7802040E-03  3.5902499E-03  3.5902499E-03  9.7802040E-03  3.4927069E-03  1.2418331E-02  3.5910750E-03  2.3821476E-03
  3.6783470E-03  1.3240477E-02  3.5418101E-03  1.3446572E-02  3.6701744E-03  3.6701744E-03  1.3446572E-02  3.5418101E-03  1.3240477E-02  3.6783470E-03  2.3116655E-03
  3.8122265E-03  1.2200591E-02  3.6912680E-03  1.2145556E-02  3.7479311E-03  3.7479311E-03  1.2145556E-02  3.6912680E-03  1.2200591E-02  3.8122265E-03  2.5837000E-03
  1.1468505E-02  3.4824513E-02  2.9832875E-02  5.8175749E-02  2.1240764E-02  2.1240764E-02  5.8175749E-02  2.9832875E-02  3.4824513E-02  1.1468505E-02  1.0998343E-04
  6.7853479E-03  2.3114947E-02  1.5259804E-02  3.8101128E-02  1.1713867E-02  1.1713867E-02  3.8101128E-02  1.5259804E-02  2.3114947E-02  6.7853479E-03  1.2363090E-04
  4.5719445E-03  1.6505733E-02  9.2759726E-03  2.6247089E-02  7.4810636E-03  7.4810636E-03  2.6247089E-02  9.2759726E-03  1.6505733E-02  4.5719445E-03  1.3759399E-04
  3.8079148E-03  1.4042846E-02  6.9829721E-03  2.1311166E-02  5.8938606E-03  5.8938606E-03  2.1311166E-02  6.9829721E-03  1.4042846E-02  3.8079148E-03  1.6645734E-04
  3.3157198E-03  1.2366881E-02  5.5133830E-03  1.7739487E-02  4.8233124E-03  4.8233124E-03  1.7739487E-02  5.5133830E-03  1.2366881E-02  3.3157198E-03  2.0093023E-04
  2.9559896E-03  1.1102181E-02  4.5085957E-03  1.5114159E-02  4.0629216E-03  4.0629216E-03  1.5114159E-02  4.5085957E-03  1.1102181E-02  2.9559896E-03  2.3810627E-04
  2.6792072E-03  1.0174305E-02  3.8285132E-03  1.3175519E-02  3.5199503E-03  3.5199503E-03  1.3175519E-02  3.8285132E-03  1.0174305E-02  2.6792072E-03  2.7895129E-04
  2.4896594E-03  9.3770335E-03  3.3236115E-03  1.1613417E-02  3.1136714E-03  3.1136714E-03  1.1613417E-02  3.3236115E-03  9.3770335E-03  2.4896594E-03  3.2210898E-04
  2.3341883E-03  8.7740446E-03  2.9726331E-03  1.0700653E-02  2.8381659E-03  2.8381659E-03  1.0700653E-02  2.9726331E-03  8.7740446E-03  2.3341883E-03  3.6868803E-04
  2.2268470E-03  8.3807536E-03  2.7085769E-03  9.8953030E-03  2.6327877E-03  2.6327877E-03  9.8953030E-03  2.7085769E-03  8.3807536E-03  2.2268470E-03  4.1439549E-04
  2.1521807E-03  8.0648721E-03  2.5238349E-03  9.2772863E-03  2.4753549E-03  2.4753549E-03  9.2772863E-03  2.5238349E-03  8.0648721E-03  2.1521807E-03  4.6795985E-04
  2.1144477E-03  7.8513600E-03  2.3863415E-03  8.8310301E-03  2.3676701E-03  2.3676701E-03  8.8310301E-03  2.3863415E-03  7.8513600E-03  2.1144477E-03  5.1934012E-04
  2.0742109E-03  7.7211977E-03  2.2849675E-03  8.5334692E-03  2.2887274E-03  2.2887274E-03  8.5334692E-03  2.2849675E-03  7.7211977E-03  2.0742109E-03  5.7518098E-04
  2.0634523E-03  7.6458778E-03  2.2208220E-03  8.2940201E-03  2.2390808E-03  2.2390808E-03  8.2940201E-03  2.2208220E-03  7.6458778E-03  2.0634523E-03  6.3134651E-04
  2.0679082E-03  7.5778024E-03  2.1748914E-03  8.1573099E-03  2.2107116E-03  2.2107116E-03  8.1573099E-03  2.1748914E-03  7.5778024E-03  2.0679082E-03  6.8858033E-04
  2.0871387E-03  7.6336342E-03  2.1495909E-03  8.0352800E-03  2.1872599E-03  2.1872599E-03  8.0352800E-03  2.1495909E-03  7.6336342E-03  2.0871387E-03  7.4886518E-04
  2.1053845E-03  7.6849397E-03  2.1447655E-03  8.0201166E-03  2.1975564E-03  2.1975564E-03  8.0201166E-03  2.1447655E-03  7.6849397E-03  2.1053845E-03  8.0606780E-04
  2.1370119E-03  7.7396867E-03  2.1452007E-03  8.0177520E-03  2.2130387E-03  2.2130387E-03  8.0177520E-03  2.1452007E-03  7.7396867E-03  2.1370119E-03  8.6606953E-04
  2.1731689E-03  7.8854484E-03  2.1569290E-03  8.0716763E-03  2.2364704E-03  2.2364704E-03  8.0716763E-03  2.1569290E-03  7.8854484E-03  2.1731689E-03  9.3153302E-04
  2.2147821E-03  7.9947134E-03  2.1891548E-03  8.1214339E-03  2.2618902E-03  2.2618902E-03  8.1214339E-03  2.1891548E-03  7.9947134E-03  2.2147821E-03  9.9794036E-04
  2.2648008E-03  8.0885437E-03  2.2179418E-03  8.2063544E-03  2.2996093E-03  2.2996093E-03  8.2063544E-03  2.2179418E-03  8.0885437E-03  2.2648008E-03  1.0452248E-03
  2.3222597E-03  8.2071190E-03  2.2493394E-03  8.2574580E-03  2.3434521E-03  2.3434521E-03  8.2574580E-03  2.2493394E-03  8.2071190E-03  2.3222597E-03  1.1145119E-03
  2.3737993E-03  8.4330603E-03  2.3006097E-03  8.4820317E-03  2.3916452E-03  2.3916452E-03  8.4820317E-03  2.3006097E-03  8.4330603E-03  2.3737993E-03  1.1749934E-03
  2.4386561E-03  8.6815398E-03  2.3474818E-03  8.7342363E-03  2.4429634E-03  2.4429634E-03  8.7342363E-03  2.3474818E-03  8.6815398E-03  2.4386561E-03  1.2496551E-03
  2.5037627E-03  8.9545910E-03  2.3987699E-03  8.7702958E-03  2.4880000E-03  2.4880000E-03  8.7702958E-03  2.3987699E-03  8.9545910E-03  2.5037627E-03  1.2943031E-03
  2.5610394E-03  9.0136190E-03  2.4511367E-03  9.0984324E-03  2.5633058E-03  2.5633058E-03  9.0984324E-03  2.4511367E-03  9.0136190E-03  2.5610394E-03  1.4106598E-03
  2.6328655E-03  9.2258784E-03  2.5216851E-03  9.2497348E-03  2.6194350E-03  2.6194350E-03  9.2497348E-03  2.5216851E-03  9.2258784E-03  2.6328655E-03  1.4344733E-03
  2.7025836E-03  9.3590357E-03  2.5785588E-03  9.4851457E-03  2.6926056E-03  2.6926056E-03  9.4851457E-03  2.5785588E-03  9.3590357E-03  2.7025836E-03  1.5087675E-03
  2.7768838E-03  9.7924832E-03  2.6411905E-03  9.6042048E-03  2.7525445E-03  2.7525445E-03  9.6042048E-03  2.6411905E-03  9.7924832E-03  2.7768838E-03  1.5564225E-03
  2.8504638E-03  1.0034545E-02  2.7095159E-03  9.8841198E-03  2.8137694E-03  2.8137694E-03  9.8841198E-03  2.7095159E-03  1.0034545E-02  2.8504638E-03  1.6254373E-03
  2.9287238E-03  1.0159777E-02  2.8104245E-03  1.0077096E-02  2.8944746E-03  2.8944746E-03  1.0077096E-02  2.8104245E-03  1.0159777E-02  2.9287238E-03  1.6753514E-03
  2.9868210E-03  1.0523133E-02  2.8490497E-03  1.0079928E-02  2.9614898E-03  2.9614898E-03  1.0079928E-02  2.8490497E-03  1.0523133E-02  2.9868210E-03  1.7537972E-03
  3.0772369E-03  1.0791992E-02  2.9176002E-03  1.0592844E-02  3.0233492E-03  3.0233492E-03  1.0592844E-02  2.9176002E-03  1.0791992E-02  3.0772369E-03  1.8778988E-03
  3.1422235E-03  1.0721530E-02  3.0032882E-03  1.0739324E-02  3.1064303E-03  3.1064303E-03  1.0739324E-02  3.0032882E-03  1.0721530E-02  3.1422235E-03  1.8722112E-03
  3.2308004E-03  1.1046381E-02  3.0890380E-03  1.1286210E-02  3.1863713E-03  3.1863713E-03  1.1286210E-02  3.0890380E-03  1.1046381E-02  3.2308004E-03  2.0410698E-03
  3.3057638E-03  1.1330479E-02  3.1570684E-03  1.1227174E-02  3.2749997E-03  3.2749997E-03  1.1227174E-02  3.1570684E-03  1.1330479E-02  3.3057638E-03  2.0016228E-03
  3.3889473E-03  1.2574769E-02  3.2124128E-03  1.1794563E-02  3.3148176E-03  3.3148176E-03  1.1794563E-02  3.2124128E-03  1.2574769E-02  3.3889473E-03  2.0392677E-03
  3.4705613E-03  1.2194704E-02  3.2973114E-03  9.4602820E-03  3.3879702E-03  3.3879702E-03  9.4602820E-03  3.2973114E-03  1.2194704E-02  3.4705613E-03  2.1852324E-03
  3.5276156E-03  1.1877804E-02  3.3297290E-03  1.2731670E-02  3.4371653E-03  3.4371653E-03  1.2731670E-02  3.3297290E-03  1.1877804E-02  3.5276156E-03  2.2169409E-03
  3.6375301E-03  1.1724066E-02  3.4088195E-03  1.2215286E-02  3.5547388E-03  3.5547388E-03  1.2215286E-02  3.4088195E-03  1.1724066E-02  3.6375301E-03  2.1471133E-03
  1.2786533E-02  3.8835711E-02  3.0183415E-02  6.2444491E-02  2.2799030E-02  2.2799030E-02  6.2444491E-02  3.0183415E-02  3.8835711E-02  1.2786533E-02  1.1253775E-04
  7.5988570E-03  2.5912048E-02  1.5090846E-02  4.0803166E-02  1.2574967E-02  1.2574967E-02  4.0803166E-02  1.5090846E-02  2.5912048E-02  7.5988570E-03  1.2514286E-04
  5.0805898E-03  1.8384313E-02  9.0647189E-03  2.7486932E-02  7.8175883E-03  7.8175883E-03  2.7486932E-02  9.0647189E-03  1.8384313E-02  5.0805898E-03  1.3821159E-04
  4.1877673E-03  1.5411876E-02  6.8045029E-03  2.1812023E-02  6.0384436E-03  6.0384436E-03  2.1812023E-02  6.8045029E-03  1.5411876E-02  4.1877673E-03  1.6476603E-04
  3.5823866E-03  1.3344302E-02  5.3558500E-03  1.7919585E-02  4.8648451E-03  4.8648451E-03  1.7919585E-02  5.3558500E-03  1.3344302E-02  3.5823866E-03  1.9621464E-04
  3.1436322E-03  1.1800130E-02  4.3860054E-03  1.5138514E-02  4.0655798E-03  4.0655798E-03  1.5138514E-02  4.3860054E-03  1.1800130E-02  3.1436322E-03  2.3060775E-04
  2.8190594E-03  1.0650880E-02  3.7103440E-03  1.3146273E-02  3.5027085E-03  3.5027085E-03  1.3146273E-02  3.7103440E-03  1.0650880E-02  2.8190594E-03  2.6734390E-04
  2.5856810E-03  9.7685488E-03  3.2275769E-03  1.1582218E-02  3.1013211E-03  3.1013211E-03  1.1582218E-02  3.2275769E-03  9.7685488E-03  2.5856810E-03  3.0846109E-04
  2.4198397E-03  9.1055250E-03  2.8798090E-03  1.0595228E-02  2.8083373E-03  2.8083373E-03  1.0595228E-02  2.8798090E-03  9.1055250E-03  2.4198397E-03  3.5080879E-04
  2.2884901E-03  8.6489337E-03  2.6271023E-03  9.7811009E-03  2.5936847E-03  2.5936847E-03  9.7811009E-03  2.6271023E-03  8.6489337E-03  2.2884901E-03  3.9679109E-04
  2.2049244E-03  8.3053017E-03  2.4475429E-03  9.1665115E-03  2.4344235E-03  2.4344235E-03  9.1665115E-03  2.4475429E-03  8.3053017E-03  2.2049244E-03  4.4047018E-04
  2.1380744E-03  8.0172763E-03  2.3152595E-03  8.7955704E-03  2.3346569E-03  2.3346569E-03  8.7955704E-03  2.3152595E-03  8.0172763E-03  2.1380744E-03  4.9233636E-04
  2.1060707E-03  7.8757836E-03  2.2076155E-03  8.4063074E-03  2.2410655E-03  2.2410655E-03  8.4063074E-03  2.2076155E-03  7.8757836E-03  2.1060707E-03  5.3673013E-04
  2.0841395E-03  7.7453795E-03  2.1417755E-03  8.1396225E-03  2.1899754E-03  2.1899754E-03  8.1396225E-03  2.1417755E-03  7.7453795E-03  2.0841395E-03  5.8380297E-04
  2.0755025E-03  7.6925717E-03  2.0934608E-03  7.9991725E-03  2.1530563E-03  2.1530563E-03  7.9991725E-03  2.0934608E-03  7.6925717E-03  2.0755025E-03  6.3723161E-04
  2.0895018E-03  7.6963322E-03  2.0724231E-03  7.8879557E-03  2.1238602E-03  2.1238602E-03  7.8879557E-03  2.0724231E-03  7.6963322E-03  2.0895018E-03  6.9016023E-04
  2.0994124E-03  7.7208975E-03  2.0592938E-03  7.8454089E-03  2.1310524E-03  2.1310524E-03  7.8454089E-03  2.0592938E-03  7.7208975E-03  2.0994124E-03  7.4002782E-04
  2.1232378E-03  7.7830411E-03  2.0605918E-03  7.8563278E-03  2.1399807E-03  2.1399807E-03  7.8563278E-03  2.0605918E-03  7.7830411E-03  2.1232378E-03  7.9563378E-04
  2.1516959E-03  7.8908321E-03  2.0707555E-03  7.9233616E-03  2.1534273E-03  2.1534273E-03  7.9233616E-03  2.0707555E-03  7.8908321E-03  2.1516959E-03  8.5017664E-04
  2.1913195E-03  7.9365985E-03  2.0926256E-03  7.9619634E-03  2.1810099E-03  2.1810099E-03  7.9619634E-03  2.0926256E-03  7.9365985E-03  2.1913195E-03  9.1067249E-04
  2.2247151E-03  8.1166117E-03  2.1189726E-03  8.0292580E-03  2.2161036E-03  2.2161036E-03  8.0292580E-03  2.1189726E-03  8.1166117E-03  2.2247151E-03  9.5687195E-04
  2.2778365E-03  8.4701443E-03  2.1528530E-03  8.1416024E-03  2.2478283E-03  2.2478283E-03  8.1416024E-03  2.1528530E-03  8.4701443E-03  2.2778365E-03  1.0273654E-03
  2.3272490E-03  8.4110707E-03  2.1941239E-03  8.3158383E-03  2.2909556E-03  2.2909556E-03  8.3158383E-03  2.1941239E-03  8.4110707E-03  2.3272490E-03  1.0681408E-03
  2.3811258E-03  8.5829035E-03  2.2357494E-03  8.3955960E-03  2.3329057E-03  2.3329057E-03  8.3955960E-03  2.2357494E-03  8.5829035E-03  2.3811258E-03  1.1279310E-03
  2.4318150E-03  8.7861827E-03  2.2866602E-03  8.5904921E-03  2.3870665E-03  2.3870665E-03  8.5904921E-03  2.2866602E-03  8.7861827E-03  2.4318150E-03  1.1729721E-03
  2.4917613E-03  8.9584719E-03  2.3347106E-03  8.9465972E-03  2.4362481E-03  2.4362481E-03  8.9465972E-03  2.3347106E-03  8.9584719E-03  2.4917613E-03  1.2366410E-03
  2.5600156E-03  9.2687757E-03  2.3958332E-03  9.0838682E-03  2.5001530E-03  2.5001530E-03  9.0838682E-03  2.3958332E-03  9.2687757E-03  2.5600156E-03  1.2862936E-03
  2.6155936E-03  9.3525865E-03  2.4421135E-03  8.9807209E-03  2.5624767E-03  2.5624767E-03  8.9807209E-03  2.4421135E-03  9.3525865E-03  2.6155936E-03  1.3763972E-03
  2.6860625E-03  9.5682383E-03  2.5161700E-03  9.5829362E-03  2.6165733E-03  2.6165733E-03  9.5829362E-03  2.5161700E-03  9.5682383E-03  2.6860625E-03  1.4319395E-03
  2.7520085E-03  9.8449112E-03  2.5716965E-03  9.5746946E-03  2.6736140E-03  2.6736140E-03  9.5746946E-03  2.5716965E-03  9.8449112E-03  2.7520085E-03  1.4789998E-03
  2.8277969E-03  1.0176467E-02  2.6408148E-03  9.8653759E-03  2.7534023E-03  2.7534023E-03  9.8653759E-03  2.6408148E-03  1.0176467E-02  2.8277969E-03  1.5284771E-03
  2.8837226E-03  1.0284687E-02  2.7029632E-03  1.0033671E-02  2.8072301E-03  2.8072301E-03  1.0033671E-02  2.7029632E-03  1.0284687E-02  2.8837226E-03  1.6176333E-03
  2.9556293E-03  1.0976876E-02  2.7717413E-03  1.0596077E-02  2.8724371E-03  2.8724371E-03  1.0596077E-02  2.7717413E-03  1.0976876E-02  2.9556293E-03  1.6388985E-03
  3.0277144E-03  1.0964824E-02  2.8322392E-03  1.0366529E-02  2.9296830E-03  2.9296830E-03  1.0366529E-02  2.8322392E-03  1.0964824E-02  3.0277144E-03  1.6519712E-03
  3.0999916E-03  1.1319267E-02  2.9030168E-03  1.0995168E-02  2.9849420E-03  2.9849420E-03  1.0995168E-02  2.9030168E-03  1.1319267E-02  3.0999916E-03  1.7702241E-03
  3.1679941E-03  1.1263981E-02  2.9848505E-03  1.0924424E-02  3.0775694E-03  3.0775694E-03  1.0924424E-02  2.9848505E-03  1.1263981E-02  3.1679941E-03  1.8182958E-03
  3.2360577E-03  1.1090736E-02  3.0274668E-03  1.1181955E-02  3.1448787E-03  3.1448787E-03  1.1181955E-02  3.0274668E-03  1.1090736E-02  3.2360577E-03  1.7971878E-03
  3.2868998E-03  1.1682946E-02  3.0935494E-03  9.3321678E-03  3.2120813E-03  3.2120813E-03  9.3321678E-03  3.0935494E-03  1.1682946E-02  3.2868998E-03  1.8519263E-03
  3.3677258E-03  1.1692275E-02  3.1217721E-03  1.1229148E-02  3.2453462E-03  3.2453462E-03  1.1229148E-02  3.1217721E-03  1.1692275E-02  3.3677258E-03  1.9150498E-03
  3.4441560E-03  1.1940227E-02  3.2582991E-03  1.1575495E-02  3.3497768E-03  3.3497768E-03  1.1575495E-02  3.2582991E-03  1.1940227E-02  3.4441560E-03  2.3594149E-03
  1.4110964E-02  4.2911946E-02  2.9632418E-02  6.6374513E-02  2.4236032E-02  2.4236032E-02  6.6374513E-02  2.9632418E-02  4.2911946E-02  1.4110964E-02  1.1184708E-04
  8.3870281E-03  2.8651364E-02  1.4584582E-02  4.1712967E-02  1.2847778E-02  1.2847778E-02  4.1712967E-02  1.4584582E-02  2.8651364E-02  8.3870281E-03  1.2310510E-04
  5.5359955E-03  2.0008808E-02  8.7033466E-03  2.7321157E-02  7.7779102E-03  7.7779102E-03  2.7321157E-02  8.7033466E-03  2.0008808E-02  5.5359955E-03  1.3323749E-04
  4.4679319E-03  1.6504634E-02  6.5411187E-03  2.1507834E-02  5.9511975E-03  5.9511975E-03  2.1507834E-02  6.5411187E-03  1.6504634E-02  4.4679319E-03  1.5856438E-04
  3.7685433E-03  1.4043096E-02  5.1360408E-03  1.7561470E-02  4.7713226E-03  4.7713226E-03  1.7561470E-02  5.1360408E-03  1.4043096E-02  3.7685433E-03  1.8719477E-04
  3.2654755E-03  1.2266137E-02  4.2003250E-03  1.4798601E-02  3.9771155E-03  3.9771155E-03  1.4798601E-02  4.2003250E-03  1.2266137E-02  3.2654755E-03  2.1796029E-04
  2.9115105E-03  1.0973560E-02  3.5546514E-03  1.2827725E-02  3.4087325E-03  3.4087325E-03  1.2827725E-02  3.5546514E-03  1.0973560E-02  2.9115105E-03  2.5215736E-04
  2.6537896E-03  1.0046421E-02  3.0953003E-03  1.1272247E-02  3.0164207E-03  3.0164207E-03  1.1272247E-02  3.0953003E-03  1.0046421E-02  2.6537896E-03  2.8694370E-04
  2.4630654E-03  9.3008632E-03  2.7611495E-03  1.0260316E-02  2.7295581E-03  2.7295581E-03  1.0260316E-02  2.7611495E-03  9.3008632E-03  2.4630654E-03  3.2515756E-04
  2.3300096E-03  8.8435029E-03  2.5130752E-03  9.5131580E-03  2.5073938E-03  2.5073938E-03  9.5131580E-03  2.5130752E-03  8.8435029E-03  2.3300096E-03  3.6480247E-04
  2.2233346E-03  8.4244280E-03  2.3353596E-03  8.9100463E-03  2.3634319E-03  2.3634319E-03  8.9100463E-03  2.3353596E-03  8.4244280E-03  2.2233346E-03  4.0259155E-04
  2.1615548E-03  8.1098107E-03  2.2044978E-03  8.4575119E-03  2.2383396E-03  2.2383396E-03  8.4575119E-03  2.2044978E-03  8.1098107E-03  2.1615548E-03  4.4510995E-04
  2.1112944E-03  7.9168321E-03  2.1128778E-03  8.1265451E-03  2.1640019E-03  2.1640019E-03  8.1265451E-03  2.1128778E-03  7.9168321E-03  2.1112944E-03  4.8976945E-04
  2.0815866E-03  7.7953670E-03  2.0449145E-03  7.8645518E-03  2.1056923E-03  2.1056923E-03  7.8645518E-03  2.0449145E-03  7.7953670E-03  2.0815866E-03  5.3280524E-04
  2.0577034E-03  7.7385520E-03  2.0014317E-03  7.7162777E-03  2.0696548E-03  2.0696548E-03  7.7162777E-03  2.0014317E-03  7.7385520E-03  2.0577034E-03  5.7923998E-04
  2.0573131E-03  7.6859989E-03  1.9716281E-03  7.6852971E-03  2.0370853E-03  2.0370853E-03  7.6852971E-03  1.9716281E-03  7.6859989E-03  2.0573131E-03  6.2433539E-04
  2.0703119E-03  7.6917561E-03  1.9581188E-03  7.6030639E-03  2.0377532E-03  2.0377532E-03  7.6030639E-03  1.9581188E-03  7.6917561E-03  2.0703119E-03  6.6888772E-04
  2.0846285E-03  7.7434958E-03  1.9575561E-03  7.5733792E-03  2.0397320E-03  2.0397320E-03  7.5733792E-03  1.9575561E-03  7.7434958E-03  2.0846285E-03  7.1833457E-04
  2.1058040E-03  7.8005686E-03  1.9647774E-03  7.5954905E-03  2.0495084E-03  2.0495084E-03  7.5954905E-03  1.9647774E-03  7.8005686E-03  2.1058040E-03  7.6249467E-04
  2.1342684E-03  7.8224106E-03  1.9807754E-03  7.7124359E-03  2.0725667E-03  2.0725667E-03  7.7124359E-03  1.9807754E-03  7.8224106E-03  2.1342684E-03  8.0640715E-04
  2.1789942E-03  8.1147092E-03  2.0018606E-03  7.7387913E-03  2.0916384E-03  2.0916384E-03  7.7387913E-03  2.0018606E-03  8.1147092E-03  2.1789942E-03  8.6068105E-04
  2.2094314E-03  8.0893788E-03  2.0256185E-03  7.7722491E-03  2.1365513E-03  2.1365513E-03  7.7722491E-03  2.0256185E-03  8.0893788E-03  2.2094314E-03  9.0311511E-04
  2.2550774E-03  8.3831946E-03  2.0693073E-03  7.9476923E-03  2.1699515E-03  2.1699515E-03  7.9476923E-03  2.0693073E-03  8.3831946E-03  2.2550774E-03  9.5967797E-04
  2.3069440E-03  8.4306990E-03  2.1097670E-03  8.2110276E-03  2.2098773E-03  2.2098773E-03  8.2110276E-03  2.1097670E-03  8.4306990E-03  2.3069440E-03  1.0046548E-03
  2.3442830E-03  8.7801842E-03  2.1576850E-03  8.3840289E-03  2.2579023E-03  2.2579023E-03  8.3840289E-03  2.1576850E-03  8.7801842E-03  2.3442830E-03  1.0540890E-03
  2.4052200E-03  9.5766758E-03  2.1947229E-03  8.7493772E-03  2.2893701E-03  2.2893701E-03  8.7493772E-03  2.1947229E-03  9.5766758E-03  2.4052200E-03  1.1046120E-03
  2.4595888E-03  9.1085858E-03  2.2453256E-03  8.5319408E-03  2.3564654E-03  2.3564654E-03  8.5319408E-03  2.2453256E-03  9.1085858E-03  2.4595888E-03  1.1420946E-03
  2.5126760E-03  9.2213723E-03  2.3061926E-03  9.2878605E-03  2.4083370E-03  2.4083370E-03  9.2878605E-03  2.3061926E-03  9.2213723E-03  2.5126760E-03  1.2175169E-03
  2.5889780E-03  9.5327331E-03  2.3568964E-03  8.8885546E-03  2.4580591E-03  2.4580591E-03  8.8885546E-03  2.3568964E-03  9.5327331E-03  2.5889780E-03  1.2430802E-03
  2.6341850E-03  9.5953437E-03  2.4137118E-03  9.2443289E-03  2.5262411E-03  2.5262411E-03  9.2443289E-03  2.4137118E-03  9.5953437E-03  2.6341850E-03  1.3049122E-03
  2.6959509E-03  9.9722886E-03  2.4822234E-03  9.5268817E-03  2.5964183E-03  2.5964183E-03  9.5268817E-03  2.4822234E-03  9.9722886E-03  2.6959509E-03  1.3353941E-03
  2.7547843E-03  9.7396547E-03  2.5323695E-03  1.0324893E-02  2.6384391E-03  2.6384391E-03  1.0324893E-02  2.5323695E-03  9.7396547E-03  2.7547843E-03  1.4295113E-03
  2.8072691E-03  1.0002011E-02  2.5881163E-03  9.9040019E-03  2.6951947E-03  2.6951947E-03  9.9040019E-03  2.5881163E-03  1.0002011E-02  2.8072691E-03  1.4364868E-03
  2.8703770E-03  1.0228692E-02  2.6562692E-03  9.7676549E-03  2.7584827E-03  2.7584827E-03  9.7676549E-03  2.6562692E-03  1.0228692E-02  2.8703770E-03  1.4891044E-03
  2.9414464E-03  1.0421940E-02  2.7069770E-03  1.1320434E-02  2.8146001E-03  2.8146001E-03  1.1320434E-02  2.7069770E-03  1.0421940E-02  2.9414464E-03  1.4960662E-03
  3.0142541E-03  1.1026540E-02  2.7809503E-03  1.0654107E-02  2.8873020E-03  2.8873020E-03  1.0654107E-02  2.7809503E-03  1.1026540E-02  3.0142541E-03  1.5832797E-03
  3.0590033E-03  1.1447374E-02  2.8388783E-03  1.0421892E-02  2.9404107E-03  2.9404107E-03  1.0421892E-02  2.8388783E-03  1.1447374E-02  3.0590033E-03  1.6475521E-03
  3.1289974E-03  1.0833642E-02  2.8922660E-03  8.8407036E-03  3.0182104E-03  3.0182104E-03  8.8407036E-03  2.8922660E-03  1.0833642E-02  3.1289974E-03  1.6654809E-03
  3.1998664E-03  1.2217665E-02  2.9205341E-03  1.0467007E-02  3.0423318E-03  3.0423318E-03  1.0467007E-02  2.9205341E-03  1.2217665E-02  3.1998664E-03  1.7379944E-03
  3.2727069E-03  1.1316268E-02  3.0436082E-03  1.1099253E-02  3.1415305E-03  3.1415305E-03  1.1099253E-02  3.0436082E-03  1.1316268E-02  3.2727069E-03  1.6756906E-03
  1.5544381E-02  4.7179433E-02  2.8636133E-02  6.6674232E-02  2.4334092E-02  2.4334092E-02  6.6674232E-02  2.8636133E-02  4.7179433E-02  1.5544381E-02  1.0909943E-04
  9.1229652E-03  3.1108696E-02  1.3954332E-02  4.0775800E-02  1.2565288E-02  1.2565288E-02  4.0775800E-02  1.3954332E-02  3.1108696E-02  9.1229652E-03  1.1804823E-04
  5.8544309E-03  2.1201178E-02  8.3069977E-03  2.6492462E-02  7.5443586E-03  7.5443586E-03  2.6492462E-02  8.3069977E-03  2.1201178E-02  5.8544309E-03  1.2724312E-04
  4.6482921E-03  1.7195773E-02  6.2183740E-03  2.0796085E-02  5.7522176E-03  5.7522176E-03  2.0796085E-02  6.2183740E-03  1.7195773E-02  4.6482921E-03  1.4905555E-04
  3.8797230E-03  1.4503367E-02  4.8956439E-03  1.6981040E-02  4.6047039E-03  4.6047039E-03  1.6981040E-02  4.8956439E-03  1.4503367E-02  3.8797230E-03  1.7534095E-04
  3.3468284E-03  1.2605715E-02  4.0118949E-03  1.4270838E-02  3.8340965E-03  3.8340965E-03  1.4270838E-02  4.0118949E-03  1.2605715E-02  3.3468284E-03  2.0285874E-04
  2.9587178E-03  1.1227746E-02  3.3888330E-03  1.2362679E-02  3.2847700E-03  3.2847700E-03  1.2362679E-02  3.3888330E-03  1.1227746E-02  2.9587178E-03  2.3398119E-04
  2.6846252E-03  1.0195216E-02  2.9475016E-03  1.0836801E-02  2.8967687E-03  2.8967687E-03  1.0836801E-02  2.9475016E-03  1.0195216E-02  2.6846252E-03  2.6502433E-04
  2.4769378E-03  9.4016180E-03  2.6464834E-03  9.9166052E-03  2.6224303E-03  2.6224303E-03  9.9166052E-03  2.6464834E-03  9.4016180E-03  2.4769378E-03  2.9932237E-04
  2.3380507E-03  8.8819189E-03  2.4033963E-03  9.1777683E-03  2.4110389E-03  2.4110389E-03  9.1777683E-03  2.4033963E-03  8.8819189E-03  2.3380507E-03  3.3173581E-04
  2.2164587E-03  8.4752105E-03  2.2334292E-03  8.6205628E-03  2.2644296E-03  2.2644296E-03  8.6205628E-03  2.2334292E-03  8.4752105E-03  2.2164587E-03  3.6999626E-04
  2.1532816E-03  8.2153014E-03  2.1099547E-03  8.1703577E-03  2.1645182E-03  2.1645182E-03  8.1703577E-03  2.1099547E-03  8.2153014E-03  2.1532816E-03  4.0532524E-04
  2.0918041E-03  7.9200286E-03  2.0155129E-03  7.8095110E-03  2.0707146E-03  2.0707146E-03  7.8095110E-03  2.0155129E-03  7.9200286E-03  2.0918041E-03  4.4141361E-04
  2.0551559E-03  7.7701490E-03  1.9504384E-03  7.5984193E-03  2.0145077E-03  2.0145077E-03  7.5984193E-03  1.9504384E-03  7.7701490E-03  2.0551559E-03  4.7920418E-04
  2.0317052E-03  7.6925026E-03  1.9027221E-03  7.4506876E-03  1.9735040E-03  1.9735040E-03  7.4506876E-03  1.9027221E-03  7.6925026E-03  2.0317052E-03  5.1729605E-04
  2.0206378E-03  7.6130420E-03  1.8733339E-03  7.3870551E-03  1.9447039E-03  1.9447039E-03  7.3870551E-03  1.8733339E-03  7.6130420E-03  2.0206378E-03  5.5649490E-04
  2.0236288E-03  7.6266105E-03  1.8583931E-03  7.2920781E-03  1.9418528E-03  1.9418528E-03  7.2920781E-03  1.8583931E-03  7.6266105E-03  2.0236288E-03  5.9805671E-04
  2.0327993E-03  7.6572790E-03  1.8564236E-03  7.2825422E-03  1.9409269E-03  1.9409269E-03  7.2825422E-03  1.8564236E-03  7.6572790E-03  2.0327993E-03  6.4158640E-04
  2.0485047E-03  7.6997182E-03  1.8624683E-03  7.2855970E-03  1.9498802E-03  1.9498802E-03  7.2855970E-03  1.8624683E-03  7.6997182E-03  2.0485047E-03  6.7774322E-04
  2.0751946E-03  7.7469894E-03  1.8716428E-03  7.3456374E-03  1.9671022E-03  1.9671022E-03  7.3456374E-03  1.8716428E-03  7.7469894E-03  2.0751946E-03  7.2680369E-04
  2.1058976E-03  7.8938773E-03  1.8969540E-03  7.4020285E-03  1.9835319E-03  1.9835319E-03  7.4020285E-03  1.8969540E-03  7.8938773E-03  2.1058976E-03  7.6380619E-04
  2.1414859E-03  7.9366654E-03  1.9118371E-03  7.4443156E-03  2.0165437E-03  2.0165437E-03  7.4443156E-03  1.9118371E-03  7.9366654E-03  2.1414859E-03  7.8661893E-04
  2.1722775E-03  8.1310388E-03  1.9537934E-03  7.6801672E-03  2.0500900E-03  2.0500900E-03  7.6801672E-03  1.9537934E-03  8.1310388E-03  2.1722775E-03  8.4082041E-04
  2.2176088E-03  8.2346497E-03  1.9915993E-03  7.8878880E-03  2.0853219E-03  2.0853219E-03  7.8878880E-03  1.9915993E-03  8.2346497E-03  2.2176088E-03  8.7765455E-04
  2.2588018E-03  8.4216369E-03  2.0251983E-03  7.9243298E-03  2.1213420E-03  2.1213420E-03  7.9243298E-03  2.0251983E-03  8.4216369E-03  2.2588018E-03  9.2281069E-04
  2.2904718E-03  8.4480989E-03  2.0701392E-03  8.3131190E-03  2.1923864E-03  2.1923864E-03  8.3131190E-03  2.0701392E-03  8.4480989E-03  2.2904718E-03  9.5969736E-04
  2.3531537E-03  8.6361220E-03  2.1215368E-03  8.3125619E-03  2.2205350E-03  2.2205350E-03  8.3125619E-03  2.1215368E-03  8.6361220E-03  2.3531537E-03  1.0201234E-03
  2.4052754E-03  8.8725456E-03  2.1721441E-03  8.3400097E-03  2.2666301E-03  2.2666301E-03  8.3400097E-03  2.1721441E-03  8.8725456E-03  2.4052754E-03  1.0757922E-03
  2.4473524E-03  9.1625001E-03  2.2080883E-03  8.4252364E-03  2.3085248E-03  2.3085248E-03  8.4252364E-03  2.2080883E-03  9.1625001E-03  2.4473524E-03  1.0824155E-03
  2.5029882E-03  9.3973447E-03  2.2626612E-03  8.6704824E-03  2.3665353E-03  2.3665353E-03  8.6704824E-03  2.2626612E-03  9.3973447E-03  2.5029882E-03  1.1656025E-03
  2.5761507E-03  9.7972046E-03  2.3278031E-03  9.1737033E-03  2.4267159E-03  2.4267159E-03  9.1737033E-03  2.3278031E-03  9.7972046E-03  2.5761507E-03  1.1777876E-03
  2.6198331E-03  9.6558842E-03  2.3812544E-03  9.2983007E-03  2.4791179E-03  2.4791179E-03  9.2983007E-03  2.3812544E-03  9.6558842E-03  2.6198331E-03  1.2109159E-03
  2.6670080E-03  9.9864212E-03  2.4181143E-03  9.0746929E-03  2.5214981E-03  2.5214981E-03  9.0746929E-03  2.4181143E-03  9.9864212E-03  2.6670080E-03  1.2486344E-03
  2.7357092E-03  9.8842573E-03  2.4858591E-03  9.5336973E-03  2.5957276E-03  2.5957276E-03  9.5336973E-03  2.4858591E-03  9.8842573E-03  2.7357092E-03  1.2996695E-03
  2.7824513E-03  1.0789818E-02  2.5460393E-03  9.5413227E-03  2.6450807E-03  2.6450807E-03  9.5413227E-03  2.5460393E-03  1.0789818E-02  2.7824513E-03  2.3169866E-03
  2.8572041E-03  1.0435090E-02  2.6028534E-03  9.8711614E-03  2.6974761E-03  2.6974761E-03  9.8711614E-03  2.6028534E-03  1.0435090E-02  2.8572041E-03  1.3806349E-03
  2.8896828E-03  1.1027189E-02  2.6467131E-03  1.0922207E-02  2.7625055E-03  2.7625055E-03  1.0922207E-02  2.6467131E-03  1.1027189E-02  2.8896828E-03  1.4062249E-03
  2.9641090E-03  1.0831305E-02  2.7007793E-03  8.8354949E-03  2.8059949E-03  2.8059949E-03  8.8354949E-03  2.7007793E-03  1.0831305E-02  2.9641090E-03  1.4849949E-03
  3.0068406E-03  1.0492233E-02  2.7481751E-03  1.0320806E-02  2.8242204E-03  2.8242204E-03  1.0320806E-02  2.7481751E-03  1.0492233E-02  3.0068406E-03  1.4263252E-03
  3.1047875E-03  1.1036077E-02  2.8183052E-03  1.1651951E-02  2.9208479E-03  2.9208479E-03  1.1651951E-02  2.8183052E-03  1.1036077E-02  3.1047875E-03  1.5467068E-03
  1.6840660E-02  5.1244786E-02  2.7179456E-02  6.4728135E-02  2.3616364E-02  2.3616364E-02  6.4728135E-02  2.7179456E-02  5.1244786E-02  1.6840660E-02  1.0354622E-04
  9.5400488E-03  3.2650354E-02  1.3187343E-02  3.9176460E-02  1.2056086E-02  1.2056086E-02  3.9176460E-02  1.3187343E-02  3.2650354E-02  9.5400488E-03  1.1075086E-04
  6.0368342E-03  2.1822659E-02  7.8309514E-03  2.5309439E-02  7.2006786E-03  7.2006786E-03  2.5309439E-02  7.8309514E-03  2.1822659E-02  6.0368342E-03  1.1799032E-04
  4.7582530E-03  1.7573524E-02  5.8693886E-03  1.9802493E-02  5.4760134E-03  5.4760134E-03  1.9802493E-02  5.8693886E-03  1.7573524E-02  4.7582530E-03  1.3816903E-04
  3.9369380E-03  1.4710631E-02  4.6164902E-03  1.6152082E-02  4.3921538E-03  4.3921538E-03  1.6152082E-02  4.6164902E-03  1.4710631E-02  3.9369380E-03  1.6024805E-04
  3.3745927E-03  1.2729747E-02  3.7805382E-03  1.3599300E-02  3.6455474E-03  3.6455474E-03  1.3599300E-02  3.7805382E-03  1.2729747E-02  3.3745927E-03  1.8559069E-04
  2.9715478E-03  1.1302181E-02  3.2046506E-03  1.1805224E-02  3.1319601E-03  3.1319601E-03  1.1805224E-02  3.2046506E-03  1.1302181E-02  2.9715478E-03  2.1234886E-04
  2.6785356E-03  1.0210088E-02  2.7999227E-03  1.0335309E-02  2.7722330E-03  2.7722330E-03  1.0335309E-02  2.7999227E-03  1.0210088E-02  2.6785356E-03  2.3968549E-04
  2.4711965E-03  9.3845121E-03  2.4973383E-03  9.4739564E-03  2.4903723E-03  2.4903723E-03  9.4739564E-03  2.4973383E-03  9.3845121E-03  2.4711965E-03  2.6747064E-04
  2.3113614E-03  8.8538147E-03  2.2787369E-03  8.7246073E-03  2.2987156E-03  2.2987156E-03  8.7246073E-03  2.2787369E-03  8.8538147E-03  2.3113614E-03  2.9644533E-04
  2.2079878E-03  8.3683838E-03  2.1187484E-03  8.2631386E-03  2.1587022E-03  2.1587022E-03  8.2631386E-03  2.1187484E-03  8.3683838E-03  2.2079878E-03  3.3280288E-04
  2.1133809E-03  8.1012213E-03  1.9852529E-03  7.8360535E-03  2.0446394E-03  2.0446394E-03  7.8360535E-03  1.9852529E-03  8.1012213E-03  2.1133809E-03  3.5327859E-04
  2.0488584E-03  7.8059306E-03  1.9062890E-03  7.4573112E-03  1.9631377E-03  1.9631377E-03  7.4573112E-03  1.9062890E-03  7.8059306E-03  2.0488584E-03  3.9148860E-04
  2.0076815E-03  7.6655645E-03  1.8425963E-03  7.2153896E-03  1.9095097E-03  1.9095097E-03  7.2153896E-03  1.8425963E-03  7.6655645E-03  2.0076815E-03  4.2533079E-04
  1.9783829E-03  7.5391358E-03  1.8010404E-03  7.0817941E-03  1.8653499E-03  1.8653499E-03  7.0817941E-03  1.8010404E-03  7.5391358E-03  1.9783829E-03  4.5680572E-04
  1.9626315E-03  7.4811697E-03  1.7701408E-03  7.0061925E-03  1.8325476E-03  1.8325476E-03  7.0061925E-03  1.7701408E-03  7.4811697E-03  1.9626315E-03  4.8995048E-04
  1.9603579E-03  7.4261884E-03  1.7520267E-03  6.9504610E-03  1.8335768E-03  1.8335768E-03  6.9504610E-03  1.7520267E-03  7.4261884E-03  1.9603579E-03  5.2467396E-04
  1.9628159E-03  7.4426891E-03  1.7459555E-03  6.9462893E-03  1.8316770E-03  1.8316770E-03  6.9462893E-03  1.7459555E-03  7.4426891E-03  1.9628159E-03  5.5826754E-04
  1.9718116E-03  7.4913830E-03  1.7490737E-03  6.9386272E-03  1.8359039E-03  1.8359039E-03  6.9386272E-03  1.7490737E-03  7.4913830E-03  1.9718116E-03  5.9538985E-04
  1.9946927E-03  7.5619876E-03  1.7643746E-03  6.9935359E-03  1.8510825E-03  1.8510825E-03  6.9935359E-03  1.7643746E-03  7.5619876E-03  1.9946927E-03  6.2936571E-04
  2.0135190E-03  7.6606542E-03  1.7823595E-03  7.0597252E-03  1.8690556E-03  1.8690556E-03  7.0597252E-03  1.7823595E-03  7.6606542E-03  2.0135190E-03  6.5865755E-04
  2.0402532E-03  7.7155272E-03  1.8086430E-03  7.2049186E-03  1.9053729E-03  1.9053729E-03  7.2049186E-03  1.8086430E-03  7.7155272E-03  2.0402532E-03  6.9768796E-04
  2.0825440E-03  7.8712408E-03  1.8329364E-03  7.2340085E-03  1.9260580E-03  1.9260580E-03  7.2340085E-03  1.8329364E-03  7.8712408E-03  2.0825440E-03  7.3951508E-04
  2.1093337E-03  7.9243320E-03  1.8668022E-03  7.4238740E-03  1.9598713E-03  1.9598713E-03  7.4238740E-03  1.8668022E-03  7.9243320E-03  2.1093337E-03  7.7575715E-04
  2.1485985E-03  8.1777351E-03  1.9042967E-03  7.4808058E-03  1.9891808E-03  1.9891808E-03  7.4808058E-03  1.9042967E-03  8.1777351E-03  2.1485985E-03  8.3913780E-04
  2.1951494E-03  8.3277875E-03  1.9350092E-03  7.8725546E-03  2.0304478E-03  2.0304478E-03  7.8725546E-03  1.9350092E-03  8.3277875E-03  2.1951494E-03  8.8054247E-04
  2.2388779E-03  8.4290272E-03  1.9856774E-03  7.8583260E-03  2.0757617E-03  2.0757617E-03  7.8583260E-03  1.9856774E-03  8.4290272E-03  2.2388779E-03  8.7294444E-04
  2.2951226E-03  8.5463748E-03  2.0278097E-03  8.0614680E-03  2.1257977E-03  2.1257977E-03  8.0614680E-03  2.0278097E-03  8.5463748E-03  2.2951226E-03  9.2072649E-04
  2.3358505E-03  8.6475270E-03  2.0584630E-03  8.2430620E-03  2.1676060E-03  2.1676060E-03  8.2430620E-03  2.0584630E-03  8.6475270E-03  2.3358505E-03  9.3404235E-04
  2.3768137E-03  8.9914222E-03  2.1215483E-03  8.3979625E-03  2.2115847E-03  2.2115847E-03  8.3979625E-03  2.1215483E-03  8.9914222E-03  2.3768137E-03  1.0273197E-03
  2.4327895E-03  9.1996067E-03  2.1692956E-03  8.5370263E-03  2.2681221E-03  2.2681221E-03  8.5370263E-03  2.1692956E-03  9.1996067E-03  2.4327895E-03  1.0181073E-03
  2.4812426E-03  9.2475476E-03  2.2124358E-03  8.6972464E-03  2.3064218E-03  2.3064218E-03  8.6972464E-03  2.2124358E-03  9.2475476E-03  2.4812426E-03  1.0643996E-03
  2.5269135E-03  9.3284374E-03  2.2599519E-03  8.9772935E-03  2.3919253E-03  2.3919253E-03  8.9772935E-03  2.2599519E-03  9.3284374E-03  2.5269135E-03  1.0997774E-03
  2.5843132E-03  9.7620309E-03  2.3193344E-03  9.0302104E-03  2.4082170E-03  2.4082170E-03  9.0302104E-03  2.3193344E-03  9.7620309E-03  2.5843132E-03  1.1342147E-03
  2.6450321E-03  1.0192731E-02  2.3859320E-03  9.0041904E-03  2.4770436E-03  2.4770436E-03  9.0041904E-03  2.3859320E-03  1.0192731E-02  2.6450321E-03  1.1627459E-03
  2.6747651E-03  1.0185640E-02  2.4334837E-03  9.3137661E-03  2.5121648E-03  2.5121648E-03  9.3137661E-03  2.4334837E-03  1.0185640E-02  2.6747651E-03  1.1701344E-03
  2.7315005E-03  9.9488735E-03  2.4781014E-03  9.6174413E-03  2.5587010E-03  2.5587010E-03  9.6174413E-03  2.4781014E-03  9.9488735E-03  2.7315005E-03  1.6615943E-03
  2.7896962E-03  1.0353799E-02  2.5396772E-03  8.1134623E-03  2.6100392E-03  2.6100392E-03  8.1134623E-03  2.5396772E-03  1.0353799E-02  2.7896962E-03  1.2344049E-03
  2.8417838E-03  9.3088321E-03  2.5530508E-03  9.8326304E-03  2.6471440E-03  2.6471440E-03  9.8326304E-03  2.5530508E-03  9.3088321E-03  2.8417838E-03  1.2328000E-03
  2.8851461E-03  1.1212199E-02  2.6767637E-03  9.3704655E-03  2.7330090E-03  2.7330090E-03  9.3704655E-03  2.6767637E-03  1.1212199E-02  2.8851461E-03  1.3466590E-03
  1.7547859E-02  5.3423710E-02  2.5722403E-02  6.1955472E-02  2.2626404E-02  2.2626404E-02  6.1955472E-02  2.5722403E-02  5.3423710E-02  1.7547859E-02  9.7901696E-05
  9.7360899E-03  3.3251684E-02  1.2458790E-02  3.7335408E-02  1.1509702E-02  1.1509702E-02  3.7335408E-02  1.2458790E-02  3.3251684E-02  9.7360899E-03  1.0346702E-04
  6.1043626E-03  2.2091112E-02  7.3698251E-03  2.4085475E-02  6.8422374E-03  6.8422374E-03  2.4085475E-02  7.3698251E-03  2.2091112E-02  6.1043626E-03  1.0866433E-04
  4.7769418E-03  1.7678151E-02  5.5459563E-03  1.8859017E-02  5.2055671E-03  5.2055671E-03  1.8859017E-02  5.5459563E-03  1.7678151E-02  4.7769418E-03  1.2544724E-04
  3.9315448E-03  1.4765724E-02  4.3668754E-03  1.5398399E-02  4.1666354E-03  4.1666354E-03  1.5398399E-02  4.3668754E-03  1.4765724E-02  3.9315448E-03  1.4624142E-04
  3.3588196E-03  1.2699652E-02  3.5887607E-03  1.2928677E-02  3.4696491E-03  3.4696491E-03  1.2928677E-02  3.5887607E-03  1.2699652E-02  3.3588196E-03  1.6846329E-04
  2.9497855E-03  1.1197244E-02  3.0394104E-03  1.1237179E-02  2.9784364E-03  2.9784364E-03  1.1237179E-02  3.0394104E-03  1.1197244E-02  2.9497855E-03  1.9089272E-04
  2.6602160E-03  1.0140161E-02  2.6507855E-03  9.8518211E-03  2.6280992E-03  2.6280992E-03  9.8518211E-03  2.6507855E-03  1.0140161E-02  2.6602160E-03  2.1570497E-04
  2.4390975E-03  9.2926711E-03  2.3682687E-03  9.0494691E-03  2.3805349E-03  2.3805349E-03  9.0494691E-03  2.3682687E-03  9.2926711E-03  2.4390975E-03  2.3897108E-04
  2.2788586E-03  8.6872696E-03  2.1722588E-03  8.3716630E-03  2.1863469E-03  2.1863469E-03  8.3716630E-03  2.1722588E-03  8.6872696E-03  2.2788586E-03  2.6664021E-04
  2.1564045E-03  8.1725961E-03  2.0094004E-03  7.8610923E-03  2.0566459E-03  2.0566459E-03  7.8610923E-03  2.0094004E-03  8.1725961E-03  2.1564045E-03  2.8997450E-04
  2.0723359E-03  7.9203023E-03  1.8942081E-03  7.4074372E-03  1.9398036E-03  1.9398036E-03  7.4074372E-03  1.8942081E-03  7.9203023E-03  2.0723359E-03  3.2596056E-04
  1.9980739E-03  7.6499138E-03  1.8055692E-03  7.1279273E-03  1.8657321E-03  1.8657321E-03  7.1279273E-03  1.8055692E-03  7.6499138E-03  1.9980739E-03  3.4662958E-04
  1.9485314E-03  7.4518281E-03  1.7466272E-03  6.9206209E-03  1.8113922E-03  1.8113922E-03  6.9206209E-03  1.7466272E-03  7.4518281E-03  1.9485314E-03  3.7528443E-04
  1.9166458E-03  7.3577132E-03  1.7048612E-03  6.7926672E-03  1.7684522E-03  1.7684522E-03  6.7926672E-03  1.7048612E-03  7.3577132E-03  1.9166458E-03  4.0280835E-04
  1.8966758E-03  7.3339566E-03  1.6783916E-03  6.6737765E-03  1.7419829E-03  1.7419829E-03  6.6737765E-03  1.6783916E-03  7.3339566E-03  1.8966758E-03  4.3690981E-04
  1.8910900E-03  7.2500036E-03  1.6575386E-03  6.6293884E-03  1.7338344E-03  1.7338344E-03  6.6293884E-03  1.6575386E-03  7.2500036E-03  1.8910900E-03  4.6282122E-04
  1.8926918E-03  7.2550383E-03  1.6531744E-03  6.5925812E-03  1.7313277E-03  1.7313277E-03  6.5925812E-03  1.6531744E-03  7.2550383E-03  1.8926918E-03  4.9214580E-04
  1.8989716E-03  7.3113478E-03  1.6557195E-03  6.6533129E-03  1.7332365E-03  1.7332365E-03  6.6533129E-03  1.6557195E-03  7.3113478E-03  1.8989716E-03  5.1805480E-04
  1.9125189E-03  7.3605021E-03  1.6639253E-03  6.6465855E-03  1.7529836E-03  1.7529836E-03  6.6465855E-03  1.6639253E-03  7.3605021E-03  1.9125189E-03  5.5212808E-04
  1.9401315E-03  7.4407394E-03  1.6808436E-03  6.7041903E-03  1.7672391E-03  1.7672391E-03  6.7041903E-03  1.6808436E-03  7.4407394E-03  1.9401315E-03  5.7798956E-04
  1.9744449E-03  7.6842816E-03  1.6996131E-03  7.0276228E-03  1.7750296E-03  1.7750296E-03  7.0276228E-03  1.6996131E-03  7.6842816E-03  1.9744449E-03  6.1163448E-04
  1.9861923E-03  7.6012361E-03  1.7292026E-03  6.9749500E-03  1.8129901E-03  1.8129901E-03  6.9749500E-03  1.7292026E-03  7.6012361E-03  1.9861923E-03  6.4808390E-04
  2.0128028E-03  7.7651738E-03  1.7589049E-03  7.0307660E-03  1.8498419E-03  1.8498419E-03  7.0307660E-03  1.7589049E-03  7.7651738E-03  2.0128028E-03  7.4146727E-04
  2.0564980E-03  7.6761778E-03  1.7895503E-03  7.0635698E-03  1.8750915E-03  1.8750915E-03  7.0635698E-03  1.7895503E-03  7.6761778E-03  2.0564980E-03  7.0596130E-04
  2.1075577E-03  7.6649371E-03  1.8195317E-03  7.3826659E-03  1.9264068E-03  1.9264068E-03  7.3826659E-03  1.8195317E-03  7.6649371E-03  2.1075577E-03  7.2698514E-04
  2.1286077E-03  8.1610648E-03  1.8681732E-03  7.4896267E-03  1.9520627E-03  1.9520627E-03  7.4896267E-03  1.8681732E-03  8.1610648E-03  2.1286077E-03  7.6566488E-04
  2.1605019E-03  8.1806099E-03  1.9133921E-03  7.5711898E-03  1.9937822E-03  1.9937822E-03  7.5711898E-03  1.9133921E-03  8.1806099E-03  2.1605019E-03  7.9132844E-04
  2.2293840E-03  8.5608749E-03  1.9459063E-03  7.7995218E-03  2.0311752E-03  2.0311752E-03  7.7995218E-03  1.9459063E-03  8.5608749E-03  2.2293840E-03  8.3262188E-04
  2.2589395E-03  8.5881958E-03  1.9882213E-03  8.8329448E-03  2.0877581E-03  2.0877581E-03  8.8329448E-03  1.9882213E-03  8.5881958E-03  2.2589395E-03  8.5771923E-04
  2.3071036E-03  8.8278655E-03  2.0462563E-03  8.2250237E-03  2.1312274E-03  2.1312274E-03  8.2250237E-03  2.0462563E-03  8.8278655E-03  2.3071036E-03  8.9905633E-04
  2.3408614E-03  8.9386570E-03  2.0901541E-03  7.9636475E-03  2.1712545E-03  2.1712545E-03  7.9636475E-03  2.0901541E-03  8.9386570E-03  2.3408614E-03  9.2150352E-04
  2.3899431E-03  8.9219601E-03  2.1345081E-03  8.4746148E-03  2.2265715E-03  2.2265715E-03  8.4746148E-03  2.1345081E-03  8.9219601E-03  2.3899431E-03  9.5416468E-04
  2.4396433E-03  9.2603198E-03  2.1776731E-03  8.5512845E-03  2.2630415E-03  2.2630415E-03  8.5512845E-03  2.1776731E-03  9.2603198E-03  2.4396433E-03  1.0165925E-03
  2.4904866E-03  8.9952922E-03  2.2165162E-03  9.3637131E-03  2.3133518E-03  2.3133518E-03  9.3637131E-03  2.2165162E-03  8.9952922E-03  2.4904866E-03  1.0134849E-03
  2.5277795E-03  9.8056318E-03  2.2798818E-03  8.9260070E-03  2.3741030E-03  2.3741030E-03  8.9260070E-03  2.2798818E-03  9.8056318E-03  2.5277795E-03  1.0323882E-03
  2.5991480E-03  1.0113738E-02  2.3158893E-03  9.3443943E-03  2.4102972E-03  2.4102972E-03  9.3443943E-03  2.3158893E-03  1.0113738E-02  2.5991480E-03  1.0429882E-03
  2.6349113E-03  9.7288740E-03  2.3750194E-03  7.8747384E-03  2.4510714E-03  2.4510714E-03  7.8747384E-03  2.3750194E-03  9.7288740E-03  2.6349113E-03  1.1006878E-03
  2.6762592E-03  1.0993648E-02  2.3688129E-03  9.1955910E-03  2.4839033E-03  2.4839033E-03  9.1955910E-03  2.3688129E-03  1.0993648E-02  2.6762592E-03  1.1428675E-03
  2.7175205E-03  9.1557086E-03  2.4788456E-03  1.0115488E-02  2.5582363E-03  2.5582363E-03  1.0115488E-02  2.4788456E-03  9.1557086E-03  2.7175205E-03  1.2218939E-03
  1.7796927E-02  5.4172947E-02  2.4278989E-02  5.8944337E-02  2.1528747E-02  2.1528747E-02  5.8944337E-02  2.4278989E-02  5.4172947E-02  1.7796927E-02  9.0675614E-05
  9.7832563E-03  3.3472714E-02  1.1696548E-02  3.5348661E-02  1.0878388E-02  1.0878388E-02  3.5348661E-02  1.1696548E-02  3.3472714E-02  9.7832563E-03  9.4561483E-05
  6.1068678E-03  2.2114393E-02  6.9177381E-03  2.2747929E-02  6.4717639E-03  6.4717639E-03  2.2747929E-02  6.9177381E-03  2.2114393E-02  6.1068678E-03  9.8715786E-05
  4.7558505E-03  1.7616178E-02  5.2130650E-03  1.7857493E-02  4.9282985E-03  4.9282985E-03  1.7857493E-02  5.2130650E-03  1.7616178E-02  4.7558505E-03  1.1398508E-04
  3.9034577E-03  1.4606554E-02  4.1123284E-03  1.4584567E-02  3.9434999E-03  3.9434999E-03  1.4584567E-02  4.1123284E-03  1.4606554E-02  3.9034577E-03  1.3160342E-04
  3.3186184E-03  1.2536856E-02  3.3777576E-03  1.2285417E-02  3.2872838E-03  3.2872838E-03  1.2285417E-02  3.3777576E-03  1.2536856E-02  3.3186184E-03  1.5069454E-04
  2.9071914E-03  1.1055403E-02  2.8650027E-03  1.0647167E-02  2.8270801E-03  2.8270801E-03  1.0647167E-02  2.8650027E-03  1.1055403E-02  2.9071914E-03  1.7008096E-04
  2.6131594E-03  9.9538380E-03  2.5030423E-03  9.3620420E-03  2.5000867E-03  2.5000867E-03  9.3620420E-03  2.5030423E-03  9.9538380E-03  2.6131594E-03  1.9071193E-04
  2.3790070E-03  9.1108901E-03  2.2373088E-03  8.5295430E-03  2.2590860E-03  2.2590860E-03  8.5295430E-03  2.2373088E-03  9.1108901E-03  2.3790070E-03  2.1271649E-04
  2.2176487E-03  8.5497755E-03  2.0375373E-03  7.9450817E-03  2.0655963E-03  2.0655963E-03  7.9450817E-03  2.0375373E-03  8.5497755E-03  2.2176487E-03  2.3260888E-04
  2.1029331E-03  8.0392392E-03  1.9046067E-03  7.3829744E-03  1.9469071E-03  1.9469071E-03  7.3829744E-03  1.9046067E-03  8.0392392E-03  2.1029331E-03  2.5617462E-04
  2.0082112E-03  7.7437287E-03  1.7876848E-03  7.0684869E-03  1.8477983E-03  1.8477983E-03  7.0684869E-03  1.7876848E-03  7.7437287E-03  2.0082112E-03  2.7906944E-04
  1.9331863E-03  7.4356126E-03  1.7102873E-03  6.7778221E-03  1.7669228E-03  1.7669228E-03  6.7778221E-03  1.7102873E-03  7.4356126E-03  1.9331863E-03  3.0343874E-04
  1.8794204E-03  7.2592019E-03  1.6514848E-03  6.5599871E-03  1.7145362E-03  1.7145362E-03  6.5599871E-03  1.6514848E-03  7.2592019E-03  1.8794204E-03  3.3050607E-04
  1.8469595E-03  7.1063509E-03  1.6082660E-03  6.4359094E-03  1.6692964E-03  1.6692964E-03  6.4359094E-03  1.6082660E-03  7.1063509E-03  1.8469595E-03  3.5109944E-04
  1.8286443E-03  7.0470307E-03  1.5771096E-03  6.3532413E-03  1.6450729E-03  1.6450729E-03  6.3532413E-03  1.5771096E-03  7.0470307E-03  1.8286443E-03  3.8028962E-04
  1.8135908E-03  6.9933636E-03  1.5657211E-03  6.3003655E-03  1.6351682E-03  1.6351682E-03  6.3003655E-03  1.5657211E-03  6.9933636E-03  1.8135908E-03  4.0401905E-04
  1.8126989E-03  6.9966460E-03  1.5597759E-03  6.2850935E-03  1.6327705E-03  1.6327705E-03  6.2850935E-03  1.5597759E-03  6.9966460E-03  1.8126989E-03  4.2993466E-04
  1.8181687E-03  6.9762047E-03  1.5602678E-03  6.2798776E-03  1.6317123E-03  1.6317123E-03  6.2798776E-03  1.5602678E-03  6.9762047E-03  1.8181687E-03  4.5771434E-04
  1.8286553E-03  7.0207247E-03  1.5705567E-03  6.3411207E-03  1.6445458E-03  1.6445458E-03  6.3411207E-03  1.5705567E-03  7.0207247E-03  1.8286553E-03  4.8059298E-04
  1.8481117E-03  7.0986153E-03  1.5808159E-03  6.4703716E-03  1.6669157E-03  1.6669157E-03  6.4703716E-03  1.5808159E-03  7.0986153E-03  1.8481117E-03  5.0988288E-04
  1.8768718E-03  7.1894834E-03  1.5991363E-03  6.3458089E-03  1.6827207E-03  1.6827207E-03  6.3458089E-03  1.5991363E-03  7.1894834E-03  1.8768718E-03  5.3546638E-04
  1.8881327E-03  7.2310602E-03  1.6301599E-03  6.5429335E-03  1.7095479E-03  1.7095479E-03  6.5429335E-03  1.6301599E-03  7.2310602E-03  1.8881327E-03  5.5916221E-04
  1.9206713E-03  7.3562276E-03  1.6555289E-03  6.6487049E-03  1.7363126E-03  1.7363126E-03  6.6487049E-03  1.6555289E-03  7.3562276E-03  1.9206713E-03  5.8781683E-04
  1.9444033E-03  7.6153811E-03  1.6824188E-03  6.7971932E-03  1.7823556E-03  1.7823556E-03  6.7971932E-03  1.6824188E-03  7.6153811E-03  1.9444033E-03  6.1472844E-04
  1.9785604E-03  7.8564491E-03  1.7131926E-03  6.9789054E-03  1.8002905E-03  1.8002905E-03  6.9789054E-03  1.7131926E-03  7.8564491E-03  1.9785604E-03  6.5334202E-04
  2.0116370E-03  7.8513423E-03  1.7577693E-03  7.1295534E-03  1.8468672E-03  1.8468672E-03  7.1295534E-03  1.7577693E-03  7.8513423E-03  2.0116370E-03  6.6585581E-04
  2.0517928E-03  7.9894584E-03  1.7961905E-03  7.1861702E-03  1.8766665E-03  1.8766665E-03  7.1861702E-03  1.7961905E-03  7.9894584E-03  2.0517928E-03  6.8484577E-04
  2.0841661E-03  8.0481866E-03  1.8450582E-03  7.4131940E-03  1.9055039E-03  1.9055039E-03  7.4131940E-03  1.8450582E-03  8.0481866E-03  2.0841661E-03  7.2126735E-04
  2.1298630E-03  8.1667126E-03  1.8763695E-03  7.5788486E-03  1.9553201E-03  1.9553201E-03  7.5788486E-03  1.8763695E-03  8.1667126E-03  2.1298630E-03  7.3696114E-04
  2.1745105E-03  8.3591197E-03  1.9176796E-03  7.7097655E-03  2.0015820E-03  2.0015820E-03  7.7097655E-03  1.9176796E-03  8.3591197E-03  2.1745105E-03  7.6515338E-04
  2.2109659E-03  8.7504404E-03  1.9593931E-03  7.5953073E-03  2.0334134E-03  2.0334134E-03  7.5953073E-03  1.9593931E-03  8.7504404E-03  2.2109659E-03  7.9186393E-04
  2.2484767E-03  8.6410088E-03  2.0019160E-03  8.1767588E-03  2.0902054E-03  2.0902054E-03  8.1767588E-03  2.0019160E-03  8.6410088E-03  2.2484767E-03  8.5275334E-04
  2.2983532E-03  8.8588114E-03  2.0430711E-03  8.1987511E-03  2.1342948E-03  2.1342948E-03  8.1987511E-03  2.0430711E-03  8.8588114E-03  2.2983532E-03  8.4519857E-04
  2.3339775E-03  9.1498584E-03  2.0977771E-03  7.9937221E-03  2.1718390E-03  2.1718390E-03  7.9937221E-03  2.0977771E-03  9.1498584E-03  2.3339775E-03  1.0031285E-03
  2.3895195E-03  9.3107683E-03  2.1289287E-03  8.3614387E-03  2.2119590E-03  2.2119590E-03  8.3614387E-03  2.1289287E-03  9.3107683E-03  2.3895195E-03  8.7617578E-04
  2.4062874E-03  9.2741310E-03  2.1786085E-03  9.7081728E-03  2.2685854E-03  2.2685854E-03  9.7081728E-03  2.1786085E-03  9.2741310E-03  2.4062874E-03  9.1547603E-04
  2.4758940E-03  9.7608498E-03  2.2194364E-03  7.9619203E-03  2.2813101E-03  2.2813101E-03  7.9619203E-03  2.2194364E-03  9.7608498E-03  2.4758940E-03  9.2658952E-04
  2.4866893E-03  1.0544485E-02  2.2634683E-03  1.0022731E-02  2.3359695E-03  2.3359695E-03  1.0022731E-02  2.2634683E-03  1.0544485E-02  2.4866893E-03  9.0393075E-04
  2.5614811E-03  9.2462782E-03  2.3198089E-03  9.3690428E-03  2.3837384E-03  2.3837384E-03  9.3690428E-03  2.3198089E-03  9.2462782E-03  2.5614811E-03  9.8061782E-04
  1.7831722E-02  5.4148197E-02  2.2760092E-02  5.5607484E-02  2.0225845E-02  2.0225845E-02  5.5607484E-02  2.2760092E-02  5.4148197E-02  1.7831722E-02  8.2996892E-05
  9.7169211E-03  3.3184316E-02  1.0955871E-02  3.3257540E-02  1.0226191E-02  1.0226191E-02  3.3257540E-02  1.0955871E-02  3.3184316E-02  9.7169211E-03  8.5708593E-05
  6.0403571E-03  2.1906587E-02  6.4653509E-03  2.1320599E-02  6.0595451E-03  6.0595451E-03  2.1320599E-02  6.4653509E-03  2.1906587E-02  6.0403571E-03  8.8165033E-05
  4.6773031E-03  1.7334657E-02  4.8605318E-03  1.6718877E-02  4.6234639E-03  4.6234639E-03  1.6718877E-02  4.8605318E-03  1.7334657E-02  4.6773031E-03  1.0155216E-04
  3.8349809E-03  1.4373979E-02  3.8421717E-03  1.3685848E-02  3.7109274E-03  3.7109274E-03  1.3685848E-02  3.8421717E-03  1.4373979E-02  3.8349809E-03  1.1640993E-04
  3.2531239E-03  1.2304915E-02  3.1581947E-03  1.1566217E-02  3.0881363E-03  3.0881363E-03  1.1566217E-02  3.1581947E-03  1.2304915E-02  3.2531239E-03  1.3267625E-04
  2.8360767E-03  1.0811142E-02  2.6886413E-03  1.0012518E-02  2.6570540E-03  2.6570540E-03  1.0012518E-02  2.6886413E-03  1.0811142E-02  2.8360767E-03  1.4930580E-04
  2.5329770E-03  9.7093392E-03  2.3486368E-03  8.8254374E-03  2.3512441E-03  2.3512441E-03  8.8254374E-03  2.3486368E-03  9.7093392E-03  2.5329770E-03  1.6608557E-04
  2.3154684E-03  8.8863317E-03  2.1005512E-03  8.1190810E-03  2.1144172E-03  2.1144172E-03  8.1190810E-03  2.1005512E-03  8.8863317E-03  2.3154684E-03  1.8463583E-04
  2.1456920E-03  8.2717807E-03  1.9191803E-03  7.4841818E-03  1.9551055E-03  1.9551055E-03  7.4841818E-03  1.9191803E-03  8.2717807E-03  2.1456920E-03  2.0182044E-04
  2.0178125E-03  7.7942985E-03  1.7798337E-03  6.9861319E-03  1.8332490E-03  1.8332490E-03  6.9861319E-03  1.7798337E-03  7.7942985E-03  2.0178125E-03  2.2021234E-04
  1.9344150E-03  7.4410979E-03  1.6978431E-03  6.6525067E-03  1.7312003E-03  1.7312003E-03  6.6525067E-03  1.6978431E-03  7.4410979E-03  1.9344150E-03  2.4104068E-04
  1.8524645E-03  7.1590585E-03  1.6063837E-03  6.3939969E-03  1.6587545E-03  1.6587545E-03  6.3939969E-03  1.6063837E-03  7.1590585E-03  1.8524645E-03  2.6161470E-04
  1.8016797E-03  6.9934449E-03  1.5557037E-03  6.2275791E-03  1.6077384E-03  1.6077384E-03  6.2275791E-03  1.5557037E-03  6.9934449E-03  1.8016797E-03  2.8078863E-04
  1.7618623E-03  6.8342208E-03  1.5112736E-03  6.0946240E-03  1.5717978E-03  1.5717978E-03  6.0946240E-03  1.5112736E-03  6.8342208E-03  1.7618623E-03  3.0561316E-04
  1.7453451E-03  6.7381692E-03  1.4759771E-03  6.0279800E-03  1.5465154E-03  1.5465154E-03  6.0279800E-03  1.4759771E-03  6.7381692E-03  1.7453451E-03  3.2381723E-04
  1.7261231E-03  6.7057811E-03  1.4707047E-03  5.9555951E-03  1.5368543E-03  1.5368543E-03  5.9555951E-03  1.4707047E-03  6.7057811E-03  1.7261231E-03  3.4613296E-04
  1.7236132E-03  6.6642164E-03  1.4639180E-03  5.9245848E-03  1.5340958E-03  1.5340958E-03  5.9245848E-03  1.4639180E-03  6.6642164E-03  1.7236132E-03  3.6757004E-04
  1.7220910E-03  6.7365869E-03  1.4661501E-03  5.9570767E-03  1.5342058E-03  1.5342058E-03  5.9570767E-03  1.4661501E-03  6.7365869E-03  1.7220910E-03  3.9259225E-04
  1.7368289E-03  6.6990454E-03  1.4707683E-03  5.9690518E-03  1.5445748E-03  1.5445748E-03  5.9690518E-03  1.4707683E-03  6.6990454E-03  1.7368289E-03  4.1532702E-04
  1.7384054E-03  6.8053924E-03  1.4868893E-03  5.9943762E-03  1.5580750E-03  1.5580750E-03  5.9943762E-03  1.4868893E-03  6.8053924E-03  1.7384054E-03  4.2550786E-04
  1.7563306E-03  6.7964332E-03  1.5197773E-03  6.0319106E-03  1.5737817E-03  1.5737817E-03  6.0319106E-03  1.5197773E-03  6.7964332E-03  1.7563306E-03  4.7046627E-04
  1.7826355E-03  6.8879849E-03  1.5325295E-03  6.2547007E-03  1.6008495E-03  1.6008495E-03  6.2547007E-03  1.5325295E-03  6.8879849E-03  1.7826355E-03  4.7861267E-04
  1.8057358E-03  7.0736544E-03  1.5516171E-03  6.3253221E-03  1.6206090E-03  1.6206090E-03  6.3253221E-03  1.5516171E-03  7.0736544E-03  1.8057358E-03  4.9472670E-04
  1.8427988E-03  7.1166199E-03  1.5811149E-03  6.4356530E-03  1.6590998E-03  1.6590998E-03  6.4356530E-03  1.5811149E-03  7.1166199E-03  1.8427988E-03  5.3661869E-04
  1.8602123E-03  7.2466822E-03  1.6282682E-03  6.5045395E-03  1.6867454E-03  1.6867454E-03  6.5045395E-03  1.6282682E-03  7.2466822E-03  1.8602123E-03  6.0671246E-04
  1.9052879E-03  7.3631600E-03  1.6427578E-03  6.6830527E-03  1.7239236E-03  1.7239236E-03  6.6830527E-03  1.6427578E-03  7.3631600E-03  1.9052879E-03  5.7694087E-04
  1.9242446E-03  7.5475416E-03  1.6820325E-03  6.7927520E-03  1.7450938E-03  1.7450938E-03  6.7927520E-03  1.6820325E-03  7.5475416E-03  1.9242446E-03  5.9805748E-04
  1.9611308E-03  7.4902235E-03  1.7158823E-03  7.0569737E-03  1.7917468E-03  1.7917468E-03  7.0569737E-03  1.7158823E-03  7.4902235E-03  1.9611308E-03  5.9215736E-04
  1.9980934E-03  7.8478610E-03  1.7492070E-03  7.1671963E-03  1.8233676E-03  1.8233676E-03  7.1671963E-03  1.7492070E-03  7.8478610E-03  1.9980934E-03  7.3488853E-04
  2.0435327E-03  7.8775605E-03  1.7907677E-03  7.2651206E-03  1.8684543E-03  1.8684543E-03  7.2651206E-03  1.7907677E-03  7.8775605E-03  2.0435327E-03  6.5309575E-04
  2.0682895E-03  8.2055134E-03  1.8274474E-03  7.2689990E-03  1.9049701E-03  1.9049701E-03  7.2689990E-03  1.8274474E-03  8.2055134E-03  2.0682895E-03  6.6687206E-04
  2.1197382E-03  8.1565218E-03  1.8658739E-03  7.4484348E-03  1.9351153E-03  1.9351153E-03  7.4484348E-03  1.8658739E-03  8.1565218E-03  2.1197382E-03  6.8032461E-04
  2.1509555E-03  8.4139557E-03  1.9093600E-03  7.6758478E-03  1.9705736E-03  1.9705736E-03  7.6758478E-03  1.9093600E-03  8.4139557E-03  2.1509555E-03  7.6197913E-04
  2.1712056E-03  8.8205447E-03  1.9527751E-03  7.1657782E-03  2.0081272E-03  2.0081272E-03  7.1657782E-03  1.9527751E-03  8.8205447E-03  2.1712056E-03  7.2765284E-04
  2.2363787E-03  8.6232401E-03  1.9955266E-03  8.0955934E-03  2.0611565E-03  2.0611565E-03  8.0955934E-03  1.9955266E-03  8.6232401E-03  2.2363787E-03  7.7109235E-04
  2.2412383E-03  8.1811307E-03  2.0270591E-03  8.7788487E-03  2.0925896E-03  2.0925896E-03  8.7788487E-03  2.0270591E-03  8.1811307E-03  2.2412383E-03  7.7638194E-04
  2.2932460E-03  8.8348598E-03  2.0784279E-03  7.1146419E-03  2.1573425E-03  2.1573425E-03  7.1146419E-03  2.0784279E-03  8.8348598E-03  2.2932460E-03  8.3595445E-04
  2.3593133E-03  8.0149388E-03  2.0903848E-03  7.8008844E-03  2.1739732E-03  2.1739732E-03  7.8008844E-03  2.0903848E-03  8.0149388E-03  2.3593133E-03  7.6010898E-04
  2.3962272E-03  9.8331266E-03  2.1803656E-03  8.2210505E-03  2.2242707E-03  2.2242707E-03  8.2210505E-03  2.1803656E-03  9.8331266E-03  2.3962272E-03  8.7577057E-04
  1.7614338E-02  5.3536726E-02  2.1276172E-02  5.2495877E-02  1.9131185E-02  1.9131185E-02  5.2495877E-02  2.1276172E-02  5.3536726E-02  1.7614338E-02  7.5386070E-05
  9.5441577E-03  3.2728372E-02  1.0220089E-02  3.1286646E-02  9.6184875E-03  9.6184875E-03  3.1286646E-02  1.0220089E-02  3.2728372E-02  9.5441577E-03  7.6899520E-05
  5.9238722E-03  2.1470886E-02  6.0433950E-03  2.0048437E-02  5.6904645E-03  5.6904645E-03  2.0048437E-02  6.0433950E-03  2.1470886E-02  5.9238722E-03  7.8292961E-05
  4.5850324E-03  1.6980645E-02  4.5546690E-03  1.5750185E-02  4.3309805E-03  4.3309805E-03  1.5750185E-02  4.5546690E-03  1.6980645E-02  4.5850324E-03  8.9383274E-05
  3.7331620E-03  1.4024127E-02  3.6081439E-03  1.2883895E-02  3.4800602E-03  3.4800602E-03  1.2883895E-02  3.6081439E-03  1.4024127E-02  3.7331620E-03  1.0219209E-04
  3.1588980E-03  1.1962415E-02  2.9659780E-03  1.0890631E-02  2.9131045E-03  2.9131045E-03  1.0890631E-02  2.9659780E-03  1.1962415E-02  3.1588980E-03  1.1563059E-04
  2.7482107E-03  1.0521774E-02  2.5229270E-03  9.4592965E-03  2.5078230E-03  2.5078230E-03  9.4592965E-03  2.5229270E-03  1.0521774E-02  2.7482107E-03  1.2971227E-04
  2.4504919E-03  9.4155141E-03  2.2027510E-03  8.3215846E-03  2.2153198E-03  2.2153198E-03  8.3215846E-03  2.2027510E-03  9.4155141E-03  2.4504919E-03  1.4585600E-04
  2.2277667E-03  8.5941629E-03  1.9771638E-03  7.5956144E-03  1.9979192E-03  1.9979192E-03  7.5956144E-03  1.9771638E-03  8.5941629E-03  2.2277667E-03  1.6284038E-04
  2.0682957E-03  7.9859238E-03  1.8084067E-03  7.0331312E-03  1.8404476E-03  1.8404476E-03  7.0331312E-03  1.8084067E-03  7.9859238E-03  2.0682957E-03  1.7686679E-04
  1.9443008E-03  7.4383898E-03  1.6888254E-03  6.6914568E-03  1.7116069E-03  1.7116069E-03  6.6914568E-03  1.6888254E-03  7.4383898E-03  1.9443008E-03  1.9322551E-04
  1.8285465E-03  7.1068818E-03  1.5814686E-03  6.2633772E-03  1.6265466E-03  1.6265466E-03  6.2633772E-03  1.5814686E-03  7.1068818E-03  1.8285465E-03  2.0714633E-04
  1.7734157E-03  6.8779649E-03  1.5126008E-03  6.0418116E-03  1.5630310E-03  1.5630310E-03  6.0418116E-03  1.5126008E-03  6.8779649E-03  1.7734157E-03  2.2572068E-04
  1.7205095E-03  6.6882677E-03  1.4586957E-03  5.8805969E-03  1.5139802E-03  1.5139802E-03  5.8805969E-03  1.4586957E-03  6.6882677E-03  1.7205095E-03  2.4189131E-04
  1.6807446E-03  6.5103851E-03  1.4257170E-03  5.7433739E-03  1.4772398E-03  1.4772398E-03  5.7433739E-03  1.4257170E-03  6.5103851E-03  1.6807446E-03  2.5839539E-04
  1.6556435E-03  6.4932474E-03  1.3995039E-03  5.6956708E-03  1.4499644E-03  1.4499644E-03  5.6956708E-03  1.3995039E-03  6.4932474E-03  1.6556435E-03  2.7754440E-04
  1.6396644E-03  6.3935577E-03  1.3824043E-03  5.6196533E-03  1.4464338E-03  1.4464338E-03  5.6196533E-03  1.3824043E-03  6.3935577E-03  1.6396644E-03  2.9523139E-04
  1.6355620E-03  6.3909384E-03  1.3755974E-03  5.6270938E-03  1.4405308E-03  1.4405308E-03  5.6270938E-03  1.3755974E-03  6.3909384E-03  1.6355620E-03  3.1315931E-04
  1.6319527E-03  6.3984909E-03  1.3791013E-03  5.6119455E-03  1.4455136E-03  1.4455136E-03  5.6119455E-03  1.3791013E-03  6.3984909E-03  1.6319527E-03  3.3211270E-04
  1.6345140E-03  6.3990591E-03  1.3879034E-03  5.6422578E-03  1.4468365E-03  1.4468365E-03  5.6422578E-03  1.3879034E-03  6.3990591E-03  1.6345140E-03  3.5184557E-04
  1.6557350E-03  6.3857754E-03  1.3910536E-03  5.7401242E-03  1.4646357E-03  1.4646357E-03  5.7401242E-03  1.3910536E-03  6.3857754E-03  1.6557350E-03  3.7024427E-04
  1.6563432E-03  6.3903598E-03  1.4109432E-03  5.8984770E-03  1.4821421E-03  1.4821421E-03  5.8984770E-03  1.4109432E-03  6.3903598E-03  1.6563432E-03  3.9646793E-04
  1.6841608E-03  6.5810149E-03  1.4347281E-03  5.8887055E-03  1.5004325E-03  1.5004325E-03  5.8887055E-03  1.4347281E-03  6.5810149E-03  1.6841608E-03  4.1219858E-04
  1.6971297E-03  6.7463886E-03  1.4607558E-03  5.9392082E-03  1.5258220E-03  1.5258220E-03  5.9392082E-03  1.4607558E-03  6.7463886E-03  1.6971297E-03  4.2658408E-04
  1.7304395E-03  6.7260369E-03  1.4897106E-03  5.9230467E-03  1.5482355E-03  1.5482355E-03  5.9230467E-03  1.4897106E-03  6.7260369E-03  1.7304395E-03  4.4886126E-04
  1.7633250E-03  6.7165164E-03  1.5145440E-03  6.5024704E-03  1.5805654E-03  1.5805654E-03  6.5024704E-03  1.5145440E-03  6.7165164E-03  1.7633250E-03  4.4475532E-04
  1.7887924E-03  7.0020405E-03  1.5450455E-03  6.3516844E-03  1.6155440E-03  1.6155440E-03  6.3516844E-03  1.5450455E-03  7.0020405E-03  1.7887924E-03  4.7757981E-04
  1.8087641E-03  7.1180330E-03  1.5700157E-03  6.4105265E-03  1.6298531E-03  1.6298531E-03  6.4105265E-03  1.5700157E-03  7.1180330E-03  1.8087641E-03  4.9668597E-04
  1.8401937E-03  6.9878143E-03  1.5969590E-03  6.4263715E-03  1.6654017E-03  1.6654017E-03  6.4263715E-03  1.5969590E-03  6.9878143E-03  1.8401937E-03  4.9971128E-04
  1.8784651E-03  7.3497338E-03  1.6451171E-03  6.7293721E-03  1.7094078E-03  1.7094078E-03  6.7293721E-03  1.6451171E-03  7.3497338E-03  1.8784651E-03  5.4736926E-04
  1.9154962E-03  7.2808132E-03  1.6829903E-03  6.7162803E-03  1.7422766E-03  1.7422766E-03  6.7162803E-03  1.6829903E-03  7.2808132E-03  1.9154962E-03  5.4773004E-04
  1.9372137E-03  7.5146637E-03  1.7128848E-03  6.8640324E-03  1.7719514E-03  1.7719514E-03  6.8640324E-03  1.7128848E-03  7.5146637E-03  1.9372137E-03  5.7931063E-04
  1.9727729E-03  7.6497502E-03  1.7510030E-03  6.9912768E-03  1.8116406E-03  1.8116406E-03  6.9912768E-03  1.7510030E-03  7.6497502E-03  1.9727729E-03  6.3162191E-04
  2.0156301E-03  7.8230816E-03  1.7946528E-03  7.1843032E-03  1.8559909E-03  1.8559909E-03  7.1843032E-03  1.7946528E-03  7.8230816E-03  2.0156301E-03  5.9835597E-04
  2.0338157E-03  8.1667270E-03  1.8383610E-03  7.0156913E-03  1.8958285E-03  1.8958285E-03  7.0156913E-03  1.8383610E-03  8.1667270E-03  2.0338157E-03  6.2676558E-04
  2.0800990E-03  8.4680816E-03  1.8584815E-03  7.8416924E-03  1.9322588E-03  1.9322588E-03  7.8416924E-03  1.8584815E-03  8.4680816E-03  2.0800990E-03  6.6765569E-04
  2.1277438E-03  7.6033458E-03  1.8928225E-03  7.4027229E-03  1.9793458E-03  1.9793458E-03  7.4027229E-03  1.8928225E-03  7.6033458E-03  2.1277438E-03  6.9668507E-04
  2.1533015E-03  8.5121197E-03  1.9327511E-03  6.3367489E-03  2.0062974E-03  2.0062974E-03  6.3367489E-03  1.9327511E-03  8.5121197E-03  2.1533015E-03  6.7026733E-04
  2.2052222E-03  7.9377475E-03  1.9637338E-03  8.0452823E-03  2.0180262E-03  2.0180262E-03  8.0452823E-03  1.9637338E-03  7.9377475E-03  2.2052222E-03  6.7652296E-04
  2.2299125E-03  8.1581422E-03  2.0318509E-03  7.8306366E-03  2.0776944E-03  2.0776944E-03  7.8306366E-03  2.0318509E-03  8.1581422E-03  2.2299125E-03  6.9126964E-04
  1.7324223E-02  5.2567523E-02  2.0073146E-02  4.9517168E-02  1.8052158E-02  1.8052158E-02  4.9517168E-02  2.0073146E-02  5.2567523E-02  1.7324223E-02  6.8059717E-05
  9.3539273E-03  3.2039641E-02  9.5889323E-03  2.9482024E-02  9.0560420E-03  9.0560420E-03  2.9482024E-02  9.5889323E-03  3.2039641E-02  9.3539273E-03  6.8776012E-05
  5.7840597E-03  2.0989914E-02  5.6613618E-03  1.8831809E-02  5.3509610E-03  5.3509610E-03  1.8831809E-02  5.6613618E-03  2.0989914E-02  5.7840597E-03  6.8661627E-05
  4.4599598E-03  1.6534071E-02  4.2546030E-03  1.4834377E-02  4.0856073E-03  4.0856073E-03  1.4834377E-02  4.2546030E-03  1.6534071E-02  4.4599598E-03  7.7739021E-05
  3.6316617E-03  1.3630441E-02  3.3757162E-03  1.2128529E-02  3.2775067E-03  3.2775067E-03  1.2128529E-02  3.3757162E-03  1.3630441E-02  3.6316617E-03  8.9635337E-05
  3.0726399E-03  1.1609687E-02  2.7837690E-03  1.0256016E-02  2.7396878E-03  2.7396878E-03  1.0256016E-02  2.7837690E-03  1.1609687E-02  3.0726399E-03  1.0018616E-04
  2.6576121E-03  1.0125996E-02  2.3767869E-03  8.9413181E-03  2.3623504E-03  2.3623504E-03  8.9413181E-03  2.3767869E-03  1.0125996E-02  2.6576121E-03  1.1246239E-04
  2.3653675E-03  9.0643891E-03  2.0822615E-03  7.8273301E-03  2.0868104E-03  2.0868104E-03  7.8273301E-03  2.0822615E-03  9.0643891E-03  2.3653675E-03  1.2574289E-04
  2.1454214E-03  8.2819316E-03  1.8698062E-03  7.1581746E-03  1.8841241E-03  1.8841241E-03  7.1581746E-03  1.8698062E-03  8.2819316E-03  2.1454214E-03  1.3847366E-04
  1.9793345E-03  7.6454426E-03  1.7101017E-03  6.6751513E-03  1.7331011E-03  1.7331011E-03  6.6751513E-03  1.7101017E-03  7.6454426E-03  1.9793345E-03  1.5058898E-04
  1.8402790E-03  7.1869700E-03  1.5878339E-03  6.2763603E-03  1.6217374E-03  1.6217374E-03  6.2763603E-03  1.5878339E-03  7.1869700E-03  1.8402790E-03  1.6589804E-04
  1.7617368E-03  6.8093213E-03  1.5010648E-03  5.9587532E-03  1.5532934E-03  1.5532934E-03  5.9587532E-03  1.5010648E-03  6.8093213E-03  1.7617368E-03  1.8261489E-04
  1.6927643E-03  6.5731974E-03  1.4267356E-03  5.7090286E-03  1.4729188E-03  1.4729188E-03  5.7090286E-03  1.4267356E-03  6.5731974E-03  1.6927643E-03  1.9404783E-04
  1.6368318E-03  6.3715341E-03  1.3768296E-03  5.5631592E-03  1.4255098E-03  1.4255098E-03  5.5631592E-03  1.3768296E-03  6.3715341E-03  1.6368318E-03  2.0728956E-04
  1.5991964E-03  6.2287962E-03  1.3437650E-03  5.4225458E-03  1.3928925E-03  1.3928925E-03  5.4225458E-03  1.3437650E-03  6.2287962E-03  1.5991964E-03  2.2598020E-04
  1.5704119E-03  6.1027682E-03  1.3220111E-03  5.4158605E-03  1.3670919E-03  1.3670919E-03  5.4158605E-03  1.3220111E-03  6.1027682E-03  1.5704119E-03  2.4011420E-04
  1.5564183E-03  6.0955907E-03  1.3061858E-03  5.3009257E-03  1.3643654E-03  1.3643654E-03  5.3009257E-03  1.3061858E-03  6.0955907E-03  1.5564183E-03  2.5362091E-04
  1.5453033E-03  6.0351268E-03  1.2987762E-03  5.2974308E-03  1.3569256E-03  1.3569256E-03  5.2974308E-03  1.2987762E-03  6.0351268E-03  1.5453033E-03  2.7031035E-04
  1.5419183E-03  6.0778918E-03  1.2989177E-03  5.3366878E-03  1.3616395E-03  1.3616395E-03  5.3366878E-03  1.2989177E-03  6.0778918E-03  1.5419183E-03  2.8443787E-04
  1.5490701E-03  6.0768547E-03  1.3079907E-03  5.3760882E-03  1.3650559E-03  1.3650559E-03  5.3760882E-03  1.3079907E-03  6.0768547E-03  1.5490701E-03  2.9968711E-04
  1.5482568E-03  6.1781931E-03  1.3196344E-03  5.4018204E-03  1.3685221E-03  1.3685221E-03  5.4018204E-03  1.3196344E-03  6.1781931E-03  1.5482568E-03  3.0845011E-04
  1.5705673E-03  6.1203269E-03  1.3340964E-03  5.4983105E-03  1.3975772E-03  1.3975772E-03  5.4983105E-03  1.3340964E-03  6.1203269E-03  1.5705673E-03  3.2545064E-04
  1.5856322E-03  6.1654285E-03  1.3494316E-03  5.5537648E-03  1.4144193E-03  1.4144193E-03  5.5537648E-03  1.3494316E-03  6.1654285E-03  1.5856322E-03  3.4715319E-04
  1.6054117E-03  6.3516331E-03  1.3721168E-03  5.6176452E-03  1.4355320E-03  1.4355320E-03  5.6176452E-03  1.3721168E-03  6.3516331E-03  1.6054117E-03  3.6006490E-04
  1.6269844E-03  6.3677488E-03  1.3989045E-03  5.6815314E-03  1.4612605E-03  1.4612605E-03  5.6815314E-03  1.3989045E-03  6.3677488E-03  1.6269844E-03  3.8201151E-04
  1.6389390E-03  6.6476334E-03  1.4253682E-03  5.8675147E-03  1.5025011E-03  1.5025011E-03  5.8675147E-03  1.4253682E-03  6.6476334E-03  1.6389390E-03  4.0534849E-04
  1.6763097E-03  6.6052993E-03  1.4508151E-03  5.9599128E-03  1.5099247E-03  1.5099247E-03  5.9599128E-03  1.4508151E-03  6.6052993E-03  1.6763097E-03  4.0935764E-04
  1.6992732E-03  6.6039826E-03  1.4791585E-03  6.0960577E-03  1.5531485E-03  1.5531485E-03  6.0960577E-03  1.4791585E-03  6.6039826E-03  1.6992732E-03  4.1402169E-04
  1.7387671E-03  6.6511602E-03  1.4988625E-03  6.2037883E-03  1.5734834E-03  1.5734834E-03  6.2037883E-03  1.4988625E-03  6.6511602E-03  1.7387671E-03  4.3404377E-04
  1.7560468E-03  6.9056727E-03  1.5474821E-03  6.2696377E-03  1.6002915E-03  1.6002915E-03  6.2696377E-03  1.5474821E-03  6.9056727E-03  1.7560468E-03  4.5237882E-04
  1.7952417E-03  7.1018744E-03  1.5916145E-03  6.3704370E-03  1.6475559E-03  1.6475559E-03  6.3704370E-03  1.5916145E-03  7.1018744E-03  1.7952417E-03  4.6908752E-04
  1.8175319E-03  7.1159463E-03  1.6110334E-03  6.3728434E-03  1.6736184E-03  1.6736184E-03  6.3728434E-03  1.6110334E-03  7.1159463E-03  1.8175319E-03  4.7760566E-04
  1.8429731E-03  7.0489555E-03  1.6573378E-03  6.6666585E-03  1.7017907E-03  1.7017907E-03  6.6666585E-03  1.6573378E-03  7.0489555E-03  1.8429731E-03  5.0711607E-04
  1.8786130E-03  7.5384136E-03  1.6777161E-03  6.8614655E-03  1.7580233E-03  1.7580233E-03  6.8614655E-03  1.6777161E-03  7.5384136E-03  1.8786130E-03  4.8780697E-04
  1.9179177E-03  7.6074116E-03  1.7114517E-03  7.0454992E-03  1.7641112E-03  1.7641112E-03  7.0454992E-03  1.7114517E-03  7.6074116E-03  1.9179177E-03  5.2715025E-04
  1.9446959E-03  7.9539731E-03  1.7594645E-03  7.0576008E-03  1.8131754E-03  1.8131754E-03  7.0576008E-03  1.7594645E-03  7.9539731E-03  1.9446959E-03  5.2504561E-04
  1.9790206E-03  7.7820250E-03  1.7815724E-03  7.2293338E-03  1.8262697E-03  1.8262697E-03  7.2293338E-03  1.7815724E-03  7.7820250E-03  1.9790206E-03  5.5841192E-04
  2.0133393E-03  8.0759403E-03  1.8250877E-03  1.1992515E-02  1.8750862E-03  1.8750862E-03  1.1992515E-02  1.8250877E-03  8.0759403E-03  2.0133393E-03  5.6735734E-04
  2.0671176E-03  7.9402515E-03  1.8594389E-03  7.2455385E-03  1.8823640E-03  1.8823640E-03  7.2455385E-03  1.8594389E-03  7.9402515E-03  2.0671176E-03  5.9211689E-04
  2.0845980E-03  7.6919663E-03  1.8924220E-03  7.6014866E-03  1.9364671E-03  1.9364671E-03  7.6014866E-03  1.8924220E-03  7.6919663E-03  2.0845980E-03  5.5366503E-04
  1.6910875E-02  5.1467946E-02  1.8881173E-02  4.6803796E-02  1.7049367E-02  1.7049367E-02  4.6803796E-02  1.8881173E-02  5.1467946E-02  1.6910875E-02  6.1694751E-05
  9.1075075E-03  3.1295781E-02  8.9876798E-03  2.7743057E-02  8.5422717E-03  8.5422717E-03  2.7743057E-02  8.9876798E-03  3.1295781E-02  9.1075075E-03  6.1868673E-05
  5.6327058E-03  2.0401358E-02  5.2977234E-03  1.7769983E-02  5.0461798E-03  5.0461798E-03  1.7769983E-02  5.2977234E-03  2.0401358E-02  5.6327058E-03  6.0587936E-05
  4.3282840E-03  1.6056765E-02  4.0006727E-03  1.3967833E-02  3.8502774E-03  3.8502774E-03  1.3967833E-02  4.0006727E-03  1.6056765E-02  4.3282840E-03  6.8129188E-05
  3.5163280E-03  1.3180825E-02  3.1776053E-03  1.1424201E-02  3.0965246E-03  3.0965246E-03  1.1424201E-02  3.1776053E-03  1.3180825E-02  3.5163280E-03  7.7431809E-05
  2.9618744E-03  1.1202457E-02  2.6277173E-03  9.6640779E-03  2.5854551E-03  2.5854551E-03  9.6640779E-03  2.6277173E-03  1.1202457E-02  2.9618744E-03  8.7365789E-05
  2.5551979E-03  9.7690461E-03  2.2386898E-03  8.4124000E-03  2.2289678E-03  2.2289678E-03  8.4124000E-03  2.2386898E-03  9.7690461E-03  2.5551979E-03  9.7572643E-05
  2.2756509E-03  8.7418382E-03  1.9652233E-03  7.4298672E-03  1.9679422E-03  1.9679422E-03  7.4298672E-03  1.9652233E-03  8.7418382E-03  2.2756509E-03  1.0622569E-04
  2.0530013E-03  7.9349941E-03  1.7504473E-03  6.8307636E-03  1.7788084E-03  1.7788084E-03  6.8307636E-03  1.7504473E-03  7.9349941E-03  2.0530013E-03  1.1933568E-04
  1.9098641E-03  7.3873542E-03  1.6036537E-03  6.2980679E-03  1.6394046E-03  1.6394046E-03  6.2980679E-03  1.6036537E-03  7.3873542E-03  1.9098641E-03  1.2977451E-04
  1.7727172E-03  6.8121683E-03  1.4856391E-03  5.8476545E-03  1.5386598E-03  1.5386598E-03  5.8476545E-03  1.4856391E-03  6.8121683E-03  1.7727172E-03  1.4035556E-04
  1.6806743E-03  6.5703246E-03  1.4057933E-03  5.5814819E-03  1.4336888E-03  1.4336888E-03  5.5814819E-03  1.4057933E-03  6.5703246E-03  1.6806743E-03  1.5506692E-04
  1.6056448E-03  6.2784237E-03  1.3475021E-03  5.3966182E-03  1.3888108E-03  1.3888108E-03  5.3966182E-03  1.3475021E-03  6.2784237E-03  1.6056448E-03  1.6595104E-04
  1.5540463E-03  6.0610622E-03  1.3006387E-03  5.2288292E-03  1.3448822E-03  1.3448822E-03  5.2288292E-03  1.3006387E-03  6.0610622E-03  1.5540463E-03  1.7878607E-04
  1.5097147E-03  5.9153870E-03  1.2684035E-03  5.1431477E-03  1.3147034E-03  1.3147034E-03  5.1431477E-03  1.2684035E-03  5.9153870E-03  1.5097147E-03  1.9011655E-04
  1.4834878E-03  5.8449977E-03  1.2432478E-03  5.0339952E-03  1.2908349E-03  1.2908349E-03  5.0339952E-03  1.2432478E-03  5.8449977E-03  1.4834878E-03  2.0626272E-04
  1.4690205E-03  5.7696763E-03  1.2319027E-03  5.0106274E-03  1.2854569E-03  1.2854569E-03  5.0106274E-03  1.2319027E-03  5.7696763E-03  1.4690205E-03  2.1554319E-04
  1.4590137E-03  5.7477576E-03  1.2251789E-03  5.0271609E-03  1.2780489E-03  1.2780489E-03  5.0271609E-03  1.2251789E-03  5.7477576E-03  1.4590137E-03  2.2570158E-04
  1.4534855E-03  5.7661552E-03  1.2220833E-03  5.0162674E-03  1.2789658E-03  1.2789658E-03  5.0162674E-03  1.2220833E-03  5.7661552E-03  1.4534855E-03  2.4026744E-04
  1.4626097E-03  5.7622503E-03  1.2328490E-03  4.9854885E-03  1.2825346E-03  1.2825346E-03  4.9854885E-03  1.2328490E-03  5.7622503E-03  1.4626097E-03  2.5379274E-04
  1.4682627E-03  5.7507052E-03  1.2379416E-03  5.0504694E-03  1.2929141E-03  1.2929141E-03  5.0504694E-03  1.2379416E-03  5.7507052E-03  1.4682627E-03  2.6537998E-04
  1.4829268E-03  5.8262906E-03  1.2572888E-03  5.1307137E-03  1.3149076E-03  1.3149076E-03  5.1307137E-03  1.2572888E-03  5.8262906E-03  1.4829268E-03  2.7822517E-04
  1.4977894E-03  5.8710605E-03  1.2713468E-03  5.2277036E-03  1.3307451E-03  1.3307451E-03  5.2277036E-03  1.2713468E-03  5.8710605E-03  1.4977894E-03  2.9215651E-04
  1.5097604E-03  5.9762496E-03  1.2937688E-03  5.4093144E-03  1.3517997E-03  1.3517997E-03  5.4093144E-03  1.2937688E-03  5.9762496E-03  1.5097604E-03  3.0621986E-04
  1.5305011E-03  6.1513761E-03  1.3188872E-03  5.2640700E-03  1.3728713E-03  1.3728713E-03  5.2640700E-03  1.3188872E-03  6.1513761E-03  1.5305011E-03  3.1426862E-04
  1.5518625E-03  6.1057516E-03  1.3400742E-03  5.5847711E-03  1.3846034E-03  1.3846034E-03  5.5847711E-03  1.3400742E-03  6.1057516E-03  1.5518625E-03  3.4361433E-04
  1.5709227E-03  6.1746616E-03  1.3651178E-03  5.6343349E-03  1.4195376E-03  1.4195376E-03  5.6343349E-03  1.3651178E-03  6.1746616E-03  1.5709227E-03  3.4441706E-04
  1.5947224E-03  6.3011145E-03  1.3962706E-03  5.7862762E-03  1.4435132E-03  1.4435132E-03  5.7862762E-03  1.3962706E-03  6.3011145E-03  1.5947224E-03  6.4491993E-04
  1.6219729E-03  6.5512594E-03  1.4166381E-03  5.8667066E-03  1.4836493E-03  1.4836493E-03  5.8667066E-03  1.4166381E-03  6.5512594E-03  1.6219729E-03  3.9863588E-04
  1.6514450E-03  6.5393697E-03  1.4493237E-03  5.8060382E-03  1.5036982E-03  1.5036982E-03  5.8060382E-03  1.4493237E-03  6.5393697E-03  1.6514450E-03  3.8518100E-04
  1.6770805E-03  6.5756263E-03  1.4833858E-03  6.0344258E-03  1.5413252E-03  1.5413252E-03  6.0344258E-03  1.4833858E-03  6.5756263E-03  1.6770805E-03  3.8281774E-04
  1.7001790E-03  6.5418663E-03  1.5077122E-03  6.0491652E-03  1.5628066E-03  1.5628066E-03  6.0491652E-03  1.5077122E-03  6.5418663E-03  1.7001790E-03  4.0557861E-04
  1.7248261E-03  6.9261909E-03  1.5482255E-03  6.1702933E-03  1.5910897E-03  1.5910897E-03  6.1702933E-03  1.5482255E-03  6.9261909E-03  1.7248261E-03  4.5164968E-04
  1.7660969E-03  6.7685512E-03  1.5817170E-03  6.5047080E-03  1.6276864E-03  1.6276864E-03  6.5047080E-03  1.5817170E-03  6.7685512E-03  1.7660969E-03  4.2602098E-04
  1.7979714E-03  6.7032404E-03  1.5954370E-03  6.7828457E-03  1.6590217E-03  1.6590217E-03  6.7828457E-03  1.5954370E-03  6.7032404E-03  1.7979714E-03  4.5043749E-04
  1.8234696E-03  7.4318989E-03  1.6397456E-03  6.7347210E-03  1.6923538E-03  1.6923538E-03  6.7347210E-03  1.6397456E-03  7.4318989E-03  1.8234696E-03  5.2474233E-04
  1.8486829E-03  8.2229126E-03  1.6821585E-03  6.5026700E-03  1.7211476E-03  1.7211476E-03  6.5026700E-03  1.6821585E-03  8.2229126E-03  1.8486829E-03  4.6583376E-04
  1.8708931E-03  7.3906467E-03  1.7197093E-03  5.8491313E-03  1.7508511E-03  1.7508511E-03  5.8491313E-03  1.7197093E-03  7.3906467E-03  1.8708931E-03  4.7572322E-04
  1.9379729E-03  7.7728760E-03  1.7062782E-03  6.7836418E-03  1.7875133E-03  1.7875133E-03  6.7836418E-03  1.7062782E-03  7.7728760E-03  1.9379729E-03  5.3798672E-04
  1.9611424E-03  8.0808354E-03  1.7865804E-03  7.5763196E-03  1.8369850E-03  1.8369850E-03  7.5763196E-03  1.7865804E-03  8.0808354E-03  1.9611424E-03  4.9012863E-04
  1.6490106E-02  5.0232301E-02  1.7844494E-02  4.4393409E-02  1.6179139E-02  1.6179139E-02  4.4393409E-02  1.7844494E-02  5.0232301E-02  1.6490106E-02  5.5866502E-05
  8.8844413E-03  3.0337450E-02  8.4592171E-03  2.6185352E-02  8.0569680E-03  8.0569680E-03  2.6185352E-02  8.4592171E-03  3.0337450E-02  8.8844413E-03  5.4560774E-05
  5.4437622E-03  1.9760508E-02  4.9546353E-03  1.6686777E-02  4.7396461E-03  4.7396461E-03  1.6686777E-02  4.9546353E-03  1.9760508E-02  5.4437622E-03  5.3051258E-05
  4.1788924E-03  1.5491515E-02  3.7546401E-03  1.3141000E-02  3.6288025E-03  3.6288025E-03  1.3141000E-02  3.7546401E-03  1.5491515E-02  4.1788924E-03  5.9219705E-05
  3.3874774E-03  1.2726031E-02  2.9865438E-03  1.0783340E-02  2.9206522E-03  2.9206522E-03  1.0783340E-02  2.9865438E-03  1.2726031E-02  3.3874774E-03  6.6992563E-05
  2.8452197E-03  1.0777302E-02  2.4652643E-03  9.1327144E-03  2.4363270E-03  2.4363270E-03  9.1327144E-03  2.4652643E-03  1.0777302E-02  2.8452197E-03  7.4880228E-05
  2.4548036E-03  9.3723290E-03  2.1068106E-03  7.9432116E-03  2.0951316E-03  2.0951316E-03  7.9432116E-03  2.1068106E-03  9.3723290E-03  2.4548036E-03  8.4144944E-05
  2.1769994E-03  8.3497934E-03  1.8481768E-03  6.9957131E-03  1.8563222E-03  1.8563222E-03  6.9957131E-03  1.8481768E-03  8.3497934E-03  2.1769994E-03  9.1637705E-05
  1.9660312E-03  7.5578745E-03  1.6546247E-03  6.4313328E-03  1.6768269E-03  1.6768269E-03  6.4313328E-03  1.6546247E-03  7.5578745E-03  1.9660312E-03  1.0302940E-04
  1.8039525E-03  7.0180595E-03  1.5122901E-03  5.9403003E-03  1.5462934E-03  1.5462934E-03  5.9403003E-03  1.5122901E-03  7.0180595E-03  1.8039525E-03  1.1306263E-04
  1.6860000E-03  6.5316547E-03  1.4200027E-03  5.5888892E-03  1.4421881E-03  1.4421881E-03  5.5888892E-03  1.4200027E-03  6.5316547E-03  1.6860000E-03  1.1979868E-04
  1.5960879E-03  6.2109289E-03  1.3275585E-03  5.2074983E-03  1.3733169E-03  1.3733169E-03  5.2074983E-03  1.3275585E-03  6.2109289E-03  1.5960879E-03  1.2842761E-04
  1.5235130E-03  5.9516664E-03  1.2686984E-03  5.0974797E-03  1.3110253E-03  1.3110253E-03  5.0974797E-03  1.2686984E-03  5.9516664E-03  1.5235130E-03  1.4165725E-04
  1.4730719E-03  5.7598475E-03  1.2252819E-03  4.9209586E-03  1.2703089E-03  1.2703089E-03  4.9209586E-03  1.2252819E-03  5.7598475E-03  1.4730719E-03  1.5120541E-04
  1.4319599E-03  5.5895091E-03  1.1940839E-03  4.8623827E-03  1.2332126E-03  1.2332126E-03  4.8623827E-03  1.1940839E-03  5.5895091E-03  1.4319599E-03  1.6002972E-04
  1.4018269E-03  5.4699370E-03  1.1714444E-03  4.8068513E-03  1.2191076E-03  1.2191076E-03  4.8068513E-03  1.1714444E-03  5.4699370E-03  1.4018269E-03  1.7262316E-04
  1.3875571E-03  5.4502805E-03  1.1623880E-03  4.7376044E-03  1.2071682E-03  1.2071682E-03  4.7376044E-03  1.1623880E-03  5.4502805E-03  1.3875571E-03  1.8215440E-04
  1.3760865E-03  5.4341668E-03  1.1562632E-03  4.7295704E-03  1.2046048E-03  1.2046048E-03  4.7295704E-03  1.1562632E-03  5.4341668E-03  1.3760865E-03  1.9522020E-04
  1.3686846E-03  5.3644158E-03  1.1510258E-03  4.7404473E-03  1.2080512E-03  1.2080512E-03  4.7404473E-03  1.1510258E-03  5.3644158E-03  1.3686846E-03  2.0375761E-04
  1.3736070E-03  5.4036207E-03  1.1560765E-03  4.7453888E-03  1.2117480E-03  1.2117480E-03  4.7453888E-03  1.1560765E-03  5.4036207E-03  1.3736070E-03  2.1399933E-04
  1.3820692E-03  5.5185676E-03  1.1663472E-03  4.8170174E-03  1.2195451E-03  1.2195451E-03  4.8170174E-03  1.1663472E-03  5.5185676E-03  1.3820692E-03  2.2817017E-04
  1.3874931E-03  5.5691937E-03  1.1882447E-03  4.9441012E-03  1.2365027E-03  1.2365027E-03  4.9441012E-03  1.1882447E-03  5.5691937E-03  1.3874931E-03  2.4397012E-04
  1.3989634E-03  5.4806925E-03  1.2009642E-03  4.9418945E-03  1.2494109E-03  1.2494109E-03  4.9418945E-03  1.2009642E-03  5.4806925E-03  1.3989634E-03  2.4280805E-04
  1.4141176E-03  5.6726316E-03  1.2181861E-03  5.0155423E-03  1.2690187E-03  1.2690187E-03  5.0155423E-03  1.2181861E-03  5.6726316E-03  1.4141176E-03  2.5323865E-04
  1.4297301E-03  5.7518875E-03  1.2329234E-03  5.0211529E-03  1.2955838E-03  1.2955838E-03  5.0211529E-03  1.2329234E-03  5.7518875E-03  1.4297301E-03  2.6313351E-04
  1.4653645E-03  5.6704304E-03  1.2596738E-03  5.3155709E-03  1.3293240E-03  1.3293240E-03  5.3155709E-03  1.2596738E-03  5.6704304E-03  1.4653645E-03  2.6529597E-04
  1.4732259E-03  5.8763451E-03  1.2895919E-03  5.2587664E-03  1.3359541E-03  1.3359541E-03  5.2587664E-03  1.2895919E-03  5.8763451E-03  1.4732259E-03  2.8194857E-04
  1.5023405E-03  5.7793543E-03  1.3125521E-03  5.4229554E-03  1.3588324E-03  1.3588324E-03  5.4229554E-03  1.3125521E-03  5.7793543E-03  1.5023405E-03  2.9160981E-04
  1.5276842E-03  5.7970173E-03  1.3316969E-03  5.7263285E-03  1.3832891E-03  1.3832891E-03  5.7263285E-03  1.3316969E-03  5.7970173E-03  1.5276842E-03  3.2818311E-04
  1.5449212E-03  6.1383676E-03  1.3645313E-03  5.6309510E-03  1.4152807E-03  1.4152807E-03  5.6309510E-03  1.3645313E-03  6.1383676E-03  1.5449212E-03  3.1826879E-04
  1.5698400E-03  6.2144751E-03  1.4006796E-03  5.7681884E-03  1.4420087E-03  1.4420087E-03  5.7681884E-03  1.4006796E-03  6.2144751E-03  1.5698400E-03  3.4103660E-04
  1.5977747E-03  6.2813795E-03  1.4203641E-03  5.7353738E-03  1.4648440E-03  1.4648440E-03  5.7353738E-03  1.4203641E-03  6.2813795E-03  1.5977747E-03  3.4020362E-04
  1.6143108E-03  6.5565219E-03  1.4503774E-03  5.8327723E-03  1.5056589E-03  1.5056589E-03  5.8327723E-03  1.4503774E-03  6.5565219E-03  1.6143108E-03  3.4965456E-04
  1.6418622E-03  6.3895645E-03  1.4886443E-03  6.0705312E-03  1.5214081E-03  1.5214081E-03  6.0705312E-03  1.4886443E-03  6.3895645E-03  1.6418622E-03  3.5166500E-04
  1.6838255E-03  6.7896761E-03  1.5039547E-03  5.5872576E-03  1.5674086E-03  1.5674086E-03  5.5872576E-03  1.5039547E-03  6.7896761E-03  1.6838255E-03  3.5301588E-04
  1.6984301E-03  6.4913938E-03  1.5403092E-03  6.4839201E-03  1.5975725E-03  1.5975725E-03  6.4839201E-03  1.5403092E-03  6.4913938E-03  1.6984301E-03  4.1328192E-04
  1.7176257E-03  6.6455471E-03  1.5726951E-03  6.3965739E-03  1.6290556E-03  1.6290556E-03  6.3965739E-03  1.5726951E-03  6.6455471E-03  1.7176257E-03  3.6302075E-04
  1.7621020E-03  7.3062449E-03  1.6035999E-03  5.2643488E-03  1.6444219E-03  1.6444219E-03  5.2643488E-03  1.6035999E-03  7.3062449E-03  1.7621020E-03  3.8742919E-04
  1.7997139E-03  7.4509642E-03  1.6225980E-03  5.4810050E-03  1.6672136E-03  1.6672136E-03  5.4810050E-03  1.6225980E-03  7.4509642E-03  1.7997139E-03  3.8187384E-04
  1.7981434E-03  6.9377981E-03  1.6652543E-03  6.5434506E-03  1.7535990E-03  1.7535990E-03  6.5434506E-03  1.6652543E-03  6.9377981E-03  1.7981434E-03  3.7787752E-04
  1.6022428E-02  4.8811228E-02  1.6786508E-02  4.1869839E-02  1.5278238E-02  1.5278238E-02  4.1869839E-02  1.6786508E-02  4.8811228E-02  1.6022428E-02  5.0182926E-05
  8.5838483E-03  2.9436973E-02  7.9213011E-03  2.4724358E-02  7.5868345E-03  7.5868345E-03  2.4724358E-02  7.9213011E-03  2.9436973E-02  8.5838483E-03  4.8038129E-05
  5.2398542E-03  1.9070204E-02  4.6523235E-03  1.5697036E-02  4.4661953E-03  4.4661953E-03  1.5697036E-02  4.6523235E-03  1.9070204E-02  5.2398542E-03  4.5746761E-05
  4.0233942E-03  1.4937936E-02  3.5358222E-03  1.2380833E-02  3.4226933E-03  3.4226933E-03  1.2380833E-02  3.5358222E-03  1.4937936E-02  4.0233942E-03  5.1649862E-05
  3.2606656E-03  1.2236989E-02  2.7952552E-03  1.0175984E-02  2.7459639E-03  2.7459639E-03  1.0175984E-02  2.7952552E-03  1.2236989E-02  3.2606656E-03  5.8377279E-05
  2.7304790E-03  1.0375714E-02  2.3229055E-03  8.6269357E-03  2.3004130E-03  2.3004130E-03  8.6269357E-03  2.3229055E-03  1.0375714E-02  2.7304790E-03  6.5218136E-05
  2.3502679E-03  8.9998789E-03  1.9765575E-03  7.5023778E-03  1.9766202E-03  1.9766202E-03  7.5023778E-03  1.9765575E-03  8.9998789E-03  2.3502679E-03  7.1625378E-05
  2.0698500E-03  7.9729129E-03  1.7330060E-03  6.6407472E-03  1.7520674E-03  1.7520674E-03  6.6407472E-03  1.7330060E-03  7.9729129E-03  2.0698500E-03  7.8409940E-05
  1.8695127E-03  7.2041844E-03  1.5661832E-03  6.0598395E-03  1.5821742E-03  1.5821742E-03  6.0598395E-03  1.5661832E-03  7.2041844E-03  1.8695127E-03  8.6636793E-05
  1.7206259E-03  6.6917438E-03  1.4225808E-03  5.5836154E-03  1.4619960E-03  1.4619960E-03  5.5836154E-03  1.4225808E-03  6.6917438E-03  1.7206259E-03  9.3105692E-05
  1.6079708E-03  6.2920956E-03  1.3267939E-03  5.2420384E-03  1.3563313E-03  1.3563313E-03  5.2420384E-03  1.3267939E-03  6.2920956E-03  1.6079708E-03  1.0349731E-04
  1.5127646E-03  5.9227832E-03  1.2640202E-03  4.9741505E-03  1.2851138E-03  1.2851138E-03  4.9741505E-03  1.2640202E-03  5.9227832E-03  1.5127646E-03  1.0776147E-04
  1.4382219E-03  5.6565623E-03  1.1963549E-03  4.8058263E-03  1.2337494E-03  1.2337494E-03  4.8058263E-03  1.1963549E-03  5.6565623E-03  1.4382219E-03  1.1857929E-04
  1.3840189E-03  5.4410396E-03  1.1602037E-03  4.6548339E-03  1.1915275E-03  1.1915275E-03  4.6548339E-03  1.1602037E-03  5.4410396E-03  1.3840189E-03  1.2621185E-04
  1.3533345E-03  5.2830176E-03  1.1216400E-03  4.5821812E-03  1.1658740E-03  1.1658740E-03  4.5821812E-03  1.1216400E-03  5.2830176E-03  1.3533345E-03  1.3480002E-04
  1.3259721E-03  5.1997272E-03  1.1021789E-03  4.5155447E-03  1.1491169E-03  1.1491169E-03  4.5155447E-03  1.1021789E-03  5.1997272E-03  1.3259721E-03  1.4397298E-04
  1.3062814E-03  5.1226022E-03  1.0949994E-03  4.4686953E-03  1.1360683E-03  1.1360683E-03  4.4686953E-03  1.0949994E-03  5.1226022E-03  1.3062814E-03  1.5381042E-04
  1.2968194E-03  5.0845168E-03  1.0893473E-03  4.4508351E-03  1.1343594E-03  1.1343594E-03  4.4508351E-03  1.0893473E-03  5.0845168E-03  1.2968194E-03  1.6080192E-04
  1.2875226E-03  5.0747314E-03  1.0899833E-03  4.4704443E-03  1.1308904E-03  1.1308904E-03  4.4704443E-03  1.0899833E-03  5.0747314E-03  1.2875226E-03  1.6931476E-04
  1.2885126E-03  5.0595752E-03  1.0936334E-03  4.4301646E-03  1.1340450E-03  1.1340450E-03  4.4301646E-03  1.0936334E-03  5.0595752E-03  1.2885126E-03  1.7834642E-04
  1.2998526E-03  5.0868602E-03  1.0999661E-03  4.5094689E-03  1.1420293E-03  1.1420293E-03  4.5094689E-03  1.0999661E-03  5.0868602E-03  1.2998526E-03  1.8857168E-04
  1.2955837E-03  5.1480416E-03  1.1093307E-03  4.5497088E-03  1.1571619E-03  1.1571619E-03  4.5497088E-03  1.1093307E-03  5.1480416E-03  1.2955837E-03  1.9093677E-04
  1.3103682E-03  5.1468452E-03  1.1278014E-03  4.6938992E-03  1.1752892E-03  1.1752892E-03  4.6938992E-03  1.1278014E-03  5.1468452E-03  1.3103682E-03  2.0380944E-04
  1.3219904E-03  5.2906524E-03  1.1478412E-03  4.6967903E-03  1.1943640E-03  1.1943640E-03  4.6967903E-03  1.1478412E-03  5.2906524E-03  1.3219904E-03  2.0785915E-04
  1.3375817E-03  5.3794341E-03  1.1605962E-03  4.7425171E-03  1.2122214E-03  1.2122214E-03  4.7425171E-03  1.1605962E-03  5.3794341E-03  1.3375817E-03  2.2325873E-04
  1.3652997E-03  5.5458862E-03  1.1881426E-03  4.8397442E-03  1.2246238E-03  1.2246238E-03  4.8397442E-03  1.1881426E-03  5.5458862E-03  1.3652997E-03  2.2439594E-04
  1.3765785E-03  5.4465997E-03  1.2092863E-03  4.8744633E-03  1.2554895E-03  1.2554895E-03  4.8744633E-03  1.2092863E-03  5.4465997E-03  1.3765785E-03  2.4918946E-04
  1.3939922E-03  5.4304519E-03  1.2357114E-03  5.1127745E-03  1.2864300E-03  1.2864300E-03  5.1127745E-03  1.2357114E-03  5.4304519E-03  1.3939922E-03  2.4271171E-04
  1.4336327E-03  5.6854521E-03  1.2581795E-03  5.1404900E-03  1.3040098E-03  1.3040098E-03  5.1404900E-03  1.2581795E-03  5.6854521E-03  1.4336327E-03  2.3648637E-04
  1.4394194E-03  5.7531871E-03  1.2831445E-03  5.1765257E-03  1.3290173E-03  1.3290173E-03  5.1765257E-03  1.2831445E-03  5.7531871E-03  1.4394194E-03  2.5848121E-04
  1.4661707E-03  5.8736996E-03  1.3116615E-03  5.4251448E-03  1.3519846E-03  1.3519846E-03  5.4251448E-03  1.3116615E-03  5.8736996E-03  1.4661707E-03  2.6911838E-04
  1.4809142E-03  6.0622769E-03  1.3432907E-03  5.2868742E-03  1.3747957E-03  1.3747957E-03  5.2868742E-03  1.3432907E-03  6.0622769E-03  1.4809142E-03  3.0906745E-04
  1.5160029E-03  6.1774344E-03  1.3697318E-03  5.5942777E-03  1.3939977E-03  1.3939977E-03  5.5942777E-03  1.3697318E-03  6.1774344E-03  1.5160029E-03  2.8702464E-04
  1.5336813E-03  6.4299104E-03  1.3921594E-03  5.6686791E-03  1.4293517E-03  1.4293517E-03  5.6686791E-03  1.3921594E-03  6.4299104E-03  1.5336813E-03  3.1542296E-04
  1.5507812E-03  6.3192632E-03  1.4159944E-03  5.7076017E-03  1.4493975E-03  1.4493975E-03  5.7076017E-03  1.4159944E-03  6.3192632E-03  1.5507812E-03  3.0307148E-04
  1.5802652E-03  6.5690684E-03  1.4470972E-03  5.9193879E-03  1.4858522E-03  1.4858522E-03  5.9193879E-03  1.4470972E-03  6.5690684E-03  1.5802652E-03  2.9181905E-04
  1.6032749E-03  7.0566923E-03  1.4802821E-03  6.2668943E-03  1.5475087E-03  1.5475087E-03  6.2668943E-03  1.4802821E-03  7.0566923E-03  1.6032749E-03  2.9041711E-04
  1.6342105E-03  6.7027372E-03  1.5069905E-03  5.0138220E-03  1.5389987E-03  1.5389987E-03  5.0138220E-03  1.5069905E-03  6.7027372E-03  1.6342105E-03  3.7702595E-04
  1.6430671E-03  6.6166196E-03  1.5151709E-03  6.1994821E-03  1.5502112E-03  1.5502112E-03  6.1994821E-03  1.5151709E-03  6.6166196E-03  1.6430671E-03  3.2694764E-04
  1.7008482E-03  6.4405435E-03  1.5695602E-03  5.9348119E-03  1.5959481E-03  1.5959481E-03  5.9348119E-03  1.5695602E-03  6.4405435E-03  1.7008482E-03  4.1819795E-04
  1.5535733E-02  4.7296122E-02  1.5752549E-02  3.9683808E-02  1.4471761E-02  1.4471761E-02  3.9683808E-02  1.5752549E-02  4.7296122E-02  1.5535733E-02  4.5168747E-05
  8.2846710E-03  2.8359198E-02  7.4348135E-03  2.3280676E-02  7.1655580E-03  7.1655580E-03  2.3280676E-02  7.4348135E-03  2.8359198E-02  8.2846710E-03  4.2860173E-05
  5.0702694E-03  1.8375738E-02  4.3615045E-03  1.4777695E-02  4.1971556E-03  4.1971556E-03  1.4777695E-02  4.3615045E-03  1.8375738E-02  5.0702694E-03  3.9916778E-05
  3.8786552E-03  1.4385175E-02  3.3086379E-03  1.1646582E-02  3.2134951E-03  3.2134951E-03  1.1646582E-02  3.3086379E-03  1.4385175E-02  3.8786552E-03  4.4035876E-05
  3.1285948E-03  1.1724205E-02  2.6309000E-03  9.5757736E-03  2.5904059E-03  2.5904059E-03  9.5757736E-03  2.6309000E-03  1.1724205E-02  3.1285948E-03  4.9665360E-05
  2.6133350E-03  9.9163217E-03  2.1848266E-03  8.0927995E-03  2.1677106E-03  2.1677106E-03  8.0927995E-03  2.1848266E-03  9.9163217E-03  2.6133350E-03  5.5721069E-05
  2.2400639E-03  8.5738435E-03  1.8686284E-03  7.0649596E-03  1.8590495E-03  1.8590495E-03  7.0649596E-03  1.8686284E-03  8.5738435E-03  2.2400639E-03  6.1146131E-05
  1.9746853E-03  7.6082464E-03  1.6359685E-03  6.2329201E-03  1.6507630E-03  1.6507630E-03  6.2329201E-03  1.6359685E-03  7.6082464E-03  1.9746853E-03  6.7455805E-05
  1.7769773E-03  6.8347352E-03  1.4620503E-03  5.7096360E-03  1.4825284E-03  1.4825284E-03  5.7096360E-03  1.4620503E-03  6.8347352E-03  1.7769773E-03  7.4606069E-05
  1.6205514E-03  6.3368992E-03  1.3402941E-03  5.2743869E-03  1.3708004E-03  1.3708004E-03  5.2743869E-03  1.3402941E-03  6.3368992E-03  1.6205514E-03  7.9696541E-05
  1.5079705E-03  5.9565153E-03  1.2452706E-03  4.9544866E-03  1.2803544E-03  1.2803544E-03  4.9544866E-03  1.2452706E-03  5.9565153E-03  1.5079705E-03  8.8868615E-05
  1.4157370E-03  5.4812637E-03  1.1718241E-03  4.7063707E-03  1.2110652E-03  1.2110652E-03  4.7063707E-03  1.1718241E-03  5.4812637E-03  1.4157370E-03  9.4301408E-05
  1.3510153E-03  5.2970646E-03  1.1216370E-03  4.5362717E-03  1.1619530E-03  1.1619530E-03  4.5362717E-03  1.1216370E-03  5.2970646E-03  1.3510153E-03  1.0474280E-04
  1.3068923E-03  5.1174511E-03  1.0875928E-03  4.3926554E-03  1.1228996E-03  1.1228996E-03  4.3926554E-03  1.0875928E-03  5.1174511E-03  1.3068923E-03  1.0629068E-04
  1.2709847E-03  4.9839969E-03  1.0566411E-03  4.2772288E-03  1.0968229E-03  1.0968229E-03  4.2772288E-03  1.0566411E-03  4.9839969E-03  1.2709847E-03  1.1381808E-04
  1.2385506E-03  4.8527508E-03  1.0382195E-03  4.2738160E-03  1.0736367E-03  1.0736367E-03  4.2738160E-03  1.0382195E-03  4.8527508E-03  1.2385506E-03  1.1999625E-04
  1.2220283E-03  4.8247340E-03  1.0303817E-03  4.1874466E-03  1.0694607E-03  1.0694607E-03  4.1874466E-03  1.0303817E-03  4.8247340E-03  1.2220283E-03  1.2507373E-04
  1.2102105E-03  4.7607192E-03  1.0249615E-03  4.1990716E-03  1.0638722E-03  1.0638722E-03  4.1990716E-03  1.0249615E-03  4.7607192E-03  1.2102105E-03  1.3290616E-04
  1.2020545E-03  4.7872937E-03  1.0220534E-03  4.1702057E-03  1.0658550E-03  1.0658550E-03  4.1702057E-03  1.0220534E-03  4.7872937E-03  1.2020545E-03  1.3902878E-04
  1.2033501E-03  4.7400201E-03  1.0273616E-03  4.1637790E-03  1.0636386E-03  1.0636386E-03  4.1637790E-03  1.0273616E-03  4.7400201E-03  1.2033501E-03  1.4662439E-04
  1.2054310E-03  4.7368965E-03  1.0392881E-03  4.2100073E-03  1.0797808E-03  1.0797808E-03  4.2100073E-03  1.0392881E-03  4.7368965E-03  1.2054310E-03  1.5507819E-04
  1.2089991E-03  4.7839260E-03  1.0369935E-03  4.3384878E-03  1.0843025E-03  1.0843025E-03  4.3384878E-03  1.0369935E-03  4.7839260E-03  1.2089991E-03  1.6342984E-04
  1.2242365E-03  4.9118524E-03  1.0617836E-03  4.3008566E-03  1.1008699E-03  1.1008699E-03  4.3008566E-03  1.0617836E-03  4.9118524E-03  1.2242365E-03  1.7265887E-04
  1.2369099E-03  4.8780380E-03  1.0758750E-03  4.4539221E-03  1.1151044E-03  1.1151044E-03  4.4539221E-03  1.0758750E-03  4.8780380E-03  1.2369099E-03  1.7466709E-04
  1.2494376E-03  4.8352286E-03  1.1024068E-03  4.3952970E-03  1.1287994E-03  1.1287994E-03  4.3952970E-03  1.1024068E-03  4.8352286E-03  1.2494376E-03  1.8617210E-04
  1.2663490E-03  4.9135727E-03  1.1160779E-03  4.7939556E-03  1.1451083E-03  1.1451083E-03  4.7939556E-03  1.1160779E-03  4.9135727E-03  1.2663490E-03  1.8572091E-04
  1.2826248E-03  4.9582401E-03  1.1374177E-03  4.6692618E-03  1.1776169E-03  1.1776169E-03  4.6692618E-03  1.1374177E-03  4.9582401E-03  1.2826248E-03  1.9288098E-04
  1.2972138E-03  5.1979269E-03  1.1578175E-03  4.7257427E-03  1.2030775E-03  1.2030775E-03  4.7257427E-03  1.1578175E-03  5.1979269E-03  1.2972138E-03  1.9948213E-04
  1.3216817E-03  5.1903031E-03  1.1826783E-03  4.6183310E-03  1.2302121E-03  1.2302121E-03  4.6183310E-03  1.1826783E-03  5.1903031E-03  1.3216817E-03  2.0754214E-04
  1.3412985E-03  5.3174969E-03  1.2062560E-03  4.9603706E-03  1.2382386E-03  1.2382386E-03  4.9603706E-03  1.2062560E-03  5.3174969E-03  1.3412985E-03  2.0977322E-04
  1.3625092E-03  5.4046336E-03  1.2343760E-03  5.0247633E-03  1.2933657E-03  1.2933657E-03  5.0247633E-03  1.2343760E-03  5.4046336E-03  1.3625092E-03  2.1957882E-04
  1.3812329E-03  5.5463206E-03  1.2600713E-03  5.0292728E-03  1.2933005E-03  1.2933005E-03  5.0292728E-03  1.2600713E-03  5.5463206E-03  1.3812329E-03  2.2549562E-04
  1.4161184E-03  5.7947927E-03  1.2794005E-03  5.2628324E-03  1.3194347E-03  1.3194347E-03  5.2628324E-03  1.2794005E-03  5.7947927E-03  1.4161184E-03  2.4476160E-04
  1.4284783E-03  5.9974572E-03  1.2974072E-03  5.2776495E-03  1.3297964E-03  1.3297964E-03  5.2776495E-03  1.2974072E-03  5.9974572E-03  1.4284783E-03  2.3025755E-04
  1.4541956E-03  5.7048666E-03  1.3329101E-03  5.4461434E-03  1.3485991E-03  1.3485991E-03  5.4461434E-03  1.3329101E-03  5.7048666E-03  1.4541956E-03  2.4110615E-04
  1.4710786E-03  5.7758687E-03  1.3656935E-03  5.6807091E-03  1.3841057E-03  1.3841057E-03  5.6807091E-03  1.3656935E-03  5.7758687E-03  1.4710786E-03  2.4953268E-04
  1.4882498E-03  6.4576111E-03  1.3862624E-03  5.5014556E-03  1.4139057E-03  1.4139057E-03  5.5014556E-03  1.3862624E-03  6.4576111E-03  1.4882498E-03  2.7805043E-04
  1.5317562E-03  5.7207304E-03  1.4045105E-03  4.6857806E-03  1.4443976E-03  1.4443976E-03  4.6857806E-03  1.4045105E-03  5.7207304E-03  1.5317562E-03  2.4579841E-04
  1.5344033E-03  5.9146326E-03  1.4270492E-03  6.0985737E-03  1.4691708E-03  1.4691708E-03  6.0985737E-03  1.4270492E-03  5.9146326E-03  1.5344033E-03  2.5546795E-04
  1.5701930E-03  6.0689533E-03  1.4798853E-03  5.9298125E-03  1.4937807E-03  1.4937807E-03  5.9298125E-03  1.4798853E-03  6.0689533E-03  1.5701930E-03  2.4894300E-04
  1.4996161E-02  4.5552079E-02  1.4849483E-02  3.7546830E-02  1.3672575E-02  1.3672575E-02  3.7546830E-02  1.4849483E-02  4.5552079E-02  1.4996161E-02  4.1096186E-05
  7.9792160E-03  2.7331846E-02  6.9696163E-03  2.1933595E-02  6.7655555E-03  6.7655555E-03  2.1933595E-02  6.9696163E-03  2.7331846E-02  7.9792160E-03  3.8476056E-05
  4.8526192E-03  1.7591282E-02  4.0496013E-03  1.3903144E-02  3.9409578E-03  3.9409578E-03  1.3903144E-02  4.0496013E-03  1.7591282E-02  4.8526192E-03  3.4337246E-05
  3.7147037E-03  1.3779704E-02  3.0856095E-03  1.0929952E-02  3.0096865E-03  3.0096865E-03  1.0929952E-02  3.0856095E-03  1.3779704E-02  3.7147037E-03  3.9094002E-05
  2.9906659E-03  1.1226411E-02  2.4675895E-03  9.0103940E-03  2.4384942E-03  2.4384942E-03  9.0103940E-03  2.4675895E-03  1.1226411E-02  2.9906659E-03  4.2651514E-05
  2.4868512E-03  9.4491069E-03  2.0341214E-03  7.6249814E-03  2.0416044E-03  2.0416044E-03  7.6249814E-03  2.0341214E-03  9.4491069E-03  2.4868512E-03  4.7352027E-05
  2.1362966E-03  8.1620334E-03  1.7477368E-03  6.6377983E-03  1.7508790E-03  1.7508790E-03  6.6377983E-03  1.7477368E-03  8.1620334E-03  2.1362966E-03  5.2051673E-05
  1.8706515E-03  7.1830802E-03  1.5347550E-03  5.8504014E-03  1.5496251E-03  1.5496251E-03  5.8504014E-03  1.5347550E-03  7.1830802E-03  1.8706515E-03  5.7434488E-05
  1.6803428E-03  6.5146751E-03  1.3714833E-03  5.3603777E-03  1.3985377E-03  1.3985377E-03  5.3603777E-03  1.3714833E-03  6.5146751E-03  1.6803428E-03  6.3691861E-05
  1.5367349E-03  5.9383367E-03  1.2602706E-03  4.9244315E-03  1.2860763E-03  1.2860763E-03  4.9244315E-03  1.2602706E-03  5.9383367E-03  1.5367349E-03  6.5320781E-05
  1.4148028E-03  5.5117366E-03  1.1626313E-03  4.6595735E-03  1.1877916E-03  1.1877916E-03  4.6595735E-03  1.1626313E-03  5.5117366E-03  1.4148028E-03  7.2167613E-05
  1.3386201E-03  5.2030989E-03  1.1088720E-03  4.4699999E-03  1.1315781E-03  1.1315781E-03  4.4699999E-03  1.1088720E-03  5.2030989E-03  1.3386201E-03  8.1093070E-05
  1.2702784E-03  4.9643583E-03  1.0549129E-03  4.2352320E-03  1.0895880E-03  1.0895880E-03  4.2352320E-03  1.0549129E-03  4.9643583E-03  1.2702784E-03  8.3763536E-05
  1.2185800E-03  4.7724321E-03  1.0205563E-03  4.0879497E-03  1.0505552E-03  1.0505552E-03  4.0879497E-03  1.0205563E-03  4.7724321E-03  1.2185800E-03  8.7188914E-05
  1.1790999E-03  4.6641385E-03  9.9268431E-04  4.0209472E-03  1.0289551E-03  1.0289551E-03  4.0209472E-03  9.9268431E-04  4.6641385E-03  1.1790999E-03  9.2986190E-05
  1.1553181E-03  4.5942651E-03  9.7752681E-04  3.9692506E-03  1.0064616E-03  1.0064616E-03  3.9692506E-03  9.7752681E-04  4.5942651E-03  1.1553181E-03  9.8134769E-05
  1.1394460E-03  4.4900302E-03  9.6298622E-04  3.9199832E-03  9.9897303E-04  9.9897303E-04  3.9199832E-03  9.6298622E-04  4.4900302E-03  1.1394460E-03  1.0438866E-04
  1.1267668E-03  4.4418958E-03  9.5971564E-04  3.9245407E-03  9.9359684E-04  9.9359684E-04  3.9245407E-03  9.5971564E-04  4.4418958E-03  1.1267668E-03  1.0653151E-04
  1.1203116E-03  4.4252106E-03  9.6214856E-04  3.8980332E-03  9.9417290E-04  9.9417290E-04  3.8980332E-03  9.6214856E-04  4.4252106E-03  1.1203116E-03  1.1499678E-04
  1.1169709E-03  4.4280609E-03  9.6289029E-04  3.9605092E-03  1.0025559E-03  1.0025559E-03  3.9605092E-03  9.6289029E-04  4.4280609E-03  1.1169709E-03  1.1633927E-04
  1.1262845E-03  4.4885078E-03  9.7168326E-04  4.0683226E-03  1.0011898E-03  1.0011898E-03  4.0683226E-03  9.7168326E-04  4.4885078E-03  1.1262845E-03  1.2163010E-04
  1.1198428E-03  4.5919207E-03  9.8141576E-04  4.0042086E-03  1.0120142E-03  1.0120142E-03  4.0042086E-03  9.8141576E-04  4.5919207E-03  1.1198428E-03  1.3148270E-04
  1.1368431E-03  4.6238685E-03  9.9354179E-04  4.0667664E-03  1.0318251E-03  1.0318251E-03  4.0667664E-03  9.9354179E-04  4.6238685E-03  1.1368431E-03  1.4686037E-04
  1.1511611E-03  4.5980540E-03  1.0041374E-03  4.2352076E-03  1.0402891E-03  1.0402891E-03  4.2352076E-03  1.0041374E-03  4.5980540E-03  1.1511611E-03  1.4233821E-04
  1.1677754E-03  4.6340402E-03  1.0320682E-03  4.1675536E-03  1.0603908E-03  1.0603908E-03  4.1675536E-03  1.0320682E-03  4.6340402E-03  1.1677754E-03  1.4039261E-04
  1.1730210E-03  4.6092027E-03  1.0337120E-03  4.3404136E-03  1.0726198E-03  1.0726198E-03  4.3404136E-03  1.0337120E-03  4.6092027E-03  1.1730210E-03  1.4402565E-04
  1.1914076E-03  4.6787435E-03  1.0640257E-03  4.3854095E-03  1.0966463E-03  1.0966463E-03  4.3854095E-03  1.0640257E-03  4.6787435E-03  1.1914076E-03  1.5038161E-04
  1.2017221E-03  4.7210288E-03  1.0883862E-03  4.4874490E-03  1.1121360E-03  1.1121360E-03  4.4874490E-03  1.0883862E-03  4.7210288E-03  1.2017221E-03  1.5030382E-04
  1.2120017E-03  4.9452675E-03  1.1065620E-03  4.4679170E-03  1.1430280E-03  1.1430280E-03  4.4679170E-03  1.1065620E-03  4.9452675E-03  1.2120017E-03  1.6205698E-04
  1.2431006E-03  5.0128293E-03  1.1249093E-03  4.5848678E-03  1.1560985E-03  1.1560985E-03  4.5848678E-03  1.1249093E-03  5.0128293E-03  1.2431006E-03  1.6388624E-04
  1.2672756E-03  4.9741665E-03  1.1484909E-03  4.8132533E-03  1.1807448E-03  1.1807448E-03  4.8132533E-03  1.1484909E-03  4.9741665E-03  1.2672756E-03  1.6733417E-04
  1.2760741E-03  5.0561637E-03  1.1722188E-03  4.7741119E-03  1.2025749E-03  1.2025749E-03  4.7741119E-03  1.1722188E-03  5.0561637E-03  1.2760741E-03  1.7389025E-04
  1.2974243E-03  9.7319817E-03  1.1974595E-03  5.3015041E-03  1.2206163E-03  1.2206163E-03  5.3015041E-03  1.1974595E-03  9.7319817E-03  1.2974243E-03  1.6296006E-04
  1.3224692E-03  5.1320996E-03  1.2305470E-03  4.8164365E-03  1.2435377E-03  1.2435377E-03  4.8164365E-03  1.2305470E-03  5.1320996E-03  1.3224692E-03  1.9886408E-04
  1.3408362E-03  5.3619950E-03  1.2398045E-03  5.1355284E-03  1.2692179E-03  1.2692179E-03  5.1355284E-03  1.2398045E-03  5.3619950E-03  1.3408362E-03  1.9458206E-04
  1.3661607E-03  5.4013741E-03  1.2743212E-03  4.9972365E-03  1.2964968E-03  1.2964968E-03  4.9972365E-03  1.2743212E-03  5.4013741E-03  1.3661607E-03  1.8447957E-04
  1.3881974E-03  5.8985303E-03  1.2796900E-03  5.2708651E-03  1.3171901E-03  1.3171901E-03  5.2708651E-03  1.2796900E-03  5.8985303E-03  1.3881974E-03  1.8296890E-04
  1.4014245E-03  5.3588022E-03  1.3159250E-03  4.2195489E-03  1.3298528E-03  1.3298528E-03  4.2195489E-03  1.3159250E-03  5.3588022E-03  1.4014245E-03  1.9093832E-04
  1.4277647E-03  5.1138128E-03  1.3366962E-03  5.3151081E-03  1.3849161E-03  1.3849161E-03  5.3151081E-03  1.3366962E-03  5.1138128E-03  1.4277647E-03  1.8487398E-04
  1.4454829E-03  5.5904677E-03  1.3667149E-03  5.4881630E-03  1.3982931E-03  1.3982931E-03  5.4881630E-03  1.3667149E-03  5.5904677E-03  1.4454829E-03  2.0199783E-04
  1.4420539E-02  4.3811216E-02  1.3855532E-02  3.5394465E-02  1.2900023E-02  1.2900023E-02  3.5394465E-02  1.3855532E-02  4.3811216E-02  1.4420539E-02  3.6818280E-05
  7.6130238E-03  2.6120830E-02  6.4491787E-03  2.0606687E-02  6.3251096E-03  6.3251096E-03  2.0606687E-02  6.4491787E-03  2.6120830E-02  7.6130238E-03  3.3528883E-05
  4.6400733E-03  1.6781200E-02  3.7474589E-03  1.2985936E-02  3.6853680E-03  3.6853680E-03  1.2985936E-02  3.7474589E-03  1.6781200E-02  4.6400733E-03  3.0231703E-05
  3.5330072E-03  1.3120880E-02  2.8630618E-03  1.0258767E-02  2.8214926E-03  2.8214926E-03  1.0258767E-02  2.8630618E-03  1.3120880E-02  3.5330072E-03  3.3411570E-05
  2.8452512E-03  1.0675148E-02  2.2913527E-03  8.4321830E-03  2.2762733E-03  2.2762733E-03  8.4321830E-03  2.2913527E-03  1.0675148E-02  2.8452512E-03  3.6954412E-05
  2.3607424E-03  8.9809510E-03  1.9050778E-03  7.1576284E-03  1.9014092E-03  1.9014092E-03  7.1576284E-03  1.9050778E-03  8.9809510E-03  2.3607424E-03  4.0664119E-05
  2.0185213E-03  7.7350725E-03  1.6310207E-03  6.2376282E-03  1.6393458E-03  1.6393458E-03  6.2376282E-03  1.6310207E-03  7.7350725E-03  2.0185213E-03  4.5093268E-05
  1.7647974E-03  6.7786544E-03  1.4248114E-03  5.5065515E-03  1.4462079E-03  1.4462079E-03  5.5065515E-03  1.4248114E-03  6.7786544E-03  1.7647974E-03  4.9120908E-05
  1.5877965E-03  6.0759241E-03  1.2731395E-03  5.0132054E-03  1.3052777E-03  1.3052777E-03  5.0132054E-03  1.2731395E-03  6.0759241E-03  1.5877965E-03  5.2662340E-05
  1.4359062E-03  5.5959299E-03  1.1791865E-03  4.6336181E-03  1.2097913E-03  1.2097913E-03  4.6336181E-03  1.1791865E-03  5.5959299E-03  1.4359062E-03  5.7020531E-05
  1.3187160E-03  5.2418383E-03  1.1011826E-03  4.3391440E-03  1.1205895E-03  1.1205895E-03  4.3391440E-03  1.1011826E-03  5.2418383E-03  1.3187160E-03  5.7418652E-05
  1.2479992E-03  4.8954829E-03  1.0290228E-03  4.0932567E-03  1.0470222E-03  1.0470222E-03  4.0932567E-03  1.0290228E-03  4.8954829E-03  1.2479992E-03  6.3884930E-05
  1.1845275E-03  4.6213837E-03  9.8317231E-04  3.9594797E-03  1.0139916E-03  1.0139916E-03  3.9594797E-03  9.8317231E-04  4.6213837E-03  1.1845275E-03  6.7870610E-05
  1.1326509E-03  4.4792281E-03  9.4891149E-04  3.8243936E-03  9.8334745E-04  9.8334745E-04  3.8243936E-03  9.4891149E-04  4.4792281E-03  1.1326509E-03  7.0666217E-05
  1.0984031E-03  4.3225666E-03  9.2690774E-04  3.7439368E-03  9.5327477E-04  9.5327477E-04  3.7439368E-03  9.2690774E-04  4.3225666E-03  1.0984031E-03  7.6357141E-05
  1.0722636E-03  4.2254968E-03  9.0728965E-04  3.7168258E-03  9.4241950E-04  9.4241950E-04  3.7168258E-03  9.0728965E-04  4.2254968E-03  1.0722636E-03  7.9180690E-05
  1.0518629E-03  4.1544940E-03  8.9678571E-04  3.6494464E-03  9.2936057E-04  9.2936057E-04  3.6494464E-03  8.9678571E-04  4.1544940E-03  1.0518629E-03  8.3886612E-05
  1.0397973E-03  4.1057694E-03  8.9256180E-04  3.6430789E-03  9.2485332E-04  9.2485332E-04  3.6430789E-03  8.9256180E-04  4.1057694E-03  1.0397973E-03  8.8133925E-05
  1.0361492E-03  4.1351694E-03  8.9131564E-04  3.6369328E-03  9.2477349E-04  9.2477349E-04  3.6369328E-03  8.9131564E-04  4.1351694E-03  1.0361492E-03  9.3948994E-05
  1.0336898E-03  4.1144927E-03  8.9276132E-04  3.6805281E-03  9.2761283E-04  9.2761283E-04  3.6805281E-03  8.9276132E-04  4.1144927E-03  1.0336898E-03  9.4821012E-05
  1.0348978E-03  4.1054723E-03  9.1014716E-04  3.6865880E-03  9.3079272E-04  9.3079272E-04  3.6865880E-03  9.1014716E-04  4.1054723E-03  1.0348978E-03  9.9981004E-05
  1.0349261E-03  4.1337049E-03  9.1435567E-04  3.6919612E-03  9.5301560E-04  9.5301560E-04  3.6919612E-03  9.1435567E-04  4.1337049E-03  1.0349261E-03  9.7911102E-05
  1.0463674E-03  4.1549350E-03  9.2369045E-04  3.8372196E-03  9.5363450E-04  9.5363450E-04  3.8372196E-03  9.2369045E-04  4.1549350E-03  1.0463674E-03  1.0730931E-04
  1.0580542E-03  4.1440444E-03  9.3579726E-04  3.8112842E-03  9.7483196E-04  9.7483196E-04  3.8112842E-03  9.3579726E-04  4.1440444E-03  1.0580542E-03  1.1324753E-04
  1.0685058E-03  4.2246011E-03  9.4996145E-04  3.8604361E-03  9.8090531E-04  9.8090531E-04  3.8604361E-03  9.4996145E-04  4.2246011E-03  1.0685058E-03  1.0304692E-04
  1.0688059E-03  4.3338799E-03  9.6132640E-04  3.8529821E-03  1.0036538E-03  1.0036538E-03  3.8529821E-03  9.6132640E-04  4.3338799E-03  1.0688059E-03  1.1573930E-04
  1.0930484E-03  4.3845070E-03  9.8892320E-04  4.0208532E-03  1.0155222E-03  1.0155222E-03  4.0208532E-03  9.8892320E-04  4.3845070E-03  1.0930484E-03  1.1826559E-04
  1.1140377E-03  4.5562877E-03  1.0033645E-03  4.1524599E-03  1.0362489E-03  1.0362489E-03  4.1524599E-03  1.0033645E-03  4.5562877E-03  1.1140377E-03  1.2652414E-04
  1.1292325E-03  4.3791759E-03  1.0256862E-03  4.4392096E-03  1.0578197E-03  1.0578197E-03  4.4392096E-03  1.0256862E-03  4.3791759E-03  1.1292325E-03  1.2391654E-04
  1.1404091E-03  4.6766406E-03  1.0438788E-03  4.3161508E-03  1.0743262E-03  1.0743262E-03  4.3161508E-03  1.0438788E-03  4.6766406E-03  1.1404091E-03  1.3607952E-04
  1.1634550E-03  4.5811952E-03  1.0694074E-03  4.4088775E-03  1.0924245E-03  1.0924245E-03  4.4088775E-03  1.0694074E-03  4.5811952E-03  1.1634550E-03  1.3487864E-04
  1.1783451E-03  4.7229561E-03  1.0857597E-03  4.3153910E-03  1.1094176E-03  1.1094176E-03  4.3153910E-03  1.0857597E-03  4.7229561E-03  1.1783451E-03  1.3393291E-04
  1.2018133E-03  4.6513036E-03  1.1070718E-03  4.5891136E-03  1.1181726E-03  1.1181726E-03  4.5891136E-03  1.1070718E-03  4.6513036E-03  1.2018133E-03  1.3261289E-04
  1.2157625E-03  4.8165179E-03  1.1296660E-03  4.6215020E-03  1.1531972E-03  1.1531972E-03  4.6215020E-03  1.1296660E-03  4.8165179E-03  1.2157625E-03  1.3363566E-04
  1.2342207E-03  5.2731330E-03  1.1512458E-03  4.9698920E-03  1.1739000E-03  1.1739000E-03  4.9698920E-03  1.1512458E-03  5.2731330E-03  1.2342207E-03  1.5405053E-04
  1.2575165E-03  4.8736344E-03  1.1723769E-03  4.9544947E-03  1.1928332E-03  1.1928332E-03  4.9544947E-03  1.1723769E-03  4.8736344E-03  1.2575165E-03  2.0417510E-04
  1.2703396E-03  5.2492324E-03  1.1846931E-03  5.1386507E-03  1.2210915E-03  1.2210915E-03  5.1386507E-03  1.1846931E-03  5.2492324E-03  1.2703396E-03  1.4066712E-04
  1.2792455E-03  5.2725056E-03  1.2068536E-03  4.0857317E-03  1.2321368E-03  1.2321368E-03  4.0857317E-03  1.2068536E-03  5.2725056E-03  1.2792455E-03  1.3078152E-04
  1.3045071E-03  5.8442110E-03  1.2160430E-03  4.4394749E-03  1.2469020E-03  1.2469020E-03  4.4394749E-03  1.2160430E-03  5.8442110E-03  1.3045071E-03  1.4700618E-04
  1.3191964E-03  4.7591147E-03  1.2763990E-03  4.6031022E-03  1.2865935E-03  1.2865935E-03  4.6031022E-03  1.2763990E-03  4.7591147E-03  1.3191964E-03  1.3551510E-04
  1.3874101E-02  4.2195183E-02  1.3217123E-02  3.3715849E-02  1.2294310E-02  1.2294310E-02  3.3715849E-02  1.3217123E-02  4.2195183E-02  1.3874101E-02  3.4302186E-05
  7.3688400E-03  2.5158942E-02  6.1066057E-03  1.9505933E-02  6.0312998E-03  6.0312998E-03  1.9505933E-02  6.1066057E-03  2.5158942E-02  7.3688400E-03  3.1140536E-05
  4.4609685E-03  1.6152932E-02  3.5200767E-03  1.2326311E-02  3.4929520E-03  3.4929520E-03  1.2326311E-02  3.5200767E-03  1.6152932E-02  4.4609685E-03  2.6911077E-05
  3.3842958E-03  1.2589864E-02  2.7019119E-03  9.7245499E-03  2.6705039E-03  2.6705039E-03  9.7245499E-03  2.7019119E-03  1.2589864E-02  3.3842958E-03  2.9242602E-05
  2.7294809E-03  1.0201835E-02  2.1499139E-03  7.9467638E-03  2.1516386E-03  2.1516386E-03  7.9467638E-03  2.1499139E-03  1.0201835E-02  2.7294809E-03  3.2237010E-05
  2.2680999E-03  8.5961591E-03  1.7792487E-03  6.7420022E-03  1.8032558E-03  1.8032558E-03  6.7420022E-03  1.7792487E-03  8.5961591E-03  2.2680999E-03  3.5738382E-05
  1.9240361E-03  7.3674973E-03  1.5324933E-03  5.9144183E-03  1.5528870E-03  1.5528870E-03  5.9144183E-03  1.5324933E-03  7.3674973E-03  1.9240361E-03  3.8779379E-05
  1.6841639E-03  6.4994760E-03  1.3504049E-03  5.1923640E-03  1.3756235E-03  1.3756235E-03  5.1923640E-03  1.3504049E-03  6.4994760E-03  1.6841639E-03  4.1505760E-05
  1.5011198E-03  5.8306398E-03  1.1999694E-03  4.7169550E-03  1.2394510E-03  1.2394510E-03  4.7169550E-03  1.1999694E-03  5.8306398E-03  1.5011198E-03  4.4573909E-05
  1.3542560E-03  5.3476147E-03  1.1030986E-03  4.3952279E-03  1.1408476E-03  1.1408476E-03  4.3952279E-03  1.1030986E-03  5.3476147E-03  1.3542560E-03  5.2098532E-05
  1.2545560E-03  4.9632695E-03  1.0227634E-03  4.2526905E-03  1.0541007E-03  1.0541007E-03  4.2526905E-03  1.0227634E-03  4.9632695E-03  1.2545560E-03  5.2611011E-05
  1.1921477E-03  4.6227622E-03  9.7768372E-04  4.0400972E-03  1.0060258E-03  1.0060258E-03  4.0400972E-03  9.7768372E-04  4.6227622E-03  1.1921477E-03  6.1591502E-05
  1.1163198E-03  4.3650822E-03  9.2497832E-04  3.7125409E-03  9.5411537E-04  9.5411537E-04  3.7125409E-03  9.2497832E-04  4.3650822E-03  1.1163198E-03  5.8694236E-05
  1.0662533E-03  4.1974258E-03  8.9118033E-04  3.6106679E-03  9.2522975E-04  9.2522975E-04  3.6106679E-03  8.9118033E-04  4.1974258E-03  1.0662533E-03  6.0895846E-05
  1.0289515E-03  4.0249995E-03  8.7809559E-04  3.5037251E-03  9.0255375E-04  9.0255375E-04  3.5037251E-03  8.7809559E-04  4.0249995E-03  1.0289515E-03  6.5341737E-05
  1.0007709E-03  3.9378285E-03  8.5611012E-04  3.4054753E-03  8.7922574E-04  8.7922574E-04  3.4054753E-03  8.5611012E-04  3.9378285E-03  1.0007709E-03  6.5977378E-05
  9.8554858E-04  3.9091746E-03  8.4937129E-04  3.4520899E-03  8.7392788E-04  8.7392788E-04  3.4520899E-03  8.4937129E-04  3.9091746E-03  9.8554858E-04  7.0319172E-05
  9.7162413E-04  3.8462300E-03  8.4272464E-04  3.4452552E-03  8.7077494E-04  8.7077494E-04  3.4452552E-03  8.4272464E-04  3.8462300E-03  9.7162413E-04  7.3163316E-05
  9.6522696E-04  3.8061397E-03  8.3842234E-04  3.4571901E-03  8.6744790E-04  8.6744790E-04  3.4571901E-03  8.3842234E-04  3.8061397E-03  9.6522696E-04  7.3651702E-05
  9.7294522E-04  3.7146958E-03  8.4364085E-04  3.5154369E-03  8.6704588E-04  8.6704588E-04  3.5154369E-03  8.4364085E-04  3.7146958E-03  9.7294522E-04  8.3711278E-05
  9.6250660E-04  3.8779752E-03  8.5016310E-04  3.4975895E-03  8.8155678E-04  8.8155678E-04  3.4975895E-03  8.5016310E-04  3.8779752E-03  9.6250660E-04  7.9885926E-05
  9.7240507E-04  4.1144322E-03  8.6168527E-04  3.4659393E-03  8.8160040E-04  8.8160040E-04  3.4659393E-03  8.6168527E-04  4.1144322E-03  9.7240507E-04  8.3652992E-05
  9.7247064E-04  3.8494898E-03  8.7570516E-04  3.5385401E-03  8.9633739E-04  8.9633739E-04  3.5385401E-03  8.7570516E-04  3.8494898E-03  9.7247064E-04  8.1674188E-05
  9.8376260E-04  4.0113590E-03  8.8035136E-04  3.5333482E-03  9.1059323E-04  9.1059323E-04  3.5333482E-03  8.8035136E-04  4.0113590E-03  9.8376260E-04  9.4186952E-05
  9.8940629E-04  3.9629338E-03  8.9837061E-04  3.8747938E-03  9.2136838E-04  9.2136838E-04  3.8747938E-03  8.9837061E-04  3.9629338E-03  9.8940629E-04  8.7849786E-05
  1.0102459E-03  3.9022876E-03  9.2574278E-04  4.1326232E-03  9.4504602E-04  9.4504602E-04  4.1326232E-03  9.2574278E-04  3.9022876E-03  1.0102459E-03  1.0637238E-04
  1.0276834E-03  4.0478169E-03  9.2921835E-04  3.7576617E-03  9.5610722E-04  9.5610722E-04  3.7576617E-03  9.2921835E-04  4.0478169E-03  1.0276834E-03  9.2262859E-05
  1.0413465E-03  4.2020897E-03  9.4888392E-04  3.6840101E-03  9.8277323E-04  9.8277323E-04  3.6840101E-03  9.4888392E-04  4.2020897E-03  1.0413465E-03  1.0009791E-04
  1.0344852E-03  4.3610287E-03  9.7132192E-04  3.9880730E-03  9.8286759E-04  9.8286759E-04  3.9880730E-03  9.7132192E-04  4.3610287E-03  1.0344852E-03  9.8129326E-05
  1.0655639E-03  4.2181741E-03  9.8331933E-04  3.9596419E-03  1.0100946E-03  1.0100946E-03  3.9596419E-03  9.8331933E-04  4.2181741E-03  1.0655639E-03  9.5370190E-05
  1.0872552E-03  4.3821028E-03  1.0111259E-03  4.0181537E-03  1.0286806E-03  1.0286806E-03  4.0181537E-03  1.0111259E-03  4.3821028E-03  1.0872552E-03  1.3326589E-04
  1.0970861E-03  4.1678286E-03  1.0218202E-03  4.1944797E-03  1.0418854E-03  1.0418854E-03  4.1944797E-03  1.0218202E-03  4.1678286E-03  1.0970861E-03  1.0089493E-04
  1.1112826E-03  4.1729263E-03  1.0361962E-03  4.0834336E-03  1.0669833E-03  1.0669833E-03  4.0834336E-03  1.0361962E-03  4.1729263E-03  1.1112826E-03  9.5713132E-05
  1.1236943E-03  4.2715450E-03  1.0613967E-03  4.1932084E-03  1.0764606E-03  1.0764606E-03  4.1932084E-03  1.0613967E-03  4.2715450E-03  1.1236943E-03  1.1922996E-04
  1.1508822E-03  4.7981955E-03  1.0804126E-03  4.2195705E-03  1.1009977E-03  1.1009977E-03  4.2195705E-03  1.0804126E-03  4.7981955E-03  1.1508822E-03  1.2334393E-04
  1.1743297E-03  4.5870843E-03  1.1180201E-03  5.2295446E-03  1.1188384E-03  1.1188384E-03  5.2295446E-03  1.1180201E-03  4.5870843E-03  1.1743297E-03  1.2957994E-04
  1.1805374E-03  4.6771356E-03  1.1491196E-03  4.8264158E-03  1.1251041E-03  1.1251041E-03  4.8264158E-03  1.1491196E-03  4.6771356E-03  1.1805374E-03  1.0977840E-04
  1.1991994E-03  4.8393406E-03  1.1415176E-03  4.1167695E-03  1.1558533E-03  1.1558533E-03  4.1167695E-03  1.1415176E-03  4.8393406E-03  1.1991994E-03  1.4735493E-04
  1.2339802E-03  4.4942684E-03  1.1419760E-03  4.3411866E-03  1.1717508E-03  1.1717508E-03  4.3411866E-03  1.1419760E-03  4.4942684E-03  1.2339802E-03  1.4175870E-04
  1.2465206E-03  3.8780528E-03  1.1722108E-03  4.7209610E-03  1.1939936E-03  1.1939936E-03  4.7209610E-03  1.1722108E-03  3.8780528E-03  1.2465206E-03  1.1126953E-04
  1.3495288E-02  4.0991100E-02  1.2607138E-02  3.2559491E-02  1.1903770E-02  1.1903770E-02  3.2559491E-02  1.2607138E-02  4.0991100E-02  1.3495288E-02  3.2005728E-05
  7.1461342E-03  2.4401002E-02  5.7833165E-03  1.8816639E-02  5.7913324E-03  5.7913324E-03  1.8816639E-02  5.7833165E-03  2.4401002E-02  7.1461342E-03  2.8971144E-05
  4.3240560E-03  1.5679662E-02  3.3603880E-03  1.1799819E-02  3.3396603E-03  3.3396603E-03  1.1799819E-02  3.3603880E-03  1.5679662E-02  4.3240560E-03  2.5067374E-05
  3.2921759E-03  1.2145961E-02  2.5657592E-03  9.3225998E-03  2.5631488E-03  2.5631488E-03  9.3225998E-03  2.5657592E-03  1.2145961E-02  3.2921759E-03  2.7271624E-05
  2.6359831E-03  9.9093752E-03  2.0631599E-03  7.6614582E-03  2.0741138E-03  2.0741138E-03  7.6614582E-03  2.0631599E-03  9.9093752E-03  2.6359831E-03  3.0090870E-05
  2.1792421E-03  8.3399421E-03  1.7131210E-03  6.4796816E-03  1.7278971E-03  1.7278971E-03  6.4796816E-03  1.7131210E-03  8.3399421E-03  2.1792421E-03  3.2747379E-05
  1.8643827E-03  7.1166470E-03  1.4695377E-03  5.6246156E-03  1.4990327E-03  1.4990327E-03  5.6246156E-03  1.4695377E-03  7.1166470E-03  1.8643827E-03  3.4361372E-05
  1.6207267E-03  6.2846055E-03  1.2838469E-03  4.9550868E-03  1.3165193E-03  1.3165193E-03  4.9550868E-03  1.2838469E-03  6.2846055E-03  1.6207267E-03  3.7442072E-05
  1.4522281E-03  5.5971956E-03  1.1659139E-03  4.5475448E-03  1.1789150E-03  1.1789150E-03  4.5475448E-03  1.1659139E-03  5.5971956E-03  1.4522281E-03  4.0356600E-05
  1.3168685E-03  5.1365614E-03  1.0749471E-03  4.2018804E-03  1.0722851E-03  1.0722851E-03  4.2018804E-03  1.0749471E-03  5.1365614E-03  1.3168685E-03  4.5108835E-05
  1.1984157E-03  4.6564354E-03  9.9054853E-04  3.9581133E-03  1.0057805E-03  1.0057805E-03  3.9581133E-03  9.9054853E-04  4.6564354E-03  1.1984157E-03  4.4397945E-05
  1.1197638E-03  4.3623305E-03  9.1244070E-04  3.7077535E-03  9.5413429E-04  9.5413429E-04  3.7077535E-03  9.1244070E-04  4.3623305E-03  1.1197638E-03  4.5512975E-05
  1.0692547E-03  4.1822258E-03  8.9142741E-04  3.5677138E-03  9.1409138E-04  9.1409138E-04  3.5677138E-03  8.9142741E-04  4.1822258E-03  1.0692547E-03  5.1634989E-05
  1.0185577E-03  3.9996133E-03  8.5833634E-04  3.4373805E-03  8.8363792E-04  8.8363792E-04  3.4373805E-03  8.5833634E-04  3.9996133E-03  1.0185577E-03  5.4520008E-05
  9.8636636E-04  3.9095447E-03  8.3786707E-04  3.4091569E-03  8.5669822E-04  8.5669822E-04  3.4091569E-03  8.3786707E-04  3.9095447E-03  9.8636636E-04  5.9788417E-05
  9.6095228E-04  3.7678144E-03  8.2335880E-04  3.3141750E-03  8.4182155E-04  8.4182155E-04  3.3141750E-03  8.2335880E-04  3.7678144E-03  9.6095228E-04  6.0906117E-05
  9.3987063E-04  3.7237485E-03  8.0858479E-04  3.2857519E-03  8.3942296E-04  8.3942296E-04  3.2857519E-03  8.0858479E-04  3.7237485E-03  9.3987063E-04  6.1024827E-05
  9.2803212E-04  3.6524644E-03  8.0816324E-04  3.2801433E-03  8.2958055E-04  8.2958055E-04  3.2801433E-03  8.0816324E-04  3.6524644E-03  9.2803212E-04  6.5362004E-05
  9.2249674E-04  3.6017822E-03  8.1027438E-04  3.2867440E-03  8.3206570E-04  8.3206570E-04  3.2867440E-03  8.1027438E-04  3.6017822E-03  9.2249674E-04  6.7559275E-05
  9.1372364E-04  3.6076877E-03  8.0686575E-04  3.3173644E-03  8.4380207E-04  8.4380207E-04  3.3173644E-03  8.0686575E-04  3.6076877E-03  9.1372364E-04  7.1699311E-05
  9.1032316E-04  3.6323586E-03  8.1280051E-04  3.3844580E-03  8.3069231E-04  8.3069231E-04  3.3844580E-03  8.1280051E-04  3.6323586E-03  9.1032316E-04  6.6589183E-05
  9.1182494E-04  3.5566634E-03  8.2865047E-04  3.3491011E-03  8.3308888E-04  8.3308888E-04  3.3491011E-03  8.2865047E-04  3.5566634E-03  9.1182494E-04  7.7493175E-05
  9.2506139E-04  3.7149316E-03  8.3102908E-04  3.3832523E-03  8.5718943E-04  8.5718943E-04  3.3832523E-03  8.3102908E-04  3.7149316E-03  9.2506139E-04  7.3327904E-05
  9.3600650E-04  3.6671547E-03  8.4927169E-04  3.4612336E-03  8.6876522E-04  8.6876522E-04  3.4612336E-03  8.4927169E-04  3.6671547E-03  9.3600650E-04  7.3676777E-05
  9.4865883E-04  3.5753934E-03  8.5968851E-04  3.6418480E-03  8.9327177E-04  8.9327177E-04  3.6418480E-03  8.5968851E-04  3.5753934E-03  9.4865883E-04  7.7661578E-05
  9.5669693E-04  3.6218965E-03  8.8883663E-04  3.7041786E-03  8.9980262E-04  8.9980262E-04  3.7041786E-03  8.8883663E-04  3.6218965E-03  9.5669693E-04  9.1503947E-05
  9.6815191E-04  3.8175765E-03  8.9670661E-04  3.6772048E-03  9.1070988E-04  9.1070988E-04  3.6772048E-03  8.9670661E-04  3.8175765E-03  9.6815191E-04  7.8862052E-05
  9.7741308E-04  4.1033730E-03  9.0554151E-04  3.4271464E-03  9.2847125E-04  9.2847125E-04  3.4271464E-03  9.0554151E-04  4.1033730E-03  9.7741308E-04  8.1952940E-05
  9.9734100E-04  4.3503240E-03  9.1737482E-04  3.8208926E-03  9.5292745E-04  9.5292745E-04  3.8208926E-03  9.1737482E-04  4.3503240E-03  9.9734100E-04  7.7880117E-05
  1.0042870E-03  4.0062392E-03  9.4272009E-04  3.7472998E-03  9.6587401E-04  9.6587401E-04  3.7472998E-03  9.4272009E-04  4.0062392E-03  1.0042870E-03  8.7340347E-05
  1.0301506E-03  4.0173698E-03  9.6751398E-04  3.8596905E-03  9.8008587E-04  9.8008587E-04  3.8596905E-03  9.6751398E-04  4.0173698E-03  1.0301506E-03  8.2373249E-05
  1.0461844E-03  3.9905639E-03  9.7392204E-04  3.8047882E-03  9.9310003E-04  9.9310003E-04  3.8047882E-03  9.7392204E-04  3.9905639E-03  1.0461844E-03  8.6952560E-05
  1.0595109E-03  4.4218323E-03  9.9756908E-04  4.0688973E-03  1.0066977E-03  1.0066977E-03  4.0688973E-03  9.9756908E-04  4.4218323E-03  1.0595109E-03  8.1537776E-05
  1.0731146E-03  4.1429455E-03  1.0114191E-03  4.3276822E-03  1.0332028E-03  1.0332028E-03  4.3276822E-03  1.0114191E-03  4.1429455E-03  1.0731146E-03  8.5266344E-05
  1.0939431E-03  4.3863628E-03  1.0370985E-03  4.0319079E-03  1.0433029E-03  1.0433029E-03  4.0319079E-03  1.0370985E-03  4.3863628E-03  1.0939431E-03  7.9949460E-05
  1.1036548E-03  4.5428368E-03  1.0537165E-03  4.0960893E-03  1.0669440E-03  1.0669440E-03  4.0960893E-03  1.0537165E-03  4.5428368E-03  1.1036548E-03  8.1929066E-05
  1.1514866E-03  6.0825490E-03  1.0639415E-03  4.4083839E-03  1.0881439E-03  1.0881439E-03  4.4083839E-03  1.0639415E-03  6.0825490E-03  1.1514866E-03  8.1086912E-05
  1.1338169E-03  4.9698217E-03  1.0910209E-03  3.6328343E-03  1.1165164E-03  1.1165164E-03  3.6328343E-03  1.0910209E-03  4.9698217E-03  1.1338169E-03  1.1595879E-04
  1.1447079E-03  4.4588876E-03  1.1105989E-03  4.2288783E-03  1.1183658E-03  1.1183658E-03  4.2288783E-03  1.1105989E-03  4.4588876E-03  1.1447079E-03  7.0356066E-05
  1.1790335E-03  4.4334834E-03  1.1461644E-03  4.0894702E-03  1.1461325E-03  1.1461325E-03  4.0894702E-03  1.1461644E-03  4.4334834E-03  1.1790335E-03  9.9609309E-05
  1.3171121E-02  3.9801662E-02  1.2001180E-02  3.1441889E-02  1.1491561E-02  1.1491561E-02  3.1441889E-02  1.2001180E-02  3.9801662E-02  1.3171121E-02  3.0860730E-05
  6.8954655E-03  2.3664050E-02  5.5301377E-03  1.7995477E-02  5.5554695E-03  5.5554695E-03  1.7995477E-02  5.5301377E-03  2.3664050E-02  6.8954655E-03  2.7434684E-05
  4.1758597E-03  1.5186937E-02  3.2036520E-03  1.1260536E-02  3.1916859E-03  3.1916859E-03  1.1260536E-02  3.2036520E-03  1.5186937E-02  4.1758597E-03  2.3055985E-05
  3.1794200E-03  1.1805160E-02  2.4535171E-03  8.9621085E-03  2.4385636E-03  2.4385636E-03  8.9621085E-03  2.4535171E-03  1.1805160E-02  3.1794200E-03  2.4942324E-05
  2.5439307E-03  9.5274006E-03  1.9559801E-03  7.3364284E-03  1.9860720E-03  1.9860720E-03  7.3364284E-03  1.9559801E-03  9.5274006E-03  2.5439307E-03  2.7639258E-05
  2.1052183E-03  8.0269470E-03  1.6395836E-03  6.2434853E-03  1.6620386E-03  1.6620386E-03  6.2434853E-03  1.6395836E-03  8.0269470E-03  2.1052183E-03  3.0521169E-05
  1.8077953E-03  6.8840634E-03  1.4061729E-03  5.4245649E-03  1.4300549E-03  1.4300549E-03  5.4245649E-03  1.4061729E-03  6.8840634E-03  1.8077953E-03  3.2966553E-05
  1.5759360E-03  6.0423848E-03  1.2488562E-03  4.7700423E-03  1.2549615E-03  1.2549615E-03  4.7700423E-03  1.2488562E-03  6.0423848E-03  1.5759360E-03  3.4817524E-05
  1.4061399E-03  5.4131052E-03  1.1115788E-03  4.3621251E-03  1.1319240E-03  1.1319240E-03  4.3621251E-03  1.1115788E-03  5.4131052E-03  1.4061399E-03  3.7488323E-05
  1.2493271E-03  4.8864173E-03  1.0211220E-03  3.9783989E-03  1.0401039E-03  1.0401039E-03  3.9783989E-03  1.0211220E-03  4.8864173E-03  1.2493271E-03  3.9698539E-05
  1.1552855E-03  4.5567511E-03  9.4958904E-04  3.7763855E-03  9.7871277E-04  9.7871277E-04  3.7763855E-03  9.4958904E-04  4.5567511E-03  1.1552855E-03  4.6305540E-05
  1.0955574E-03  4.0176979E-03  9.0494485E-04  3.5858764E-03  9.3051795E-04  9.3051795E-04  3.5858764E-03  9.0494485E-04  4.0176979E-03  1.0955574E-03  4.1434298E-05
  1.0150423E-03  3.9837817E-03  8.4862664E-04  3.4187294E-03  8.7526860E-04  8.7526860E-04  3.4187294E-03  8.4862664E-04  3.9837817E-03  1.0150423E-03  4.6286270E-05
  9.7158129E-04  3.8157375E-03  8.1689367E-04  3.3224634E-03  8.4186909E-04  8.4186909E-04  3.3224634E-03  8.1689367E-04  3.8157375E-03  9.7158129E-04  5.0137495E-05
  9.4226329E-04  3.7037662E-03  7.9727191E-04  3.2177697E-03  8.2135672E-04  8.2135672E-04  3.2177697E-03  7.9727191E-04  3.7037662E-03  9.4226329E-04  5.1425023E-05
  9.1446121E-04  3.6130236E-03  7.7786177E-04  3.1414864E-03  7.9983362E-04  7.9983362E-04  3.1414864E-03  7.7786177E-04  3.6130236E-03  9.1446121E-04  4.9439118E-05
  8.9149588E-04  3.5092766E-03  7.7338034E-04  3.1377719E-03  7.9637657E-04  7.9637657E-04  3.1377719E-03  7.7338034E-04  3.5092766E-03  8.9149588E-04  5.5612935E-05
  8.7857314E-04  3.4948423E-03  7.6778038E-04  3.1212256E-03  7.9265516E-04  7.9265516E-04  3.1212256E-03  7.6778038E-04  3.4948423E-03  8.7857314E-04  5.7524354E-05
  8.7312168E-04  3.4618977E-03  7.6806869E-04  3.1269670E-03  7.9466733E-04  7.9466733E-04  3.1269670E-03  7.6806869E-04  3.4618977E-03  8.7312168E-04  5.8842386E-05
  8.6671211E-04  3.4531250E-03  7.7182810E-04  3.0466993E-03  7.9224820E-04  7.9224820E-04  3.0466993E-03  7.7182810E-04  3.4531250E-03  8.6671211E-04  5.9661189E-05
  8.7022216E-04  3.4067927E-03  7.7525660E-04  3.2751060E-03  7.9939110E-04  7.9939110E-04  3.2751060E-03  7.7525660E-04  3.4067927E-03  8.7022216E-04  6.6600052E-05
  8.6349058E-04  3.2348242E-03  7.8830299E-04  3.1745803E-03  8.1036997E-04  8.1036997E-04  3.1745803E-03  7.8830299E-04  3.2348242E-03  8.6349058E-04  6.0082782E-05
  8.7778834E-04  3.4847041E-03  7.9027639E-04  3.2455089E-03  8.1605921E-04  8.1605921E-04  3.2455089E-03  7.9027639E-04  3.4847041E-03  8.7778834E-04  6.4669981E-05
  8.7987580E-04  3.4919831E-03  8.0627098E-04  3.2668348E-03  8.2658217E-04  8.2658217E-04  3.2668348E-03  8.0627098E-04  3.4919831E-03  8.7987580E-04  6.2998672E-05
  8.9291307E-04  3.5187254E-03  8.1064972E-04  3.2457016E-03  8.4766905E-04  8.4766905E-04  3.2457016E-03  8.1064972E-04  3.5187254E-03  8.9291307E-04  6.2856559E-05
  9.1027373E-04  3.4360035E-03  8.2519990E-04  3.3816664E-03  8.5507056E-04  8.5507056E-04  3.3816664E-03  8.2519990E-04  3.4360035E-03  9.1027373E-04  5.5718470E-05
  9.1665293E-04  3.6213181E-03  8.4821558E-04  3.4478916E-03  8.6192610E-04  8.6192610E-04  3.4478916E-03  8.4821558E-04  3.6213181E-03  9.1665293E-04  7.4781807E-05
  9.3087928E-04  3.6545552E-03  8.5714012E-04  3.4810345E-03  8.7936792E-04  8.7936792E-04  3.4810345E-03  8.5714012E-04  3.6545552E-03  9.3087928E-04  6.2651515E-05
  9.5730819E-04  3.6404143E-03  8.8423971E-04  3.5685767E-03  9.0838600E-04  9.0838600E-04  3.5685767E-03  8.8423971E-04  3.6404143E-03  9.5730819E-04  6.3124019E-05
  9.5957188E-04  3.7634260E-03  8.9927925E-04  3.6903099E-03  9.0616481E-04  9.0616481E-04  3.6903099E-03  8.9927925E-04  3.7634260E-03  9.5957188E-04  6.4081180E-05
  9.7298216E-04  3.9047290E-03  9.1213385E-04  3.5615308E-03  9.2765811E-04  9.2765811E-04  3.5615308E-03  9.1213385E-04  3.9047290E-03  9.7298216E-04  7.2460905E-05
  9.7841841E-04  3.8286468E-03  9.2882978E-04  3.8376177E-03  9.4846253E-04  9.4846253E-04  3.8376177E-03  9.2882978E-04  3.8286468E-03  9.7841841E-04  6.5734625E-05
  1.0077245E-03  3.8329384E-03  9.5760164E-04  3.6900768E-03  9.7103816E-04  9.7103816E-04  3.6900768E-03  9.5760164E-04  3.8329384E-03  1.0077245E-03  6.0267272E-05
  1.0247395E-03  3.7584233E-03  9.5977428E-04  3.7758240E-03  9.7863868E-04  9.7863868E-04  3.7758240E-03  9.5977428E-04  3.7584233E-03  1.0247395E-03  9.3083029E-05
  1.0360278E-03  4.4708924E-03  9.7173833E-04  3.7345843E-03  9.9334465E-04  9.9334465E-04  3.7345843E-03  9.7173833E-04  4.4708924E-03  1.0360278E-03  6.8619482E-05
  1.0451144E-03  4.2672055E-03  9.9804949E-04  4.2697761E-03  1.0190466E-03  1.0190466E-03  4.2697761E-03  9.9804949E-04  4.2672055E-03  1.0451144E-03  6.7970345E-05
  1.0545161E-03  4.2937053E-03  1.0175367E-03  4.3471276E-03  1.0271686E-03  1.0271686E-03  4.3471276E-03  1.0175367E-03  4.2937053E-03  1.0545161E-03  7.5528272E-05
  1.0796442E-03  4.2096259E-03  1.0403554E-03  3.3736277E-03  1.0426540E-03  1.0426540E-03  3.3736277E-03  1.0403554E-03  4.2096259E-03  1.0796442E-03  6.7879420E-05
  1.1121013E-03  4.6663657E-03  1.0481603E-03  4.1437392E-03  1.0750144E-03  1.0750144E-03  4.1437392E-03  1.0481603E-03  4.6663657E-03  1.1121013E-03  7.1500328E-05
  1.1115334E-03  4.3970527E-03  1.0722453E-03  3.9186100E-03  1.0902461E-03  1.0902461E-03  3.9186100E-03  1.0722453E-03  4.3970527E-03  1.1115334E-03  6.7055710E-05
  1.2676415E-02  3.8463174E-02  1.1348126E-02  2.9934001E-02  1.0903035E-02  1.0903035E-02  2.9934001E-02  1.1348126E-02  3.8463174E-02  1.2676415E-02  2.9751832E-05
  6.6856162E-03  2.2707992E-02  5.2076420E-03  1.7136616E-02  5.2989412E-03  5.2989412E-03  1.7136616E-02  5.2076420E-03  2.2707992E-02  6.6856162E-03  2.5629235E-05
  3.9975216E-03  1.4510228E-02  3.0134230E-03  1.0720331E-02  3.0406134E-03  3.0406134E-03  1.0720331E-02  3.0134230E-03  1.4510228E-02  3.9975216E-03  2.2053767E-05
  3.0573202E-03  1.1342004E-02  2.3149012E-03  8.4505832E-03  2.3359486E-03  2.3359486E-03  8.4505832E-03  2.3149012E-03  1.1342004E-02  3.0573202E-03  2.3776661E-05
  2.4489797E-03  9.1533230E-03  1.8523812E-03  6.9570286E-03  1.8999335E-03  1.8999335E-03  6.9570286E-03  1.8523812E-03  9.1533230E-03  2.4489797E-03  2.5826888E-05
  2.0248066E-03  7.6876989E-03  1.5498526E-03  5.9326711E-03  1.5864933E-03  1.5864933E-03  5.9326711E-03  1.5498526E-03  7.6876989E-03  2.0248066E-03  2.8499012E-05
  1.7210392E-03  6.6335042E-03  1.3253822E-03  5.1910620E-03  1.3557701E-03  1.3557701E-03  5.1910620E-03  1.3253822E-03  6.6335042E-03  1.7210392E-03  2.9904186E-05
  1.4892372E-03  5.7096860E-03  1.1711927E-03  4.4862115E-03  1.1892655E-03  1.1892655E-03  4.4862115E-03  1.1711927E-03  5.7096860E-03  1.4892372E-03  3.1962198E-05
  1.3283034E-03  5.1420436E-03  1.0629193E-03  4.1616626E-03  1.0851084E-03  1.0851084E-03  4.1616626E-03  1.0629193E-03  5.1420436E-03  1.3283034E-03  3.3575842E-05
  1.2227814E-03  4.7703098E-03  9.7045689E-04  3.8174961E-03  9.9131699E-04  9.9131699E-04  3.8174961E-03  9.7045689E-04  4.7703098E-03  1.2227814E-03  3.9454525E-05
  1.1243282E-03  4.3580892E-03  9.1038048E-04  3.5701834E-03  9.0932758E-04  9.0932758E-04  3.5701834E-03  9.1038048E-04  4.3580892E-03  1.1243282E-03  4.1050443E-05
  1.0159120E-03  3.9423737E-03  8.4240378E-04  3.4014019E-03  8.6349190E-04  8.6349190E-04  3.4014019E-03  8.4240378E-04  3.9423737E-03  1.0159120E-03  4.4623637E-05
  9.6907802E-04  3.7867945E-03  8.0586645E-04  3.2371792E-03  8.3198231E-04  8.3198231E-04  3.2371792E-03  8.0586645E-04  3.7867945E-03  9.6907802E-04  4.1324971E-05
  9.2531616E-04  3.6175411E-03  7.7677886E-04  3.1195722E-03  7.9857745E-04  7.9857745E-04  3.1195722E-03  7.7677886E-04  3.6175411E-03  9.2531616E-04  4.4216431E-05
  8.8970586E-04  3.4858233E-03  7.5361851E-04  3.0200510E-03  7.8069333E-04  7.8069333E-04  3.0200510E-03  7.5361851E-04  3.4858233E-03  8.8970586E-04  4.6133985E-05
  8.5870235E-04  3.4132463E-03  7.4592185E-04  2.9775543E-03  7.5558853E-04  7.5558853E-04  2.9775543E-03  7.4592185E-04  3.4132463E-03  8.5870235E-04  4.5926897E-05
  8.4135901E-04  3.3084836E-03  7.3178836E-04  2.9797457E-03  7.5501512E-04  7.5501512E-04  2.9797457E-03  7.3178836E-04  3.3084836E-03  8.4135901E-04  4.8700811E-05
  8.2967130E-04  3.2616717E-03  7.2608594E-04  2.9841037E-03  7.5180413E-04  7.5180413E-04  2.9841037E-03  7.2608594E-04  3.2616717E-03  8.2967130E-04  4.8626248E-05
  8.1477204E-04  3.2432736E-03  7.2779271E-04  2.9630592E-03  7.4927717E-04  7.4927717E-04  2.9630592E-03  7.2779271E-04  3.2432736E-03  8.1477204E-04  4.8334883E-05
  8.1243009E-04  3.2740035E-03  7.2672641E-04  2.9447226E-03  7.5485394E-04  7.5485394E-04  2.9447226E-03  7.2672641E-04  3.2740035E-03  8.1243009E-04  4.7593801E-05
  8.2303379E-04  3.2926625E-03  7.4277074E-04  2.9835897E-03  7.5468786E-04  7.5468786E-04  2.9835897E-03  7.4277074E-04  3.2926625E-03  8.2303379E-04  5.3972261E-05
  8.1107847E-04  3.1579622E-03  7.3619845E-04  2.9876959E-03  7.6313221E-04  7.6313221E-04  2.9876959E-03  7.3619845E-04  3.1579622E-03  8.1107847E-04  4.8562605E-05
  8.2341900E-04  3.2916018E-03  7.5467030E-04  3.0543723E-03  7.7116467E-04  7.7116467E-04  3.0543723E-03  7.5467030E-04  3.2916018E-03  8.2341900E-04  5.9062450E-05
  8.2933838E-04  3.2987987E-03  7.6334872E-04  3.1650818E-03  7.7842155E-04  7.7842155E-04  3.1650818E-03  7.6334872E-04  3.2987987E-03  8.2933838E-04  4.8871277E-05
  8.4087965E-04  3.2418941E-03  7.7260071E-04  3.1005124E-03  7.9275825E-04  7.9275825E-04  3.1005124E-03  7.7260071E-04  3.2418941E-03  8.4087965E-04  5.7617671E-05
  8.5113644E-04  3.2444164E-03  7.8895796E-04  3.1880685E-03  8.0524711E-04  8.0524711E-04  3.1880685E-03  7.8895796E-04  3.2444164E-03  8.5113644E-04  5.8428088E-05
  8.6179385E-04  3.4184158E-03  8.0168612E-04  3.2116764E-03  8.1934176E-04  8.1934176E-04  3.2116764E-03  8.0168612E-04  3.4184158E-03  8.6179385E-04  5.7671661E-05
  8.7559201E-04  3.3736165E-03  8.1984350E-04  3.2154660E-03  8.3083865E-04  8.3083865E-04  3.2154660E-03  8.1984350E-04  3.3736165E-03  8.7559201E-04  6.4413268E-05
  8.8023260E-04  3.2994887E-03  8.3034156E-04  3.2609363E-03  8.6112734E-04  8.6112734E-04  3.2609363E-03  8.3034156E-04  3.2994887E-03  8.8023260E-04  5.8656623E-05
  8.9913948E-04  3.5685145E-03  8.4928222E-04  3.5617275E-03  8.6084628E-04  8.6084628E-04  3.5617275E-03  8.4928222E-04  3.5685145E-03  8.9913948E-04  5.3877045E-05
  9.1501497E-04  3.6489421E-03  8.6846358E-04  3.5669954E-03  8.7603979E-04  8.7603979E-04  3.5669954E-03  8.6846358E-04  3.6489421E-03  9.1501497E-04  7.4861479E-05
  9.2709264E-04  3.5907321E-03  8.7687526E-04  3.4885083E-03  8.8728251E-04  8.8728251E-04  3.4885083E-03  8.7687526E-04  3.5907321E-03  9.2709264E-04  5.6077165E-05
  9.4026994E-04  3.5235695E-03  8.8904252E-04  3.5461112E-03  9.1432885E-04  9.1432885E-04  3.5461112E-03  8.8904252E-04  3.5235695E-03  9.4026994E-04  6.4285466E-05
  9.5556379E-04  3.8138846E-03  9.1517136E-04  3.7164628E-03  9.2451331E-04  9.2451331E-04  3.7164628E-03  9.1517136E-04  3.8138846E-03  9.5556379E-04  5.9771605E-05
  9.7057134E-04  4.1207517E-03  9.2298527E-04  4.0985592E-03  9.4050939E-04  9.4050939E-04  4.0985592E-03  9.2298527E-04  4.1207517E-03  9.7057134E-04  5.0992804E-05
  9.8434030E-04  3.8556155E-03  9.4974471E-04  3.6784935E-03  9.5832643E-04  9.5832643E-04  3.6784935E-03  9.4974471E-04  3.8556155E-03  9.8434030E-04  5.8366580E-05
  9.9033676E-04  3.9476356E-03  9.6507336E-04  3.8251677E-03  9.6771372E-04  9.6771372E-04  3.8251677E-03  9.6507336E-04  3.9476356E-03  9.9033676E-04  4.7934771E-05
  1.0049904E-03  3.8431327E-03  9.8941064E-04  3.2871121E-03  9.9318882E-04  9.9318882E-04  3.2871121E-03  9.8941064E-04  3.8431327E-03  1.0049904E-03  5.3091440E-05
  1.0380107E-03  3.8242972E-03  1.0244825E-03  4.1109881E-03  1.0120695E-03  1.0120695E-03  4.1109881E-03  1.0244825E-03  3.8242972E-03  1.0380107E-03  4.9118586E-05
  1.0502497E-03  4.0193527E-03  1.0165615E-03  4.1034467E-03  1.0224702E-03  1.0224702E-03  4.1034467E-03  1.0165615E-03  4.0193527E-03  1.0502497E-03  4.6268565E-05
  1.2252561E-02  3.7035883E-02  1.0852875E-02  2.8373137E-02  1.0373673E-02  1.0373673E-02  2.8373137E-02  1.0852875E-02  3.7035883E-02  1.2252561E-02  2.8538057E-05
  6.4205380E-03  2.1860997E-02  4.9282700E-03  1.6337373E-02  5.0133724E-03  5.0133724E-03  1.6337373E-02  4.9282700E-03  2.1860997E-02  6.4205380E-03  2.4495408E-05
  3.8567112E-03  1.3917844E-02  2.8401252E-03  1.0096390E-02  2.8669076E-03  2.8669076E-03  1.0096390E-02  2.8401252E-03  1.3917844E-02  3.8567112E-03  2.0027420E-05
  2.9274247E-03  1.0882163E-02  2.1679619E-03  8.0716817E-03  2.2081852E-03  2.2081852E-03  8.0716817E-03  2.1679619E-03  1.0882163E-02  2.9274247E-03  2.1542042E-05
  2.3461129E-03  8.7905020E-03  1.7420280E-03  6.6269032E-03  1.7832136E-03  1.7832136E-03  6.6269032E-03  1.7420280E-03  8.7905020E-03  2.3461129E-03  2.4215135E-05
  1.9394761E-03  7.3557422E-03  1.4650602E-03  5.6046430E-03  1.5033158E-03  1.5033158E-03  5.6046430E-03  1.4650602E-03  7.3557422E-03  1.9394761E-03  2.6063531E-05
  1.6441980E-03  6.3164941E-03  1.2578875E-03  4.9143400E-03  1.2962041E-03  1.2962041E-03  4.9143400E-03  1.2578875E-03  6.3164941E-03  1.6441980E-03  2.7001214E-05
  1.4424842E-03  5.4905527E-03  1.1023061E-03  4.3684778E-03  1.1393205E-03  1.1393205E-03  4.3684778E-03  1.1023061E-03  5.4905527E-03  1.4424842E-03  2.8502256E-05
  1.2737189E-03  4.8688789E-03  1.0000753E-03  3.9954790E-03  1.0264934E-03  1.0264934E-03  3.9954790E-03  1.0000753E-03  4.8688789E-03  1.2737189E-03  3.1558389E-05
  1.1591781E-03  4.4450432E-03  9.1776040E-04  3.6647348E-03  9.4678772E-04  9.4678772E-04  3.6647348E-03  9.1776040E-04  4.4450432E-03  1.1591781E-03  3.2744144E-05
  1.0593022E-03  4.0613860E-03  8.5696287E-04  3.4490927E-03  8.7410014E-04  8.7410014E-04  3.4490927E-03  8.5696287E-04  4.0613860E-03  1.0593022E-03  3.8037691E-05
  9.6786310E-04  3.9942884E-03  8.0900113E-04  3.1991489E-03  8.5767879E-04  8.5767879E-04  3.1991489E-03  8.0900113E-04  3.9942884E-03  9.6786310E-04  3.5617896E-05
  9.1975700E-04  3.5861854E-03  7.6224176E-04  3.0904191E-03  7.8841138E-04  7.8841138E-04  3.0904191E-03  7.6224176E-04  3.5861854E-03  9.1975700E-04  3.7360959E-05
  8.6796579E-04  3.4540755E-03  7.3340992E-04  3.0119214E-03  7.5340363E-04  7.5340363E-04  3.0119214E-03  7.3340992E-04  3.4540755E-03  8.6796579E-04  3.8631738E-05
  8.3546478E-04  3.2908030E-03  7.1737101E-04  2.8773133E-03  7.3840704E-04  7.3840704E-04  2.8773133E-03  7.1737101E-04  3.2908030E-03  8.3546478E-04  3.7935295E-05
  8.0912597E-04  3.2507484E-03  6.9978813E-04  2.8599271E-03  7.1597411E-04  7.1597411E-04  2.8599271E-03  6.9978813E-04  3.2507484E-03  8.0912597E-04  4.0740972E-05
  7.9029101E-04  3.1408708E-03  6.9104996E-04  2.8049285E-03  7.1607031E-04  7.1607031E-04  2.8049285E-03  6.9104996E-04  3.1408708E-03  7.9029101E-04  4.2797005E-05
  7.8151692E-04  3.0603980E-03  6.8981546E-04  2.7902395E-03  7.1048063E-04  7.1048063E-04  2.7902395E-03  6.8981546E-04  3.0603980E-03  7.8151692E-04  4.3447811E-05
  7.7178718E-04  3.0409486E-03  6.8710696E-04  2.7857552E-03  7.0603843E-04  7.0603843E-04  2.7857552E-03  6.8710696E-04  3.0409486E-03  7.7178718E-04  4.4776766E-05
  7.6470337E-04  3.0370420E-03  6.9382094E-04  2.7902382E-03  7.0948276E-04  7.0948276E-04  2.7902382E-03  6.9382094E-04  3.0370420E-03  7.6470337E-04  4.4112004E-05
  7.6221904E-04  3.0538810E-03  7.0654496E-04  2.7994620E-03  7.1731166E-04  7.1731166E-04  2.7994620E-03  7.0654496E-04  3.0538810E-03  7.6221904E-04  5.0077784E-05
  7.6767957E-04  2.9713312E-03  6.9628894E-04  2.7659183E-03  7.2118265E-04  7.2118265E-04  2.7659183E-03  6.9628894E-04  2.9713312E-03  7.6767957E-04  4.6758779E-05
  7.7382249E-04  3.0457815E-03  7.0919214E-04  2.8882694E-03  7.2069870E-04  7.2069870E-04  2.8882694E-03  7.0919214E-04  3.0457815E-03  7.7382249E-04  4.4611728E-05
  7.8191042E-04  2.9981379E-03  7.1597097E-04  2.8384250E-03  7.3756112E-04  7.3756112E-04  2.8384250E-03  7.1597097E-04  2.9981379E-03  7.8191042E-04  4.9890191E-05
  7.9326825E-04  3.1245945E-03  7.4589191E-04  2.8810247E-03  7.4736637E-04  7.4736637E-04  2.8810247E-03  7.4589191E-04  3.1245945E-03  7.9326825E-04  4.7088333E-05
  7.8965767E-04  2.8776770E-03  7.5333267E-04  2.8689025E-03  7.6182128E-04  7.6182128E-04  2.8689025E-03  7.5333267E-04  2.8776770E-03  7.8965767E-04  5.8538912E-05
  8.0951513E-04  3.2254604E-03  7.5420138E-04  2.9972356E-03  7.7248852E-04  7.7248852E-04  2.9972356E-03  7.5420138E-04  3.2254604E-03  8.0951513E-04  4.3660486E-05
  8.1323991E-04  3.2623603E-03  7.7228226E-04  3.1116997E-03  7.8762232E-04  7.8762232E-04  3.1116997E-03  7.7228226E-04  3.2623603E-03  8.1323991E-04  4.3569106E-05
  8.1859449E-04  3.5555335E-03  7.8455713E-04  3.0885839E-03  8.0135208E-04  8.0135208E-04  3.0885839E-03  7.8455713E-04  3.5555335E-03  8.1859449E-04  4.2276214E-05
  8.3791874E-04  3.3477768E-03  7.9787348E-04  3.2265558E-03  8.1810983E-04  8.1810983E-04  3.2265558E-03  7.9787348E-04  3.3477768E-03  8.3791874E-04  4.2104402E-05
  8.5098215E-04  3.3082332E-03  8.1714785E-04  3.3178816E-03  8.2974823E-04  8.2974823E-04  3.3178816E-03  8.1714785E-04  3.3082332E-03  8.5098215E-04  6.7379565E-05
  8.5721133E-04  3.3110166E-03  8.2747999E-04  3.2480991E-03  8.3731422E-04  8.3731422E-04  3.2480991E-03  8.2747999E-04  3.3110166E-03  8.5721133E-04  4.5040537E-05
  8.7599443E-04  3.7244893E-03  8.4362762E-04  3.2853015E-03  8.4886189E-04  8.4886189E-04  3.2853015E-03  8.4362762E-04  3.7244893E-03  8.7599443E-04  3.9567189E-05
  8.8945131E-04  3.6824330E-03  8.5789300E-04  3.3140962E-03  8.6889580E-04  8.6889580E-04  3.3140962E-03  8.5789300E-04  3.6824330E-03  8.8945131E-04  3.6516817E-05
  9.0595051E-04  3.7417682E-03  8.8536913E-04  3.5679845E-03  8.8987929E-04  8.8987929E-04  3.5679845E-03  8.8536913E-04  3.7417682E-03  9.0595051E-04  3.8685367E-05
  9.1806630E-04  3.8975704E-03  9.0577589E-04  3.5875213E-03  8.9808404E-04  8.9808404E-04  3.5875213E-03  9.0577589E-04  3.8975704E-03  9.1806630E-04  5.9227719E-05
  9.1988091E-04  3.8589991E-03  8.9097544E-04  3.5478282E-03  9.2975089E-04  9.2975089E-04  3.5478282E-03  8.9097544E-04  3.8589991E-03  9.1988091E-04  4.3842400E-05
  9.5510971E-04  4.3554993E-03  9.2219732E-04  2.9802277E-03  9.4773936E-04  9.4773936E-04  2.9802277E-03  9.2219732E-04  4.3554993E-03  9.5510971E-04  6.2421039E-05
  9.5762463E-04  3.6471523E-03  9.2078614E-04  3.4599505E-03  9.3265698E-04  9.3265698E-04  3.4599505E-03  9.2078614E-04  3.6471523E-03  9.5762463E-04  2.9924319E-05
  9.7690846E-04  3.6412177E-03  9.7851001E-04  4.1485799E-03  9.7555091E-04  9.7555091E-04  4.1485799E-03  9.7851001E-04  3.6412177E-03  9.7690846E-04  5.8990644E-05
  1.1744635E-02  3.5537653E-02  1.0293723E-02  2.7078857E-02  9.8797014E-03  9.8797014E-03  2.7078857E-02  1.0293723E-02  3.5537653E-02  1.1744635E-02  2.7063335E-05
  6.1363358E-03  2.1014365E-02  4.6824328E-03  1.5390545E-02  4.6987163E-03  4.6987163E-03  1.5390545E-02  4.6824328E-03  2.1014365E-02  6.1363358E-03  2.3467894E-05
  3.6700602E-03  1.3309402E-02  2.6855210E-03  9.5233438E-03  2.7056625E-03  2.7056625E-03  9.5233438E-03  2.6855210E-03  1.3309402E-02  3.6700602E-03  1.9751258E-05
  2.7850159E-03  1.0404225E-02  2.0529269E-03  7.5851495E-03  2.0760398E-03  2.0760398E-03  7.5851495E-03  2.0529269E-03  1.0404225E-02  2.7850159E-03  2.1316689E-05
  2.2285790E-03  8.3956532E-03  1.6434621E-03  6.2488684E-03  1.6877095E-03  1.6877095E-03  6.2488684E-03  1.6434621E-03  8.3956532E-03  2.2285790E-03  2.2452838E-05
  1.8553723E-03  7.0372340E-03  1.3685831E-03  5.3218644E-03  1.4242332E-03  1.4242332E-03  5.3218644E-03  1.3685831E-03  7.0372340E-03  1.8553723E-03  2.4216410E-05
  1.5648283E-03  6.0372234E-03  1.1871686E-03  4.6601125E-03  1.2210781E-03  1.2210781E-03  4.6601125E-03  1.1871686E-03  6.0372234E-03  1.5648283E-03  2.6136704E-05
  1.3689672E-03  5.2719509E-03  1.0470953E-03  4.1293613E-03  1.0781713E-03  1.0781713E-03  4.1293613E-03  1.0470953E-03  5.2719509E-03  1.3689672E-03  2.6976303E-05
  1.2072422E-03  4.6945501E-03  9.4701290E-04  3.7537192E-03  9.8144464E-04  9.8144464E-04  3.7537192E-03  9.4701290E-04  4.6945501E-03  1.2072422E-03  2.9099621E-05
  1.0817428E-03  4.2054213E-03  8.6927052E-04  3.4001450E-03  8.8149709E-04  8.8149709E-04  3.4001450E-03  8.6927052E-04  4.2054213E-03  1.0817428E-03  3.2558786E-05
  1.0014888E-03  3.8843851E-03  8.1295193E-04  3.2187300E-03  8.3217960E-04  8.3217960E-04  3.2187300E-03  8.1295193E-04  3.8843851E-03  1.0014888E-03  3.1134125E-05
  9.2894353E-04  3.5899563E-03  7.7425662E-04  3.0015979E-03  7.7323317E-04  7.7323317E-04  3.0015979E-03  7.7425662E-04  3.5899563E-03  9.2894353E-04  3.3441775E-05
  8.7043995E-04  3.4237058E-03  7.2324511E-04  2.9260908E-03  7.4575361E-04  7.4575361E-04  2.9260908E-03  7.2324511E-04  3.4237058E-03  8.7043995E-04  3.4410137E-05
  8.3014888E-04  3.2434849E-03  6.9491237E-04  2.8338357E-03  7.1531802E-04  7.1531802E-04  2.8338357E-03  6.9491237E-04  3.2434849E-03  8.3014888E-04  3.4513124E-05
  7.9284614E-04  3.0978540E-03  6.7335883E-04  2.7433279E-03  7.0224230E-04  7.0224230E-04  2.7433279E-03  6.7335883E-04  3.0978540E-03  7.9284614E-04  3.5789823E-05
  7.6022838E-04  2.9944875E-03  6.7098624E-04  2.7189933E-03  6.7292420E-04  6.7292420E-04  2.7189933E-03  6.7098624E-04  2.9944875E-03  7.6022838E-04  3.8229320E-05
  7.4895091E-04  2.9466867E-03  6.5759514E-04  2.6589786E-03  6.7642454E-04  6.7642454E-04  2.6589786E-03  6.5759514E-04  2.9466867E-03  7.4895091E-04  3.7732469E-05
  7.3566663E-04  2.8772323E-03  6.5068224E-04  2.6477824E-03  6.6515003E-04  6.6515003E-04  2.6477824E-03  6.5068224E-04  2.8772323E-03  7.3566663E-04  3.7516310E-05
  7.2075054E-04  2.8721430E-03  6.4833614E-04  2.6521947E-03  6.6723330E-04  6.6723330E-04  2.6521947E-03  6.4833614E-04  2.8721430E-03  7.2075054E-04  4.0543042E-05
  7.2531994E-04  2.8489694E-03  6.4212266E-04  2.6337020E-03  6.6668410E-04  6.6668410E-04  2.6337020E-03  6.4212266E-04  2.8489694E-03  7.2531994E-04  3.9808394E-05
  7.1858507E-04  2.8149262E-03  6.5910356E-04  2.5740197E-03  6.6990674E-04  6.6990674E-04  2.5740197E-03  6.5910356E-04  2.8149262E-03  7.1858507E-04  3.9446625E-05
  7.1890104E-04  2.9218996E-03  6.5964597E-04  2.6569341E-03  6.7085464E-04  6.7085464E-04  2.6569341E-03  6.5964597E-04  2.9218996E-03  7.1890104E-04  3.6286374E-05
  7.2337656E-04  2.8359481E-03  6.7229571E-04  2.7358924E-03  6.8695285E-04  6.8695285E-04  2.7358924E-03  6.7229571E-04  2.8359481E-03  7.2337656E-04  3.7624563E-05
  7.2700243E-04  2.7965028E-03  6.7847014E-04  2.7315480E-03  6.9093204E-04  6.9093204E-04  2.7315480E-03  6.7847014E-04  2.7965028E-03  7.2700243E-04  3.9439739E-05
  7.4208734E-04  3.0098506E-03  6.8845969E-04  2.7703129E-03  7.0396547E-04  7.0396547E-04  2.7703129E-03  6.8845969E-04  3.0098506E-03  7.4208734E-04  3.6789682E-05
  7.4716040E-04  2.9676185E-03  7.0774341E-04  2.8564274E-03  7.1463584E-04  7.1463584E-04  2.8564274E-03  7.0774341E-04  2.9676185E-03  7.4716040E-04  4.1518217E-05
  7.6002988E-04  2.9630539E-03  7.1303086E-04  2.8466828E-03  7.2133746E-04  7.2133746E-04  2.8466828E-03  7.1303086E-04  2.9630539E-03  7.6002988E-04  3.6347423E-05
  7.6256297E-04  2.9817128E-03  7.2790875E-04  2.8629530E-03  7.3581813E-04  7.3581813E-04  2.8629530E-03  7.2790875E-04  2.9817128E-03  7.6256297E-04  3.8583255E-05
  7.7630563E-04  2.9863541E-03  7.3858420E-04  3.1039269E-03  7.3953444E-04  7.3953444E-04  3.1039269E-03  7.3858420E-04  2.9863541E-03  7.7630563E-04  3.6385272E-05
  7.9218679E-04  3.1278941E-03  7.5323662E-04  2.9562246E-03  7.5845415E-04  7.5845415E-04  2.9562246E-03  7.5323662E-04  3.1278941E-03  7.9218679E-04  3.4651894E-05
  7.9941535E-04  3.1714688E-03  7.7673481E-04  3.1238531E-03  7.7668000E-04  7.7668000E-04  3.1238531E-03  7.7673481E-04  3.1714688E-03  7.9941535E-04  3.8154117E-05
  8.1332786E-04  3.3409243E-03  7.7826989E-04  3.0940425E-03  7.8641934E-04  7.8641934E-04  3.0940425E-03  7.7826989E-04  3.3409243E-03  8.1332786E-04  5.0195790E-05
  8.2689747E-04  3.0878962E-03  7.8803679E-04  3.0342853E-03  8.0454531E-04  8.0454531E-04  3.0342853E-03  7.8803679E-04  3.0878962E-03  8.2689747E-04  3.8363608E-05
  8.6089498E-04  3.4403554E-03  8.1147332E-04  3.2856963E-03  8.1262086E-04  8.1262086E-04  3.2856963E-03  8.1147332E-04  3.4403554E-03  8.6089498E-04  3.2874488E-05
  8.5534883E-04  3.4502859E-03  8.2518073E-04  3.2019494E-03  8.3206778E-04  8.3206778E-04  3.2019494E-03  8.2518073E-04  3.4502859E-03  8.5534883E-04  3.1008456E-05
  8.6720609E-04  3.5923316E-03  8.4093412E-04  3.2167396E-03  8.4325833E-04  8.4325833E-04  3.2167396E-03  8.4093412E-04  3.5923316E-03  8.6720609E-04  3.1874197E-05
  8.8120081E-04  7.3415662E-03  8.5588516E-04  3.5484146E-03  8.5841960E-04  8.5841960E-04  3.5484146E-03  8.5588516E-04  7.3415662E-03  8.8120081E-04  2.9448232E-05
  8.9218593E-04  3.6919601E-03  8.6166460E-04  3.0179651E-03  8.8000504E-04  8.8000504E-04  3.0179651E-03  8.6166460E-04  3.6919601E-03  8.9218593E-04  3.1919591E-05
  9.0213621E-04  3.2820196E-03  8.8055309E-04  3.8929135E-03  8.8579402E-04  8.8579402E-04  3.8929135E-03  8.8055309E-04  3.2820196E-03  9.0213621E-04  2.4846739E-05
  9.3317945E-04  4.7829239E-03  8.9093889E-04  7.0674467E-03  8.9889047E-04  8.9889047E-04  7.0674467E-03  8.9093889E-04  4.7829239E-03  9.3317945E-04  2.3901703E-05
  1.1314963E-02  3.4614915E-02  9.7799610E-03  2.5750576E-02  9.4701440E-03  9.4701440E-03  2.5750576E-02  9.7799610E-03  3.4614915E-02  1.1314963E-02  2.6628290E-05
  5.8989012E-03  2.0383350E-02  4.3936980E-03  1.4615848E-02  4.4758241E-03  4.4758241E-03  1.4615848E-02  4.3936980E-03  2.0383350E-02  5.8989012E-03  2.2767110E-05
  3.5257292E-03  1.2810395E-02  2.5454688E-03  9.0837550E-03  2.5752856E-03  2.5752856E-03  9.0837550E-03  2.5454688E-03  1.2810395E-02  3.5257292E-03  1.9218547E-05
  2.6932563E-03  9.9847861E-03  1.9530308E-03  7.1602420E-03  1.9712817E-03  1.9712817E-03  7.1602420E-03  1.9530308E-03  9.9847861E-03  2.6932563E-03  2.0171376E-05
  2.1588724E-03  8.0695060E-03  1.5669729E-03  5.9534156E-03  1.6133311E-03  1.6133311E-03  5.9534156E-03  1.5669729E-03  8.0695060E-03  2.1588724E-03  2.1913728E-05
  1.7886174E-03  6.7481895E-03  1.3099863E-03  5.0325430E-03  1.3589656E-03  1.3589656E-03  5.0325430E-03  1.3099863E-03  6.7481895E-03  1.7886174E-03  2.2341768E-05
  1.4962817E-03  5.7842185E-03  1.1254824E-03  4.4411768E-03  1.1728631E-03  1.1728631E-03  4.4411768E-03  1.1254824E-03  5.7842185E-03  1.4962817E-03  2.4561887E-05
  1.3351126E-03  5.0342281E-03  1.0039138E-03  3.9468473E-03  1.0375738E-03  1.0375738E-03  3.9468473E-03  1.0039138E-03  5.0342281E-03  1.3351126E-03  2.7701182E-05
  1.1618853E-03  4.5075313E-03  8.9551943E-04  3.5343504E-03  9.4762105E-04  9.4762105E-04  3.5343504E-03  8.9551943E-04  4.5075313E-03  1.1618853E-03  2.6264324E-05
  1.0513115E-03  4.1129520E-03  8.3947647E-04  3.2976794E-03  8.5008380E-04  8.5008380E-04  3.2976794E-03  8.3947647E-04  4.1129520E-03  1.0513115E-03  2.5943862E-05
  9.7041669E-04  3.7074342E-03  7.5721064E-04  3.0878065E-03  8.0151688E-04  8.0151688E-04  3.0878065E-03  7.5721064E-04  3.7074342E-03  9.7041669E-04  2.6488938E-05
  9.2499218E-04  3.6737580E-03  7.0354918E-04  2.8987538E-03  7.6942145E-04  7.6942145E-04  2.8987538E-03  7.0354918E-04  3.6737580E-03  9.2499218E-04  2.6166462E-05
  8.3448608E-04  3.2728782E-03  6.8805352E-04  2.7621297E-03  7.1231091E-04  7.1231091E-04  2.7621297E-03  6.8805352E-04  3.2728782E-03  8.3448608E-04  3.2181945E-05
  7.9575298E-04  3.1343187E-03  6.6498925E-04  2.6611316E-03  6.8967270E-04  6.8967270E-04  2.6611316E-03  6.6498925E-04  3.1343187E-03  7.9575298E-04  3.3228877E-05
  7.5520459E-04  2.9936497E-03  6.4129577E-04  2.6550750E-03  6.7007961E-04  6.7007961E-04  2.6550750E-03  6.4129577E-04  2.9936497E-03  7.5520459E-04  3.1732768E-05
  7.2412622E-04  2.7868840E-03  6.2869913E-04  2.5471146E-03  6.4669519E-04  6.4669519E-04  2.5471146E-03  6.2869913E-04  2.7868840E-03  7.2412622E-04  3.3769470E-05
  7.0522473E-04  2.7887378E-03  6.2394960E-04  2.5247622E-03  6.3879010E-04  6.3879010E-04  2.5247622E-03  6.2394960E-04  2.7887378E-03  7.0522473E-04  3.6788612E-05
  6.9505112E-04  2.7384325E-03  6.1860448E-04  2.5083444E-03  6.3774221E-04  6.3774221E-04  2.5083444E-03  6.1860448E-04  2.7384325E-03  6.9505112E-04  3.5496186E-05
  6.8449758E-04  2.7086647E-03  6.1582884E-04  2.5302987E-03  6.3631575E-04  6.3631575E-04  2.5302987E-03  6.1582884E-04  2.7086647E-03  6.8449758E-04  3.0827897E-05
  6.8173706E-04  2.7561453E-03  6.1019381E-04  2.4739529E-03  6.4079157E-04  6.4079157E-04  2.4739529E-03  6.1019381E-04  2.7561453E-03  6.8173706E-04  3.8686073E-05
  6.8906429E-04  2.7573267E-03  6.2368090E-04  2.4509674E-03  6.3183422E-04  6.3183422E-04  2.4509674E-03  6.2368090E-04  2.7573267E-03  6.8906429E-04  3.3531372E-05
  6.7115050E-04  2.6969327E-03  6.3272488E-04  2.5654809E-03  6.5415416E-04  6.5415416E-04  2.5654809E-03  6.3272488E-04  2.6969327E-03  6.7115050E-04  3.4537721E-05
  6.7945625E-04  2.7406522E-03  6.3466924E-04  2.5911736E-03  6.4424676E-04  6.4424676E-04  2.5911736E-03  6.3466924E-04  2.7406522E-03  6.7945625E-04  4.3764722E-05
  6.8425692E-04  2.7814278E-03  6.3855129E-04  2.6546569E-03  6.5168480E-04  6.5168480E-04  2.6546569E-03  6.3855129E-04  2.7814278E-03  6.8425692E-04  3.2531370E-05
  6.9646460E-04  2.7007160E-03  6.4042330E-04  2.5905275E-03  6.7094888E-04  6.7094888E-04  2.5905275E-03  6.4042330E-04  2.7007160E-03  6.9646460E-04  3.2540568E-05
  6.9814334E-04  2.6169421E-03  6.6013743E-04  2.7624907E-03  6.5585941E-04  6.5585941E-04  2.7624907E-03  6.6013743E-04  2.6169421E-03  6.9814334E-04  3.6619839E-05
  7.1828334E-04  2.8142571E-03  6.7135753E-04  2.6431264E-03  6.8871222E-04  6.8871222E-04  2.6431264E-03  6.7135753E-04  2.8142571E-03  7.1828334E-04  3.4749122E-05
  7.2445790E-04  2.7781059E-03  6.8543051E-04  3.1688593E-03  6.9573923E-04  6.9573923E-04  3.1688593E-03  6.8543051E-04  2.7781059E-03  7.2445790E-04  3.0886889E-05
  7.4229819E-04  2.9203216E-03  6.9975084E-04  3.0316426E-03  6.9659492E-04  6.9659492E-04  3.0316426E-03  6.9975084E-04  2.9203216E-03  7.4229819E-04  2.8988773E-05
  7.3547166E-04  2.9401760E-03  7.0742853E-04  2.9058696E-03  7.2397374E-04  7.2397374E-04  2.9058696E-03  7.0742853E-04  2.9401760E-03  7.3547166E-04  2.9605093E-05
  7.5323524E-04  3.0339362E-03  7.2414684E-04  2.8900766E-03  7.3210930E-04  7.3210930E-04  2.8900766E-03  7.2414684E-04  3.0339362E-03  7.5323524E-04  3.7250799E-05
  7.7198498E-04  2.9505630E-03  7.2716058E-04  2.8201837E-03  7.4740307E-04  7.4740307E-04  2.8201837E-03  7.2716058E-04  2.9505630E-03  7.7198498E-04  3.1697130E-05
  7.7151910E-04  3.0438330E-03  7.6025147E-04  3.3386348E-03  7.4694977E-04  7.4694977E-04  3.3386348E-03  7.6025147E-04  3.0438330E-03  7.7151910E-04  2.9137172E-05
  7.8166707E-04  3.2061913E-03  7.7004642E-04  3.3150206E-03  7.6863395E-04  7.6863395E-04  3.3150206E-03  7.7004642E-04  3.2061913E-03  7.8166707E-04  2.4448226E-05
  7.8850485E-04  3.4118040E-03  7.6890966E-04  2.8023993E-03  7.8798833E-04  7.8798833E-04  2.8023993E-03  7.6890966E-04  3.4118040E-03  7.8850485E-04  3.0060649E-05
  8.0111402E-04  3.1436365E-03  7.8015103E-04  3.1790228E-03  8.0490652E-04  8.0490652E-04  3.1790228E-03  7.8015103E-04  3.1436365E-03  8.0111402E-04  2.0845122E-05
  8.2843354E-04  3.9476909E-03  7.9349106E-04  3.1951232E-03  8.0291880E-04  8.0291880E-04  3.1951232E-03  7.9349106E-04  3.9476909E-03  8.2843354E-04  4.5381552E-05
  8.2430676E-04  3.0793565E-03  8.2312793E-04  3.0860155E-03  8.2205226E-04  8.2205226E-04  3.0860155E-03  8.2312793E-04  3.0793565E-03  8.2430676E-04  1.9690485E-05
  8.3904050E-04  3.1021030E-03  8.2702537E-04  3.8702844E-03  8.2833076E-04  8.2833076E-04  3.8702844E-03  8.2702537E-04  3.1021030E-03  8.3904050E-04  2.3216820E-05
  8.5994333E-04  3.5391651E-03  8.5435912E-04  2.9619790E-03  8.5302022E-04  8.5302022E-04  2.9619790E-03  8.5435912E-04  3.5391651E-03  8.5994333E-04  2.0931639E-05
  1.1098459E-02  3.3810811E-02  9.2732673E-03  2.4918252E-02  9.1465950E-03  9.1465950E-03  2.4918252E-02  9.2732673E-03  3.3810811E-02  1.1098459E-02  2.6634533E-05
  5.7707880E-03  1.9769131E-02  4.2491996E-03  1.4062533E-02  4.3264418E-03  4.3264418E-03  1.4062533E-02  4.2491996E-03  1.9769131E-02  5.7707880E-03  2.3039014E-05
  3.4525496E-03  1.2415324E-02  2.4156906E-03  8.6824932E-03  2.4916600E-03  2.4916600E-03  8.6824932E-03  2.4156906E-03  1.2415324E-02  3.4525496E-03  1.8229088E-05
  2.6136046E-03  9.6713900E-03  1.8814175E-03  6.9473689E-03  1.9166111E-03  1.9166111E-03  6.9473689E-03  1.8814175E-03  9.6713900E-03  2.6136046E-03  1.8832817E-05
  2.0842796E-03  7.8559705E-03  1.5056394E-03  5.7542447E-03  1.5376445E-03  1.5376445E-03  5.7542447E-03  1.5056394E-03  7.8559705E-03  2.0842796E-03  2.1101740E-05
  1.7147776E-03  6.5280084E-03  1.2514369E-03  4.8163372E-03  1.2951677E-03  1.2951677E-03  4.8163372E-03  1.2514369E-03  6.5280084E-03  1.7147776E-03  2.2507785E-05
  1.4730266E-03  5.6388081E-03  1.0797031E-03  4.2018480E-03  1.1238705E-03  1.1238705E-03  4.2018480E-03  1.0797031E-03  5.6388081E-03  1.4730266E-03  2.4841423E-05
  1.2872658E-03  4.8969025E-03  9.3677165E-04  3.7740218E-03  9.9876026E-04  9.9876026E-04  3.7740218E-03  9.3677165E-04  4.8969025E-03  1.2872658E-03  2.7100867E-05
  1.1397358E-03  4.4006801E-03  8.6853263E-04  3.4455599E-03  8.9898010E-04  8.9898010E-04  3.4455599E-03  8.6853263E-04  4.4006801E-03  1.1397358E-03  2.6542966E-05
  1.0178822E-03  3.9940608E-03  7.8118301E-04  3.1520978E-03  8.1914970E-04  8.1914970E-04  3.1520978E-03  7.8118301E-04  3.9940608E-03  1.0178822E-03  2.7818542E-05
  9.2622424E-04  3.6614176E-03  7.5434099E-04  2.9499584E-03  7.6876403E-04  7.6876403E-04  2.9499584E-03  7.5434099E-04  3.6614176E-03  9.2622424E-04  2.8771183E-05
  8.6822611E-04  3.4526638E-03  6.8893491E-04  2.8766221E-03  7.3538484E-04  7.3538484E-04  2.8766221E-03  6.8893491E-04  3.4526638E-03  8.6822611E-04  2.8836961E-05
  8.0384190E-04  3.1332910E-03  6.6656798E-04  2.6927814E-03  6.8608047E-04  6.8608047E-04  2.6927814E-03  6.6656798E-04  3.1332910E-03  8.0384190E-04  3.0767363E-05
  7.6032417E-04  2.9479279E-03  6.4064297E-04  2.5865476E-03  6.6228610E-04  6.6228610E-04  2.5865476E-03  6.4064297E-04  2.9479279E-03  7.6032417E-04  3.3819556E-05
  7.2754078E-04  2.8392335E-03  6.2238721E-04  2.5345565E-03  6.3228268E-04  6.3228268E-04  2.5345565E-03  6.2238721E-04  2.8392335E-03  7.2754078E-04  3.5147509E-05
  7.0794600E-04  2.6922087E-03  6.1704405E-04  2.5017386E-03  6.2342597E-04  6.2342597E-04  2.5017386E-03  6.1704405E-04  2.6922087E-03  7.0794600E-04  3.3047152E-05
  6.8463957E-04  2.7023143E-03  6.0306150E-04  2.4439807E-03  6.1839281E-04  6.1839281E-04  2.4439807E-03  6.0306150E-04  2.7023143E-03  6.8463957E-04  3.3421197E-05
  6.6675861E-04  2.6661869E-03  5.9757565E-04  2.4121717E-03  6.1051012E-04  6.1051012E-04  2.4121717E-03  5.9757565E-04  2.6661869E-03  6.6675861E-04  3.3016192E-05
  6.5544248E-04  2.6771691E-03  5.9025603E-04  2.3744461E-03  6.0999431E-04  6.0999431E-04  2.3744461E-03  5.9025603E-04  2.6771691E-03  6.5544248E-04  3.5625340E-05
  6.5638456E-04  2.4805833E-03  5.9909198E-04  2.3513945E-03  6.1120311E-04  6.1120311E-04  2.3513945E-03  5.9909198E-04  2.4805833E-03  6.5638456E-04  3.6564811E-05
  6.4475373E-04  2.4306082E-03  5.9208264E-04  2.4080639E-03  6.2694599E-04  6.2694599E-04  2.4080639E-03  5.9208264E-04  2.4306082E-03  6.4475373E-04  3.1895855E-05
  6.6271316E-04  2.5537525E-03  5.9429684E-04  2.3243159E-03  6.2513603E-04  6.2513603E-04  2.3243159E-03  5.9429684E-04  2.5537525E-03  6.6271316E-04  3.8120720E-05
  6.5299513E-04  2.5093904E-03  6.0832563E-04  2.5006497E-03  6.2083595E-04  6.2083595E-04  2.5006497E-03  6.0832563E-04  2.5093904E-03  6.5299513E-04  3.4712252E-05
  6.6197705E-04  2.6651766E-03  6.1428158E-04  2.4670984E-03  6.2004870E-04  6.2004870E-04  2.4670984E-03  6.1428158E-04  2.6651766E-03  6.6197705E-04  3.7572896E-05
  6.8150729E-04  2.5146431E-03  6.2847552E-04  2.5365713E-03  6.3107811E-04  6.3107811E-04  2.5365713E-03  6.2847552E-04  2.5146431E-03  6.8150729E-04  3.0018298E-05
  6.7346809E-04  2.8273195E-03  6.2751074E-04  2.5922280E-03  6.1538102E-04  6.1538102E-04  2.5922280E-03  6.2751074E-04  2.8273195E-03  6.7346809E-04  3.7082661E-05
  6.7688959E-04  2.6870837E-03  6.4123406E-04  2.7367837E-03  6.6251795E-04  6.6251795E-04  2.7367837E-03  6.4123406E-04  2.6870837E-03  6.7688959E-04  2.9978401E-05
  6.9176450E-04  2.9329835E-03  6.4772589E-04  2.5387471E-03  6.6163544E-04  6.6163544E-04  2.5387471E-03  6.4772589E-04  2.9329835E-03  6.9176450E-04  3.5411282E-05
  6.9248492E-04  2.5386539E-03  6.6132187E-04  2.6280694E-03  6.6278991E-04  6.6278991E-04  2.6280694E-03  6.6132187E-04  2.5386539E-03  6.9248492E-04  2.2664925E-05
  7.1677241E-04  2.7797088E-03  6.7924566E-04  2.7202310E-03  6.7706159E-04  6.7706159E-04  2.7202310E-03  6.7924566E-04  2.7797088E-03  7.1677241E-04  2.9126046E-05
  7.2091133E-04  3.1162648E-03  6.8941471E-04  2.8688254E-03  7.0076006E-04  7.0076006E-04  2.8688254E-03  6.8941471E-04  3.1162648E-03  7.2091133E-04  2.4875750E-05
  7.2091922E-04  2.8266940E-03  7.0319219E-04  2.8431385E-03  7.1856094E-04  7.1856094E-04  2.8431385E-03  7.0319219E-04  2.8266940E-03  7.2091922E-04  2.9844258E-05
  7.3310919E-04  2.7267503E-03  7.2658633E-04  2.9987914E-03  7.2316141E-04  7.2316141E-04  2.9987914E-03  7.2658633E-04  2.7267503E-03  7.3310919E-04  1.9252887E-05
  7.5640810E-04  3.2791460E-03  7.2605627E-04  2.9337915E-03  7.4199816E-04  7.4199816E-04  2.9337915E-03  7.2605627E-04  3.2791460E-03  7.5640810E-04  2.2745864E-05
  7.4766984E-04  3.1268406E-03  7.4611343E-04  3.0801470E-03  7.4576485E-04  7.4576485E-04  3.0801470E-03  7.4611343E-04  3.1268406E-03  7.4766984E-04  2.0374992E-05
  7.7511906E-04  3.2112931E-03  7.6314508E-04  3.0103569E-03  7.6108304E-04  7.6108304E-04  3.0103569E-03  7.6314508E-04  3.2112931E-03  7.7511906E-04  1.9438190E-05
  7.8347359E-04  2.8109113E-03  7.4710553E-04  3.4009647E-03  7.7181679E-04  7.7181679E-04  3.4009647E-03  7.4710553E-04  2.8109113E-03  7.8347359E-04  1.8429919E-05
  7.9414284E-04  3.3651331E-03  7.8189908E-04  2.6766177E-03  7.8522020E-04  7.8522020E-04  2.6766177E-03  7.8189908E-04  3.3651331E-03  7.9414284E-04  1.4790956E-05
  8.1266622E-04  3.1072001E-03  7.9113834E-04  2.8423259E-03  7.7801664E-04  7.7801664E-04  2.8423259E-03  7.9113834E-04  3.1072001E-03  8.1266622E-04  3.7009493E-05
  8.2076290E-04  2.8514330E-03  8.1190472E-04  3.1285752E-03  8.2510290E-04  8.2510290E-04  3.1285752E-03  8.1190472E-04  2.8514330E-03  8.2076290E-04  1.5150294E-05
  1.0766712E-02  3.3152203E-02  9.1151113E-03  2.4106585E-02  8.7094520E-03  8.7094520E-03  2.4106585E-02  9.1151113E-03  3.3152203E-02  1.0766712E-02  2.6218956E-05
  5.6204187E-03  1.9027414E-02  4.1132131E-03  1.3460375E-02  4.2035665E-03  4.2035665E-03  1.3460375E-02  4.1132131E-03  1.9027414E-02  5.6204187E-03  2.2754307E-05
  3.3468313E-03  1.1989826E-02  2.3230575E-03  8.2703951E-03  2.3663533E-03  2.3663533E-03  8.2703951E-03  2.3230575E-03  1.1989826E-02  3.3468313E-03  1.8586262E-05
  2.5190137E-03  9.2859347E-03  1.7877528E-03  6.6233920E-03  1.8207993E-03  1.8207993E-03  6.6233920E-03  1.7877528E-03  9.2859347E-03  2.5190137E-03  1.9577298E-05
  2.0176360E-03  7.5818948E-03  1.4388004E-03  5.4750847E-03  1.4736304E-03  1.4736304E-03  5.4750847E-03  1.4388004E-03  7.5818948E-03  2.0176360E-03  2.0563973E-05
  1.6445941E-03  6.3302463E-03  1.2004311E-03  4.6223464E-03  1.2378802E-03  1.2378802E-03  4.6223464E-03  1.2004311E-03  6.3302463E-03  1.6445941E-03  2.2077129E-05
  1.4007096E-03  5.3910899E-03  1.0358983E-03  4.0729478E-03  1.0702854E-03  1.0702854E-03  4.0729478E-03  1.0358983E-03  5.3910899E-03  1.4007096E-03  2.3622902E-05
  1.2253174E-03  4.6968169E-03  9.0451750E-04  3.5848916E-03  9.4883568E-04  9.4883568E-04  3.5848916E-03  9.0451750E-04  4.6968169E-03  1.2253174E-03  2.3387421E-05
  1.0807624E-03  4.0946490E-03  8.1484642E-04  3.2759308E-03  8.5775840E-04  8.5775840E-04  3.2759308E-03  8.1484642E-04  4.0946490E-03  1.0807624E-03  2.6133232E-05
  9.8220885E-04  3.8486379E-03  7.4498943E-04  3.0211033E-03  7.9470607E-04  7.9470607E-04  3.0211033E-03  7.4498943E-04  3.8486379E-03  9.8220885E-04  2.7639019E-05
  8.9436990E-04  3.4842647E-03  7.1187888E-04  2.7840571E-03  7.3855126E-04  7.3855126E-04  2.7840571E-03  7.1187888E-04  3.4842647E-03  8.9436990E-04  2.8813946E-05
  8.1938925E-04  3.1453729E-03  6.6523655E-04  2.6068441E-03  6.7671550E-04  6.7671550E-04  2.6068441E-03  6.6523655E-04  3.1453729E-03  8.1938925E-04  2.1644237E-05
  7.7244100E-04  3.0255961E-03  6.3377366E-04  2.5546626E-03  6.6347956E-04  6.6347956E-04  2.5546626E-03  6.3377366E-04  3.0255961E-03  7.7244100E-04  2.9033662E-05
  7.3391650E-04  2.8577523E-03  6.1555453E-04  2.5001425E-03  6.3523577E-04  6.3523577E-04  2.5001425E-03  6.1555453E-04  2.8577523E-03  7.3391650E-04  3.0438023E-05
  7.0677806E-04  2.7651992E-03  5.8263892E-04  2.3813217E-03  6.0906673E-04  6.0906673E-04  2.3813217E-03  5.8263892E-04  2.7651992E-03  7.0677806E-04  3.0021351E-05
  6.6856450E-04  2.5894050E-03  5.8052604E-04  2.3777532E-03  6.0359400E-04  6.0359400E-04  2.3777532E-03  5.8052604E-04  2.5894050E-03  6.6856450E-04  3.1808756E-05
  6.5086094E-04  2.5505520E-03  5.7787363E-04  2.3050757E-03  5.9237903E-04  5.9237903E-04  2.3050757E-03  5.7787363E-04  2.5505520E-03  6.5086094E-04  3.0797053E-05
  6.3535298E-04  2.4956544E-03  5.6841079E-04  2.3059454E-03  5.8631256E-04  5.8631256E-04  2.3059454E-03  5.6841079E-04  2.4956544E-03  6.3535298E-04  3.2068608E-05
  6.2945281E-04  2.4825785E-03  5.7136570E-04  2.2878998E-03  5.7667313E-04  5.7667313E-04  2.2878998E-03  5.7136570E-04  2.4825785E-03  6.2945281E-04  3.3305130E-05
  6.2384302E-04  2.4618049E-03  5.7149205E-04  2.2572190E-03  5.9277915E-04  5.9277915E-04  2.2572190E-03  5.7149205E-04  2.4618049E-03  6.2384302E-04  3.2586079E-05
  6.3213765E-04  2.5517357E-03  5.6727771E-04  2.3533652E-03  5.7835631E-04  5.7835631E-04  2.3533652E-03  5.6727771E-04  2.5517357E-03  6.3213765E-04  2.8845019E-05
  6.4128502E-04  2.3998047E-03  5.9206026E-04  2.1775186E-03  5.8122894E-04  5.8122894E-04  2.1775186E-03  5.9206026E-04  2.3998047E-03  6.4128502E-04  3.7693196E-05
  6.1917753E-04  2.4350062E-03  5.8447679E-04  2.3553263E-03  5.8811367E-04  5.8811367E-04  2.3553263E-03  5.8447679E-04  2.4350062E-03  6.1917753E-04  3.3157793E-05
  6.2701111E-04  2.4866409E-03  5.8211406E-04  2.2730975E-03  5.9692977E-04  5.9692977E-04  2.2730975E-03  5.8211406E-04  2.4866409E-03  6.2701111E-04  2.6541729E-05
  6.2506157E-04  2.4523800E-03  6.0128755E-04  2.3997682E-03  5.9403644E-04  5.9403644E-04  2.3997682E-03  6.0128755E-04  2.4523800E-03  6.2506157E-04  2.5785045E-05
  6.4942567E-04  2.4325632E-03  6.2608420E-04  2.3119619E-03  6.1027201E-04  6.1027201E-04  2.3119619E-03  6.2608420E-04  2.4325632E-03  6.4942567E-04  2.4925698E-05
  6.4466614E-04  2.5007300E-03  6.1876667E-04  2.3684377E-03  6.2033786E-04  6.2033786E-04  2.3684377E-03  6.1876667E-04  2.5007300E-03  6.4466614E-04  2.7200968E-05
  6.4464108E-04  2.6410929E-03  6.3602006E-04  2.5510179E-03  6.3626459E-04  6.3626459E-04  2.5510179E-03  6.3602006E-04  2.6410929E-03  6.4464108E-04  2.7471037E-05
  6.4737080E-04  2.4676772E-03  6.4076245E-04  2.3887700E-03  6.1980660E-04  6.1980660E-04  2.3887700E-03  6.4076245E-04  2.4676772E-03  6.4737080E-04  4.7676700E-05
  6.6985030E-04  2.5903202E-03  6.4662101E-04  2.7168459E-03  6.5250827E-04  6.5250827E-04  2.7168459E-03  6.4662101E-04  2.5903202E-03  6.6985030E-04  2.2627147E-05
  6.8342974E-04  2.7172815E-03  6.5136169E-04  2.6368654E-03  6.6627691E-04  6.6627691E-04  2.6368654E-03  6.5136169E-04  2.7172815E-03  6.8342974E-04  3.9204514E-05
  6.8216242E-04  2.7671953E-03  6.6856105E-04  2.6702618E-03  6.6608741E-04  6.6608741E-04  2.6702618E-03  6.6856105E-04  2.7671953E-03  6.8216242E-04  2.0845852E-05
  6.9878216E-04  2.7751588E-03  6.8148858E-04  2.6469552E-03  6.8881766E-04  6.8881766E-04  2.6469552E-03  6.8148858E-04  2.7751588E-03  6.9878216E-04  1.9148248E-05
  7.1387854E-04  2.7158429E-03  6.9133508E-04  2.7511929E-03  6.9831527E-04  6.9831527E-04  2.7511929E-03  6.9133508E-04  2.7158429E-03  7.1387854E-04  2.2082455E-05
  7.1347870E-04  2.9918627E-03  7.1959011E-04  2.8820719E-03  7.0607160E-04  7.0607160E-04  2.8820719E-03  7.1959011E-04  2.9918627E-03  7.1347870E-04  1.6827086E-05
  7.2936479E-04  2.7682929E-03  7.2684405E-04  2.9181382E-03  7.1512371E-04  7.1512371E-04  2.9181382E-03  7.2684405E-04  2.7682929E-03  7.2936479E-04  1.8988941E-05
  7.3573198E-04  3.1147648E-03  7.3454577E-04  2.9653881E-03  7.2913664E-04  7.2913664E-04  2.9653881E-03  7.3454577E-04  3.1147648E-03  7.3573198E-04  2.2514783E-05
  7.5017893E-04  2.7968434E-03  7.3382595E-04  2.4885267E-03  7.5354094E-04  7.5354094E-04  2.4885267E-03  7.3382595E-04  2.7968434E-03  7.5017893E-04  2.2063940E-05
  7.7701546E-04  3.1487095E-03  7.3282173E-04  2.7229800E-03  7.5883086E-04  7.5883086E-04  2.7229800E-03  7.3282173E-04  3.1487095E-03  7.7701546E-04  1.4905484E-05
  7.7982390E-04  2.9335883E-03  8.0016615E-04  2.8006091E-03  7.6647261E-04  7.6647261E-04  2.8006091E-03  8.0016615E-04  2.9335883E-03  7.7982390E-04  1.2626764E-05
  1.0499808E-02  3.1589684E-02  8.6714316E-03  2.2950771E-02  8.2305818E-03  8.2305818E-03  2.2950771E-02  8.6714316E-03  3.1589684E-02  1.0499808E-02  2.6110874E-05
  5.3960148E-03  1.8484497E-02  3.8669353E-03  1.2973433E-02  3.9376190E-03  3.9376190E-03  1.2973433E-02  3.8669353E-03  1.8484497E-02  5.3960148E-03  2.1513030E-05
  3.2072602E-03  1.1593022E-02  2.2212939E-03  7.8830037E-03  2.2607612E-03  2.2607612E-03  7.8830037E-03  2.2212939E-03  1.1593022E-02  3.2072602E-03  1.7139671E-05
  2.4235077E-03  9.0122114E-03  1.7012595E-03  6.2589111E-03  1.7259997E-03  1.7259997E-03  6.2589111E-03  1.7012595E-03  9.0122114E-03  2.4235077E-03  1.8288721E-05
  1.9302493E-03  7.2544599E-03  1.3693139E-03  5.1904418E-03  1.4004786E-03  1.4004786E-03  5.1904418E-03  1.3693139E-03  7.2544599E-03  1.9302493E-03  1.9966373E-05
  1.5941925E-03  6.0675742E-03  1.1351457E-03  4.4161385E-03  1.1763041E-03  1.1763041E-03  4.4161385E-03  1.1351457E-03  6.0675742E-03  1.5941925E-03  2.2542715E-05
  1.3354774E-03  5.1477089E-03  9.9357352E-04  3.8200145E-03  1.0039720E-03  1.0039720E-03  3.8200145E-03  9.9357352E-04  5.1477089E-03  1.3354774E-03  2.3024741E-05
  1.1681552E-03  4.4103403E-03  8.4824849E-04  3.3798090E-03  8.9175024E-04  8.9175024E-04  3.3798090E-03  8.4824849E-04  4.4103403E-03  1.1681552E-03  2.4683054E-05
  1.0412185E-03  4.0039080E-03  7.7250290E-04  3.0701955E-03  8.1828374E-04  8.1828374E-04  3.0701955E-03  7.7250290E-04  4.0039080E-03  1.0412185E-03  2.3195625E-05
  9.4190205E-04  3.6074364E-03  7.2756559E-04  2.8298394E-03  7.6504289E-04  7.6504289E-04  2.8298394E-03  7.2756559E-04  3.6074364E-03  9.4190205E-04  1.9891572E-05
  8.4704605E-04  3.2365724E-03  6.5433174E-04  2.7279067E-03  6.8709755E-04  6.8709755E-04  2.7279067E-03  6.5433174E-04  3.2365724E-03  8.4704605E-04  2.4603214E-05
  7.8812969E-04  2.9689291E-03  6.3761978E-04  2.4949041E-03  6.6209040E-04  6.6209040E-04  2.4949041E-03  6.3761978E-04  2.9689291E-03  7.8812969E-04  2.6097603E-05
  7.3456626E-04  2.9154230E-03  6.0739409E-04  2.4506241E-03  6.2585950E-04  6.2585950E-04  2.4506241E-03  6.0739409E-04  2.9154230E-03  7.3456626E-04  2.8432668E-05
  6.9562793E-04  2.7344789E-03  5.9109592E-04  2.3839788E-03  6.0440868E-04  6.0440868E-04  2.3839788E-03  5.9109592E-04  2.7344789E-03  6.9562793E-04  2.8210124E-05
  6.6723381E-04  2.6261061E-03  5.5992563E-04  2.2828808E-03  5.8241731E-04  5.8241731E-04  2.2828808E-03  5.5992563E-04  2.6261061E-03  6.6723381E-04  3.0516047E-05
  6.3033791E-04  2.5247046E-03  5.5652527E-04  2.2297574E-03  5.8118282E-04  5.8118282E-04  2.2297574E-03  5.5652527E-04  2.5247046E-03  6.3033791E-04  2.8614778E-05
  6.2258295E-04  2.4597366E-03  5.4959599E-04  2.2213341E-03  5.6111393E-04  5.6111393E-04  2.2213341E-03  5.4959599E-04  2.4597366E-03  6.2258295E-04  2.9380583E-05
  6.0512980E-04  2.3728103E-03  5.4159875E-04  2.1774662E-03  5.5506527E-04  5.5506527E-04  2.1774662E-03  5.4159875E-04  2.3728103E-03  6.0512980E-04  3.0403591E-05
  5.9620236E-04  2.3450393E-03  5.3792808E-04  2.2126136E-03  5.5391172E-04  5.5391172E-04  2.2126136E-03  5.3792808E-04  2.3450393E-03  5.9620236E-04  2.9961761E-05
  5.9049982E-04  2.2921480E-03  5.3580459E-04  2.1818636E-03  5.5229942E-04  5.5229942E-04  2.1818636E-03  5.3580459E-04  2.2921480E-03  5.9049982E-04  3.2171490E-05
  5.8514990E-04  2.3544363E-03  5.4597862E-04  2.1847269E-03  5.5027116E-04  5.5027116E-04  2.1847269E-03  5.4597862E-04  2.3544363E-03  5.8514990E-04  3.9861071E-05
  5.8363662E-04  2.2963970E-03  5.3370507E-04  2.1421196E-03  5.5437970E-04  5.5437970E-04  2.1421196E-03  5.3370507E-04  2.2963970E-03  5.8363662E-04  3.2646624E-05
  5.8151503E-04  2.2757707E-03  5.4418590E-04  2.2345580E-03  5.5602422E-04  5.5602422E-04  2.2345580E-03  5.4418590E-04  2.2757707E-03  5.8151503E-04  3.3663859E-05
  5.8089917E-04  2.3441322E-03  5.5209805E-04  2.2143461E-03  5.6313585E-04  5.6313585E-04  2.2143461E-03  5.5209805E-04  2.3441322E-03  5.8089917E-04  2.8309623E-05
  5.9451369E-04  2.4066661E-03  5.6124058E-04  2.2047601E-03  5.6580112E-04  5.6580112E-04  2.2047601E-03  5.6124058E-04  2.4066661E-03  5.9451369E-04  2.8374438E-05
  5.8123861E-04  2.3092352E-03  5.6493641E-04  2.2405030E-03  5.9829880E-04  5.9829880E-04  2.2405030E-03  5.6493641E-04  2.3092352E-03  5.8123861E-04  2.6638539E-05
  5.9764647E-04  2.3348688E-03  5.7910753E-04  2.2710926E-03  5.9197892E-04  5.9197892E-04  2.2710926E-03  5.7910753E-04  2.3348688E-03  5.9764647E-04  3.2004493E-05
  6.0289957E-04  2.2745053E-03  5.8900158E-04  2.3300156E-03  5.9271527E-04  5.9271527E-04  2.3300156E-03  5.8900158E-04  2.2745053E-03  6.0289957E-04  2.1878907E-05
  6.2065592E-04  2.3040543E-03  6.0359091E-04  2.8504510E-03  5.9366124E-04  5.9366124E-04  2.8504510E-03  6.0359091E-04  2.3040543E-03  6.2065592E-04  2.1660132E-05
  6.3096475E-04  2.4744869E-03  6.0829754E-04  2.4787225E-03  6.1251914E-04  6.1251914E-04  2.4787225E-03  6.0829754E-04  2.4744869E-03  6.3096475E-04  2.7250063E-05
  6.4804370E-04  2.6091334E-03  6.1895410E-04  2.5627895E-03  6.2898773E-04  6.2898773E-04  2.5627895E-03  6.1895410E-04  2.6091334E-03  6.4804370E-04  2.1281445E-05
  6.4109358E-04  2.6631637E-03  6.3154173E-04  2.3968849E-03  6.3292405E-04  6.3292405E-04  2.3968849E-03  6.3154173E-04  2.6631637E-03  6.4109358E-04  2.0286706E-05
  6.4784347E-04  2.4224942E-03  6.4558566E-04  2.4291963E-03  6.3265607E-04  6.3265607E-04  2.4291963E-03  6.4558566E-04  2.4224942E-03  6.4784347E-04  1.8009974E-05
  6.7063755E-04  2.5197972E-03  6.4392039E-04  2.4048924E-03  6.5285596E-04  6.5285596E-04  2.4048924E-03  6.4392039E-04  2.5197972E-03  6.7063755E-04  1.6684209E-05
  6.7695363E-04  2.9603505E-03  6.5243239E-04  2.7211472E-03  6.4039407E-04  6.4039407E-04  2.7211472E-03  6.5243239E-04  2.9603505E-03  6.7695363E-04  1.8560533E-05
  6.7716887E-04  2.8681435E-03  6.7487691E-04  2.7565397E-03  6.7630412E-04  6.7630412E-04  2.7565397E-03  6.7487691E-04  2.8681435E-03  6.7716887E-04  1.7096261E-05
  7.0518874E-04  2.8432843E-03  6.7920127E-04  2.9978106E-03  6.8630077E-04  6.8630077E-04  2.9978106E-03  6.7920127E-04  2.8432843E-03  7.0518874E-04  1.4303095E-05
  6.9155927E-04  2.5465360E-03  6.8952182E-04  2.4126805E-03  6.9943203E-04  6.9943203E-04  2.4126805E-03  6.8952182E-04  2.5465360E-03  6.9155927E-04  1.1527389E-05
  7.0637327E-04  2.5162003E-03  7.0062564E-04  2.6154157E-03  7.1137973E-04  7.1137973E-04  2.6154157E-03  7.0062564E-04  2.5162003E-03  7.0637327E-04  9.5912888E-06
  7.1179923E-04  2.7720607E-03  7.1699094E-04  2.6923180E-03  7.2452491E-04  7.2452491E-04  2.6923180E-03  7.1699094E-04  2.7720607E-03  7.1179923E-04  1.9544803E-05
  1.0040854E-02  3.0481696E-02  8.2749077E-03  2.1375399E-02  7.8710832E-03  7.8710832E-03  2.1375399E-02  8.2749077E-03  3.0481696E-02  1.0040854E-02  2.5888466E-05
  5.1750236E-03  1.7869729E-02  3.6769531E-03  1.2078940E-02  3.7182592E-03  3.7182592E-03  1.2078940E-02  3.6769531E-03  1.7869729E-02  5.1750236E-03  2.0882701E-05
  3.0981241E-03  1.1097547E-02  2.1075788E-03  7.4191653E-03  2.1241471E-03  2.1241471E-03  7.4191653E-03  2.1075788E-03  1.1097547E-02  3.0981241E-03  1.7378653E-05
  2.3170372E-03  8.6568526E-03  1.5852500E-03  5.9172150E-03  1.6285213E-03  1.6285213E-03  5.9172150E-03  1.5852500E-03  8.6568526E-03  2.3170372E-03  1.9085576E-05
  1.8371781E-03  6.9078959E-03  1.2678196E-03  4.8095990E-03  1.3171714E-03  1.3171714E-03  4.8095990E-03  1.2678196E-03  6.9078959E-03  1.8371781E-03  1.9120651E-05
  1.4991018E-03  5.7549723E-03  1.0705603E-03  4.1612814E-03  1.0902187E-03  1.0902187E-03  4.1612814E-03  1.0705603E-03  5.7549723E-03  1.4991018E-03  2.0658812E-05
  1.2735044E-03  4.9025434E-03  9.3237433E-04  3.5560537E-03  9.2935713E-04  9.2935713E-04  3.5560537E-03  9.3237433E-04  4.9025434E-03  1.2735044E-03  2.0771744E-05
  1.0998814E-03  4.2822708E-03  8.2072356E-04  3.1549610E-03  8.3522134E-04  8.3522134E-04  3.1549610E-03  8.2072356E-04  4.2822708E-03  1.0998814E-03  2.3165596E-05
  9.7858729E-04  3.7654918E-03  7.2333611E-04  2.9634768E-03  7.7200467E-04  7.7200467E-04  2.9634768E-03  7.2333611E-04  3.7654918E-03  9.7858729E-04  2.6217951E-05
  8.8338930E-04  3.5074706E-03  6.4892823E-04  2.7232444E-03  6.8526808E-04  6.8526808E-04  2.7232444E-03  6.4892823E-04  3.5074706E-03  8.8338930E-04  2.4035716E-05
  8.2007362E-04  3.0924114E-03  6.1613941E-04  2.4798178E-03  6.4993554E-04  6.4993554E-04  2.4798178E-03  6.1613941E-04  3.0924114E-03  8.2007362E-04  2.7040298E-05
  7.4467308E-04  2.9269779E-03  5.9382591E-04  2.3644056E-03  6.4022840E-04  6.4022840E-04  2.3644056E-03  5.9382591E-04  2.9269779E-03  7.4467308E-04  2.9919406E-05
  6.9147790E-04  2.7034865E-03  5.7136848E-04  2.2870984E-03  5.8896707E-04  5.8896707E-04  2.2870984E-03  5.7136848E-04  2.7034865E-03  6.9147790E-04  2.7473805E-05
  6.5096509E-04  2.5814066E-03  5.4875248E-04  2.2475658E-03  5.6435334E-04  5.6435334E-04  2.2475658E-03  5.4875248E-04  2.5814066E-03  6.5096509E-04  3.2359734E-05
  6.2525619E-04  2.4349215E-03  5.3749372E-04  2.1321119E-03  5.5900398E-04  5.5900398E-04  2.1321119E-03  5.3749372E-04  2.4349215E-03  6.2525619E-04  2.6500718E-05
  6.0142802E-04  2.3463894E-03  5.1229117E-04  2.1216503E-03  5.3479852E-04  5.3479852E-04  2.1216503E-03  5.1229117E-04  2.3463894E-03  6.0142802E-04  2.7486377E-05
  5.8381166E-04  2.2908699E-03  5.1553661E-04  2.0730124E-03  5.2767608E-04  5.2767608E-04  2.0730124E-03  5.1553661E-04  2.2908699E-03  5.8381166E-04  2.8698772E-05
  5.7146340E-04  2.2315351E-03  5.1378673E-04  2.0478798E-03  5.2068668E-04  5.2068668E-04  2.0478798E-03  5.1378673E-04  2.2315351E-03  5.7146340E-04  2.9605985E-05
  5.5719236E-04  2.1787046E-03  5.0299882E-04  1.9763897E-03  5.1894167E-04  5.1894167E-04  1.9763897E-03  5.0299882E-04  2.1787046E-03  5.5719236E-04  2.8533106E-05
  5.4970476E-04  2.2607022E-03  4.9809578E-04  1.9989865E-03  5.1385564E-04  5.1385564E-04  1.9989865E-03  4.9809578E-04  2.2607022E-03  5.4970476E-04  2.7050049E-05
  5.4502508E-04  2.1413781E-03  5.1104856E-04  1.9740947E-03  5.1097058E-04  5.1097058E-04  1.9740947E-03  5.1104856E-04  2.1413781E-03  5.4502508E-04  2.5298527E-05
  5.4582160E-04  1.9192890E-03  4.9629811E-04  2.0312165E-03  5.0058319E-04  5.0058319E-04  2.0312165E-03  4.9629811E-04  1.9192890E-03  5.4582160E-04  3.3722450E-05
  5.4021530E-04  2.1438803E-03  5.1203190E-04  2.0574677E-03  5.1905880E-04  5.1905880E-04  2.0574677E-03  5.1203190E-04  2.1438803E-03  5.4021530E-04  2.6227460E-05
  5.4268179E-04  2.1288850E-03  5.1355628E-04  2.0069615E-03  5.2756302E-04  5.2756302E-04  2.0069615E-03  5.1355628E-04  2.1288850E-03  5.4268179E-04  2.7736665E-05
  5.4678835E-04  2.2017830E-03  5.2155412E-04  2.0100526E-03  5.3923747E-04  5.3923747E-04  2.0100526E-03  5.2155412E-04  2.2017830E-03  5.4678835E-04  2.0900651E-05
  5.5265857E-04  2.0978072E-03  5.4882526E-04  2.1031919E-03  5.3450385E-04  5.3450385E-04  2.1031919E-03  5.4882526E-04  2.0978072E-03  5.5265857E-04  1.6244880E-05
  5.5715533E-04  2.1713235E-03  5.3683836E-04  2.0851359E-03  5.3751264E-04  5.3751264E-04  2.0851359E-03  5.3683836E-04  2.1713235E-03  5.5715533E-04  2.4041178E-05
  5.5906477E-04  2.0915571E-03  5.4187404E-04  2.3117188E-03  5.5024018E-04  5.5024018E-04  2.3117188E-03  5.4187404E-04  2.0915571E-03  5.5906477E-04  2.0929598E-05
  5.5866380E-04  2.1699457E-03  5.6025478E-04  2.1816050E-03  5.2909441E-04  5.2909441E-04  2.1816050E-03  5.6025478E-04  2.1699457E-03  5.5866380E-04  1.6557639E-05
  5.7341494E-04  2.2675250E-03  5.6007106E-04  2.2299605E-03  5.6457876E-04  5.6457876E-04  2.2299605E-03  5.6007106E-04  2.2675250E-03  5.7341494E-04  2.3073672E-05
  5.7881308E-04  2.4251489E-03  5.6706821E-04  2.2184063E-03  5.7156075E-04  5.7156075E-04  2.2184063E-03  5.6706821E-04  2.4251489E-03  5.7881308E-04  1.7772119E-05
  5.8571678E-04  2.3802885E-03  5.7591438E-04  2.3964607E-03  5.7996030E-04  5.7996030E-04  2.3964607E-03  5.7591438E-04  2.3802885E-03  5.8571678E-04  1.9599933E-05
  6.0443800E-04  2.5215599E-03  5.7538083E-04  2.3056217E-03  5.9487420E-04  5.9487420E-04  2.3056217E-03  5.7538083E-04  2.5215599E-03  6.0443800E-04  1.5944124E-05
  6.0767525E-04  2.4406688E-03  5.8903361E-04  2.5240814E-03  6.0304087E-04  6.0304087E-04  2.5240814E-03  5.8903361E-04  2.4406688E-03  6.0767525E-04  1.6057444E-05
  6.0866875E-04  2.3961618E-03  6.0942093E-04  2.5275255E-03  6.1361190E-04  6.1361190E-04  2.5275255E-03  6.0942093E-04  2.3961618E-03  6.0866875E-04  8.3712672E-06
  6.2130629E-04  2.5980018E-03  6.1152458E-04  2.4703023E-03  6.1010484E-04  6.1010484E-04  2.4703023E-03  6.1152458E-04  2.5980018E-03  6.2130629E-04  9.5132321E-06
  6.2490163E-04  2.6079385E-03  6.1891847E-04  3.5058751E-03  6.1295705E-04  6.1295705E-04  3.5058751E-03  6.1891847E-04  2.6079385E-03  6.2490163E-04  1.1719260E-05
  6.3766413E-04  2.5199798E-03  6.3033415E-04  2.0921372E-03  6.2939157E-04  6.2939157E-04  2.0921372E-03  6.3033415E-04  2.5199798E-03  6.3766413E-04  1.2070272E-05
  6.5632413E-04  2.8731236E-03  6.5287261E-04  2.3943766E-03  6.3884819E-04  6.3884819E-04  2.3943766E-03  6.5287261E-04  2.8731236E-03  6.5632413E-04  6.9315605E-06
  6.5291733E-04  2.4927050E-03  6.5287880E-04  2.2206641E-03  6.5495107E-04  6.5495107E-04  2.2206641E-03  6.5287880E-04  2.4927050E-03  6.5291733E-04  5.6405626E-06
  9.6751759E-03  2.9298902E-02  7.8775818E-03  2.0101383E-02  7.2850345E-03  7.2850345E-03  2.0101383E-02  7.8775818E-03  2.9298902E-02  9.6751759E-03  2.5117792E-05
  4.9963415E-03  1.6923741E-02  3.4978310E-03  1.1136781E-02  3.4704693E-03  3.4704693E-03  1.1136781E-02  3.4978310E-03  1.6923741E-02  4.9963415E-03  2.0720951E-05
  2.9255393E-03  1.0653030E-02  1.9649054E-03  6.9043596E-03  1.9670608E-03  1.9670608E-03  6.9043596E-03  1.9649054E-03  1.0653030E-02  2.9255393E-03  1.6892995E-05
  2.2015451E-03  8.1597313E-03  1.4920427E-03  5.3682578E-03  1.4829830E-03  1.4829830E-03  5.3682578E-03  1.4920427E-03  8.1597313E-03  2.2015451E-03  1.7590437E-05
  1.7259254E-03  6.5320894E-03  1.1839091E-03  4.4266772E-03  1.2020486E-03  1.2020486E-03  4.4266772E-03  1.1839091E-03  6.5320894E-03  1.7259254E-03  1.9119276E-05
  1.4066025E-03  5.4438257E-03  9.7898722E-04  3.7628009E-03  9.9792920E-04  9.9792920E-04  3.7628009E-03  9.7898722E-04  5.4438257E-03  1.4066025E-03  1.9989146E-05
  1.1963118E-03  4.6160648E-03  8.3033443E-04  3.2876813E-03  8.5911976E-04  8.5911976E-04  3.2876813E-03  8.3033443E-04  4.6160648E-03  1.1963118E-03  2.1627472E-05
  1.0405838E-03  3.9297064E-03  7.4193569E-04  2.8934621E-03  7.6588724E-04  7.6588724E-04  2.8934621E-03  7.4193569E-04  3.9297064E-03  1.0405838E-03  2.2289083E-05
  9.1632085E-04  3.5513958E-03  6.6005883E-04  2.6428129E-03  6.9260493E-04  6.9260493E-04  2.6428129E-03  6.6005883E-04  3.5513958E-03  9.1632085E-04  2.1783532E-05
  8.2227947E-04  3.1897040E-03  6.0625053E-04  2.4274554E-03  6.3961367E-04  6.3961367E-04  2.4274554E-03  6.0625053E-04  3.1897040E-03  8.2227947E-04  2.9441145E-05
  7.2112288E-04  2.8957476E-03  5.5892221E-04  2.2562037E-03  5.8441795E-04  5.8441795E-04  2.2562037E-03  5.5892221E-04  2.8957476E-03  7.2112288E-04  3.0401275E-05
  6.8944788E-04  2.6689706E-03  5.2759579E-04  2.1132720E-03  5.5306114E-04  5.5306114E-04  2.1132720E-03  5.2759579E-04  2.6689706E-03  6.8944788E-04  2.2743697E-05
  6.4463333E-04  2.5273158E-03  5.1440187E-04  2.0767723E-03  5.3555207E-04  5.3555207E-04  2.0767723E-03  5.1440187E-04  2.5273158E-03  6.4463333E-04  2.5591949E-05
  6.0377041E-04  2.3601621E-03  4.9820246E-04  2.0377470E-03  5.2293841E-04  5.2293841E-04  2.0377470E-03  4.9820246E-04  2.3601621E-03  6.0377041E-04  2.7929017E-05
  5.7963218E-04  2.2732234E-03  4.8373901E-04  1.9474343E-03  4.9818376E-04  4.9818376E-04  1.9474343E-03  4.8373901E-04  2.2732234E-03  5.7963218E-04  2.9578177E-05
  5.4197499E-04  2.2014918E-03  4.8308924E-04  1.9368241E-03  4.9483981E-04  4.9483981E-04  1.9368241E-03  4.8308924E-04  2.2014918E-03  5.4197499E-04  2.9132266E-05
  5.3282172E-04  2.0994306E-03  4.6434131E-04  1.8907226E-03  4.8265915E-04  4.8265915E-04  1.8907226E-03  4.6434131E-04  2.0994306E-03  5.3282172E-04  2.6752025E-05
  5.2381590E-04  2.0549621E-03  4.6203467E-04  1.8735179E-03  4.7597424E-04  4.7597424E-04  1.8735179E-03  4.6203467E-04  2.0549621E-03  5.2381590E-04  2.8701325E-05
  5.1508925E-04  2.0474788E-03  4.6350063E-04  1.8025667E-03  4.7882057E-04  4.7882057E-04  1.8025667E-03  4.6350063E-04  2.0474788E-03  5.1508925E-04  2.7236596E-05
  5.0003086E-04  1.9487356E-03  4.5696276E-04  1.8921475E-03  4.7099244E-04  4.7099244E-04  1.8921475E-03  4.5696276E-04  1.9487356E-03  5.0003086E-04  3.0705144E-05
  5.0721013E-04  1.9707396E-03  4.5944380E-04  1.9159713E-03  4.7278293E-04  4.7278293E-04  1.9159713E-03  4.5944380E-04  1.9707396E-03  5.0721013E-04  2.7914484E-05
  5.1119844E-04  1.8757036E-03  4.6409482E-04  2.0090057E-03  4.9186231E-04  4.9186231E-04  2.0090057E-03  4.6409482E-04  1.8757036E-03  5.1119844E-04  3.0488838E-05
  4.9354048E-04  1.9348757E-03  4.6652376E-04  1.8639449E-03  4.7059342E-04  4.7059342E-04  1.8639449E-03  4.6652376E-04  1.9348757E-03  4.9354048E-04  2.7406429E-05
  4.8594551E-04  1.9416333E-03  4.6338214E-04  1.8633469E-03  4.7746128E-04  4.7746128E-04  1.8633469E-03  4.6338214E-04  1.9416333E-03  4.8594551E-04  2.4182749E-05
  4.9624681E-04  1.8677936E-03  4.6896090E-04  1.9589563E-03  4.8199916E-04  4.8199916E-04  1.9589563E-03  4.6896090E-04  1.8677936E-03  4.9624681E-04  2.6061030E-05
  4.9390072E-04  1.9226953E-03  4.7862695E-04  1.8388145E-03  4.7228159E-04  4.7228159E-04  1.8388145E-03  4.7862695E-04  1.9226953E-03  4.9390072E-04  2.0363766E-05
  4.9072677E-04  1.9609107E-03  4.7910183E-04  1.9197139E-03  4.8723592E-04  4.8723592E-04  1.9197139E-03  4.7910183E-04  1.9609107E-03  4.9072677E-04  2.3580716E-05
  5.0689857E-04  1.9291381E-03  4.9187821E-04  2.0691806E-03  5.0078930E-04  5.0078930E-04  2.0691806E-03  4.9187821E-04  1.9291381E-03  5.0689857E-04  3.8395232E-05
  5.1854581E-04  1.8077008E-03  4.9814059E-04  1.9178687E-03  4.9980893E-04  4.9980893E-04  1.9178687E-03  4.9814059E-04  1.8077008E-03  5.1854581E-04  2.1453665E-05
  5.0253364E-04  2.1271084E-03  4.9541996E-04  1.9813367E-03  4.9882742E-04  4.9882742E-04  1.9813367E-03  4.9541996E-04  2.1271084E-03  5.0253364E-04  1.6632811E-05
  5.1459892E-04  2.0695058E-03  4.9877779E-04  1.9977270E-03  5.0417938E-04  5.0417938E-04  1.9977270E-03  4.9877779E-04  2.0695058E-03  5.1459892E-04  2.3574643E-05
  5.1722336E-04  2.0579038E-03  5.0781931E-04  1.8941409E-03  5.0605303E-04  5.0605303E-04  1.8941409E-03  5.0781931E-04  2.0579038E-03  5.1722336E-04  1.4013930E-05
  5.1483835E-04  1.9717558E-03  5.0461542E-04  2.0721557E-03  5.1761914E-04  5.1761914E-04  2.0721557E-03  5.0461542E-04  1.9717558E-03  5.1483835E-04  1.4002358E-05
  5.1980614E-04  2.0901582E-03  5.1494960E-04  2.0710846E-03  5.2991197E-04  5.2991197E-04  2.0710846E-03  5.1494960E-04  2.0901582E-03  5.1980614E-04  1.2369937E-05
  5.3070866E-04  2.4342074E-03  5.1687448E-04  2.1295928E-03  5.2964163E-04  5.2964163E-04  2.1295928E-03  5.1687448E-04  2.4342074E-03  5.3070866E-04  1.0740578E-05
  5.2992085E-04  2.2875881E-03  5.3215224E-04  2.0460777E-03  5.3223499E-04  5.3223499E-04  2.0460777E-03  5.3215224E-04  2.2875881E-03  5.2992085E-04  1.0517886E-05
  5.2940584E-04  2.1998019E-03  5.3747318E-04  2.2247405E-03  5.2745051E-04  5.2745051E-04  2.2247405E-03  5.3747318E-04  2.1998019E-03  5.2940584E-04  8.0878076E-06
  5.5783875E-04  2.3617128E-03  5.3952256E-04  1.7132533E-03  5.3837160E-04  5.3837160E-04  1.7132533E-03  5.3952256E-04  2.3617128E-03  5.5783875E-04  1.6776651E-05
  5.3324222E-04  2.2618934E-03  5.4255527E-04  1.8412760E-03  5.5677880E-04  5.5677880E-04  1.8412760E-03  5.4255527E-04  2.2618934E-03  5.3324222E-04  1.0549329E-05
  5.5606593E-04  2.1157011E-03  5.5911023E-04  2.0346960E-03  5.4782358E-04  5.4782358E-04  2.0346960E-03  5.5911023E-04  2.1157011E-03  5.5606593E-04  7.4846838E-06
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
 ---


==> anc/Pythia_Pert_FF_photon/Pythia_Pert_FF_photon_0001.dat <==
PdfType: error
Format: lhagrid1
---
1.0000000E-09 1.2500000E-02 1.7500000E-02 2.5000000E-02 3.5000000E-02 4.5000000E-02 5.5000000E-02 6.5000000E-02 7.5000000E-02 9.0000000E-02 1.1000000E-01 1.3500000E-01 1.6500000E-01 2.0000000E-01 2.4000000E-01 2.8000000E-01 3.2500000E-01 3.7500000E-01 4.2500000E-01 4.7500000E-01 5.2500000E-01 5.7500000E-01 6.2500000E-01 6.7500000E-01 7.2500000E-01 7.7500000E-01 8.1250000E-01 8.3750000E-01 8.6250000E-01 8.8750000E-01 9.1000000E-01 9.3000000E-01 9.4500000E-01 9.5500000E-01 9.6500000E-01 9.7500000E-01 9.8500000E-01 9.9500000E-01 1.0000000E+00 
1.5249825E+00 1.7972630E+00 2.1181585E+00 2.4963490E+00 2.9420640E+00 3.4673600E+00 4.0864455E+00 4.8160665E+00 5.6759595E+00 6.6893835E+00 7.8837510E+00 9.2913690E+00 1.0950310E+01 1.2905450E+01 1.5209680E+01 1.7925320E+01 2.1125825E+01 2.4897770E+01 2.9343185E+01 3.4582315E+01 4.0756875E+01 4.8033885E+01 5.6610175E+01 6.6717735E+01 7.8629970E+01 9.2669115E+01 1.0921485E+02 1.2871480E+02 1.5169645E+02 1.7878130E+02 2.1070210E+02 2.4832230E+02 2.9265940E+02 3.4491275E+02 4.0649580E+02 4.7907430E+02 5.6461145E+02 6.6542095E+02 7.8422965E+02 9.2425130E+02 
-5 -4 -3 -2 -1 1 2 3 4 5 21 
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  2.1971132E-03  6.6636484E-03  6.5337090E-03  1.0495523E-02  3.8475133E-03  3.8475133E-03  1.0495523E-02  6.5337090E-03  6.6636484E-03  2.1971132E-03  2.6260557E-05
  1.2690099E-03  4.3103799E-03  3.3172915E-03  6.6516538E-03  2.0553519E-03  2.0553519E-03  6.6516538E-03  3.3172915E-03  4.3103799E-03  1.2690099E-03  3.0347589E-05
  8.2931359E-04  2.9837012E-03  2.0619278E-03  4.5113365E-03  1.2903739E-03  1.2903739E-03  4.5113365E-03  2.0619278E-03  2.9837012E-03  8.2931359E-04  3.5614856E-05
  7.3232149E-04  2.6886321E-03  1.6733469E-03  3.9230185E-03  1.0908296E-03  1.0908296E-03  3.9230185E-03  1.6733469E-03  2.6886321E-03  7.3232149E-04  4.8884415E-05
  6.8251853E-04  2.5335925E-03  1.4246856E-03  3.5438951E-03  9.6778691E-04  9.6778691E-04  3.5438951E-03  1.4246856E-03  2.5335925E-03  6.8251853E-04  6.6441655E-05
  6.5501943E-04  2.4733780E-03  1.2576551E-03  3.3195282E-03  8.9463132E-04  8.9463132E-04  3.3195282E-03  1.2576551E-03  2.4733780E-03  6.5501943E-04  8.8545382E-05
  6.4418260E-04  2.4295325E-03  1.1576610E-03  3.1914558E-03  8.5289240E-04  8.5289240E-04  3.1914558E-03  1.1576610E-03  2.4295325E-03  6.4418260E-04  1.1606682E-04
  6.5323757E-04  2.4548230E-03  1.1044141E-03  3.1116107E-03  8.3968737E-04  8.3968737E-04  3.1116107E-03  1.1044141E-03  2.4548230E-03  6.5323757E-04  1.4850639E-04
  6.7208914E-04  2.5115427E-03  1.0762079E-03  3.1420431E-03  8.4176802E-04  8.4176802E-04  3.1420431E-03  1.0762079E-03  2.5115427E-03  6.7208914E-04  1.8818832E-04
  7.0648282E-04  2.6491774E-03  1.0728340E-03  3.2174052E-03  8.6151100E-04  8.6151100E-04  3.2174052E-03  1.0728340E-03  2.6491774E-03  7.0648282E-04  2.3445170E-04
  7.4680608E-04  2.7492091E-03  1.0829461E-03  3.3281488E-03  8.9318029E-04  8.9318029E-04  3.3281488E-03  1.0829461E-03  2.7492091E-03  7.4680608E-04  2.8914811E-04
  7.9939411E-04  2.9143177E-03  1.1276068E-03  3.4843511E-03  9.3923397E-04  9.3923397E-04  3.4843511E-03  1.1276068E-03  2.9143177E-03  7.9939411E-04  3.5131245E-04
  8.6149634E-04  3.1437540E-03  1.1693412E-03  3.6396674E-03  9.9264459E-04  9.9264459E-04  3.6396674E-03  1.1693412E-03  3.1437540E-03  8.6149634E-04  4.1928888E-04
  9.3427238E-04  3.3869998E-03  1.2299409E-03  3.8708800E-03  1.0624448E-03  1.0624448E-03  3.8708800E-03  1.2299409E-03  3.3869998E-03  9.3427238E-04  4.9833261E-04
  1.0183523E-03  3.6385423E-03  1.3015166E-03  4.1242502E-03  1.1425618E-03  1.1425618E-03  4.1242502E-03  1.3015166E-03  3.6385423E-03  1.0183523E-03  5.8557867E-04
  1.1102276E-03  3.9317619E-03  1.3860574E-03  4.3828918E-03  1.2228594E-03  1.2228594E-03  4.3828918E-03  1.3860574E-03  3.9317619E-03  1.1102276E-03  6.8603982E-04
  1.2112162E-03  4.2092684E-03  1.4729192E-03  4.6448616E-03  1.3263793E-03  1.3263793E-03  4.6448616E-03  1.4729192E-03  4.2092684E-03  1.2112162E-03  7.8667025E-04
  1.3152185E-03  4.5138870E-03  1.5650948E-03  4.9415588E-03  1.4272494E-03  1.4272494E-03  4.9415588E-03  1.5650948E-03  4.5138870E-03  1.3152185E-03  9.0314673E-04
  1.4226754E-03  4.8247848E-03  1.6693402E-03  5.2058451E-03  1.5306265E-03  1.5306265E-03  5.2058451E-03  1.6693402E-03  4.8247848E-03  1.4226754E-03  1.0227172E-03
  1.5402303E-03  5.1561038E-03  1.7612583E-03  5.4733433E-03  1.6374535E-03  1.6374535E-03  5.4733433E-03  1.7612583E-03  5.1561038E-03  1.5402303E-03  1.1600129E-03
  1.6554430E-03  5.4011747E-03  1.8704367E-03  5.7981750E-03  1.7568158E-03  1.7568158E-03  5.7981750E-03  1.8704367E-03  5.4011747E-03  1.6554430E-03  1.3014049E-03
  1.7811267E-03  5.7738890E-03  1.9783720E-03  6.0953501E-03  1.8676387E-03  1.8676387E-03  6.0953501E-03  1.9783720E-03  5.7738890E-03  1.7811267E-03  1.4428523E-03
  1.9021763E-03  6.0575422E-03  2.0987537E-03  6.3363809E-03  1.9894039E-03  1.9894039E-03  6.3363809E-03  2.0987537E-03  6.0575422E-03  1.9021763E-03  1.5927700E-03
  2.0360657E-03  6.2923151E-03  2.2288274E-03  6.7527427E-03  2.1189758E-03  2.1189758E-03  6.7527427E-03  2.2288274E-03  6.2923151E-03  2.0360657E-03  1.7420216E-03
  2.1720345E-03  6.7163149E-03  2.3648414E-03  6.9552890E-03  2.2656658E-03  2.2656658E-03  6.9552890E-03  2.3648414E-03  6.7163149E-03  2.1720345E-03  1.9162990E-03
  2.3383420E-03  7.1205956E-03  2.5080271E-03  7.3929609E-03  2.3968236E-03  2.3968236E-03  7.3929609E-03  2.5080271E-03  7.1205956E-03  2.3383420E-03  2.1107548E-03
  2.4683630E-03  7.4159178E-03  2.6495841E-03  8.2776409E-03  2.5474029E-03  2.5474029E-03  8.2776409E-03  2.6495841E-03  7.4159178E-03  2.4683630E-03  2.2567760E-03
  2.6169217E-03  7.7293036E-03  2.7998418E-03  8.1108657E-03  2.7003879E-03  2.7003879E-03  8.1108657E-03  2.7998418E-03  7.7293036E-03  2.6169217E-03  2.4012186E-03
  2.7783990E-03  8.1572449E-03  2.9511745E-03  8.8747879E-03  2.8563357E-03  2.8563357E-03  8.8747879E-03  2.9511745E-03  8.1572449E-03  2.7783990E-03  2.6012915E-03
  2.9396982E-03  8.5954140E-03  3.1134908E-03  8.6279003E-03  3.0170002E-03  3.0170002E-03  8.6279003E-03  3.1134908E-03  8.5954140E-03  2.9396982E-03  2.8335591E-03
  3.1263075E-03  9.1388855E-03  3.2930013E-03  9.2184077E-03  3.2067874E-03  3.2067874E-03  9.2184077E-03  3.2930013E-03  9.1388855E-03  3.1263075E-03  2.9914601E-03
  3.2744328E-03  9.2853549E-03  3.4438702E-03  9.4620345E-03  3.3466220E-03  3.3466220E-03  9.4620345E-03  3.4438702E-03  9.2853549E-03  3.2744328E-03  3.1731414E-03
  3.4739898E-03  9.5380380E-03  3.6191499E-03  1.0032522E-02  3.5115947E-03  3.5115947E-03  1.0032522E-02  3.6191499E-03  9.5380380E-03  3.4739898E-03  3.3559704E-03
  3.6061917E-03  9.8973521E-03  3.7778071E-03  1.0109755E-02  3.7038295E-03  3.7038295E-03  1.0109755E-02  3.7778071E-03  9.8973521E-03  3.6061917E-03  3.5391252E-03
  3.7851321E-03  1.1136795E-02  3.9586519E-03  1.0520261E-02  3.8827719E-03  3.8827719E-03  1.0520261E-02  3.9586519E-03  1.1136795E-02  3.7851321E-03  4.1374271E-03
  3.9758190E-03  1.0893383E-02  4.1310468E-03  1.1438705E-02  4.0423164E-03  4.0423164E-03  1.1438705E-02  4.1310468E-03  1.0893383E-02  3.9758190E-03  3.9764413E-03
  4.1607928E-03  1.1596598E-02  4.3162703E-03  1.1846380E-02  4.2509638E-03  4.2509638E-03  1.1846380E-02  4.3162703E-03  1.1596598E-02  4.1607928E-03  4.1344456E-03
  4.3220054E-03  1.2308708E-02  4.4860124E-03  9.5637125E-03  4.4265396E-03  4.4265396E-03  9.5637125E-03  4.4860124E-03  1.2308708E-02  4.3220054E-03  4.3814954E-03
  4.5101341E-03  1.1865561E-02  4.6084837E-03  1.1124371E-02  4.5735917E-03  4.5735917E-03  1.1124371E-02  4.6084837E-03  1.1865561E-02  4.5101341E-03  4.6013816E-03
  4.6902183E-03  1.2040599E-02  4.8973973E-03  1.2659378E-02  4.8054228E-03  4.8054228E-03  1.2659378E-02  4.8973973E-03  1.2040599E-02  4.6902183E-03  4.7436763E-03
  2.9945417E-03  9.1354342E-03  9.2786078E-03  1.4568889E-02  5.3470649E-03  5.3470649E-03  1.4568889E-02  9.2786078E-03  9.1354342E-03  2.9945417E-03  3.5308722E-05
  1.7195586E-03  5.8715140E-03  4.6884892E-03  9.2067969E-03  2.8475898E-03  2.8475898E-03  9.2067969E-03  4.6884892E-03  5.8715140E-03  1.7195586E-03  4.0721075E-05
  1.1314475E-03  4.0758809E-03  2.9324965E-03  6.2521278E-03  1.7867491E-03  1.7867491E-03  6.2521278E-03  2.9324965E-03  4.0758809E-03  1.1314475E-03  4.7351202E-05
  9.9366365E-04  3.6514803E-03  2.3487392E-03  5.4019372E-03  1.5062880E-03  1.5062880E-03  5.4019372E-03  2.3487392E-03  3.6514803E-03  9.9366365E-04  6.4204886E-05
  9.1887978E-04  3.4183349E-03  1.9844694E-03  4.8665591E-03  1.3234832E-03  1.3234832E-03  4.8665591E-03  1.9844694E-03  3.4183349E-03  9.1887978E-04  8.5839424E-05
  8.8324534E-04  3.2966117E-03  1.7520684E-03  4.5086347E-03  1.2215140E-03  1.2215140E-03  4.5086347E-03  1.7520684E-03  3.2966117E-03  8.8324534E-04  1.1347470E-04
  8.6269304E-04  3.2380002E-03  1.5988855E-03  4.3133838E-03  1.1576139E-03  1.1576139E-03  4.3133838E-03  1.5988855E-03  3.2380002E-03  8.6269304E-04  1.4589334E-04
  8.6911331E-04  3.2519396E-03  1.5149648E-03  4.1682321E-03  1.1344257E-03  1.1344257E-03  4.1682321E-03  1.5149648E-03  3.2519396E-03  8.6911331E-04  1.8516967E-04
  8.8686191E-04  3.2991796E-03  1.4614692E-03  4.1891613E-03  1.1197170E-03  1.1197170E-03  4.1891613E-03  1.4614692E-03  3.2991796E-03  8.8686191E-04  2.3012314E-04
  9.1791821E-04  3.4517909E-03  1.4330274E-03  4.2313135E-03  1.1362569E-03  1.1362569E-03  4.2313135E-03  1.4330274E-03  3.4517909E-03  9.1791821E-04  2.8425565E-04
  9.6803281E-04  3.5823861E-03  1.4467159E-03  4.3543388E-03  1.1611315E-03  1.1611315E-03  4.3543388E-03  1.4467159E-03  3.5823861E-03  9.6803281E-04  3.4482413E-04
  1.0215210E-03  3.7502257E-03  1.4716103E-03  4.5034144E-03  1.2159034E-03  1.2159034E-03  4.5034144E-03  1.4716103E-03  3.7502257E-03  1.0215210E-03  4.1722435E-04
  1.0906222E-03  3.9685680E-03  1.5106776E-03  4.6476038E-03  1.2691427E-03  1.2691427E-03  4.6476038E-03  1.5106776E-03  3.9685680E-03  1.0906222E-03  4.8856035E-04
  1.1666619E-03  4.2214138E-03  1.5658452E-03  4.8560783E-03  1.3358654E-03  1.3358654E-03  4.8560783E-03  1.5658452E-03  4.2214138E-03  1.1666619E-03  5.7352780E-04
  1.2545388E-03  4.4464140E-03  1.6293801E-03  5.0763331E-03  1.4177072E-03  1.4177072E-03  5.0763331E-03  1.6293801E-03  4.4464140E-03  1.2545388E-03  6.6601496E-04
  1.3458872E-03  4.7825386E-03  1.6907005E-03  5.3290947E-03  1.4866474E-03  1.4866474E-03  5.3290947E-03  1.6907005E-03  4.7825386E-03  1.3458872E-03  7.6455548E-04
  1.4370880E-03  4.9935190E-03  1.7624483E-03  5.5287248E-03  1.5809811E-03  1.5809811E-03  5.5287248E-03  1.7624483E-03  4.9935190E-03  1.4370880E-03  8.7227502E-04
  1.5304593E-03  5.2370618E-03  1.8386001E-03  5.7622004E-03  1.6674695E-03  1.6674695E-03  5.7622004E-03  1.8386001E-03  5.2370618E-03  1.5304593E-03  9.9059998E-04
  1.6320139E-03  5.5158357E-03  1.9225884E-03  5.9868747E-03  1.7624827E-03  1.7624827E-03  5.9868747E-03  1.9225884E-03  5.5158357E-03  1.6320139E-03  1.1078031E-03
  1.7341921E-03  5.8115587E-03  2.0108950E-03  6.3083690E-03  1.8628013E-03  1.8628013E-03  6.3083690E-03  2.0108950E-03  5.8115587E-03  1.7341921E-03  1.2375275E-03
  1.8465526E-03  6.1218202E-03  2.1075469E-03  6.4710029E-03  1.9722832E-03  1.9722832E-03  6.4710029E-03  2.1075469E-03  6.1218202E-03  1.8465526E-03  1.3684018E-03
  1.9603566E-03  6.3465865E-03  2.2074267E-03  6.6549658E-03  2.0821420E-03  2.0821420E-03  6.6549658E-03  2.2074267E-03  6.3465865E-03  1.9603566E-03  1.5042701E-03
  2.0863513E-03  6.6753674E-03  2.3229416E-03  7.0659900E-03  2.1953096E-03  2.1953096E-03  7.0659900E-03  2.3229416E-03  6.6753674E-03  2.0863513E-03  1.6478085E-03
  2.2107333E-03  6.8864982E-03  2.4450933E-03  7.3460685E-03  2.3159627E-03  2.3159627E-03  7.3460685E-03  2.4450933E-03  6.8864982E-03  2.2107333E-03  1.8042200E-03
  2.3525212E-03  7.2807953E-03  2.5732142E-03  7.5421983E-03  2.4537700E-03  2.4537700E-03  7.5421983E-03  2.5732142E-03  7.2807953E-03  2.3525212E-03  1.9493285E-03
  2.4757248E-03  7.6339463E-03  2.7058619E-03  8.0999281E-03  2.5691237E-03  2.5691237E-03  8.0999281E-03  2.7058619E-03  7.6339463E-03  2.4757248E-03  2.1093357E-03
  2.6225267E-03  7.9356004E-03  2.8354137E-03  8.3329878E-03  2.7181051E-03  2.7181051E-03  8.3329878E-03  2.8354137E-03  7.9356004E-03  2.6225267E-03  2.2711945E-03
  2.7716506E-03  8.3080391E-03  2.9820569E-03  8.8080046E-03  2.8504181E-03  2.8504181E-03  8.8080046E-03  2.9820569E-03  8.3080391E-03  2.7716506E-03  2.3967490E-03
  2.9143304E-03  8.7758227E-03  3.1054393E-03  9.0713574E-03  3.0081498E-03  3.0081498E-03  9.0713574E-03  3.1054393E-03  8.7758227E-03  2.9143304E-03  2.6189882E-03
  3.0586902E-03  9.1141331E-03  3.2511653E-03  9.2626659E-03  3.1496753E-03  3.1496753E-03  9.2626659E-03  3.2511653E-03  9.1141331E-03  3.0586902E-03  2.7983103E-03
  3.2339149E-03  9.3802754E-03  3.4191617E-03  9.9851584E-03  3.3219024E-03  3.3219024E-03  9.9851584E-03  3.4191617E-03  9.3802754E-03  3.2339149E-03  2.9263199E-03
  3.3683679E-03  9.5735748E-03  3.5519087E-03  9.8400532E-03  3.4550131E-03  3.4550131E-03  9.8400532E-03  3.5519087E-03  9.5735748E-03  3.3683679E-03  3.2919153E-03
  3.5127014E-03  1.3816955E-02  3.7063977E-03  1.0532417E-02  3.6792851E-03  3.6792851E-03  1.0532417E-02  3.7063977E-03  1.3816955E-02  3.5127014E-03  3.1947947E-03
  3.6759019E-03  1.0544533E-02  3.8571470E-03  1.0601736E-02  3.7681006E-03  3.7681006E-03  1.0601736E-02  3.8571470E-03  1.0544533E-02  3.6759019E-03  3.3725000E-03
  3.8354063E-03  1.1582734E-02  4.0435804E-03  1.1918567E-02  3.9203713E-03  3.9203713E-03  1.1918567E-02  4.0435804E-03  1.1582734E-02  3.8354063E-03  3.8668138E-03
  4.0045718E-03  1.1054566E-02  4.1844679E-03  1.1480893E-02  4.0738849E-03  4.0738849E-03  1.1480893E-02  4.1844679E-03  1.1054566E-02  4.0045718E-03  3.7724608E-03
  4.1919738E-03  1.1932667E-02  4.2969294E-03  1.1749705E-02  4.1963436E-03  4.1963436E-03  1.1749705E-02  4.2969294E-03  1.1932667E-02  4.1919738E-03  3.9510342E-03
  4.2996277E-03  1.4255151E-02  4.4932294E-03  1.1181642E-02  4.3994403E-03  4.3994403E-03  1.1181642E-02  4.4932294E-03  1.4255151E-02  4.2996277E-03  4.1044878E-03
  4.4754554E-03  1.3042141E-02  4.5650649E-03  1.2773963E-02  4.5733874E-03  4.5733874E-03  1.2773963E-02  4.5650649E-03  1.3042141E-02  4.4754554E-03  4.2728723E-03
  4.6979533E-03  1.2314292E-02  4.8393709E-03  1.3318251E-02  4.7492787E-03  4.7492787E-03  1.3318251E-02  4.8393709E-03  1.2314292E-02  4.6979533E-03  4.6099320E-03
  4.0905993E-03  1.2418657E-02  1.3369457E-02  2.0365203E-02  7.4402522E-03  7.4402522E-03  2.0365203E-02  1.3369457E-02  1.2418657E-02  4.0905993E-03  4.7869258E-05
  2.3651375E-03  8.0295382E-03  6.7725674E-03  1.2886922E-02  3.9798074E-03  3.9798074E-03  1.2886922E-02  6.7725674E-03  8.0295382E-03  2.3651375E-03  5.5052393E-05
  1.5514649E-03  5.5938514E-03  4.2133028E-03  8.7572310E-03  2.4997449E-03  2.4997449E-03  8.7572310E-03  4.2133028E-03  5.5938514E-03  1.5514649E-03  6.3860472E-05
  1.3534829E-03  4.9819736E-03  3.3549379E-03  7.5786498E-03  2.0880026E-03  2.0880026E-03  7.5786498E-03  3.3549379E-03  4.9819736E-03  1.3534829E-03  8.4993485E-05
  1.2431614E-03  4.6227219E-03  2.8071155E-03  6.7048993E-03  1.8291258E-03  1.8291258E-03  6.7048993E-03  2.8071155E-03  4.6227219E-03  1.2431614E-03  1.1141330E-04
  1.1790596E-03  4.4136656E-03  2.4588080E-03  6.1812636E-03  1.6651899E-03  1.6651899E-03  6.1812636E-03  2.4588080E-03  4.4136656E-03  1.1790596E-03  1.4439116E-04
  1.1509464E-03  4.3101681E-03  2.2181481E-03  5.8487220E-03  1.5652362E-03  1.5652362E-03  5.8487220E-03  2.2181481E-03  4.3101681E-03  1.1509464E-03  1.8327795E-04
  1.1454171E-03  4.2848900E-03  2.0671309E-03  5.5875486E-03  1.5081020E-03  1.5081020E-03  5.5875486E-03  2.0671309E-03  4.2848900E-03  1.1454171E-03  2.2892025E-04
  1.1561359E-03  4.3319725E-03  1.9768832E-03  5.5527661E-03  1.4838853E-03  1.4838853E-03  5.5527661E-03  1.9768832E-03  4.3319725E-03  1.1561359E-03  2.8090635E-04
  1.1880571E-03  4.4323588E-03  1.9182148E-03  5.5343330E-03  1.4859684E-03  1.4859684E-03  5.5343330E-03  1.9182148E-03  4.4323588E-03  1.1880571E-03  3.4221505E-04
  1.2386662E-03  4.5927560E-03  1.9028281E-03  5.5805352E-03  1.5081331E-03  1.5081331E-03  5.5805352E-03  1.9028281E-03  4.5927560E-03  1.2386662E-03  4.0838832E-04
  1.2898548E-03  4.7677522E-03  1.8972438E-03  5.7066061E-03  1.5431765E-03  1.5431765E-03  5.7066061E-03  1.8972438E-03  4.7677522E-03  1.2898548E-03  4.8063726E-04
  1.3542295E-03  4.9360252E-03  1.9050825E-03  5.8207592E-03  1.5872202E-03  1.5872202E-03  5.8207592E-03  1.9050825E-03  4.9360252E-03  1.3542295E-03  5.6106691E-04
  1.4244211E-03  5.1498809E-03  1.9274796E-03  5.9592416E-03  1.6403272E-03  1.6403272E-03  5.9592416E-03  1.9274796E-03  5.1498809E-03  1.4244211E-03  6.4832105E-04
  1.5007828E-03  5.3768443E-03  1.9555432E-03  6.0958339E-03  1.6998990E-03  1.6998990E-03  6.0958339E-03  1.9555432E-03  5.3768443E-03  1.5007828E-03  7.4179495E-04
  1.5775506E-03  5.5459981E-03  1.9942314E-03  6.2637554E-03  1.7558385E-03  1.7558385E-03  6.2637554E-03  1.9942314E-03  5.5459981E-03  1.5775506E-03  8.4423199E-04
  1.6529653E-03  5.7379500E-03  2.0422808E-03  6.4032976E-03  1.8263590E-03  1.8263590E-03  6.4032976E-03  2.0422808E-03  5.7379500E-03  1.6529653E-03  9.4744774E-04
  1.7393866E-03  5.9631838E-03  2.1029210E-03  6.5918221E-03  1.9043712E-03  1.9043712E-03  6.5918221E-03  2.1029210E-03  5.9631838E-03  1.7393866E-03  1.0576746E-03
  1.8296464E-03  6.1967851E-03  2.1706051E-03  6.7917904E-03  1.9843809E-03  1.9843809E-03  6.7917904E-03  2.1706051E-03  6.1967851E-03  1.8296464E-03  1.1723030E-03
  1.9312409E-03  6.4312448E-03  2.2482563E-03  6.9902003E-03  2.0755665E-03  2.0755665E-03  6.9902003E-03  2.2482563E-03  6.4312448E-03  1.9312409E-03  1.2952937E-03
  2.0390087E-03  6.7515911E-03  2.3395855E-03  7.3149018E-03  2.1791504E-03  2.1791504E-03  7.3149018E-03  2.3395855E-03  6.7515911E-03  2.0390087E-03  1.4228952E-03
  2.1543524E-03  7.0022113E-03  2.4301732E-03  7.5218237E-03  2.2748035E-03  2.2748035E-03  7.5218237E-03  2.4301732E-03  7.0022113E-03  2.1543524E-03  1.5535512E-03
  2.2571711E-03  7.2575268E-03  2.5368360E-03  7.9441616E-03  2.3844490E-03  2.3844490E-03  7.9441616E-03  2.5368360E-03  7.2575268E-03  2.2571711E-03  1.6799009E-03
  2.3825236E-03  7.5213099E-03  2.6366870E-03  8.0815856E-03  2.5007044E-03  2.5007044E-03  8.0815856E-03  2.6366870E-03  7.5213099E-03  2.3825236E-03  1.8228205E-03
  2.5085343E-03  7.8665836E-03  2.7496438E-03  8.4801427E-03  2.6201900E-03  2.6201900E-03  8.4801427E-03  2.7496438E-03  7.8665836E-03  2.5085343E-03  1.9382823E-03
  2.6453795E-03  8.3278192E-03  2.8689048E-03  8.6304200E-03  2.7515291E-03  2.7515291E-03  8.6304200E-03  2.8689048E-03  8.3278192E-03  2.6453795E-03  2.0786149E-03
  2.7500436E-03  8.5538629E-03  2.9877020E-03  9.1300902E-03  2.8646223E-03  2.8646223E-03  9.1300902E-03  2.9877020E-03  8.5538629E-03  2.7500436E-03  2.2214506E-03
  2.8895486E-03  8.7831227E-03  3.1123297E-03  9.2449172E-03  2.9903895E-03  2.9903895E-03  9.2449172E-03  3.1123297E-03  8.7831227E-03  2.8895486E-03  2.3887941E-03
  3.0123103E-03  9.2517359E-03  3.2444185E-03  9.5733560E-03  3.1276196E-03  3.1276196E-03  9.5733560E-03  3.2444185E-03  9.2517359E-03  3.0123103E-03  2.6028368E-03
  3.1545456E-03  9.5175583E-03  3.3664687E-03  9.9699951E-03  3.2523834E-03  3.2523834E-03  9.9699951E-03  3.3664687E-03  9.5175583E-03  3.1545456E-03  2.6503376E-03
  3.3122538E-03  9.7595558E-03  3.5193312E-03  1.0486464E-02  3.4109969E-03  3.4109969E-03  1.0486464E-02  3.5193312E-03  9.7595558E-03  3.3122538E-03  2.8302607E-03
  3.4241700E-03  1.0120942E-02  3.6441497E-03  1.0455442E-02  3.5311473E-03  3.5311473E-03  1.0455442E-02  3.6441497E-03  1.0120942E-02  3.4241700E-03  2.9027912E-03
  3.5814345E-03  1.0737829E-02  3.7854672E-03  1.1092974E-02  3.6771709E-03  3.6771709E-03  1.1092974E-02  3.7854672E-03  1.0737829E-02  3.5814345E-03  3.0850666E-03
  3.7030990E-03  1.0747428E-02  3.9054205E-03  1.1182867E-02  3.8018554E-03  3.8018554E-03  1.1182867E-02  3.9054205E-03  1.0747428E-02  3.7030990E-03  3.2615822E-03
  3.8633958E-03  1.1509498E-02  4.0267118E-03  1.1294199E-02  3.9526517E-03  3.9526517E-03  1.1294199E-02  4.0267118E-03  1.1509498E-02  3.8633958E-03  3.3334182E-03
  4.0200231E-03  1.1639955E-02  4.2123442E-03  1.2263759E-02  4.1064019E-03  4.1064019E-03  1.2263759E-02  4.2123442E-03  1.1639955E-02  4.0200231E-03  3.6104956E-03
  4.1361465E-03  1.2486599E-02  4.3062044E-03  1.2797223E-02  4.2473710E-03  4.2473710E-03  1.2797223E-02  4.3062044E-03  1.2486599E-02  4.1361465E-03  3.6380882E-03
  4.3084013E-03  1.1818249E-02  4.4709584E-03  1.0936742E-02  4.4157725E-03  4.4157725E-03  1.0936742E-02  4.4709584E-03  1.1818249E-02  4.3084013E-03  3.8350395E-03
  4.4809529E-03  1.3465770E-02  4.5522849E-03  1.3589475E-02  4.5295453E-03  4.5295453E-03  1.3589475E-02  4.5522849E-03  1.3465770E-02  4.4809529E-03  4.0442942E-03
  4.6403115E-03  1.4117539E-02  4.7954367E-03  1.3783717E-02  4.7095223E-03  4.7095223E-03  1.3783717E-02  4.7954367E-03  1.4117539E-02  4.6403115E-03  4.3077848E-03
  5.4093898E-03  1.6339806E-02  1.8413636E-02  2.7534369E-02  1.0064210E-02  1.0064210E-02  2.7534369E-02  1.8413636E-02  1.6339806E-02  5.4093898E-03  6.2643599E-05
  3.1135465E-03  1.0622330E-02  9.3417525E-03  1.7487529E-02  5.3959451E-03  5.3959451E-03  1.7487529E-02  9.3417525E-03  1.0622330E-02  3.1135465E-03  7.1826500E-05
  2.0585334E-03  7.4139972E-03  5.8144056E-03  1.1894778E-02  3.3918656E-03  3.3918656E-03  1.1894778E-02  5.8144056E-03  7.4139972E-03  2.0585334E-03  8.2562773E-05
  1.7872533E-03  6.5594589E-03  4.5976443E-03  1.0127843E-02  2.8096501E-03  2.8096501E-03  1.0127843E-02  4.5976443E-03  6.5594589E-03  1.7872533E-03  1.0823879E-04
  1.6271208E-03  6.0415814E-03  3.8158143E-03  8.9550083E-03  2.4376409E-03  2.4376409E-03  8.9550083E-03  3.8158143E-03  6.0415814E-03  1.6271208E-03  1.3965092E-04
  1.5279429E-03  5.7290598E-03  3.2938812E-03  8.1322583E-03  2.1955562E-03  2.1955562E-03  8.1322583E-03  3.2938812E-03  5.7290598E-03  1.5279429E-03  1.7732179E-04
  1.4698269E-03  5.5367599E-03  2.9405012E-03  7.6191182E-03  2.0418910E-03  2.0418910E-03  7.6191182E-03  2.9405012E-03  5.5367599E-03  1.4698269E-03  2.2075836E-04
  1.4473734E-03  5.4537809E-03  2.6943881E-03  7.1907023E-03  1.9397064E-03  1.9397064E-03  7.1907023E-03  2.6943881E-03  5.4537809E-03  1.4473734E-03  2.7193846E-04
  1.4549547E-03  5.4257614E-03  2.5271164E-03  7.0641725E-03  1.8852624E-03  1.8852624E-03  7.0641725E-03  2.5271164E-03  5.4257614E-03  1.4549547E-03  3.2678830E-04
  1.4674424E-03  5.5046702E-03  2.4161739E-03  6.9390449E-03  1.8587075E-03  1.8587075E-03  6.9390449E-03  2.4161739E-03  5.5046702E-03  1.4674424E-03  3.8967454E-04
  1.5100666E-03  5.6015745E-03  2.3402973E-03  6.9235880E-03  1.8438788E-03  1.8438788E-03  6.9235880E-03  2.3402973E-03  5.6015745E-03  1.5100666E-03  4.5784682E-04
  1.5496312E-03  5.7017558E-03  2.2818211E-03  6.8830057E-03  1.8670193E-03  1.8670193E-03  6.8830057E-03  2.2818211E-03  5.7017558E-03  1.5496312E-03  5.3928097E-04
  1.5889001E-03  5.7890974E-03  2.2229716E-03  6.8631444E-03  1.8699915E-03  1.8699915E-03  6.8631444E-03  2.2229716E-03  5.7890974E-03  1.5889001E-03  6.1008787E-04
  1.6370306E-03  5.9433874E-03  2.1990157E-03  6.8857153E-03  1.8931209E-03  1.8931209E-03  6.8857153E-03  2.1990157E-03  5.9433874E-03  1.6370306E-03  6.9599842E-04
  1.6920797E-03  6.0587844E-03  2.1961376E-03  6.9518350E-03  1.9267322E-03  1.9267322E-03  6.9518350E-03  2.1961376E-03  6.0587844E-03  1.6920797E-03  7.8681345E-04
  1.7513809E-03  6.2421556E-03  2.2124073E-03  7.0330037E-03  1.9580029E-03  1.9580029E-03  7.0330037E-03  2.2124073E-03  6.2421556E-03  1.7513809E-03  8.7762252E-04
  1.8200959E-03  6.3473439E-03  2.2337252E-03  7.1134953E-03  2.0183485E-03  2.0183485E-03  7.1134953E-03  2.2337252E-03  6.3473439E-03  1.8200959E-03  9.7798141E-04
  1.8951402E-03  6.5556071E-03  2.2762081E-03  7.2570419E-03  2.0809089E-03  2.0809089E-03  7.2570419E-03  2.2762081E-03  6.5556071E-03  1.8951402E-03  1.0814412E-03
  1.9798769E-03  6.7591461E-03  2.3277408E-03  7.4029811E-03  2.1498068E-03  2.1498068E-03  7.4029811E-03  2.3277408E-03  6.7591461E-03  1.9798769E-03  1.1843340E-03
  2.0737703E-03  7.0086058E-03  2.3910283E-03  7.5862790E-03  2.2310000E-03  2.2310000E-03  7.5862790E-03  2.3910283E-03  7.0086058E-03  2.0737703E-03  1.2993178E-03
  2.1668039E-03  7.2094832E-03  2.4696725E-03  7.7813184E-03  2.3176377E-03  2.3176377E-03  7.7813184E-03  2.4696725E-03  7.2094832E-03  2.1668039E-03  1.3974207E-03
  2.2789596E-03  7.3964833E-03  2.5572092E-03  8.1151162E-03  2.4145654E-03  2.4145654E-03  8.1151162E-03  2.5572092E-03  7.3964833E-03  2.2789596E-03  1.5478271E-03
  2.3646425E-03  7.7334031E-03  2.6276674E-03  8.2939612E-03  2.5013925E-03  2.5013925E-03  8.2939612E-03  2.6276674E-03  7.7334031E-03  2.3646425E-03  1.6333257E-03
  2.4693843E-03  7.9241064E-03  2.7116665E-03  8.6626081E-03  2.6083027E-03  2.6083027E-03  8.6626081E-03  2.7116665E-03  7.9241064E-03  2.4693843E-03  1.7655801E-03
  2.5686863E-03  8.3522800E-03  2.8028011E-03  8.7663598E-03  2.7140467E-03  2.7140467E-03  8.7663598E-03  2.8028011E-03  8.3522800E-03  2.5686863E-03  1.8962449E-03
  2.6922639E-03  8.6362022E-03  2.9147732E-03  9.1995727E-03  2.8110043E-03  2.8110043E-03  9.1995727E-03  2.9147732E-03  8.6362022E-03  2.6922639E-03  1.9938784E-03
  2.8013688E-03  8.8464298E-03  3.0126111E-03  9.3096812E-03  2.9232947E-03  2.9232947E-03  9.3096812E-03  3.0126111E-03  8.8464298E-03  2.8013688E-03  2.1054769E-03
  2.9400787E-03  9.3224301E-03  3.1233045E-03  9.8940601E-03  3.0340898E-03  3.0340898E-03  9.8940601E-03  3.1233045E-03  9.3224301E-03  2.9400787E-03  2.2387426E-03
  3.0566967E-03  9.3280710E-03  3.2267903E-03  1.0786496E-02  3.1534129E-03  3.1534129E-03  1.0786496E-02  3.2267903E-03  9.3280710E-03  3.0566967E-03  2.3520477E-03
  3.1793632E-03  9.7490255E-03  3.3448648E-03  1.0252010E-02  3.2666108E-03  3.2666108E-03  1.0252010E-02  3.3448648E-03  9.7490255E-03  3.1793632E-03  2.4694162E-03
  3.2929078E-03  1.0330274E-02  3.4713290E-03  1.0511146E-02  3.3965974E-03  3.3965974E-03  1.0511146E-02  3.4713290E-03  1.0330274E-02  3.2929078E-03  2.6455840E-03
  3.4069414E-03  1.0717027E-02  3.5729898E-03  1.0803119E-02  3.4971800E-03  3.4971800E-03  1.0803119E-02  3.5729898E-03  1.0717027E-02  3.4069414E-03  2.6851738E-03
  3.5446699E-03  1.0493141E-02  3.6894661E-03  1.1342991E-02  3.6466919E-03  3.6466919E-03  1.1342991E-02  3.6894661E-03  1.0493141E-02  3.5446699E-03  2.8461668E-03
  3.6583195E-03  1.0938781E-02  3.8149027E-03  1.1568551E-02  3.7518155E-03  3.7518155E-03  1.1568551E-02  3.8149027E-03  1.0938781E-02  3.6583195E-03  2.9536424E-03
  3.7877806E-03  1.1471491E-02  3.9334771E-03  1.1920642E-02  3.8881841E-03  3.8881841E-03  1.1920642E-02  3.9334771E-03  1.1471491E-02  3.7877806E-03  3.0649102E-03
  3.9070737E-03  1.1800103E-02  4.0860349E-03  1.1677010E-02  4.0612292E-03  4.0612292E-03  1.1677010E-02  4.0860349E-03  1.1800103E-02  3.9070737E-03  3.2996279E-03
  4.0621618E-03  1.3394844E-02  4.1781720E-03  1.2070975E-02  4.1023900E-03  4.1023900E-03  1.2070975E-02  4.1781720E-03  1.3394844E-02  4.0621618E-03  3.3654021E-03
  4.1526122E-03  1.2505522E-02  4.2911155E-03  1.1263546E-02  4.2381865E-03  4.2381865E-03  1.1263546E-02  4.2911155E-03  1.2505522E-02  4.1526122E-03  3.4477706E-03
  4.3205459E-03  1.3465914E-02  4.3891044E-03  1.2577386E-02  4.3674434E-03  4.3674434E-03  1.2577386E-02  4.3891044E-03  1.3465914E-02  4.3205459E-03  4.0359455E-03
  4.4082563E-03  1.2483877E-02  4.5456994E-03  1.3432603E-02  4.4758956E-03  4.4758956E-03  1.3432603E-02  4.5456994E-03  1.2483877E-02  4.4082563E-03  3.6746934E-03
  6.5342738E-03  1.9850378E-02  2.2160046E-02  3.3949631E-02  1.2466552E-02  1.2466552E-02  3.3949631E-02  2.2160046E-02  1.9850378E-02  6.5342738E-03  7.4873620E-05
  3.7870662E-03  1.2942141E-02  1.1362398E-02  2.1614809E-02  6.6755428E-03  6.6755428E-03  2.1614809E-02  1.1362398E-02  1.2942141E-02  3.7870662E-03  8.5867160E-05
  2.5121998E-03  9.0479355E-03  7.0977487E-03  1.4789644E-02  4.2179810E-03  4.2179810E-03  1.4789644E-02  7.0977487E-03  9.0479355E-03  2.5121998E-03  9.8559404E-05
  2.1634841E-03  7.9578815E-03  5.5755823E-03  1.2476671E-02  3.4599480E-03  3.4599480E-03  1.2476671E-02  5.5755823E-03  7.9578815E-03  2.1634841E-03  1.2652611E-04
  1.9587190E-03  7.2741857E-03  4.5979626E-03  1.0927542E-02  2.9759988E-03  2.9759988E-03  1.0927542E-02  4.5979626E-03  7.2741857E-03  1.9587190E-03  1.6091027E-04
  1.8253386E-03  6.8353326E-03  3.9286602E-03  9.8576790E-03  2.6610800E-03  2.6610800E-03  9.8576790E-03  3.9286602E-03  6.8353326E-03  1.8253386E-03  2.0145057E-04
  1.7473663E-03  6.5652782E-03  3.4609160E-03  9.1153492E-03  2.4439986E-03  2.4439986E-03  9.1153492E-03  3.4609160E-03  6.5652782E-03  1.7473663E-03  2.4684293E-04
  1.7049253E-03  6.3976943E-03  3.1369663E-03  8.5349636E-03  2.3085789E-03  2.3085789E-03  8.5349636E-03  3.1369663E-03  6.3976943E-03  1.7049253E-03  2.9891868E-04
  1.6838561E-03  6.3057837E-03  2.8939781E-03  8.2418610E-03  2.2149213E-03  2.2149213E-03  8.2418610E-03  2.8939781E-03  6.3057837E-03  1.6838561E-03  3.5382288E-04
  1.6933869E-03  6.3438312E-03  2.7041753E-03  8.0106624E-03  2.1396063E-03  2.1396063E-03  8.0106624E-03  2.7041753E-03  6.3438312E-03  1.6933869E-03  4.2072091E-04
  1.7048020E-03  6.3174750E-03  2.5504785E-03  7.8065825E-03  2.0967635E-03  2.0967635E-03  7.8065825E-03  2.5504785E-03  6.3174750E-03  1.7048020E-03  4.8676531E-04
  1.7162237E-03  6.3470205E-03  2.4419414E-03  7.6878210E-03  2.0585634E-03  2.0585634E-03  7.6878210E-03  2.4419414E-03  6.3470205E-03  1.7162237E-03  5.5663665E-04
  1.7379771E-03  6.3562380E-03  2.3639195E-03  7.5132633E-03  2.0444229E-03  2.0444229E-03  7.5132633E-03  2.3639195E-03  6.3562380E-03  1.7379771E-03  6.3260182E-04
  1.7738436E-03  6.4274680E-03  2.3141176E-03  7.4665873E-03  2.0491497E-03  2.0491497E-03  7.4665873E-03  2.3141176E-03  6.4274680E-03  1.7738436E-03  7.1282801E-04
  1.8129593E-03  6.5041422E-03  2.2929510E-03  7.4737622E-03  2.0660915E-03  2.0660915E-03  7.4737622E-03  2.2929510E-03  6.5041422E-03  1.8129593E-03  7.9736444E-04
  1.8690990E-03  6.6875958E-03  2.2959561E-03  7.5040819E-03  2.0864149E-03  2.0864149E-03  7.5040819E-03  2.2959561E-03  6.6875958E-03  1.8690990E-03  8.8566569E-04
  1.9241087E-03  6.7498611E-03  2.3013776E-03  7.5587236E-03  2.1330736E-03  2.1330736E-03  7.5587236E-03  2.3013776E-03  6.7498611E-03  1.9241087E-03  9.7494624E-04
  1.9904908E-03  6.9100229E-03  2.3368321E-03  7.6886746E-03  2.1814998E-03  2.1814998E-03  7.6886746E-03  2.3368321E-03  6.9100229E-03  1.9904908E-03  1.0702787E-03
  2.0621367E-03  7.1119991E-03  2.3775222E-03  7.8069708E-03  2.2418775E-03  2.2418775E-03  7.8069708E-03  2.3775222E-03  7.1119991E-03  2.0621367E-03  1.1671352E-03
  2.1486446E-03  7.3028148E-03  2.4211155E-03  7.9328024E-03  2.3109572E-03  2.3109572E-03  7.9328024E-03  2.4211155E-03  7.3028148E-03  2.1486446E-03  1.2653984E-03
  2.2352981E-03  7.6543472E-03  2.4903191E-03  8.1538604E-03  2.3906242E-03  2.3906242E-03  8.1538604E-03  2.4903191E-03  7.6543472E-03  2.2352981E-03  1.3569376E-03
  2.3104339E-03  7.7664336E-03  2.5620271E-03  8.4521767E-03  2.4670489E-03  2.4670489E-03  8.4521767E-03  2.5620271E-03  7.7664336E-03  2.3104339E-03  1.4845509E-03
  2.4075753E-03  7.9963325E-03  2.6283698E-03  8.5731612E-03  2.5476359E-03  2.5476359E-03  8.5731612E-03  2.6283698E-03  7.9963325E-03  2.4075753E-03  1.5669504E-03
  2.5057087E-03  8.2927706E-03  2.7061087E-03  8.8601198E-03  2.6423522E-03  2.6423522E-03  8.8601198E-03  2.7061087E-03  8.2927706E-03  2.5057087E-03  1.6691104E-03
  2.6140411E-03  8.5248872E-03  2.7967071E-03  8.9705493E-03  2.7441181E-03  2.7441181E-03  8.9705493E-03  2.7967071E-03  8.5248872E-03  2.6140411E-03  1.7871770E-03
  2.7249938E-03  8.8662904E-03  2.8853112E-03  9.5429091E-03  2.8239458E-03  2.8239458E-03  9.5429091E-03  2.8853112E-03  8.8662904E-03  2.7249938E-03  1.9101148E-03
  2.8082431E-03  9.0197960E-03  2.9714986E-03  9.6330147E-03  2.9233999E-03  2.9233999E-03  9.6330147E-03  2.9714986E-03  9.0197960E-03  2.8082431E-03  1.9831147E-03
  2.9145187E-03  9.3224380E-03  3.0666327E-03  1.0041321E-02  3.0174353E-03  3.0174353E-03  1.0041321E-02  3.0666327E-03  9.3224380E-03  2.9145187E-03  2.0979659E-03
  3.0266648E-03  9.7158151E-03  3.1602687E-03  1.0228197E-02  3.1574204E-03  3.1574204E-03  1.0228197E-02  3.1602687E-03  9.7158151E-03  3.0266648E-03  2.2828053E-03
  3.1318689E-03  9.9365216E-03  3.2538755E-03  1.0336292E-02  3.2275150E-03  3.2275150E-03  1.0336292E-02  3.2538755E-03  9.9365216E-03  3.1318689E-03  2.3017105E-03
  3.2599545E-03  1.0371888E-02  3.3753706E-03  1.0693697E-02  3.3550979E-03  3.3550979E-03  1.0693697E-02  3.3753706E-03  1.0371888E-02  3.2599545E-03  2.4622506E-03
  3.3424135E-03  1.0641903E-02  3.4663610E-03  1.0842111E-02  3.4440390E-03  3.4440390E-03  1.0842111E-02  3.4663610E-03  1.0641903E-02  3.3424135E-03  2.8213938E-03
  3.4683620E-03  1.1024340E-02  3.6261775E-03  1.1143201E-02  3.5615224E-03  3.5615224E-03  1.1143201E-02  3.6261775E-03  1.1024340E-02  3.4683620E-03  2.5672446E-03
  3.5806811E-03  1.1156803E-02  3.6740460E-03  1.1774795E-02  3.6760125E-03  3.6760125E-03  1.1774795E-02  3.6740460E-03  1.1156803E-02  3.5806811E-03  2.7834518E-03
  3.7708858E-03  1.1807286E-02  3.7980944E-03  1.1349737E-02  3.7537034E-03  3.7537034E-03  1.1349737E-02  3.7980944E-03  1.1807286E-02  3.7708858E-03  2.8597463E-03
  3.8079925E-03  1.1784516E-02  3.9216696E-03  1.1913067E-02  3.8952033E-03  3.8952033E-03  1.1913067E-02  3.9216696E-03  1.1784516E-02  3.8079925E-03  3.0389114E-03
  4.6952172E-03  1.1795774E-02  4.0072205E-03  1.2608204E-02  3.9989776E-03  3.9989776E-03  1.2608204E-02  4.0072205E-03  1.1795774E-02  4.6952172E-03  3.1057654E-03
  4.0746918E-03  1.3014727E-02  4.1531073E-03  1.4562031E-02  4.1219279E-03  4.1219279E-03  1.4562031E-02  4.1531073E-03  1.3014727E-02  4.0746918E-03  3.1973034E-03
  4.1088798E-03  1.4320002E-02  4.2199133E-03  1.1458361E-02  4.2042891E-03  4.2042891E-03  1.1458361E-02  4.2199133E-03  1.4320002E-02  4.1088798E-03  3.2603390E-03
  4.2934597E-03  1.2533528E-02  4.4496176E-03  1.6780364E-02  4.3768441E-03  4.3768441E-03  1.6780364E-02  4.4496176E-03  1.2533528E-02  4.2934597E-03  3.4689871E-03
  7.5317483E-03  2.2835497E-02  2.4492413E-02  3.9795019E-02  1.4535033E-02  1.4535033E-02  3.9795019E-02  2.4492413E-02  2.2835497E-02  7.5317483E-03  8.4857595E-05
  4.3825130E-03  1.4932852E-02  1.2642424E-02  2.5360339E-02  7.8383441E-03  7.8383441E-03  2.5360339E-02  1.2642424E-02  1.4932852E-02  4.3825130E-03  9.5989980E-05
  2.9207695E-03  1.0522753E-02  7.9912763E-03  1.7406324E-02  4.9763671E-03  4.9763671E-03  1.7406324E-02  7.9912763E-03  1.0522753E-02  2.9207695E-03  1.1064956E-04
  2.4991498E-03  9.2134356E-03  6.2458357E-03  1.4598748E-02  4.0385728E-03  4.0385728E-03  1.4598748E-02  6.2458357E-03  9.2134356E-03  2.4991498E-03  1.4094404E-04
  2.2467801E-03  8.3766829E-03  5.1106398E-03  1.2676553E-02  3.4517640E-03  3.4517640E-03  1.2676553E-02  5.1106398E-03  8.3766829E-03  2.2467801E-03  1.7686248E-04
  2.0796348E-03  7.7890570E-03  4.3326875E-03  1.1362355E-02  3.0595382E-03  3.0595382E-03  1.1362355E-02  4.3326875E-03  7.7890570E-03  2.0796348E-03  2.1866163E-04
  1.9749039E-03  7.4180852E-03  3.7660881E-03  1.0418463E-02  2.7821315E-03  2.7821315E-03  1.0418463E-02  3.7660881E-03  7.4180852E-03  1.9749039E-03  2.6467273E-04
  1.9124588E-03  7.2057124E-03  3.3640121E-03  9.6551990E-03  2.5994097E-03  2.5994097E-03  9.6551990E-03  3.3640121E-03  7.2057124E-03  1.9124588E-03  3.1662462E-04
  1.8722824E-03  6.9828073E-03  3.0400606E-03  9.1784220E-03  2.4530402E-03  2.4530402E-03  9.1784220E-03  3.0400606E-03  6.9828073E-03  1.8722824E-03  3.7009633E-04
  1.8532551E-03  6.9065738E-03  2.8059201E-03  8.7650466E-03  2.3432540E-03  2.3432540E-03  8.7650466E-03  2.8059201E-03  6.9065738E-03  1.8532551E-03  4.3525438E-04
  1.8363370E-03  6.8658392E-03  2.6362933E-03  8.4250603E-03  2.2495256E-03  2.2495256E-03  8.4250603E-03  2.6362933E-03  6.8658392E-03  1.8363370E-03  4.9927014E-04
  1.8423234E-03  6.7363882E-03  2.5080736E-03  8.2579167E-03  2.1831214E-03  2.1831214E-03  8.2579167E-03  2.5080736E-03  6.7363882E-03  1.8423234E-03  5.6992416E-04
  1.8395380E-03  6.7344663E-03  2.4045975E-03  8.0864676E-03  2.1598712E-03  2.1598712E-03  8.0864676E-03  2.4045975E-03  6.7344663E-03  1.8395380E-03  6.3859136E-04
  1.8653715E-03  6.7773577E-03  2.3456261E-03  7.8499978E-03  2.1528187E-03  2.1528187E-03  7.8499978E-03  2.3456261E-03  6.7773577E-03  1.8653715E-03  7.1739978E-04
  1.8972494E-03  6.8600168E-03  2.3176763E-03  7.7998080E-03  2.1523641E-03  2.1523641E-03  7.7998080E-03  2.3176763E-03  6.8600168E-03  1.8972494E-03  7.9247298E-04
  1.9433036E-03  6.9230617E-03  2.3079646E-03  7.8082899E-03  2.1544424E-03  2.1544424E-03  7.8082899E-03  2.3079646E-03  6.9230617E-03  1.9433036E-03  8.7341909E-04
  1.9926998E-03  7.0539059E-03  2.3104709E-03  7.8256336E-03  2.1989158E-03  2.1989158E-03  7.8256336E-03  2.3104709E-03  7.0539059E-03  1.9926998E-03  9.5920492E-04
  2.0533333E-03  7.1911528E-03  2.3312401E-03  7.9090178E-03  2.2429730E-03  2.2429730E-03  7.9090178E-03  2.3312401E-03  7.1911528E-03  2.0533333E-03  1.0457824E-03
  2.1181773E-03  7.3747316E-03  2.3710352E-03  8.0070008E-03  2.2935674E-03  2.2935674E-03  8.0070008E-03  2.3710352E-03  7.3747316E-03  2.1181773E-03  1.1323126E-03
  2.1953610E-03  7.5358854E-03  2.4157070E-03  8.1155377E-03  2.3550724E-03  2.3550724E-03  8.1155377E-03  2.4157070E-03  7.5358854E-03  2.1953610E-03  1.2220359E-03
  2.2713683E-03  7.6439940E-03  2.4644891E-03  8.3203645E-03  2.4123395E-03  2.4123395E-03  8.3203645E-03  2.4644891E-03  7.6439940E-03  2.2713683E-03  1.3305600E-03
  2.3537397E-03  8.1046319E-03  2.5253052E-03  8.6648216E-03  2.4956843E-03  2.4956843E-03  8.6648216E-03  2.5253052E-03  8.1046319E-03  2.3537397E-03  1.4027785E-03
  2.4316303E-03  8.1338798E-03  2.5838323E-03  8.8024412E-03  2.5642189E-03  2.5642189E-03  8.8024412E-03  2.5838323E-03  8.1338798E-03  2.4316303E-03  1.5076645E-03
  2.5245213E-03  8.4238475E-03  2.6572014E-03  8.9660521E-03  2.6343500E-03  2.6343500E-03  8.9660521E-03  2.6572014E-03  8.4238475E-03  2.5245213E-03  1.6056496E-03
  2.6201887E-03  8.7589225E-03  2.7294639E-03  9.1565423E-03  2.7161911E-03  2.7161911E-03  9.1565423E-03  2.7294639E-03  8.7589225E-03  2.6201887E-03  1.7187582E-03
  2.7125486E-03  9.2325473E-03  2.8224770E-03  9.7513423E-03  2.8097923E-03  2.8097923E-03  9.7513423E-03  2.8224770E-03  9.2325473E-03  2.7125486E-03  1.7880769E-03
  2.7938159E-03  9.1423804E-03  2.9045140E-03  9.6693430E-03  2.8981059E-03  2.8981059E-03  9.6693430E-03  2.9045140E-03  9.1423804E-03  2.7938159E-03  1.9696069E-03
  2.8961516E-03  9.9500100E-03  2.9901761E-03  1.0082984E-02  2.9832212E-03  2.9832212E-03  1.0082984E-02  2.9901761E-03  9.9500100E-03  2.8961516E-03  1.9957004E-03
  2.9990687E-03  1.0229469E-02  3.0788067E-03  1.0005063E-02  3.0756100E-03  3.0756100E-03  1.0005063E-02  3.0788067E-03  1.0229469E-02  2.9990687E-03  2.0992915E-03
  3.0888419E-03  9.9595443E-03  3.1628051E-03  1.0304573E-02  3.1711053E-03  3.1711053E-03  1.0304573E-02  3.1628051E-03  9.9595443E-03  3.0888419E-03  2.1769865E-03
  3.2056940E-03  1.0374711E-02  3.2697558E-03  1.0839415E-02  3.2866082E-03  3.2866082E-03  1.0839415E-02  3.2697558E-03  1.0374711E-02  3.2056940E-03  2.2909147E-03
  3.2931197E-03  1.0840484E-02  3.3649576E-03  1.1268510E-02  3.3689800E-03  3.3689800E-03  1.1268510E-02  3.3649576E-03  1.0840484E-02  3.2931197E-03  2.3521776E-03
  3.3931784E-03  1.1295470E-02  3.4555392E-03  1.1362684E-02  3.4753657E-03  3.4753657E-03  1.1362684E-02  3.4555392E-03  1.1295470E-02  3.3931784E-03  2.4761276E-03
  3.5119274E-03  1.1562224E-02  3.5412695E-03  1.1549680E-02  3.5801826E-03  3.5801826E-03  1.1549680E-02  3.5412695E-03  1.1562224E-02  3.5119274E-03  2.5394311E-03
  3.6030100E-03  1.2231396E-02  3.6913750E-03  1.2026467E-02  3.6947548E-03  3.6947548E-03  1.2026467E-02  3.6913750E-03  1.2231396E-02  3.6030100E-03  2.7891767E-03
  3.7325172E-03  1.2109327E-02  3.7513665E-03  1.1814707E-02  3.7944364E-03  3.7944364E-03  1.1814707E-02  3.7513665E-03  1.2109327E-02  3.7325172E-03  2.8169321E-03
  3.8006710E-03  1.2823098E-02  3.8571689E-03  1.3091949E-02  3.9007065E-03  3.9007065E-03  1.3091949E-02  3.8571689E-03  1.2823098E-02  3.8006710E-03  2.8622251E-03
  3.8983318E-03  1.2815645E-02  3.9543154E-03  1.0844368E-02  3.9962824E-03  3.9962824E-03  1.0844368E-02  3.9543154E-03  1.2815645E-02  3.8983318E-03  3.0064481E-03
  4.0413363E-03  1.3674449E-02  4.0720598E-03  1.3399804E-02  4.0967514E-03  4.0967514E-03  1.3399804E-02  4.0720598E-03  1.3674449E-02  4.0413363E-03  3.0218718E-03
  4.1371326E-03  1.4684341E-02  4.1734242E-03  1.4306312E-02  4.4921536E-03  4.4921536E-03  1.4306312E-02  4.1734242E-03  1.4684341E-02  4.1371326E-03  3.5296251E-03
  8.3907017E-03  2.5518387E-02  2.5939712E-02  4.4578414E-02  1.6342231E-02  1.6342231E-02  4.4578414E-02  2.5939712E-02  2.5518387E-02  8.3907017E-03  9.2511826E-05
  4.9169745E-03  1.6750817E-02  1.3511052E-02  2.8630284E-02  8.8416298E-03  8.8416298E-03  2.8630284E-02  1.3511052E-02  1.6750817E-02  4.9169745E-03  1.0521002E-04
  3.2877088E-03  1.1859500E-02  8.5917901E-03  1.9756613E-02  5.6340720E-03  5.6340720E-03  1.9756613E-02  8.5917901E-03  1.1859500E-02  3.2877088E-03  1.2036706E-04
  2.7962067E-03  1.0310040E-02  6.6739241E-03  1.6442479E-02  4.5499905E-03  4.5499905E-03  1.6442479E-02  6.6739241E-03  1.0310040E-02  2.7962067E-03  1.5139470E-04
  2.4999287E-03  9.3059389E-03  5.4184395E-03  1.4233911E-02  3.8550028E-03  3.8550028E-03  1.4233911E-02  5.4184395E-03  9.3059389E-03  2.4999287E-03  1.8787627E-04
  2.3072407E-03  8.6145924E-03  4.5502441E-03  1.2607967E-02  3.3911037E-03  3.3911037E-03  1.2607967E-02  4.5502441E-03  8.6145924E-03  2.3072407E-03  2.2988685E-04
  2.1711471E-03  8.1682094E-03  3.9046308E-03  1.1427635E-02  3.0528621E-03  3.0528621E-03  1.1427635E-02  3.9046308E-03  8.1682094E-03  2.1711471E-03  2.7580680E-04
  2.0792388E-03  7.8395842E-03  3.4298425E-03  1.0458623E-02  2.8092028E-03  2.8092028E-03  1.0458623E-02  3.4298425E-03  7.8395842E-03  2.0792388E-03  3.2540063E-04
  2.0157072E-03  7.5501767E-03  3.0784291E-03  9.7913470E-03  2.6105926E-03  2.6105926E-03  9.7913470E-03  3.0784291E-03  7.5501767E-03  2.0157072E-03  3.7959646E-04
  1.9645147E-03  7.3961251E-03  2.8186626E-03  9.2574012E-03  2.4583857E-03  2.4583857E-03  9.2574012E-03  2.8186626E-03  7.3961251E-03  1.9645147E-03  4.3730708E-04
  1.9379120E-03  7.2027798E-03  2.6410560E-03  8.8382739E-03  2.3770324E-03  2.3770324E-03  8.8382739E-03  2.6410560E-03  7.2027798E-03  1.9379120E-03  4.9529421E-04
  1.9037185E-03  7.0634043E-03  2.4957510E-03  8.5756187E-03  2.2840622E-03  2.2840622E-03  8.5756187E-03  2.4957510E-03  7.0634043E-03  1.9037185E-03  5.7174853E-04
  1.9165299E-03  7.0342584E-03  2.4034577E-03  8.2588541E-03  2.2344562E-03  2.2344562E-03  8.2588541E-03  2.4034577E-03  7.0342584E-03  1.9165299E-03  6.3420329E-04
  1.9330012E-03  7.0212259E-03  2.3459854E-03  8.1345316E-03  2.2085632E-03  2.2085632E-03  8.1345316E-03  2.3459854E-03  7.0212259E-03  1.9330012E-03  7.0693208E-04
  1.9595066E-03  7.0611153E-03  2.3099817E-03  7.9636026E-03  2.2067771E-03  2.2067771E-03  7.9636026E-03  2.3099817E-03  7.0611153E-03  1.9595066E-03  7.8453683E-04
  1.9866942E-03  7.2202565E-03  2.2953335E-03  7.9960252E-03  2.1967829E-03  2.1967829E-03  7.9960252E-03  2.2953335E-03  7.2202565E-03  1.9866942E-03  8.5657471E-04
  2.0359472E-03  7.2362858E-03  2.2909485E-03  8.0145826E-03  2.2365156E-03  2.2365156E-03  8.0145826E-03  2.2909485E-03  7.2362858E-03  2.0359472E-03  9.3344730E-04
  2.0864977E-03  7.3731890E-03  2.3080126E-03  8.0683891E-03  2.2687976E-03  2.2687976E-03  8.0683891E-03  2.3080126E-03  7.3731890E-03  2.0864977E-03  1.0174570E-03
  2.1517334E-03  7.5362178E-03  2.3362932E-03  8.1525640E-03  2.3103445E-03  2.3103445E-03  8.1525640E-03  2.3362932E-03  7.5362178E-03  2.1517334E-03  1.0950922E-03
  2.2152993E-03  7.7281522E-03  2.3756312E-03  8.2766592E-03  2.3642480E-03  2.3642480E-03  8.2766592E-03  2.3756312E-03  7.7281522E-03  2.2152993E-03  1.1793828E-03
  2.2910298E-03  7.9532029E-03  2.4225808E-03  8.3836241E-03  2.4261389E-03  2.4261389E-03  8.3836241E-03  2.4225808E-03  7.9532029E-03  2.2910298E-03  1.2741191E-03
  2.3572972E-03  8.2309338E-03  2.4867341E-03  8.9116934E-03  2.4689484E-03  2.4689484E-03  8.9116934E-03  2.4867341E-03  8.2309338E-03  2.3572972E-03  1.3582009E-03
  2.4315235E-03  8.3148676E-03  2.5332833E-03  8.7583780E-03  2.5479377E-03  2.5479377E-03  8.7583780E-03  2.5332833E-03  8.3148676E-03  2.4315235E-03  1.4455907E-03
  2.5262098E-03  8.5121732E-03  2.6020453E-03  9.0341742E-03  2.6238660E-03  2.6238660E-03  9.0341742E-03  2.6020453E-03  8.5121732E-03  2.5262098E-03  1.5345740E-03
  2.5922061E-03  8.7423446E-03  2.6745902E-03  9.0823651E-03  2.6974296E-03  2.6974296E-03  9.0823651E-03  2.6745902E-03  8.7423446E-03  2.5922061E-03  1.6013799E-03
  2.6909356E-03  9.1806145E-03  2.7484190E-03  9.5981194E-03  2.7935859E-03  2.7935859E-03  9.5981194E-03  2.7484190E-03  9.1806145E-03  2.6909356E-03  1.6667022E-03
  2.7791078E-03  9.1860413E-03  2.8184521E-03  9.7298175E-03  2.8614032E-03  2.8614032E-03  9.7298175E-03  2.8184521E-03  9.1860413E-03  2.7791078E-03  1.8213477E-03
  2.8512272E-03  9.5795108E-03  2.9011490E-03  9.9099191E-03  2.9336140E-03  2.9336140E-03  9.9099191E-03  2.9011490E-03  9.5795108E-03  2.8512272E-03  1.9509446E-03
  2.9523437E-03  9.8214840E-03  3.0017812E-03  1.0111306E-02  3.0393806E-03  3.0393806E-03  1.0111306E-02  3.0017812E-03  9.8214840E-03  2.9523437E-03  1.9144375E-03
  3.0481486E-03  1.0273088E-02  3.0688391E-03  1.0101557E-02  3.1215505E-03  3.1215505E-03  1.0101557E-02  3.0688391E-03  1.0273088E-02  3.0481486E-03  2.0942945E-03
  3.1503625E-03  1.0329038E-02  3.1798309E-03  1.0847633E-02  3.2244199E-03  3.2244199E-03  1.0847633E-02  3.1798309E-03  1.0329038E-02  3.1503625E-03  2.1443914E-03
  3.2321155E-03  1.0802329E-02  3.2434779E-03  1.0693738E-02  3.2831513E-03  3.2831513E-03  1.0693738E-02  3.2434779E-03  1.0802329E-02  3.2321155E-03  2.3359407E-03
  3.3465653E-03  1.1019065E-02  3.3190155E-03  1.2067676E-02  3.3989448E-03  3.3989448E-03  1.2067676E-02  3.3190155E-03  1.1019065E-02  3.3465653E-03  2.3994219E-03
  3.4417446E-03  1.1403047E-02  3.4491242E-03  1.1993457E-02  3.4736579E-03  3.4736579E-03  1.1993457E-02  3.4491242E-03  1.1403047E-02  3.4417446E-03  2.4570471E-03
  3.5432775E-03  1.1695031E-02  3.5377769E-03  1.1679170E-02  3.6071767E-03  3.6071767E-03  1.1679170E-02  3.5377769E-03  1.1695031E-02  3.5432775E-03  2.4558461E-03
  3.6323424E-03  1.2465185E-02  3.6192051E-03  1.2328785E-02  3.7042056E-03  3.7042056E-03  1.2328785E-02  3.6192051E-03  1.2465185E-02  3.6323424E-03  2.9674414E-03
  3.7219323E-03  1.3649770E-02  3.6857203E-03  1.2725337E-02  3.7840221E-03  3.7840221E-03  1.2725337E-02  3.6857203E-03  1.3649770E-02  3.7219323E-03  2.7217111E-03
  3.8237540E-03  1.3379607E-02  3.7963480E-03  1.3823535E-02  3.8610580E-03  3.8610580E-03  1.3823535E-02  3.7963480E-03  1.3379607E-02  3.8237540E-03  2.6888244E-03
  3.8988559E-03  1.6964316E-02  3.9495851E-03  1.5043979E-02  3.9456364E-03  3.9456364E-03  1.5043979E-02  3.9495851E-03  1.6964316E-02  3.8988559E-03  2.7619405E-03
  4.0319635E-03  1.2837330E-02  3.9724770E-03  1.3509970E-02  4.0401384E-03  4.0401384E-03  1.3509970E-02  3.9724770E-03  1.2837330E-02  4.0319635E-03  2.9902406E-03
  9.2203630E-03  2.7952450E-02  2.6932025E-02  4.8868693E-02  1.7878407E-02  1.7878407E-02  4.8868693E-02  2.6932025E-02  2.7952450E-02  9.2203630E-03  9.7857706E-05
  5.4007113E-03  1.8367116E-02  1.4179228E-02  3.1487984E-02  9.6831086E-03  9.6831086E-03  3.1487984E-02  1.4179228E-02  1.8367116E-02  5.4007113E-03  1.1183010E-04
  3.6151337E-03  1.3073857E-02  8.9784670E-03  2.1763383E-02  6.1938650E-03  6.1938650E-03  2.1763383E-02  8.9784670E-03  1.3073857E-02  3.6151337E-03  1.2747224E-04
  3.0729776E-03  1.1314501E-02  6.9416968E-03  1.8028572E-02  4.9956188E-03  4.9956188E-03  1.8028572E-02  6.9416968E-03  1.1314501E-02  3.0729776E-03  1.5920245E-04
  2.7244587E-03  1.0140136E-02  5.5642784E-03  1.5456997E-02  4.2093975E-03  4.2093975E-03  1.5456997E-02  5.5642784E-03  1.0140136E-02  2.7244587E-03  1.9539766E-04
  2.4929599E-03  9.3502883E-03  4.6087609E-03  1.3584196E-02  3.6622569E-03  3.6622569E-03  1.3584196E-02  4.6087609E-03  9.3502883E-03  2.4929599E-03  2.3608548E-04
  2.3314838E-03  8.7569482E-03  3.9324799E-03  1.2237149E-02  3.2541474E-03  3.2541474E-03  1.2237149E-02  3.9324799E-03  8.7569482E-03  2.3314838E-03  2.7980234E-04
  2.2110328E-03  8.3672625E-03  3.4381128E-03  1.0952434E-02  2.9601279E-03  2.9601279E-03  1.0952434E-02  3.4381128E-03  8.3672625E-03  2.2110328E-03  3.2945134E-04
  2.1216398E-03  8.0004876E-03  3.0720687E-03  1.0271936E-02  2.7258646E-03  2.7258646E-03  1.0271936E-02  3.0720687E-03  8.0004876E-03  2.1216398E-03  3.8494466E-04
  2.0397626E-03  7.6816501E-03  2.8084493E-03  9.5584549E-03  2.5586885E-03  2.5586885E-03  9.5584549E-03  2.8084493E-03  7.6816501E-03  2.0397626E-03  4.4302001E-04
  2.0019014E-03  7.4857367E-03  2.6307432E-03  9.0817322E-03  2.4321670E-03  2.4321670E-03  9.0817322E-03  2.6307432E-03  7.4857367E-03  2.0019014E-03  4.9903608E-04
  1.9866255E-03  7.2816841E-03  2.4976449E-03  8.7336714E-03  2.3676474E-03  2.3676474E-03  8.7336714E-03  2.4976449E-03  7.2816841E-03  1.9866255E-03  5.7331703E-04
  1.9696898E-03  7.2474336E-03  2.3899511E-03  8.4227148E-03  2.2774154E-03  2.2774154E-03  8.4227148E-03  2.3899511E-03  7.2474336E-03  1.9696898E-03  6.2505165E-04
  1.9771708E-03  7.2032452E-03  2.3206475E-03  8.2606245E-03  2.2443814E-03  2.2443814E-03  8.2606245E-03  2.3206475E-03  7.2032452E-03  1.9771708E-03  6.9193234E-04
  1.9997323E-03  7.2456069E-03  2.2860530E-03  8.1151151E-03  2.2292649E-03  2.2292649E-03  8.1151151E-03  2.2860530E-03  7.2456069E-03  1.9997323E-03  7.6762345E-04
  2.0407759E-03  7.3057067E-03  2.2676229E-03  8.1397236E-03  2.2278360E-03  2.2278360E-03  8.1397236E-03  2.2676229E-03  7.3057067E-03  2.0407759E-03  8.3207300E-04
  2.0662352E-03  7.3895404E-03  2.2635498E-03  8.0933788E-03  2.2475059E-03  2.2475059E-03  8.0933788E-03  2.2635498E-03  7.3895404E-03  2.0662352E-03  9.0566814E-04
  2.1109268E-03  7.4961483E-03  2.2769846E-03  8.1344919E-03  2.2754189E-03  2.2754189E-03  8.1344919E-03  2.2769846E-03  7.4961483E-03  2.1109268E-03  9.8296379E-04
  2.1688115E-03  7.6476487E-03  2.3021846E-03  8.2150719E-03  2.3127716E-03  2.3127716E-03  8.2150719E-03  2.3021846E-03  7.6476487E-03  2.1688115E-03  1.0621809E-03
  2.2270459E-03  7.7724691E-03  2.3385366E-03  8.3835507E-03  2.3524584E-03  2.3524584E-03  8.3835507E-03  2.3385366E-03  7.7724691E-03  2.2270459E-03  1.1410931E-03
  2.2834710E-03  8.0188328E-03  2.3829943E-03  8.4429667E-03  2.4103015E-03  2.4103015E-03  8.4429667E-03  2.3829943E-03  8.0188328E-03  2.2834710E-03  1.2200643E-03
  2.3715378E-03  8.2830100E-03  2.4271936E-03  8.6715064E-03  2.4554467E-03  2.4554467E-03  8.6715064E-03  2.4271936E-03  8.2830100E-03  2.3715378E-03  1.3161889E-03
  2.4277496E-03  8.3921876E-03  2.4799584E-03  8.8086562E-03  2.5222783E-03  2.5222783E-03  8.8086562E-03  2.4799584E-03  8.3921876E-03  2.4277496E-03  1.3800576E-03
  2.5128759E-03  8.6370845E-03  2.5430453E-03  9.1076911E-03  2.5987189E-03  2.5987189E-03  9.1076911E-03  2.5430453E-03  8.6370845E-03  2.5128759E-03  1.4556478E-03
  2.5831547E-03  8.8970368E-03  2.6129572E-03  9.2838928E-03  2.6600842E-03  2.6600842E-03  9.2838928E-03  2.6129572E-03  8.8970368E-03  2.5831547E-03  1.5197166E-03
  2.6749524E-03  9.1944932E-03  2.6808469E-03  9.5246425E-03  2.7236445E-03  2.7236445E-03  9.5246425E-03  2.6808469E-03  9.1944932E-03  2.6749524E-03  1.6296783E-03
  2.7442972E-03  9.3110150E-03  2.7609195E-03  9.6630850E-03  2.8121881E-03  2.8121881E-03  9.6630850E-03  2.7609195E-03  9.3110150E-03  2.7442972E-03  1.7741192E-03
  2.8419647E-03  9.7443235E-03  2.8158078E-03  9.9736248E-03  2.8867324E-03  2.8867324E-03  9.9736248E-03  2.8158078E-03  9.7443235E-03  2.8419647E-03  1.8509417E-03
  2.9641263E-03  9.7735504E-03  2.9155673E-03  1.0276806E-02  2.9855627E-03  2.9855627E-03  1.0276806E-02  2.9155673E-03  9.7735504E-03  2.9641263E-03  1.8829780E-03
  3.0106470E-03  1.0418856E-02  2.9841315E-03  1.0727693E-02  3.0408883E-03  3.0408883E-03  1.0727693E-02  2.9841315E-03  1.0418856E-02  3.0106470E-03  1.9847170E-03
  3.1178074E-03  1.0533806E-02  3.0614082E-03  1.0787483E-02  3.1431298E-03  3.1431298E-03  1.0787483E-02  3.0614082E-03  1.0533806E-02  3.1178074E-03  2.0181918E-03
  3.1800009E-03  1.0549335E-02  3.1258508E-03  1.0590735E-02  3.2236423E-03  3.2236423E-03  1.0590735E-02  3.1258508E-03  1.0549335E-02  3.1800009E-03  2.0902922E-03
  3.2600077E-03  1.0861600E-02  3.2377814E-03  1.1100085E-02  3.2891031E-03  3.2891031E-03  1.1100085E-02  3.2377814E-03  1.0861600E-02  3.2600077E-03  2.1502513E-03
  3.3666688E-03  1.1397660E-02  3.3299937E-03  1.1245594E-02  3.3934237E-03  3.3934237E-03  1.1245594E-02  3.3299937E-03  1.1397660E-02  3.3666688E-03  2.4413208E-03
  3.4412983E-03  1.2527877E-02  3.4128655E-03  1.1116783E-02  3.4719458E-03  3.4719458E-03  1.1116783E-02  3.4128655E-03  1.2527877E-02  3.4412983E-03  2.3484182E-03
  3.6349113E-03  1.1911750E-02  3.4980568E-03  1.2600104E-02  3.5623163E-03  3.5623163E-03  1.2600104E-02  3.4980568E-03  1.1911750E-02  3.6349113E-03  2.4021298E-03
  3.6382075E-03  1.2186952E-02  3.5644995E-03  1.2802172E-02  3.6499957E-03  3.6499957E-03  1.2802172E-02  3.5644995E-03  1.2186952E-02  3.6382075E-03  2.5146121E-03
  3.7186204E-03  1.2678881E-02  3.6699393E-03  1.3172648E-02  3.7414432E-03  3.7414432E-03  1.3172648E-02  3.6699393E-03  1.2678881E-02  3.7186204E-03  2.5082847E-03
  3.8332719E-03  1.3226447E-02  3.7654498E-03  1.4177873E-02  3.8216679E-03  3.8216679E-03  1.4177873E-02  3.7654498E-03  1.3226447E-02  3.8332719E-03  2.5843948E-03
  3.9376597E-03  1.3391312E-02  3.8418919E-03  1.3153300E-02  4.0087210E-03  4.0087210E-03  1.3153300E-02  3.8418919E-03  1.3391312E-02  3.9376597E-03  2.8516522E-03
  1.0264634E-02  3.1155617E-02  2.8459120E-02  5.3698435E-02  1.9622193E-02  1.9622193E-02  5.3698435E-02  2.8459120E-02  3.1155617E-02  1.0264634E-02  1.0495952E-04
  6.0289541E-03  2.0588182E-02  1.4959036E-02  3.4813528E-02  1.0726006E-02  1.0726006E-02  3.4813528E-02  1.4959036E-02  2.0588182E-02  6.0289541E-03  1.1914252E-04
  4.0645975E-03  1.4676759E-02  9.2867430E-03  2.4152177E-02  6.8774960E-03  6.8774960E-03  2.4152177E-02  9.2867430E-03  1.4676759E-02  4.0645975E-03  1.3437742E-04
  3.4268306E-03  1.2630045E-02  7.0619996E-03  1.9839238E-02  5.4955305E-03  5.4955305E-03  1.9839238E-02  7.0619996E-03  1.2630045E-02  3.4268306E-03  1.6514494E-04
  3.0158219E-03  1.1243206E-02  5.5987644E-03  1.6823061E-02  4.5724456E-03  4.5724456E-03  1.6823061E-02  5.5987644E-03  1.1243206E-02  3.0158219E-03  2.0092416E-04
  2.7325690E-03  1.0250827E-02  4.6050104E-03  1.4584209E-02  3.9278917E-03  3.9278917E-03  1.4584209E-02  4.6050104E-03  1.0250827E-02  2.7325690E-03  2.3980514E-04
  2.5201581E-03  9.4963652E-03  3.9083004E-03  1.2899667E-02  3.4441760E-03  3.4441760E-03  1.2899667E-02  3.9083004E-03  9.4963652E-03  2.5201581E-03  2.8335300E-04
  2.3611053E-03  8.8904885E-03  3.4065185E-03  1.1494551E-02  3.0767183E-03  3.0767183E-03  1.1494551E-02  3.4065185E-03  8.8904885E-03  2.3611053E-03  3.3131028E-04
  2.2387839E-03  8.3977297E-03  3.0482241E-03  1.0560164E-02  2.8219927E-03  2.8219927E-03  1.0560164E-02  3.0482241E-03  8.3977297E-03  2.2387839E-03  3.8112445E-04
  2.1490543E-03  8.0804723E-03  2.7880854E-03  9.8345727E-03  2.6155091E-03  2.6155091E-03  9.8345727E-03  2.7880854E-03  8.0804723E-03  2.1490543E-03  4.3310590E-04
  2.0961369E-03  7.7501000E-03  2.6014773E-03  9.2878428E-03  2.4792994E-03  2.4792994E-03  9.2878428E-03  2.6014773E-03  7.7501000E-03  2.0961369E-03  4.9197332E-04
  2.0568310E-03  7.6346180E-03  2.4583482E-03  8.8744644E-03  2.3665469E-03  2.3665469E-03  8.8744644E-03  2.4583482E-03  7.6346180E-03  2.0568310E-03  5.5177953E-04
  2.0280663E-03  7.5020898E-03  2.3498339E-03  8.5544836E-03  2.3048320E-03  2.3048320E-03  8.5544836E-03  2.3498339E-03  7.5020898E-03  2.0280663E-03  6.0704148E-04
  2.0317463E-03  7.4856462E-03  2.2873539E-03  8.3539981E-03  2.2672959E-03  2.2672959E-03  8.3539981E-03  2.2873539E-03  7.4856462E-03  2.0317463E-03  6.7076377E-04
  2.0414870E-03  7.4745831E-03  2.2456069E-03  8.2371820E-03  2.2415090E-03  2.2415090E-03  8.2371820E-03  2.2456069E-03  7.4745831E-03  2.0414870E-03  7.3503443E-04
  2.0742747E-03  7.5173169E-03  2.2298659E-03  8.2191427E-03  2.2268460E-03  2.2268460E-03  8.2191427E-03  2.2298659E-03  7.5173169E-03  2.0742747E-03  8.0420154E-04
  2.0972907E-03  7.5778332E-03  2.2186855E-03  8.1191790E-03  2.2409626E-03  2.2409626E-03  8.1191790E-03  2.2186855E-03  7.5778332E-03  2.0972907E-03  8.6479144E-04
  2.1367989E-03  7.6565962E-03  2.2263491E-03  8.1658987E-03  2.2616819E-03  2.2616819E-03  8.1658987E-03  2.2263491E-03  7.6565962E-03  2.1367989E-03  9.4466020E-04
  2.1809578E-03  7.7949450E-03  2.2442297E-03  8.2436185E-03  2.2928492E-03  2.2928492E-03  8.2436185E-03  2.2442297E-03  7.7949450E-03  2.1809578E-03  1.0043150E-03
  2.2546749E-03  7.9411302E-03  2.2755601E-03  8.3427087E-03  2.3296272E-03  2.3296272E-03  8.3427087E-03  2.2755601E-03  7.9411302E-03  2.2546749E-03  1.0717349E-03
  2.2965067E-03  8.1448625E-03  2.3115749E-03  8.5322642E-03  2.3765247E-03  2.3765247E-03  8.5322642E-03  2.3115749E-03  8.1448625E-03  2.2965067E-03  1.1430135E-03
  2.3509330E-03  8.2703757E-03  2.3567365E-03  8.5350286E-03  2.4286671E-03  2.4286671E-03  8.5350286E-03  2.3567365E-03  8.2703757E-03  2.3509330E-03  1.2236247E-03
  2.4161844E-03  8.4849260E-03  2.4059474E-03  8.7047478E-03  2.4778857E-03  2.4778857E-03  8.7047478E-03  2.4059474E-03  8.4849260E-03  2.4161844E-03  1.2878822E-03
  2.4889968E-03  8.7436062E-03  2.4536112E-03  8.9175892E-03  2.5410316E-03  2.5410316E-03  8.9175892E-03  2.4536112E-03  8.7436062E-03  2.4889968E-03  1.3603351E-03
  2.5512719E-03  8.9120071E-03  2.5308923E-03  9.0064416E-03  2.6085079E-03  2.6085079E-03  9.0064416E-03  2.5308923E-03  8.9120071E-03  2.5512719E-03  1.4424824E-03
  2.6319467E-03  8.9450335E-03  2.5914881E-03  9.6978783E-03  2.6691109E-03  2.6691109E-03  9.6978783E-03  2.5914881E-03  8.9450335E-03  2.6319467E-03  1.5083336E-03
  2.7075103E-03  9.4880075E-03  2.6492306E-03  9.6829852E-03  2.7405317E-03  2.7405317E-03  9.6829852E-03  2.6492306E-03  9.4880075E-03  2.7075103E-03  1.5833120E-03
  2.7942124E-03  9.7566159E-03  2.7213096E-03  9.7451034E-03  2.8042086E-03  2.8042086E-03  9.7451034E-03  2.7213096E-03  9.7566159E-03  2.7942124E-03  1.7469794E-03
  2.8611141E-03  1.1522189E-02  3.0132394E-03  1.0166448E-02  2.8812316E-03  2.8812316E-03  1.0166448E-02  3.0132394E-03  1.1522189E-02  2.8611141E-03  1.7666866E-03
  2.9476596E-03  1.0105131E-02  2.8713395E-03  1.0035105E-02  2.9629038E-03  2.9629038E-03  1.0035105E-02  2.8713395E-03  1.0105131E-02  2.9476596E-03  1.8222108E-03
  3.0332841E-03  1.0279553E-02  2.9486646E-03  1.0579242E-02  3.0390339E-03  3.0390339E-03  1.0579242E-02  2.9486646E-03  1.0279553E-02  3.0332841E-03  1.8751603E-03
  3.1097589E-03  1.0800025E-02  3.0241243E-03  1.1055846E-02  3.1190427E-03  3.1190427E-03  1.1055846E-02  3.0241243E-03  1.0800025E-02  3.1097589E-03  2.0412543E-03
  3.2016750E-03  1.1170521E-02  3.0859149E-03  1.0776920E-02  3.1844352E-03  3.1844352E-03  1.0776920E-02  3.0859149E-03  1.1170521E-02  3.2016750E-03  2.0364690E-03
  3.2831486E-03  1.1003099E-02  3.1785949E-03  1.1738937E-02  3.2711467E-03  3.2711467E-03  1.1738937E-02  3.1785949E-03  1.1003099E-02  3.2831486E-03  2.0961733E-03
  3.4875775E-03  1.1898887E-02  3.2644015E-03  1.1355997E-02  3.3631614E-03  3.3631614E-03  1.1355997E-02  3.2644015E-03  1.1898887E-02  3.4875775E-03  2.2020953E-03
  3.4462432E-03  1.2157061E-02  3.3597273E-03  1.2534482E-02  3.4366928E-03  3.4366928E-03  1.2534482E-02  3.3597273E-03  1.2157061E-02  3.4462432E-03  3.1752340E-03
  3.5467854E-03  1.2131547E-02  3.4014645E-03  1.2631132E-02  3.5060259E-03  3.5060259E-03  1.2631132E-02  3.4014645E-03  1.2131547E-02  3.5467854E-03  2.4153275E-03
  3.6031602E-03  1.2801724E-02  3.5038268E-03  9.9711577E-03  3.6025241E-03  3.6025241E-03  9.9711577E-03  3.5038268E-03  1.2801724E-02  3.6031602E-03  2.4212277E-03
  3.6989023E-03  1.3910339E-02  3.5622340E-03  1.4571985E-02  3.6941034E-03  3.6941034E-03  1.4571985E-02  3.5622340E-03  1.3910339E-02  3.6989023E-03  2.3488089E-03
  3.8365260E-03  1.2579385E-02  3.7101860E-03  1.2593491E-02  3.7597829E-03  3.7597829E-03  1.2593491E-02  3.7101860E-03  1.2579385E-02  3.8365260E-03  2.6758171E-03
  1.1482322E-02  3.4860393E-02  2.9861912E-02  5.8225527E-02  2.1261691E-02  2.1261691E-02  5.8225527E-02  2.9861912E-02  3.4860393E-02  1.1482322E-02  1.1020335E-04
  6.7918545E-03  2.3135114E-02  1.5272743E-02  3.8129574E-02  1.1723833E-02  1.1723833E-02  3.8129574E-02  1.5272743E-02  2.3135114E-02  6.7918545E-03  1.2388481E-04
  4.5758693E-03  1.6518725E-02  9.2834361E-03  2.6265209E-02  7.4868523E-03  7.4868523E-03  2.6265209E-02  9.2834361E-03  1.6518725E-02  4.5758693E-03  1.3788053E-04
  3.8114951E-03  1.4055573E-02  6.9892585E-03  2.1328401E-02  5.8989276E-03  5.8989276E-03  2.1328401E-02  6.9892585E-03  1.4055573E-02  3.8114951E-03  1.6687747E-04
  3.3183321E-03  1.2376841E-02  5.5175813E-03  1.7752403E-02  4.8268163E-03  4.8268163E-03  1.7752403E-02  5.5175813E-03  1.2376841E-02  3.3183321E-03  2.0125176E-04
  2.9586879E-03  1.1113202E-02  4.5126276E-03  1.5127908E-02  4.0663985E-03  4.0663985E-03  1.5127908E-02  4.5126276E-03  1.1113202E-02  2.9586879E-03  2.3857863E-04
  2.6821201E-03  1.0235512E-02  3.8326138E-03  1.3190752E-02  3.5235645E-03  3.5235645E-03  1.3190752E-02  3.8326138E-03  1.0235512E-02  2.6821201E-03  2.7959707E-04
  2.4929416E-03  9.3922430E-03  3.3279625E-03  1.1631220E-02  3.1176027E-03  3.1176027E-03  1.1631220E-02  3.3279625E-03  9.3922430E-03  2.4929416E-03  3.2302878E-04
  2.3379912E-03  8.7925438E-03  2.9774501E-03  1.0722297E-02  2.8425958E-03  2.8425958E-03  1.0722297E-02  2.9774501E-03  8.7925438E-03  2.3379912E-03  3.6997032E-04
  2.2313905E-03  8.4042830E-03  2.7140931E-03  9.9223799E-03  2.6379640E-03  2.6379640E-03  9.9223799E-03  2.7140931E-03  8.4042830E-03  2.2313905E-03  4.1616903E-04
  2.1577523E-03  8.0962441E-03  2.5304154E-03  9.3117182E-03  2.4815943E-03  2.4815943E-03  9.3117182E-03  2.5304154E-03  8.0962441E-03  2.1577523E-03  4.7050843E-04
  2.1214637E-03  7.8971807E-03  2.3943362E-03  8.8767837E-03  2.3754765E-03  2.3754765E-03  8.8767837E-03  2.3943362E-03  7.8971807E-03  2.1214637E-03  5.2288878E-04
  2.0756184E-03  7.7302650E-03  2.2865357E-03  8.5432317E-03  2.2902456E-03  2.2902456E-03  8.5432317E-03  2.2865357E-03  7.7302650E-03  2.0756184E-03  5.7602750E-04
  2.0652959E-03  7.6586050E-03  2.2228420E-03  8.3072579E-03  2.2410534E-03  2.2410534E-03  8.3072579E-03  2.2228420E-03  7.6586050E-03  2.0652959E-03  6.3259247E-04
  2.0703718E-03  7.5958545E-03  2.1775186E-03  8.1800770E-03  2.2132961E-03  2.2132961E-03  8.1800770E-03  2.1775186E-03  7.5958545E-03  2.0703718E-03  6.9036294E-04
  2.0905365E-03  7.6592401E-03  2.1530964E-03  8.0646364E-03  2.1907296E-03  2.1907296E-03  8.0646364E-03  2.1530964E-03  7.6592401E-03  2.0905365E-03  7.5129569E-04
  2.1064542E-03  7.6943646E-03  2.1458788E-03  8.0328237E-03  2.1986670E-03  2.1986670E-03  8.0328237E-03  2.1458788E-03  7.6943646E-03  2.1064542E-03  8.0715411E-04
  2.1385450E-03  7.7530624E-03  2.1467371E-03  8.0316028E-03  2.2145740E-03  2.2145740E-03  8.0316028E-03  2.1467371E-03  7.7530624E-03  2.1385450E-03  8.6769731E-04
  2.1753354E-03  7.9061886E-03  2.1590848E-03  8.0936784E-03  2.2391587E-03  2.2391587E-03  8.0936784E-03  2.1590848E-03  7.9061886E-03  2.1753354E-03  9.3399451E-04
  2.2179488E-03  8.0331699E-03  2.1922999E-03  8.1588186E-03  2.2649822E-03  2.2649822E-03  8.1588186E-03  2.1922999E-03  8.0331699E-03  2.2179488E-03  1.0061473E-03
  2.2691817E-03  8.1367414E-03  2.2223844E-03  8.2577317E-03  2.3040232E-03  2.3040232E-03  8.2577317E-03  2.2223844E-03  8.1367414E-03  2.2691817E-03  1.0504668E-03
  2.3289573E-03  8.2791795E-03  2.2558051E-03  8.3353521E-03  2.3499406E-03  2.3499406E-03  8.3353521E-03  2.2558051E-03  8.2791795E-03  2.3289573E-03  1.1214226E-03
  2.3762398E-03  8.4643586E-03  2.3030137E-03  8.5164057E-03  2.3949058E-03  2.3949058E-03  8.5164057E-03  2.3030137E-03  8.4643586E-03  2.3762398E-03  1.1792196E-03
  2.4425122E-03  8.7367018E-03  2.3512087E-03  8.7889988E-03  2.4471672E-03  2.4471672E-03  8.7889988E-03  2.3512087E-03  8.7367018E-03  2.4425122E-03  1.2565893E-03
  2.5097176E-03  9.0612169E-03  2.4042433E-03  8.8662828E-03  2.4932714E-03  2.4932714E-03  8.8662828E-03  2.4042433E-03  9.0612169E-03  2.5097176E-03  1.3025804E-03
  2.5693526E-03  9.1629084E-03  2.4595777E-03  9.2521752E-03  2.5718583E-03  2.5718583E-03  9.2521752E-03  2.4595777E-03  9.1629084E-03  2.5693526E-03  1.4615070E-03
  2.6362389E-03  9.3099905E-03  2.5251192E-03  9.3138915E-03  2.6226791E-03  2.6226791E-03  9.3138915E-03  2.5251192E-03  9.3099905E-03  2.6362389E-03  1.4425323E-03
  2.7083329E-03  9.4456823E-03  2.5835231E-03  9.5866822E-03  2.7000312E-03  2.7000312E-03  9.5866822E-03  2.5835231E-03  9.4456823E-03  2.7083329E-03  1.5265952E-03
  2.7857941E-03  1.0056777E-02  2.6490515E-03  9.7863032E-03  2.7625815E-03  2.7625815E-03  9.7863032E-03  2.6490515E-03  1.0056777E-02  2.7857941E-03  1.5748112E-03
  2.8541012E-03  1.0128384E-02  2.7130552E-03  9.9740942E-03  2.8177688E-03  2.8177688E-03  9.9740942E-03  2.7130552E-03  1.0128384E-02  2.8541012E-03  1.6397042E-03
  2.9324541E-03  1.0261332E-02  2.8182781E-03  1.0171495E-02  2.8983361E-03  2.8983361E-03  1.0171495E-02  2.8182781E-03  1.0261332E-02  2.9324541E-03  1.6865505E-03
  2.9917994E-03  1.0691457E-02  2.8537413E-03  1.0235552E-02  2.9677246E-03  2.9677246E-03  1.0235552E-02  2.8537413E-03  1.0691457E-02  2.9917994E-03  1.7776920E-03
  3.0883970E-03  1.1001741E-02  2.9252109E-03  1.0886374E-02  3.0318907E-03  3.0318907E-03  1.0886374E-02  2.9252109E-03  1.1001741E-02  3.0883970E-03  1.9583239E-03
  3.1478140E-03  1.0861430E-02  3.0106040E-03  1.0907530E-02  3.1134637E-03  3.1134637E-03  1.0907530E-02  3.0106040E-03  1.0861430E-02  3.1478140E-03  1.8966907E-03
  3.2421215E-03  1.1327325E-02  3.1011364E-03  1.1852676E-02  3.1971300E-03  3.1971300E-03  1.1852676E-02  3.1011364E-03  1.1327325E-02  3.2421215E-03  2.1279506E-03
  3.3158241E-03  1.1504854E-02  3.1645308E-03  1.1444844E-02  3.2843705E-03  3.2843705E-03  1.1444844E-02  3.1645308E-03  1.1504854E-02  3.3158241E-03  2.0436123E-03
  3.4010359E-03  1.3138296E-02  3.2226576E-03  1.2263349E-02  3.3274446E-03  3.3274446E-03  1.2263349E-02  3.2226576E-03  1.3138296E-02  3.4010359E-03  2.0868351E-03
  3.4857423E-03  1.2567517E-02  3.3095211E-03  9.6766020E-03  3.3974966E-03  3.3974966E-03  9.6766020E-03  3.3095211E-03  1.2567517E-02  3.4857423E-03  2.2288699E-03
  3.5499321E-03  1.2304255E-02  3.3461148E-03  1.4836838E-02  3.4536131E-03  3.4536131E-03  1.4836838E-02  3.3461148E-03  1.2304255E-02  3.5499321E-03  2.2779423E-03
  3.6566289E-03  1.2279938E-02  3.4197017E-03  1.2752661E-02  3.5710561E-03  3.5710561E-03  1.2752661E-02  3.4197017E-03  1.2279938E-02  3.6566289E-03  2.1760978E-03
  1.2798642E-02  3.8868541E-02  3.0209775E-02  6.2490540E-02  2.2818610E-02  2.2818610E-02  6.2490540E-02  3.0209775E-02  3.8868541E-02  1.2798642E-02  1.1273903E-04
  7.6050761E-03  2.5931531E-02  1.5102482E-02  4.0829531E-02  1.2584293E-02  1.2584293E-02  4.0829531E-02  1.5102482E-02  2.5931531E-02  7.6050761E-03  1.2537457E-04
  5.0843262E-03  1.8396735E-02  9.0713931E-03  2.7503772E-02  7.8229403E-03  7.8229403E-03  2.7503772E-02  9.0713931E-03  1.8396735E-02  5.0843262E-03  1.3847429E-04
  4.1911571E-03  1.5423902E-02  6.8101090E-03  2.1827777E-02  6.0430808E-03  6.0430808E-03  2.1827777E-02  6.8101090E-03  1.5423902E-02  4.1911571E-03  1.6514451E-04
  3.5848326E-03  1.3353608E-02  5.3595914E-03  1.7931548E-02  4.8680271E-03  4.8680271E-03  1.7931548E-02  5.3595914E-03  1.3353608E-02  3.5848326E-03  1.9649856E-04
  3.1461889E-03  1.1810376E-02  4.3896014E-03  1.5150948E-02  4.0687189E-03  4.0687189E-03  1.5150948E-02  4.3896014E-03  1.1810376E-02  3.1461889E-03  2.3101294E-04
  2.8217580E-03  1.0662637E-02  3.7139922E-03  1.3160013E-02  3.5059653E-03  3.5059653E-03  1.3160013E-02  3.7139922E-03  1.0662637E-02  2.8217580E-03  2.6791107E-04
  2.5886976E-03  9.7824030E-03  3.2314581E-03  1.1598645E-02  3.1048504E-03  3.1048504E-03  1.1598645E-02  3.2314581E-03  9.7824030E-03  2.5886976E-03  3.0926194E-04
  2.4233264E-03  9.1225026E-03  2.8841002E-03  1.0614665E-02  2.8123182E-03  2.8123182E-03  1.0614665E-02  2.8841002E-03  9.1225026E-03  2.4233264E-03  3.5195140E-04
  2.2926534E-03  8.6703953E-03  2.6320187E-03  9.8049399E-03  2.5983483E-03  2.5983483E-03  9.8049399E-03  2.6320187E-03  8.6703953E-03  2.2926534E-03  3.9840466E-04
  2.2100272E-03  8.3338135E-03  2.4533633E-03  9.1972642E-03  2.4399967E-03  2.4399967E-03  9.1972642E-03  2.4533633E-03  8.3338135E-03  2.2100272E-03  4.4300791E-04
  2.1444428E-03  8.0552304E-03  2.3223506E-03  8.8367914E-03  2.3415255E-03  2.3415255E-03  8.8367914E-03  2.3223506E-03  8.0552304E-03  2.1444428E-03  4.9607323E-04
  2.1073551E-03  7.8840693E-03  2.2090072E-03  8.4149657E-03  2.2424226E-03  2.2424226E-03  8.4149657E-03  2.2090072E-03  7.8840693E-03  2.1073551E-03  5.3745673E-04
  2.0858133E-03  7.7569733E-03  2.1435538E-03  8.1514095E-03  2.1917295E-03  2.1917295E-03  8.1514095E-03  2.1435538E-03  7.7569733E-03  2.0858133E-03  5.8477995E-04
  2.0777192E-03  7.7087733E-03  2.0957805E-03  8.0171372E-03  2.1553719E-03  2.1553719E-03  8.0171372E-03  2.0957805E-03  7.7087733E-03  2.0777192E-03  6.3883828E-04
  2.0925190E-03  7.7190719E-03  2.0755161E-03  7.9111216E-03  2.1269299E-03  2.1269299E-03  7.9111216E-03  2.0755161E-03  7.7190719E-03  2.0925190E-03  6.9254336E-04
  2.1003780E-03  7.7290664E-03  2.0603011E-03  7.8537324E-03  2.1320278E-03  2.1320278E-03  7.8537324E-03  2.0603011E-03  7.7290664E-03  2.1003780E-03  7.4095039E-04
  2.1245996E-03  7.7953453E-03  2.0619377E-03  7.8688702E-03  2.1413302E-03  2.1413302E-03  7.8688702E-03  2.0619377E-03  7.7953453E-03  2.1245996E-03  7.9734593E-04
  2.1535910E-03  7.9103762E-03  2.0726483E-03  7.9430989E-03  2.1553348E-03  2.1553348E-03  7.9430989E-03  2.0726483E-03  7.9103762E-03  2.1535910E-03  8.5261845E-04
  2.1940941E-03  7.9650134E-03  2.0953480E-03  7.9910243E-03  2.1837412E-03  2.1837412E-03  7.9910243E-03  2.0953480E-03  7.9650134E-03  2.1940941E-03  9.1435943E-04
  2.2288222E-03  8.1608297E-03  2.1228784E-03  8.0743476E-03  2.2200952E-03  2.2200952E-03  8.0743476E-03  2.1228784E-03  8.1608297E-03  2.2288222E-03  9.6137675E-04
  2.2837962E-03  8.5637521E-03  2.1585283E-03  8.2127589E-03  2.2534904E-03  2.2534904E-03  8.2127589E-03  2.1585283E-03  8.5637521E-03  2.2837962E-03  1.0378743E-03
  2.3294461E-03  8.4389340E-03  2.1961939E-03  8.3459184E-03  2.2931265E-03  2.2931265E-03  8.3459184E-03  2.1961939E-03  8.4389340E-03  2.3294461E-03  1.0717549E-03
  2.3844319E-03  8.6379967E-03  2.2389427E-03  8.4419739E-03  2.3361079E-03  2.3361079E-03  8.4419739E-03  2.2389427E-03  8.6379967E-03  2.3844319E-03  1.1383613E-03
  2.4367519E-03  8.8729790E-03  2.2915048E-03  8.6689283E-03  2.3918002E-03  2.3918002E-03  8.6689283E-03  2.2915048E-03  8.8729790E-03  2.4367519E-03  1.1809319E-03
  2.5001276E-03  9.0828050E-03  2.3420749E-03  9.0777918E-03  2.4440148E-03  2.4440148E-03  9.0777918E-03  2.3420749E-03  9.0828050E-03  2.5001276E-03  1.2521006E-03
  2.5631108E-03  9.3265547E-03  2.3988538E-03  9.2117353E-03  2.5037636E-03  2.5037636E-03  9.2117353E-03  2.3988538E-03  9.3265547E-03  2.5631108E-03  1.2924371E-03
  2.6239001E-03  9.4447532E-03  2.4467329E-03  9.0591897E-03  2.5672158E-03  2.5672158E-03  9.0591897E-03  2.4467329E-03  9.4447532E-03  2.6239001E-03  1.3948126E-03
  2.6933931E-03  9.7099409E-03  2.5237659E-03  9.8602625E-03  2.6236279E-03  2.6236279E-03  9.8602625E-03  2.5237659E-03  9.7099409E-03  2.6933931E-03  1.4596678E-03
  2.7553092E-03  9.9183405E-03  2.5750246E-03  9.6429226E-03  2.6766428E-03  2.6766428E-03  9.6429226E-03  2.5750246E-03  9.9183405E-03  2.7553092E-03  1.4982355E-03
  2.8310950E-03  1.0264389E-02  2.6440111E-03  9.9455345E-03  2.7572474E-03  2.7572474E-03  9.9455345E-03  2.6440111E-03  1.0264389E-02  2.8310950E-03  1.5395111E-03
  2.8885007E-03  1.0397407E-02  2.7077418E-03  1.0261088E-02  2.8125456E-03  2.8125456E-03  1.0261088E-02  2.7077418E-03  1.0397407E-02  2.8885007E-03  1.6408373E-03
  2.9637217E-03  1.1274045E-02  2.7804848E-03  1.1084613E-02  2.8808064E-03  2.8808064E-03  1.1084613E-02  2.7804848E-03  1.1274045E-02  2.9637217E-03  1.6962725E-03
  3.0333472E-03  1.1137687E-02  2.8370589E-03  1.0505751E-02  2.9349517E-03  2.9349517E-03  1.0505751E-02  2.8370589E-03  1.1137687E-02  3.0333472E-03  1.6690643E-03
  3.1116950E-03  1.1611817E-02  2.9128890E-03  1.1272900E-02  2.9923715E-03  2.9923715E-03  1.1272900E-02  2.9128890E-03  1.1611817E-02  3.1116950E-03  1.8088998E-03
  3.1779423E-03  1.1463609E-02  2.9938492E-03  1.1140958E-02  3.0844478E-03  3.0844478E-03  1.1140958E-02  2.9938492E-03  1.1463609E-02  3.1779423E-03  1.8427491E-03
  3.2480425E-03  1.1337839E-02  3.0370036E-03  1.1437582E-02  3.1591517E-03  3.1591517E-03  1.1437582E-02  3.0370036E-03  1.1337839E-02  3.2480425E-03  1.8189261E-03
  3.2949334E-03  1.1970475E-02  3.1031260E-03  9.5625106E-03  3.2221066E-03  3.2221066E-03  9.5625106E-03  3.1031260E-03  1.1970475E-02  3.2949334E-03  1.8743090E-03
  3.3993390E-03  1.2182433E-02  3.1334538E-03  1.1743728E-02  3.2593723E-03  3.2593723E-03  1.1743728E-02  3.1334538E-03  1.2182433E-02  3.3993390E-03  1.9692839E-03
  3.4565816E-03  1.2367848E-02  3.2746472E-03  1.2033307E-02  3.3638929E-03  3.3638929E-03  1.2033307E-02  3.2746472E-03  1.2367848E-02  3.4565816E-03  2.7401794E-03
  1.4125008E-02  4.2950145E-02  2.9661285E-02  6.6426710E-02  2.4258312E-02  2.4258312E-02  6.6426710E-02  2.9661285E-02  4.2950145E-02  1.4125008E-02  1.1206773E-04
  8.3942380E-03  2.8673460E-02  1.4597213E-02  4.1742392E-02  1.2858192E-02  1.2858192E-02  4.1742392E-02  1.4597213E-02  2.8673460E-02  8.3942380E-03  1.2335895E-04
  5.5403017E-03  2.0022922E-02  8.7105686E-03  2.7339473E-02  7.7838051E-03  7.7838051E-03  2.7339473E-02  8.7105686E-03  2.0022922E-02  5.5403017E-03  1.3352039E-04
  4.4717970E-03  1.6521473E-02  6.5471944E-03  2.1524986E-02  5.9562895E-03  5.9562895E-03  2.1524986E-02  6.5471944E-03  1.6521473E-02  4.4717970E-03  1.5897136E-04
  3.7713258E-03  1.4053624E-02  5.1400874E-03  1.7574192E-02  4.7748037E-03  4.7748037E-03  1.7574192E-02  5.1400874E-03  1.4053624E-02  3.7713258E-03  1.8750082E-04
  3.2683062E-03  1.2277580E-02  4.2042108E-03  1.4812263E-02  3.9805494E-03  3.9805494E-03  1.4812263E-02  4.2042108E-03  1.2277580E-02  3.2683062E-03  2.1840025E-04
  2.9145360E-03  1.0986678E-02  3.5585897E-03  1.2842768E-02  3.4122783E-03  3.4122783E-03  1.2842768E-02  3.5585897E-03  1.0986678E-02  2.9145360E-03  2.5277985E-04
  2.6571667E-03  1.0061811E-02  3.0994909E-03  1.1289367E-02  3.0202695E-03  3.0202695E-03  1.1289367E-02  3.0994909E-03  1.0061811E-02  2.6571667E-03  2.8779877E-04
  2.4669510E-03  9.3201050E-03  2.7657778E-03  1.0280895E-02  2.7339023E-03  2.7339023E-03  1.0280895E-02  2.7657778E-03  9.3201050E-03  2.4669510E-03  3.2634017E-04
  2.3346459E-03  8.8676611E-03  2.5183676E-03  9.5387469E-03  2.5124197E-03  2.5124197E-03  9.5387469E-03  2.5183676E-03  8.8676611E-03  2.3346459E-03  3.6648387E-04
  2.2289473E-03  8.4562437E-03  2.3416248E-03  8.9423961E-03  2.3695077E-03  2.3695077E-03  8.9423961E-03  2.3416248E-03  8.4562437E-03  2.2289473E-03  4.0493303E-04
  2.1686173E-03  8.1513269E-03  2.2121538E-03  8.5010008E-03  2.2457597E-03  2.2457597E-03  8.5010008E-03  2.2121538E-03  8.1513269E-03  2.1686173E-03  4.4848015E-04
  2.1127379E-03  7.9257233E-03  2.1143734E-03  8.1358379E-03  2.1654803E-03  2.1654803E-03  8.1358379E-03  2.1143734E-03  7.9257233E-03  2.1127379E-03  4.9054161E-04
  2.0834232E-03  7.8078872E-03  2.0468302E-03  7.8773930E-03  2.1075922E-03  2.1075922E-03  7.8773930E-03  2.0468302E-03  7.8078872E-03  2.0834232E-03  5.3429759E-04
  2.0601392E-03  7.7567688E-03  2.0039256E-03  7.7341300E-03  2.0721446E-03  2.0721446E-03  7.7341300E-03  2.0039256E-03  7.7567688E-03  2.0601392E-03  5.8097414E-04
  2.0606016E-03  7.7130856E-03  1.9753559E-03  7.7127387E-03  2.0403890E-03  2.0403890E-03  7.7127387E-03  1.9753559E-03  7.7130856E-03  2.0606016E-03  6.2654936E-04
  2.0713552E-03  7.7011499E-03  1.9591629E-03  7.6156081E-03  2.0387961E-03  2.0387961E-03  7.6156081E-03  1.9591629E-03  7.7011499E-03  2.0713552E-03  6.6988699E-04
  2.0862850E-03  7.7576153E-03  1.9589869E-03  7.5871526E-03  2.0411794E-03  2.0411794E-03  7.5871526E-03  1.9589869E-03  7.7576153E-03  2.0862850E-03  7.2149892E-04
  2.1078496E-03  7.8215034E-03  1.9667971E-03  7.6176560E-03  2.0515182E-03  2.0515182E-03  7.6176560E-03  1.9667971E-03  7.8215034E-03  2.1078496E-03  7.6452850E-04
  2.1371967E-03  7.8524317E-03  1.9836366E-03  7.7474404E-03  2.0754207E-03  2.0754207E-03  7.7474404E-03  1.9836366E-03  7.8524317E-03  2.1371967E-03  8.0950123E-04
  2.1833913E-03  8.1639091E-03  2.0058875E-03  7.7886303E-03  2.0957313E-03  2.0957313E-03  7.7886303E-03  2.0058875E-03  8.1639091E-03  2.1833913E-03  8.6563963E-04
  2.2155698E-03  8.1621231E-03  2.0315034E-03  7.8394078E-03  2.1427990E-03  2.1427990E-03  7.8394078E-03  2.0315034E-03  8.1621231E-03  2.2155698E-03  9.0987707E-04
  2.2573539E-03  8.4204007E-03  2.0716371E-03  7.9792396E-03  2.1723171E-03  2.1723171E-03  7.9792396E-03  2.0716371E-03  8.4204007E-03  2.2573539E-03  9.6615842E-04
  2.3105346E-03  8.4791729E-03  2.1140602E-03  8.2688338E-03  2.2133444E-03  2.2133444E-03  8.2688338E-03  2.1140602E-03  8.4791729E-03  2.3105346E-03  1.0106623E-03
  2.3495120E-03  8.8706101E-03  2.1659560E-03  8.4741204E-03  2.2630308E-03  2.2630308E-03  8.4741204E-03  2.1659560E-03  8.8706101E-03  2.3495120E-03  1.0637267E-03
  2.4136855E-03  1.0129011E-02  2.2021835E-03  8.9021838E-03  2.2968396E-03  2.2968396E-03  8.9021838E-03  2.2021835E-03  1.0129011E-02  2.4136855E-03  1.1169866E-03
  2.4630188E-03  9.1758298E-03  2.2481843E-03  8.5826673E-03  2.3594697E-03  2.3594697E-03  8.5826673E-03  2.2481843E-03  9.1758298E-03  2.4630188E-03  1.1485045E-03
  2.5177575E-03  9.3145233E-03  2.3109228E-03  9.6713956E-03  2.4130716E-03  2.4130716E-03  9.6713956E-03  2.3109228E-03  9.3145233E-03  2.5177575E-03  1.2331358E-03
  2.6017988E-03  9.7112161E-03  2.3648299E-03  9.0707513E-03  2.4655322E-03  2.4655322E-03  9.0707513E-03  2.3648299E-03  9.7112161E-03  2.6017988E-03  1.2632348E-03
  2.6377914E-03  9.6722568E-03  2.4171908E-03  9.3511877E-03  2.5297765E-03  2.5297765E-03  9.3511877E-03  2.4171908E-03  9.6722568E-03  2.6377914E-03  1.3213702E-03
  2.6992684E-03  1.0088784E-02  2.4853334E-03  9.6347062E-03  2.6074359E-03  2.6074359E-03  9.6347062E-03  2.4853334E-03  1.0088784E-02  2.6992684E-03  1.3490899E-03
  2.7596236E-03  9.8456293E-03  2.5373181E-03  1.1118158E-02  2.6442725E-03  2.6442725E-03  1.1118158E-02  2.5373181E-03  9.8456293E-03  2.7596236E-03  1.4582617E-03
  2.8144313E-03  1.0188244E-02  2.5954629E-03  1.0111579E-02  2.7036156E-03  2.7036156E-03  1.0111579E-02  2.5954629E-03  1.0188244E-02  2.8144313E-03  1.4667160E-03
  2.8756314E-03  1.0385605E-02  2.6619382E-03  9.8850534E-03  2.7637720E-03  2.7637720E-03  9.8850534E-03  2.6619382E-03  1.0385605E-02  2.8756314E-03  1.5107085E-03
  2.9506700E-03  1.0647917E-02  2.7144857E-03  1.2389795E-02  2.8232942E-03  2.8232942E-03  1.2389795E-02  2.7144857E-03  1.0647917E-02  2.9506700E-03  1.5262813E-03
  3.0212237E-03  1.1335839E-02  2.7884406E-03  1.0906839E-02  2.8935420E-03  2.8935420E-03  1.0906839E-02  2.7884406E-03  1.1335839E-02  3.0212237E-03  1.6038230E-03
  3.0717040E-03  1.1949385E-02  2.8497711E-03  1.0760507E-02  2.9544197E-03  2.9544197E-03  1.0760507E-02  2.8497711E-03  1.1949385E-02  3.0717040E-03  1.6877962E-03
  3.1431981E-03  1.1075412E-02  2.9008392E-03  9.0558736E-03  3.0283552E-03  3.0283552E-03  9.0558736E-03  2.9008392E-03  1.1075412E-02  3.1431981E-03  1.7001073E-03
  3.2275715E-03  1.2724314E-02  2.9333960E-03  1.1184440E-02  3.0547371E-03  3.0547371E-03  1.1184440E-02  2.9333960E-03  1.2724314E-02  3.2275715E-03  1.7998006E-03
  3.2864792E-03  1.1860068E-02  3.0626773E-03  1.1465753E-02  3.1577548E-03  3.1577548E-03  1.1465753E-02  3.0626773E-03  1.1860068E-02  3.2864792E-03  1.7021682E-03
  1.5558412E-02  4.7217642E-02  2.8663154E-02  6.6723750E-02  2.4355365E-02  2.4355365E-02  6.6723750E-02  2.8663154E-02  4.7217642E-02  1.5558412E-02  1.0930833E-04
  9.1494573E-03  3.1130519E-02  1.3966104E-02  4.0803371E-02  1.2575099E-02  1.2575099E-02  4.0803371E-02  1.3966104E-02  3.1130519E-02  9.1494573E-03  1.1828519E-04
  5.8586482E-03  2.1215022E-02  8.3137139E-03  2.6509597E-02  7.5499121E-03  7.5499121E-03  2.6509597E-02  8.3137139E-03  2.1215022E-02  5.8586482E-03  1.2750859E-04
  4.6520443E-03  1.7209023E-02  6.2240183E-03  2.0812127E-02  5.7569849E-03  5.7569849E-03  2.0812127E-02  6.2240183E-03  1.7209023E-02  4.6520443E-03  1.4943146E-04
  3.8823986E-03  1.4515142E-02  4.8994023E-03  1.6992960E-02  4.6079599E-03  4.6079599E-03  1.6992960E-02  4.8994023E-03  1.4515142E-02  3.8823986E-03  1.7562582E-04
  3.3495558E-03  1.2616672E-02  4.0159486E-03  1.4283887E-02  3.8373003E-03  3.8373003E-03  1.4283887E-02  4.0159486E-03  1.2616672E-02  3.3495558E-03  2.0326076E-04
  2.9616214E-03  1.1240235E-02  3.3924935E-03  1.2376483E-02  3.2880843E-03  3.2880843E-03  1.2376483E-02  3.3924935E-03  1.1240235E-02  2.9616214E-03  2.3456345E-04
  2.6878504E-03  1.0209989E-02  2.9513930E-03  1.0852832E-02  2.9003552E-03  2.9003552E-03  1.0852832E-02  2.9513930E-03  1.0209989E-02  2.6878504E-03  2.6581850E-04
  2.4806425E-03  9.4196913E-03  2.6507963E-03  9.9361164E-03  2.6264742E-03  2.6264742E-03  9.9361164E-03  2.6507963E-03  9.4196913E-03  2.4806425E-03  3.0045710E-04
  2.3424463E-03  8.9045106E-03  2.4083147E-03  9.2019899E-03  2.4157082E-03  2.4157082E-03  9.2019899E-03  2.4083147E-03  8.9045106E-03  2.3424463E-03  3.3332855E-04
  2.2217886E-03  8.5051632E-03  2.2392602E-03  8.6511483E-03  2.2700497E-03  2.2700497E-03  8.6511483E-03  2.2392602E-03  8.5051632E-03  2.2217886E-03  3.7217536E-04
  2.1599737E-03  8.2562801E-03  2.1170486E-03  8.2158776E-03  2.1714409E-03  2.1714409E-03  8.2158776E-03  2.1170486E-03  8.2562801E-03  2.1599737E-03  4.0836380E-04
  2.0931328E-03  7.9285838E-03  2.0169003E-03  7.8181563E-03  2.0720753E-03  2.0720753E-03  7.8181563E-03  2.0169003E-03  7.9285838E-03  2.0931328E-03  4.4210106E-04
  2.0568865E-03  7.7819026E-03  1.9522038E-03  7.6119192E-03  2.0162565E-03  2.0162565E-03  7.6119192E-03  1.9522038E-03  7.7819026E-03  2.0568865E-03  4.8017659E-04
  2.0339880E-03  7.7122796E-03  1.9051435E-03  7.4674508E-03  1.9757979E-03  1.9757979E-03  7.4674508E-03  1.9051435E-03  7.7122796E-03  2.0339880E-03  5.1868469E-04
  2.0237113E-03  7.6369817E-03  1.8764178E-03  7.4177708E-03  1.9477965E-03  1.9477965E-03  7.4177708E-03  1.8764178E-03  7.6369817E-03  2.0237113E-03  5.5843716E-04
  2.0246125E-03  7.6349083E-03  1.8593537E-03  7.3006819E-03  1.9428386E-03  1.9428386E-03  7.3006819E-03  1.8593537E-03  7.6349083E-03  2.0246125E-03  5.9901888E-04
  2.0341591E-03  7.6702000E-03  1.8577601E-03  7.2951072E-03  1.9422695E-03  1.9422695E-03  7.2951072E-03  1.8577601E-03  7.6702000E-03  2.0341591E-03  6.4618643E-04
  2.0504327E-03  7.7180064E-03  1.8643117E-03  7.3045384E-03  1.9517535E-03  1.9517535E-03  7.3045384E-03  1.8643117E-03  7.7180064E-03  2.0504327E-03  6.7980155E-04
  2.0778885E-03  7.7764282E-03  1.8742787E-03  7.3738234E-03  1.9697298E-03  1.9697298E-03  7.3738234E-03  1.8742787E-03  7.7764282E-03  2.0778885E-03  7.3237639E-04
  2.1098349E-03  7.9405809E-03  1.9006377E-03  7.4475731E-03  1.9874727E-03  1.9874727E-03  7.4475731E-03  1.9006377E-03  7.9405809E-03  2.1098349E-03  7.6804193E-04
  2.1472533E-03  8.0188346E-03  1.9173822E-03  7.5121443E-03  2.0220671E-03  2.0220671E-03  7.5121443E-03  1.9173822E-03  8.0188346E-03  2.1472533E-03  7.9200597E-04
  2.1744361E-03  8.1615817E-03  1.9558470E-03  7.7081707E-03  2.0521964E-03  2.0521964E-03  7.7081707E-03  1.9558470E-03  8.1615817E-03  2.1744361E-03  8.4409426E-04
  2.2207736E-03  8.2786742E-03  1.9947634E-03  7.9414919E-03  2.0885065E-03  2.0885065E-03  7.9414919E-03  1.9947634E-03  8.2786742E-03  2.2207736E-03  8.8312523E-04
  2.2637139E-03  8.4960435E-03  2.0299370E-03  7.9978478E-03  2.1259597E-03  2.1259597E-03  7.9978478E-03  2.0299370E-03  8.4960435E-03  2.2637139E-03  9.3048086E-04
  2.2975176E-03  8.5641162E-03  2.0772310E-03  8.4655121E-03  2.1996295E-03  2.1996295E-03  8.4655121E-03  2.0772310E-03  8.5641162E-03  2.2975176E-03  9.6947085E-04
  2.3560538E-03  8.6877808E-03  2.1241976E-03  8.3777657E-03  2.2233363E-03  2.2233363E-03  8.3777657E-03  2.1241976E-03  8.6877808E-03  2.3560538E-03  1.0294192E-03
  2.4097321E-03  8.9579442E-03  2.1781027E-03  8.4511821E-03  2.2709467E-03  2.2709467E-03  8.4511821E-03  2.1781027E-03  8.9579442E-03  2.4097321E-03  1.0913682E-03
  2.4543514E-03  9.3229551E-03  2.2146842E-03  8.5602925E-03  2.3151201E-03  2.3151201E-03  8.5602925E-03  2.2146842E-03  9.3229551E-03  2.4543514E-03  1.0941085E-03
  2.5061141E-03  9.4640691E-03  2.2655918E-03  8.7379118E-03  2.3693724E-03  2.3693724E-03  8.7379118E-03  2.2655918E-03  9.4640691E-03  2.5061141E-03  1.1833831E-03
  2.5793853E-03  9.9843946E-03  2.3305296E-03  9.2528230E-03  2.4304388E-03  2.4304388E-03  9.2528230E-03  2.3305296E-03  9.9843946E-03  2.5793853E-03  1.1867976E-03
  2.6242927E-03  9.7608565E-03  2.3858653E-03  9.6209849E-03  2.4837570E-03  2.4837570E-03  9.6209849E-03  2.3858653E-03  9.7608565E-03  2.6242927E-03  1.2208534E-03
  2.6741945E-03  1.0227746E-02  2.4242200E-03  9.2256622E-03  2.5279478E-03  2.5279478E-03  9.2256622E-03  2.4242200E-03  1.0227746E-02  2.6741945E-03  1.2709766E-03
  2.7410848E-03  1.0010680E-02  2.4906612E-03  9.6911813E-03  2.6075318E-03  2.6075318E-03  9.6911813E-03  2.4906612E-03  1.0010680E-02  2.7410848E-03  1.3233956E-03
  2.7922839E-03  1.1150747E-02  2.5538649E-03  9.7413409E-03  2.6536816E-03  2.6536816E-03  9.7413409E-03  2.5538649E-03  1.1150747E-02  2.7922839E-03  3.2842163E-03
  2.8636489E-03  1.0605754E-02  2.6085365E-03  1.0047388E-02  2.7039471E-03  2.7039471E-03  1.0047388E-02  2.6085365E-03  1.0605754E-02  2.8636489E-03  1.4007694E-03
  2.8987285E-03  1.1348900E-02  2.6547416E-03  1.1553370E-02  2.7749243E-03  2.7749243E-03  1.1553370E-02  2.6547416E-03  1.1348900E-02  2.8987285E-03  1.4313310E-03
  2.9739760E-03  1.1045437E-02  2.7073359E-03  9.0495500E-03  2.8136331E-03  2.8136331E-03  9.0495500E-03  2.7073359E-03  1.1045437E-02  2.9739760E-03  1.5221270E-03
  3.0204516E-03  1.0913317E-02  2.7613604E-03  1.0797849E-02  2.8352436E-03  2.8352436E-03  1.0797849E-02  2.7613604E-03  1.0913317E-02  3.0204516E-03  1.4531535E-03
  3.1254776E-03  1.1459991E-02  2.8272453E-03  1.2484691E-02  2.9318102E-03  2.9318102E-03  1.2484691E-02  2.8272453E-03  1.1459991E-02  3.1254776E-03  1.5937186E-03
  1.6856632E-02  5.1287280E-02  2.7208266E-02  6.4781372E-02  2.3639304E-02  2.3639304E-02  6.4781372E-02  2.7208266E-02  5.1287280E-02  1.6856632E-02  1.0376708E-04
  9.5480639E-03  3.2677259E-02  1.3199865E-02  3.9205914E-02  1.2066606E-02  1.2066606E-02  3.9205914E-02  1.3199865E-02  3.2677259E-02  9.5480639E-03  1.1100056E-04
  6.0416969E-03  2.1837947E-02  7.8380849E-03  2.5327683E-02  7.2065894E-03  7.2065894E-03  2.5327683E-02  7.8380849E-03  2.1837947E-02  6.0416969E-03  1.1826755E-04
  4.7624083E-03  1.7588091E-02  5.8753778E-03  1.9819521E-02  5.4810903E-03  5.4810903E-03  1.9819521E-02  5.8753778E-03  1.7588091E-02  4.7624083E-03  1.3857017E-04
  3.9398854E-03  1.4721715E-02  4.6204788E-03  1.6164752E-02  4.3956310E-03  4.3956310E-03  1.6164752E-02  4.6204788E-03  1.4721715E-02  3.9398854E-03  1.6054327E-04
  3.3775861E-03  1.2741792E-02  3.7843705E-03  1.3612640E-02  3.6489636E-03  3.6489636E-03  1.3612640E-02  3.7843705E-03  1.2741792E-02  3.3775861E-03  1.8600379E-04
  2.9747290E-03  1.1315958E-02  3.2085380E-03  1.1820205E-02  3.1354964E-03  3.1354964E-03  1.1820205E-02  3.2085380E-03  1.1315958E-02  2.9747290E-03  2.1294099E-04
  2.6820572E-03  1.0226178E-02  2.8040673E-03  1.0352232E-02  2.7760684E-03  2.7760684E-03  1.0352232E-02  2.8040673E-03  1.0226178E-02  2.6820572E-03  2.4055047E-04
  2.4752404E-03  9.4039876E-03  2.5019097E-03  9.4944868E-03  2.4946686E-03  2.4946686E-03  9.4944868E-03  2.5019097E-03  9.4039876E-03  2.4752404E-03  2.6862275E-04
  2.3161358E-03  8.8784901E-03  2.2839690E-03  8.7499279E-03  2.3037092E-03  2.3037092E-03  8.7499279E-03  2.2839690E-03  8.8784901E-03  2.3161358E-03  2.9806857E-04
  2.2137797E-03  8.3997937E-03  2.1249560E-03  8.2960791E-03  2.1646846E-03  2.1646846E-03  8.2960791E-03  2.1249560E-03  8.3997937E-03  2.2137797E-03  3.3773072E-04
  2.1206051E-03  8.1471434E-03  1.9927467E-03  7.8791343E-03  2.0519906E-03  2.0519906E-03  7.8791343E-03  1.9927467E-03  8.1471434E-03  2.1206051E-03  3.5611721E-04
  2.0502910E-03  7.8151078E-03  1.9077557E-03  7.4664228E-03  1.9645795E-03  1.9645795E-03  7.4664228E-03  1.9077557E-03  7.8151078E-03  2.0502910E-03  3.9220991E-04
  2.0095394E-03  7.6784173E-03  1.8444693E-03  7.2280958E-03  1.9113619E-03  1.9113619E-03  7.2280958E-03  1.8444693E-03  7.6784173E-03  2.0095394E-03  4.2642543E-04
  1.9808331E-03  7.5579703E-03  1.8034724E-03  7.0997382E-03  1.8677762E-03  1.8677762E-03  7.0997382E-03  1.8034724E-03  7.5579703E-03  1.9808331E-03  4.5826185E-04
  1.9659137E-03  7.5078969E-03  1.7733879E-03  7.0314038E-03  1.8357512E-03  1.8357512E-03  7.0314038E-03  1.7733879E-03  7.5078969E-03  1.9659137E-03  4.9210760E-04
  1.9614257E-03  7.4350128E-03  1.7530349E-03  6.9598141E-03  1.8345981E-03  1.8345981E-03  6.9598141E-03  1.7530349E-03  7.4350128E-03  1.9614257E-03  5.2578615E-04
  1.9643184E-03  7.4560779E-03  1.7473392E-03  6.9592697E-03  1.8330828E-03  1.8330828E-03  6.9592697E-03  1.7473392E-03  7.4560779E-03  1.9643184E-03  5.5977264E-04
  1.9738128E-03  7.5113488E-03  1.7510174E-03  6.9577251E-03  1.8378740E-03  1.8378740E-03  6.9577251E-03  1.7510174E-03  7.5113488E-03  1.9738128E-03  5.9751018E-04
  1.9975678E-03  7.5931131E-03  1.7671161E-03  7.0227567E-03  1.8539105E-03  1.8539105E-03  7.0227567E-03  1.7671161E-03  7.5931131E-03  1.9975678E-03  6.3293855E-04
  2.0175942E-03  7.7083713E-03  1.7863528E-03  7.1048206E-03  1.8730150E-03  1.8730150E-03  7.1048206E-03  1.7863528E-03  7.7083713E-03  2.0175942E-03  6.6285559E-04
  2.0461715E-03  7.7856050E-03  1.8143559E-03  7.2786726E-03  1.9111833E-03  1.9111833E-03  7.2786726E-03  1.8143559E-03  7.7856050E-03  2.0461715E-03  7.0403687E-04
  2.0848772E-03  7.9092127E-03  1.8350279E-03  7.2637684E-03  1.9283081E-03  1.9283081E-03  7.2637684E-03  1.8350279E-03  7.9092127E-03  2.0848772E-03  7.4575622E-04
  2.1126163E-03  7.9761056E-03  1.8699735E-03  7.4706400E-03  1.9631419E-03  1.9631419E-03  7.4706400E-03  1.8699735E-03  7.9761056E-03  2.1126163E-03  7.8085347E-04
  2.1537298E-03  8.2618340E-03  1.9094270E-03  7.5614295E-03  1.9939458E-03  1.9939458E-03  7.5614295E-03  1.9094270E-03  8.2618340E-03  2.1537298E-03  8.6408774E-04
  2.2027760E-03  8.4709968E-03  1.9420403E-03  8.0676959E-03  2.0378057E-03  2.0378057E-03  8.0676959E-03  1.9420403E-03  8.4709968E-03  2.2027760E-03  9.2119187E-04
  2.2419303E-03  8.4860920E-03  1.9888788E-03  7.9281748E-03  2.0786106E-03  2.0786106E-03  7.9281748E-03  1.9888788E-03  8.4860920E-03  2.2419303E-03  8.7847355E-04
  2.3004306E-03  8.6304564E-03  2.0325916E-03  8.1686102E-03  2.1306676E-03  2.1306676E-03  8.1686102E-03  2.0325916E-03  8.6304564E-03  2.3004306E-03  9.3445891E-04
  2.3435107E-03  8.7964260E-03  2.0654776E-03  8.3864605E-03  2.1753922E-03  2.1753922E-03  8.3864605E-03  2.0654776E-03  8.7964260E-03  2.3435107E-03  9.4649444E-04
  2.3798795E-03  9.0632141E-03  2.1244948E-03  8.4867704E-03  2.2144317E-03  2.2144317E-03  8.4867704E-03  2.1244948E-03  9.0632141E-03  2.3798795E-03  1.0544527E-03
  2.4360012E-03  9.2832120E-03  2.1721837E-03  8.6361533E-03  2.2721415E-03  2.2721415E-03  8.6361533E-03  2.1721837E-03  9.2832120E-03  2.4360012E-03  1.0261650E-03
  2.4878929E-03  9.3648087E-03  2.2163644E-03  8.8414221E-03  2.3108323E-03  2.3108323E-03  8.8414221E-03  2.2163644E-03  9.3648087E-03  2.4878929E-03  1.0823686E-03
  2.5341423E-03  9.6453814E-03  2.2664139E-03  9.1725072E-03  2.4119297E-03  2.4119297E-03  9.1725072E-03  2.2664139E-03  9.6453814E-03  2.5341423E-03  1.1208150E-03
  2.5903033E-03  9.9162756E-03  2.3238543E-03  9.1593415E-03  2.4127640E-03  2.4127640E-03  9.1593415E-03  2.3238543E-03  9.9162756E-03  2.5903033E-03  1.1555525E-03
  2.6582544E-03  1.0572572E-02  2.3974419E-03  9.2632597E-03  2.4855133E-03  2.4855133E-03  9.2632597E-03  2.3974419E-03  1.0572572E-02  2.6582544E-03  1.1942986E-03
  2.6802537E-03  1.0374797E-02  2.4404344E-03  9.4833119E-03  2.5188255E-03  2.5188255E-03  9.4833119E-03  2.4404344E-03  1.0374797E-02  2.6802537E-03  1.1865188E-03
  2.7400959E-03  1.0218612E-02  2.4865775E-03  9.8710239E-03  2.5664272E-03  2.5664272E-03  9.8710239E-03  2.4865775E-03  1.0218612E-02  2.7400959E-03  2.0699178E-03
  2.8055502E-03  1.0618077E-02  2.5472880E-03  8.3117551E-03  2.6176214E-03  2.6176214E-03  8.3117551E-03  2.5472880E-03  1.0618077E-02  2.8055502E-03  1.2568644E-03
  2.8596859E-03  9.6558145E-03  2.5654997E-03  1.0457529E-02  2.6596187E-03  2.6596187E-03  1.0457529E-02  2.5654997E-03  9.6558145E-03  2.8596859E-03  1.2623954E-03
  2.8949634E-03  1.1715863E-02  2.7236665E-03  9.6406284E-03  2.7456270E-03  2.7456270E-03  9.6406284E-03  2.7236665E-03  1.1715863E-02  2.8949634E-03  1.3945044E-03
  1.7565456E-02  5.3485566E-02  2.5752629E-02  6.2011435E-02  2.2650608E-02  2.2650608E-02  6.2011435E-02  2.5752629E-02  5.3485566E-02  1.7565456E-02  9.8135231E-05
  9.7448288E-03  3.3278119E-02  1.2471913E-02  3.7366257E-02  1.1520783E-02  1.1520783E-02  3.7366257E-02  1.2471913E-02  3.3278119E-02  9.7448288E-03  1.0372858E-04
  6.1094469E-03  2.2107557E-02  7.3772888E-03  2.4104583E-02  6.8484664E-03  6.8484664E-03  2.4104583E-02  7.3772888E-03  2.2107557E-02  6.1094469E-03  1.0895662E-04
  4.7814323E-03  1.7693864E-02  5.5522312E-03  1.8876876E-02  5.2109030E-03  5.2109030E-03  1.8876876E-02  5.5522312E-03  1.7693864E-02  4.7814323E-03  1.2585362E-04
  3.9347400E-03  1.4777671E-02  4.3710567E-03  1.5411616E-02  4.1702826E-03  4.1702826E-03  1.5411616E-02  4.3710567E-03  1.4777671E-02  3.9347400E-03  1.4654357E-04
  3.3620361E-03  1.2712604E-02  3.5927923E-03  1.2942526E-02  3.4732421E-03  3.4732421E-03  1.2942526E-02  3.5927923E-03  1.2712604E-02  3.3620361E-03  1.6890137E-04
  2.9532006E-03  1.1211922E-02  3.0434934E-03  1.1252618E-02  2.9821524E-03  2.9821524E-03  1.1252618E-02  3.0434934E-03  1.1211922E-02  2.9532006E-03  1.9149884E-04
  2.6640012E-03  1.0157545E-02  2.6551198E-03  9.8696950E-03  2.6321150E-03  2.6321150E-03  9.8696950E-03  2.6551198E-03  1.0157545E-02  2.6640012E-03  2.1656629E-04
  2.4434277E-03  9.3146693E-03  2.3730567E-03  9.0711792E-03  2.3850575E-03  2.3850575E-03  9.0711792E-03  2.3730567E-03  9.3146693E-03  2.4434277E-03  2.4016210E-04
  2.2839568E-03  8.7130688E-03  2.1777740E-03  8.3996709E-03  2.1915788E-03  2.1915788E-03  8.3996709E-03  2.1777740E-03  8.7130688E-03  2.2839568E-03  2.6829761E-04
  2.1625676E-03  8.2069321E-03  2.0158774E-03  7.8986817E-03  2.0629813E-03  2.0629813E-03  7.8986817E-03  2.0158774E-03  8.2069321E-03  2.1625676E-03  2.9225725E-04
  2.0800028E-03  7.9659158E-03  1.9020788E-03  7.4522766E-03  1.9474241E-03  1.9474241E-03  7.4522766E-03  1.9020788E-03  7.9659158E-03  2.0800028E-03  3.2937273E-04
  1.9995937E-03  7.6599537E-03  1.8071031E-03  7.1373832E-03  1.8672439E-03  1.8672439E-03  7.1373832E-03  1.8071031E-03  7.6599537E-03  1.9995937E-03  3.4732887E-04
  1.9504925E-03  7.4652481E-03  1.7486553E-03  6.9340978E-03  1.8133355E-03  1.8133355E-03  6.9340978E-03  1.7486553E-03  7.4652481E-03  1.9504925E-03  3.7632512E-04
  1.9192254E-03  7.3770761E-03  1.7074051E-03  6.8119222E-03  1.7709720E-03  1.7709720E-03  6.8119222E-03  1.7074051E-03  7.3770761E-03  1.9192254E-03  4.0422061E-04
  1.9001300E-03  7.3615959E-03  1.6817579E-03  6.7003209E-03  1.7453825E-03  1.7453825E-03  6.7003209E-03  1.6817579E-03  7.3615959E-03  1.9001300E-03  4.3913779E-04
  1.8921869E-03  7.2596995E-03  1.6586021E-03  6.6383928E-03  1.7348932E-03  1.7348932E-03  6.6383928E-03  1.6586021E-03  7.2596995E-03  1.8921869E-03  4.6384644E-04
  1.8941989E-03  7.2693600E-03  1.6546102E-03  6.6056756E-03  1.7327891E-03  1.7327891E-03  6.6056756E-03  1.6546102E-03  7.2693600E-03  1.8941989E-03  4.9345354E-04
  1.9011255E-03  7.3329281E-03  1.6578177E-03  6.6745401E-03  1.7352476E-03  1.7352476E-03  6.6745401E-03  1.6578177E-03  7.3329281E-03  1.9011255E-03  5.2003221E-04
  1.9154853E-03  7.3954912E-03  1.6667750E-03  6.6782837E-03  1.7558789E-03  1.7558789E-03  6.6782837E-03  1.6667750E-03  7.3954912E-03  1.9154853E-03  5.5544250E-04
  1.9446839E-03  7.4934633E-03  1.6849739E-03  6.7496246E-03  1.7713581E-03  1.7713581E-03  6.7496246E-03  1.6849739E-03  7.4934633E-03  1.9446839E-03  5.8250061E-04
  1.9808028E-03  7.8000220E-03  1.7054473E-03  7.1410940E-03  1.7809490E-03  1.7809490E-03  7.1410940E-03  1.7054473E-03  7.8000220E-03  1.9808028E-03  6.1767791E-04
  1.9884814E-03  7.6327509E-03  1.7313689E-03  7.0083798E-03  1.8152762E-03  1.8152762E-03  7.0083798E-03  1.7313689E-03  7.6327509E-03  1.9884814E-03  6.5224194E-04
  2.0161956E-03  7.8200056E-03  1.7621518E-03  7.0784291E-03  1.8532132E-03  1.8532132E-03  7.0784291E-03  1.7621518E-03  7.8200056E-03  2.0161956E-03  8.0795069E-04
  2.0618199E-03  7.7503814E-03  1.7946247E-03  7.1452990E-03  1.8798966E-03  1.8798966E-03  7.1452990E-03  1.7946247E-03  7.7503814E-03  2.0618199E-03  7.1447025E-04
  2.1158428E-03  7.7860697E-03  1.8270138E-03  7.5201958E-03  1.9343537E-03  1.9343537E-03  7.5201958E-03  1.8270138E-03  7.7860697E-03  2.1158428E-03  7.3677665E-04
  2.1315673E-03  8.2250271E-03  1.8711373E-03  7.5452316E-03  1.9549936E-03  1.9549936E-03  7.5452316E-03  1.8711373E-03  8.2250271E-03  2.1315673E-03  7.7281983E-04
  2.1650373E-03  8.2868847E-03  1.9178208E-03  7.6617279E-03  1.9983830E-03  1.9983830E-03  7.6617279E-03  1.9178208E-03  8.2868847E-03  2.1650373E-03  8.0609976E-04
  2.2430577E-03  8.7713247E-03  1.9555709E-03  7.9532495E-03  2.0381134E-03  2.0381134E-03  7.9532495E-03  1.9555709E-03  8.7713247E-03  2.2430577E-03  8.4951973E-04
  2.2630679E-03  8.6642635E-03  1.9914421E-03  9.7656185E-03  2.0909709E-03  2.0909709E-03  9.7656185E-03  1.9914421E-03  8.6642635E-03  2.2630679E-03  8.6731361E-04
  2.3103629E-03  8.9064196E-03  2.0492501E-03  8.3096124E-03  2.1345683E-03  2.1345683E-03  8.3096124E-03  2.0492501E-03  8.9064196E-03  2.3103629E-03  9.0853522E-04
  2.3452144E-03  9.0578499E-03  2.0948384E-03  8.0558736E-03  2.1779820E-03  2.1779820E-03  8.0558736E-03  2.0948384E-03  9.0578499E-03  2.3452144E-03  9.3777741E-04
  2.3970802E-03  9.1929926E-03  2.1420758E-03  8.6827843E-03  2.2348331E-03  2.2348331E-03  8.6827843E-03  2.1420758E-03  9.1929926E-03  2.3970802E-03  9.7969766E-04
  2.4451082E-03  9.4106780E-03  2.1822288E-03  8.6772076E-03  2.2673809E-03  2.2673809E-03  8.6772076E-03  2.1822288E-03  9.4106780E-03  2.4451082E-03  1.0499914E-03
  2.5004635E-03  9.1982919E-03  2.2237478E-03  9.7908166E-03  2.3216645E-03  2.3216645E-03  9.7908166E-03  2.2237478E-03  9.1982919E-03  2.5004635E-03  1.0370095E-03
  2.5326460E-03  1.0039543E-02  2.2849189E-03  9.1340241E-03  2.3844884E-03  2.3844884E-03  9.1340241E-03  2.2849189E-03  1.0039543E-02  2.5326460E-03  1.0533370E-03
  2.6127763E-03  1.0453173E-02  2.3240916E-03  9.6437923E-03  2.4214681E-03  2.4214681E-03  9.6437923E-03  2.3240916E-03  1.0453173E-02  2.6127763E-03  1.0623232E-03
  2.6466673E-03  9.9832928E-03  2.3828628E-03  8.1691619E-03  2.4582264E-03  2.4582264E-03  8.1691619E-03  2.3828628E-03  9.9832928E-03  2.6466673E-03  1.1268381E-03
  2.6969272E-03  1.2164926E-02  2.3797231E-03  9.7342291E-03  2.4963882E-03  2.4963882E-03  9.7342291E-03  2.3797231E-03  1.2164926E-02  2.6969272E-03  1.1823535E-03
  2.7271693E-03  9.4964418E-03  2.4901044E-03  1.0764576E-02  2.5684737E-03  2.5684737E-03  1.0764576E-02  2.4901044E-03  9.4964418E-03  2.7271693E-03  1.2793851E-03
  1.7813983E-02  5.4217953E-02  2.4307257E-02  5.8996678E-02  2.1551477E-02  2.1551477E-02  5.8996678E-02  2.4307257E-02  5.4217953E-02  1.7813983E-02  9.0890629E-05
  9.7916843E-03  3.3498319E-02  1.1708777E-02  3.5377469E-02  1.0888750E-02  1.0888750E-02  3.5377469E-02  1.1708777E-02  3.3498319E-02  9.7916843E-03  9.4802046E-05
  6.1117602E-03  2.2130216E-02  6.9246906E-03  2.2765843E-02  6.4775761E-03  6.4775761E-03  2.2765843E-02  6.9246906E-03  2.2130216E-02  6.1117602E-03  9.8981889E-05
  4.7601597E-03  1.7631156E-02  5.2189138E-03  1.7874057E-02  4.9332938E-03  4.9332938E-03  1.7874057E-02  5.2189138E-03  1.7631156E-02  4.7601597E-03  1.1436360E-04
  3.9064990E-03  1.4618003E-02  4.1162313E-03  1.4622066E-02  3.9469197E-03  3.9469197E-03  1.4622066E-02  4.1162313E-03  1.4618003E-02  3.9064990E-03  1.3188455E-04
  3.3216940E-03  1.2549064E-02  3.3815387E-03  1.2298614E-02  3.2906442E-03  3.2906442E-03  1.2298614E-02  3.3815387E-03  1.2549064E-02  3.3216940E-03  1.5109236E-04
  2.9104486E-03  1.1069274E-02  2.8688087E-03  1.0661640E-02  2.8305588E-03  2.8305588E-03  1.0661640E-02  2.8688087E-03  1.1069274E-02  2.9104486E-03  1.7062386E-04
  2.6167610E-03  9.9703700E-03  2.5070917E-03  9.3784781E-03  2.5038549E-03  2.5038549E-03  9.3784781E-03  2.5070917E-03  9.9703700E-03  2.6167610E-03  1.9149300E-04
  2.3830957E-03  9.1305912E-03  2.2417768E-03  8.5493397E-03  2.2633223E-03  2.2633223E-03  8.5493397E-03  2.2417768E-03  9.1305912E-03  2.3830957E-03  2.1380342E-04
  2.2224760E-03  8.5752602E-03  2.0426521E-03  7.9706754E-03  2.0704750E-03  2.0704750E-03  7.9706754E-03  2.0426521E-03  8.5752602E-03  2.2224760E-03  2.3404841E-04
  2.1087837E-03  8.0709323E-03  1.9106697E-03  7.4144005E-03  1.9527736E-03  1.9527736E-03  7.4144005E-03  1.9106697E-03  8.0709323E-03  2.1087837E-03  2.5822550E-04
  2.0154607E-03  7.7869273E-03  1.7950904E-03  7.1125614E-03  1.8549432E-03  1.8549432E-03  7.1125614E-03  1.7950904E-03  7.7869273E-03  2.0154607E-03  2.8184897E-04
  1.9346215E-03  7.4446504E-03  1.7117183E-03  6.7869086E-03  1.7683315E-03  1.7683315E-03  6.7869086E-03  1.7117183E-03  7.4446504E-03  1.9346215E-03  3.0406674E-04
  1.8812673E-03  7.2722346E-03  1.6533053E-03  6.5721414E-03  1.7163395E-03  1.7163395E-03  6.5721414E-03  1.6533053E-03  7.2722346E-03  1.8812673E-03  3.3157692E-04
  1.8493761E-03  7.1239054E-03  1.6106236E-03  6.4527133E-03  1.6716434E-03  1.6716434E-03  6.4527133E-03  1.6106236E-03  7.1239054E-03  1.8493761E-03  3.5238147E-04
  1.8319005E-03  7.0731642E-03  1.5802640E-03  6.3775449E-03  1.6481757E-03  1.6481757E-03  6.3775449E-03  1.5802640E-03  7.0731642E-03  1.8319005E-03  3.8221237E-04
  1.8146140E-03  7.0021550E-03  1.5667030E-03  6.3088157E-03  1.6361499E-03  1.6361499E-03  6.3088157E-03  1.5667030E-03  7.0021550E-03  1.8146140E-03  4.0483683E-04
  1.8141440E-03  7.0105358E-03  1.5611143E-03  6.2977728E-03  1.6341228E-03  1.6341228E-03  6.2977728E-03  1.5611143E-03  7.0105358E-03  1.8141440E-03  4.3129247E-04
  1.8201485E-03  6.9952906E-03  1.5621359E-03  6.2979002E-03  1.6335808E-03  1.6335808E-03  6.2979002E-03  1.5621359E-03  6.9952906E-03  1.8201485E-03  4.5992888E-04
  1.8314799E-03  7.0509439E-03  1.5735082E-03  6.3696232E-03  1.6471987E-03  1.6471987E-03  6.3696232E-03  1.5735082E-03  7.0509439E-03  1.8314799E-03  4.8329193E-04
  1.8521116E-03  7.1464063E-03  1.5844654E-03  6.5243356E-03  1.6707416E-03  1.6707416E-03  6.5243356E-03  1.5844654E-03  7.1464063E-03  1.8521116E-03  5.1403537E-04
  1.8829219E-03  7.2715682E-03  1.6045317E-03  6.4094535E-03  1.6882771E-03  1.6882771E-03  6.4094535E-03  1.6045317E-03  7.2715682E-03  1.8829219E-03  5.4151591E-04
  1.8902489E-03  7.2608463E-03  1.6321732E-03  6.5703673E-03  1.7115635E-03  1.7115635E-03  6.5703673E-03  1.6321732E-03  7.2608463E-03  1.8902489E-03  5.6216184E-04
  1.9239152E-03  7.4079299E-03  1.6585745E-03  6.6969321E-03  1.7393668E-03  1.7393668E-03  6.6969321E-03  1.6585745E-03  7.4079299E-03  1.9239152E-03  5.9458088E-04
  1.9490551E-03  7.6968545E-03  1.6867982E-03  6.8747622E-03  1.7951538E-03  1.7951538E-03  6.8747622E-03  1.6867982E-03  7.6968545E-03  1.9490551E-03  6.2211051E-04
  1.9858512E-03  8.0047697E-03  1.7197613E-03  7.0985641E-03  1.8076294E-03  1.8076294E-03  7.0985641E-03  1.7197613E-03  8.0047697E-03  1.9858512E-03  6.6593835E-04
  2.0143624E-03  7.9263560E-03  1.7604705E-03  7.1819019E-03  1.8533233E-03  1.8533233E-03  7.1819019E-03  1.7604705E-03  7.9263560E-03  2.0143624E-03  6.7200533E-04
  2.0561651E-03  8.0969379E-03  1.8004845E-03  7.2703179E-03  1.8809275E-03  1.8809275E-03  7.2703179E-03  1.8004845E-03  8.0969379E-03  2.0561651E-03  6.9283956E-04
  2.0916425E-03  8.2089938E-03  1.8520428E-03  7.5863412E-03  1.9122878E-03  1.9122878E-03  7.5863412E-03  1.8520428E-03  8.2089938E-03  2.0916425E-03  7.3621289E-04
  2.1327277E-03  8.2321981E-03  1.8792328E-03  7.6550366E-03  1.9584159E-03  1.9584159E-03  7.6550366E-03  1.8792328E-03  8.2321981E-03  2.1327277E-03  7.4339560E-04
  2.1772129E-03  8.4287365E-03  1.9201465E-03  7.7789998E-03  2.0046312E-03  2.0046312E-03  7.7789998E-03  1.9201465E-03  8.4287365E-03  2.1772129E-03  7.7239406E-04
  2.2151391E-03  8.9578464E-03  1.9634837E-03  7.6958454E-03  2.0370867E-03  2.0370867E-03  7.6958454E-03  1.9634837E-03  8.9578464E-03  2.2151391E-03  8.0368378E-04
  2.2546190E-03  8.8212093E-03  2.0093328E-03  8.3796599E-03  2.1009705E-03  2.1009705E-03  8.3796599E-03  2.0093328E-03  8.8212093E-03  2.2546190E-03  8.7458234E-04
  2.3029398E-03  8.9880711E-03  2.0470140E-03  8.3299960E-03  2.1437093E-03  2.1437093E-03  8.3299960E-03  2.0470140E-03  8.9880711E-03  2.3029398E-03  8.6171834E-04
  2.3417827E-03  9.3578964E-03  2.1054690E-03  8.2361192E-03  2.1788637E-03  2.1788637E-03  8.2361192E-03  2.1054690E-03  9.3578964E-03  2.3417827E-03  1.1012769E-03
  2.3954075E-03  9.5531470E-03  2.1335677E-03  8.6169417E-03  2.2178988E-03  2.2178988E-03  8.6169417E-03  2.1335677E-03  9.5531470E-03  2.3954075E-03  8.8853690E-04
  2.4141918E-03  9.7230927E-03  2.1855634E-03  1.0454577E-02  2.2810907E-03  2.2810907E-03  1.0454577E-02  2.1855634E-03  9.7230927E-03  2.4141918E-03  9.3486778E-04
  2.4833148E-03  1.0086466E-02  2.2260767E-03  8.4475364E-03  2.2865317E-03  2.2865317E-03  8.4475364E-03  2.2260767E-03  1.0086466E-02  2.4833148E-03  9.4830818E-04
  2.4968002E-03  1.1520080E-02  2.2803944E-03  1.1056528E-02  2.3504607E-03  2.3504607E-03  1.1056528E-02  2.2803944E-03  1.1520080E-02  2.4968002E-03  9.2816994E-04
  2.5717127E-03  9.6135084E-03  2.3307978E-03  9.9324061E-03  2.3952625E-03  2.3952625E-03  9.9324061E-03  2.3307978E-03  9.6135084E-03  2.5717127E-03  1.0201026E-03
  1.7850039E-02  5.4196373E-02  2.2789415E-02  5.5661737E-02  2.0249461E-02  2.0249461E-02  5.5661737E-02  2.2789415E-02  5.4196373E-02  1.7850039E-02  8.3217975E-05
  9.7259238E-03  3.3211339E-02  1.0968555E-02  3.3287264E-02  1.0236964E-02  1.0236964E-02  3.3287264E-02  1.0968555E-02  3.3211339E-02  9.7259238E-03  8.5953285E-05
  6.0455717E-03  2.1923385E-02  6.4725512E-03  2.1338847E-02  6.0655757E-03  6.0655757E-03  2.1338847E-02  6.4725512E-03  2.1923385E-02  6.0455717E-03  8.8435600E-05
  4.6818830E-03  1.7350561E-02  4.8665848E-03  1.6735908E-02  4.6286477E-03  4.6286477E-03  1.6735908E-02  4.8665848E-03  1.7350561E-02  4.6818830E-03  1.0194400E-04
  3.8382147E-03  1.4385908E-02  3.8462130E-03  1.3698450E-02  3.7144781E-03  3.7144781E-03  1.3698450E-02  3.8462130E-03  1.4385908E-02  3.8382147E-03  1.1669739E-04
  3.2564027E-03  1.2317892E-02  3.1620817E-03  1.1579658E-02  3.0916283E-03  3.0916283E-03  1.1579658E-02  3.1620817E-03  1.2317892E-02  3.2564027E-03  1.3308064E-04
  2.8395234E-03  1.0825651E-02  2.6925887E-03  1.0027529E-02  2.6606677E-03  2.6606677E-03  1.0027529E-02  2.6925887E-03  1.0825651E-02  2.8395234E-03  1.4986812E-04
  2.5367713E-03  9.7265289E-03  2.3528294E-03  8.8423160E-03  2.3551536E-03  2.3551536E-03  8.8423160E-03  2.3528294E-03  9.7265289E-03  2.5367713E-03  1.6686135E-04
  2.3197953E-03  8.9069004E-03  2.1051862E-03  8.1396316E-03  2.1187837E-03  2.1187837E-03  8.1396316E-03  2.1051862E-03  8.9069004E-03  2.3197953E-03  1.8571527E-04
  2.1507698E-03  8.2980352E-03  1.9244923E-03  7.5095497E-03  1.9601980E-03  1.9601980E-03  7.5095497E-03  1.9244923E-03  8.2980352E-03  2.1507698E-03  2.0338292E-04
  2.0239401E-03  7.8270047E-03  1.7860860E-03  7.0184573E-03  1.8393099E-03  1.8393099E-03  7.0184573E-03  1.7860860E-03  7.8270047E-03  2.0239401E-03  2.2226931E-04
  1.9420352E-03  7.4851083E-03  1.7054595E-03  6.6939626E-03  1.7386362E-03  1.7386362E-03  6.6939626E-03  1.7054595E-03  7.4851083E-03  1.9420352E-03  2.4381367E-04
  1.8539657E-03  7.1696024E-03  1.6078622E-03  6.4031735E-03  1.6602095E-03  1.6602095E-03  6.4031735E-03  1.6078622E-03  7.1696024E-03  1.8539657E-03  2.6226835E-04
  1.8036201E-03  7.0073235E-03  1.5575846E-03  6.2576273E-03  1.6096109E-03  1.6096109E-03  6.2576273E-03  1.5575846E-03  7.0073235E-03  1.8036201E-03  2.8174725E-04
  1.7643928E-03  6.8533017E-03  1.5137041E-03  6.1122191E-03  1.5742323E-03  1.5742323E-03  6.1122191E-03  1.5137041E-03  6.8533017E-03  1.7643928E-03  3.0738782E-04
  1.7487521E-03  6.7648137E-03  1.4791931E-03  6.0530660E-03  1.5497224E-03  1.5497224E-03  6.0530660E-03  1.4791931E-03  6.7648137E-03  1.7487521E-03  3.2572010E-04
  1.7271929E-03  6.7149723E-03  1.4717091E-03  5.9647726E-03  1.5378782E-03  1.5378782E-03  5.9647726E-03  1.4717091E-03  6.7149723E-03  1.7271929E-03  3.4707450E-04
  1.7251735E-03  6.6781507E-03  1.4652879E-03  5.9371331E-03  1.5354811E-03  1.5354811E-03  5.9371331E-03  1.4652879E-03  6.6781507E-03  1.7251735E-03  3.6877595E-04
  1.7241364E-03  6.7581056E-03  1.4680526E-03  5.9777184E-03  1.5361402E-03  1.5361402E-03  5.9777184E-03  1.4680526E-03  6.7581056E-03  1.7241364E-03  3.9465687E-04
  1.7397204E-03  6.7297215E-03  1.4735403E-03  5.9980606E-03  1.5472925E-03  1.5472925E-03  5.9980606E-03  1.4735403E-03  6.7297215E-03  1.7397204E-03  4.1903845E-04
  1.7424582E-03  6.8587114E-03  1.4908033E-03  6.0395826E-03  1.5619618E-03  1.5619618E-03  6.0395826E-03  1.4908033E-03  6.8587114E-03  1.7424582E-03  4.2908049E-04
  1.7621835E-03  6.8687836E-03  1.5255997E-03  6.0973402E-03  1.5793447E-03  1.5793447E-03  6.0973402E-03  1.5255997E-03  6.8687836E-03  1.7621835E-03  4.8879631E-04
  1.7848417E-03  6.9186132E-03  1.5381934E-03  6.2841457E-03  1.6029435E-03  1.6029435E-03  6.2841457E-03  1.5381934E-03  6.9186132E-03  1.7848417E-03  4.8152628E-04
  1.8090577E-03  7.1340362E-03  1.5548651E-03  6.3736493E-03  1.6236956E-03  1.6236956E-03  6.3736493E-03  1.5548651E-03  7.1340362E-03  1.8090577E-03  4.9904797E-04
  1.8480998E-03  7.1918428E-03  1.5856140E-03  6.5073162E-03  1.6637816E-03  1.6637816E-03  6.5073162E-03  1.5856140E-03  7.1918428E-03  1.8480998E-03  5.6805532E-04
  1.8675431E-03  7.3674348E-03  1.6350281E-03  6.6145419E-03  1.6943458E-03  1.6943458E-03  6.6145419E-03  1.6350281E-03  7.3674348E-03  1.8675431E-03  6.4377642E-04
  1.9136444E-03  7.4310062E-03  1.6453481E-03  6.7347657E-03  1.7266790E-03  1.7266790E-03  6.7347657E-03  1.6453481E-03  7.4310062E-03  1.9136444E-03  5.8455389E-04
  1.9285121E-03  7.6462999E-03  1.6870889E-03  6.8767580E-03  1.7490887E-03  1.7490887E-03  6.8767580E-03  1.6870889E-03  7.6462999E-03  1.9285121E-03  6.0791567E-04
  1.9681184E-03  7.6148061E-03  1.7234874E-03  7.2037100E-03  1.7988166E-03  1.7988166E-03  7.2037100E-03  1.7234874E-03  7.6148061E-03  1.9681184E-03  6.0014727E-04
  2.0015642E-03  7.9326278E-03  1.7518796E-03  7.2433115E-03  1.8260010E-03  1.8260010E-03  7.2433115E-03  1.7518796E-03  7.9326278E-03  2.0015642E-03  8.3769410E-04
  2.0467383E-03  7.9735880E-03  1.7934079E-03  7.3337315E-03  1.8710595E-03  1.8710595E-03  7.3337315E-03  1.7934079E-03  7.9735880E-03  2.0467383E-03  6.6267280E-04
  2.0722485E-03  8.3465043E-03  1.8311686E-03  7.4269803E-03  1.9097084E-03  1.9097084E-03  7.4269803E-03  1.8311686E-03  8.3465043E-03  2.0722485E-03  6.7854989E-04
  2.1276272E-03  8.3497683E-03  1.8760516E-03  7.6217646E-03  1.9416924E-03  1.9416924E-03  7.6217646E-03  1.8760516E-03  8.3497683E-03  2.1276272E-03  6.9647034E-04
  2.1550976E-03  8.5634521E-03  1.9135228E-03  7.7857978E-03  1.9743583E-03  1.9743583E-03  7.7857978E-03  1.9135228E-03  8.5634521E-03  2.1550976E-03  7.8860610E-04
  2.1788544E-03  9.1686163E-03  1.9609604E-03  7.3106385E-03  2.0144461E-03  2.0144461E-03  7.3106385E-03  1.9609604E-03  9.1686163E-03  2.1788544E-03  7.4507420E-04
  2.2427966E-03  8.8232733E-03  2.0032376E-03  8.3917764E-03  2.0664677E-03  2.0664677E-03  8.3917764E-03  2.0032376E-03  8.8232733E-03  2.2427966E-03  8.0483187E-04
  2.2485744E-03  8.3979336E-03  2.0352713E-03  9.1035431E-03  2.1000576E-03  2.1000576E-03  9.1035431E-03  2.0352713E-03  8.3979336E-03  2.2485744E-03  7.9692628E-04
  2.2991034E-03  9.0808223E-03  2.0852480E-03  7.3584427E-03  2.1716105E-03  2.1716105E-03  7.3584427E-03  2.0852480E-03  9.0808223E-03  2.2991034E-03  8.5820812E-04
  2.3969257E-03  8.3745560E-03  2.1006657E-03  8.2863691E-03  2.1869513E-03  2.1869513E-03  8.2863691E-03  2.1006657E-03  8.3745560E-03  2.3969257E-03  7.8312725E-04
  2.4079725E-03  1.0523726E-02  2.1975118E-03  8.5644011E-03  2.2326980E-03  2.2326980E-03  8.5644011E-03  2.1975118E-03  1.0523726E-02  2.4079725E-03  9.4019117E-04
  1.7633825E-02  5.3587479E-02  2.1306291E-02  5.2551800E-02  1.9155601E-02  1.9155601E-02  5.2551800E-02  2.1306291E-02  5.3587479E-02  1.7633825E-02  7.5609279E-05
  9.5536456E-03  3.2756720E-02  1.0233102E-02  3.1317128E-02  9.6311256E-03  9.6311256E-03  3.1317128E-02  1.0233102E-02  3.2756720E-02  9.5536456E-03  7.7224082E-05
  5.9293632E-03  2.1488403E-02  6.0507926E-03  2.0067435E-02  5.6966697E-03  5.6966697E-03  2.0067435E-02  6.0507926E-03  2.1488403E-02  5.9293632E-03  7.8565210E-05
  4.5898520E-03  1.6997256E-02  4.5608895E-03  1.5767711E-02  4.3363075E-03  4.3363075E-03  1.5767711E-02  4.5608895E-03  1.6997256E-02  4.5898520E-03  8.9764757E-05
  3.7365499E-03  1.4036637E-02  3.6123097E-03  1.2896803E-02  3.4837092E-03  3.4837092E-03  1.2896803E-02  3.6123097E-03  1.4036637E-02  3.7365499E-03  1.0247513E-04
  3.1623130E-03  1.1976762E-02  2.9699784E-03  1.0904224E-02  2.9167009E-03  2.9167009E-03  1.0904224E-02  2.9699784E-03  1.1976762E-02  3.1623130E-03  1.1602140E-04
  2.7518166E-03  1.0537329E-02  2.5269850E-03  9.4744879E-03  2.5115484E-03  2.5115484E-03  9.4744879E-03  2.5269850E-03  1.0537329E-02  2.7518166E-03  1.3026808E-04
  2.4544582E-03  9.4331190E-03  2.2070499E-03  8.3388529E-03  2.2193420E-03  2.2193420E-03  8.3388529E-03  2.2070499E-03  9.4331190E-03  2.4544582E-03  1.4663010E-04
  2.2322731E-03  8.6158709E-03  1.9819270E-03  7.6161264E-03  2.0024350E-03  2.0024350E-03  7.6161264E-03  1.9819270E-03  8.6158709E-03  2.2322731E-03  1.6395486E-04
  2.0736192E-03  8.0126969E-03  1.8138560E-03  7.0589173E-03  1.8456963E-03  1.8456963E-03  7.0589173E-03  1.8138560E-03  8.0126969E-03  2.0736192E-03  1.7840617E-04
  1.9506808E-03  7.4726587E-03  1.6952932E-03  6.7251405E-03  1.7178206E-03  1.7178206E-03  6.7251405E-03  1.6952932E-03  7.4726587E-03  1.9506808E-03  1.9599766E-04
  1.8364062E-03  7.1508707E-03  1.5892584E-03  6.3081259E-03  1.6341182E-03  1.6341182E-03  6.3081259E-03  1.5892584E-03  7.1508707E-03  1.8364062E-03  2.1042781E-04
  1.7749733E-03  6.8880695E-03  1.5141194E-03  6.0509667E-03  1.5645272E-03  1.5645272E-03  6.0509667E-03  1.5141194E-03  6.8880695E-03  1.7749733E-03  2.2639218E-04
  1.7225110E-03  6.7019200E-03  1.4606189E-03  5.8935079E-03  1.5158993E-03  1.5158993E-03  5.8935079E-03  1.4606189E-03  6.7019200E-03  1.7225110E-03  2.4276309E-04
  1.6833614E-03  6.5290764E-03  1.4282105E-03  5.7606676E-03  1.4797211E-03  1.4797211E-03  5.7606676E-03  1.4282105E-03  6.5290764E-03  1.6833614E-03  2.5966845E-04
  1.6591349E-03  6.5211058E-03  1.4028314E-03  5.7211314E-03  1.4532600E-03  1.4532600E-03  5.7211314E-03  1.4028314E-03  6.5211058E-03  1.6591349E-03  2.7955954E-04
  1.6407657E-03  6.4031700E-03  1.3834295E-03  5.6284796E-03  1.4474714E-03  1.4474714E-03  5.6284796E-03  1.3834295E-03  6.4031700E-03  1.6407657E-03  2.9600289E-04
  1.6370735E-03  6.4051765E-03  1.3769962E-03  5.6409428E-03  1.4419608E-03  1.4419608E-03  5.6409428E-03  1.3769962E-03  6.4051765E-03  1.6370735E-03  3.1432073E-04
  1.6340362E-03  6.4198981E-03  1.3810676E-03  5.6308311E-03  1.4475349E-03  1.4475349E-03  5.6308311E-03  1.3810676E-03  6.4198981E-03  1.6340362E-03  3.3398040E-04
  1.6374460E-03  6.4298721E-03  1.3906627E-03  5.6715127E-03  1.4496256E-03  1.4496256E-03  5.6715127E-03  1.3906627E-03  6.4298721E-03  1.6374460E-03  3.5466626E-04
  1.6600353E-03  6.4366669E-03  1.3949661E-03  5.7849793E-03  1.4685982E-03  1.4685982E-03  5.7849793E-03  1.3949661E-03  6.4366669E-03  1.6600353E-03  3.7394887E-04
  1.6626287E-03  6.4573668E-03  1.4164211E-03  5.9956950E-03  1.4878062E-03  1.4878062E-03  5.9956950E-03  1.4164211E-03  6.4573668E-03  1.6626287E-03  4.0300926E-04
  1.6863881E-03  6.6148505E-03  1.4367850E-03  5.9265712E-03  1.5024934E-03  1.5024934E-03  5.9265712E-03  1.4367850E-03  6.6148505E-03  1.6863881E-03  4.2289023E-04
  1.7003316E-03  6.7976281E-03  1.4639402E-03  5.9897174E-03  1.5289307E-03  1.5289307E-03  5.9897174E-03  1.4639402E-03  6.7976281E-03  1.7003316E-03  4.3091870E-04
  1.7360085E-03  6.8082385E-03  1.4945595E-03  5.9859051E-03  1.5529090E-03  1.5529090E-03  5.9859051E-03  1.4945595E-03  6.8082385E-03  1.7360085E-03  4.5545412E-04
  1.7708875E-03  6.8447088E-03  1.5221697E-03  6.6995497E-03  1.5878520E-03  1.5878520E-03  6.6995497E-03  1.5221697E-03  6.8447088E-03  1.7708875E-03  4.5238981E-04
  1.7916206E-03  7.0650968E-03  1.5476227E-03  6.4149953E-03  1.6190662E-03  1.6190662E-03  6.4149953E-03  1.5476227E-03  7.0650968E-03  1.7916206E-03  4.8179491E-04
  1.8132480E-03  7.2113252E-03  1.5741305E-03  6.4932846E-03  1.6338844E-03  1.6338844E-03  6.4932846E-03  1.5741305E-03  7.2113252E-03  1.8132480E-03  5.0503475E-04
  1.8470367E-03  7.1264750E-03  1.6030243E-03  6.6253664E-03  1.6729379E-03  1.6729379E-03  6.6253664E-03  1.6030243E-03  7.1264750E-03  1.8470367E-03  5.0860353E-04
  1.8815814E-03  7.4435912E-03  1.6478677E-03  6.8265175E-03  1.7133277E-03  1.7133277E-03  6.8265175E-03  1.6478677E-03  7.4435912E-03  1.8815814E-03  5.6220816E-04
  1.9184187E-03  7.3459808E-03  1.6857159E-03  6.7827453E-03  1.7448534E-03  1.7448534E-03  6.7827453E-03  1.6857159E-03  7.3459808E-03  1.9184187E-03  5.5438744E-04
  1.9414447E-03  7.6336982E-03  1.7167225E-03  6.9624568E-03  1.7756316E-03  1.7756316E-03  6.9624568E-03  1.7167225E-03  7.6336982E-03  1.9414447E-03  5.9322363E-04
  1.9791739E-03  7.8262766E-03  1.7571318E-03  7.1360618E-03  1.8177428E-03  1.8177428E-03  7.1360618E-03  1.7571318E-03  7.8262766E-03  1.9791739E-03  6.7371180E-04
  2.0234900E-03  7.9499943E-03  1.8022675E-03  7.3088208E-03  1.8602338E-03  1.8602338E-03  7.3088208E-03  1.8022675E-03  7.9499943E-03  2.0234900E-03  6.0933208E-04
  2.0402991E-03  8.4538877E-03  1.8450858E-03  7.1799140E-03  1.9046456E-03  1.9046456E-03  7.1799140E-03  1.8450858E-03  8.4538877E-03  2.0402991E-03  6.4706653E-04
  2.0860035E-03  8.7981830E-03  1.8630219E-03  8.0783434E-03  1.9379888E-03  1.9379888E-03  8.0783434E-03  1.8630219E-03  8.7981830E-03  2.0860035E-03  6.9303549E-04
  2.1368994E-03  7.7765060E-03  1.9012631E-03  7.6560460E-03  1.9934096E-03  1.9934096E-03  7.6560460E-03  1.9012631E-03  7.7765060E-03  2.1368994E-03  7.4043238E-04
  2.1606367E-03  8.7979277E-03  1.9389669E-03  6.4908009E-03  2.0168501E-03  2.0168501E-03  6.4908009E-03  1.9389669E-03  8.7979277E-03  2.1606367E-03  6.8759756E-04
  2.2171629E-03  8.2936414E-03  1.9745840E-03  8.5157277E-03  2.0272976E-03  2.0272976E-03  8.5157277E-03  1.9745840E-03  8.2936414E-03  2.2171629E-03  7.0601970E-04
  2.2406517E-03  8.4127679E-03  2.0421379E-03  8.1512059E-03  2.0886043E-03  2.0886043E-03  8.1512059E-03  2.0421379E-03  8.4127679E-03  2.2406517E-03  7.2949390E-04
  1.7344505E-02  5.2620166E-02  2.0104039E-02  4.9573926E-02  1.8077178E-02  1.8077178E-02  4.9573926E-02  2.0104039E-02  5.2620166E-02  1.7344505E-02  6.8285104E-05
  9.3638328E-03  3.2069047E-02  9.6022231E-03  2.9513088E-02  9.0674054E-03  9.0674054E-03  2.9513088E-02  9.6022231E-03  3.2069047E-02  9.3638328E-03  6.9022713E-05
  5.7897831E-03  2.1008150E-02  5.6689169E-03  1.8850898E-02  5.3573086E-03  5.3573086E-03  1.8850898E-02  5.6689169E-03  2.1008150E-02  5.7897831E-03  6.8927112E-05
  4.4649783E-03  1.6551261E-02  4.2609410E-03  1.4852165E-02  4.0910648E-03  4.0910648E-03  1.4852165E-02  4.2609410E-03  1.6551261E-02  4.4649783E-03  7.8118696E-05
  3.6351878E-03  1.3643402E-02  3.3799539E-03  1.2141817E-02  3.2812398E-03  3.2812398E-03  1.2141817E-02  3.3799539E-03  1.3643402E-02  3.6351878E-03  8.9916874E-05
  3.0761957E-03  1.1623565E-02  2.7878518E-03  1.0269931E-02  2.7433645E-03  2.7433645E-03  1.0269931E-02  2.7878518E-03  1.1623565E-02  3.0761957E-03  1.0057590E-04
  2.6613492E-03  1.0141527E-02  2.3809370E-03  8.9623543E-03  2.3661675E-03  2.3661675E-03  8.9623543E-03  2.3809370E-03  1.0141527E-02  2.6613492E-03  1.1299982E-04
  2.3694664E-03  9.0826693E-03  2.0866755E-03  7.8446398E-03  2.0909257E-03  2.0909257E-03  7.8446398E-03  2.0866755E-03  9.0826693E-03  2.3694664E-03  1.2648419E-04
  2.1500862E-03  8.3042949E-03  1.8746858E-03  7.1788918E-03  1.8887372E-03  1.8887372E-03  7.1788918E-03  1.8746858E-03  8.3042949E-03  2.1500862E-03  1.3953710E-04
  1.9848405E-03  7.6731050E-03  1.7157013E-03  6.7014481E-03  1.7384275E-03  1.7384275E-03  6.7014481E-03  1.7157013E-03  7.6731050E-03  1.9848405E-03  1.5201849E-04
  1.8467986E-03  7.2231925E-03  1.5944176E-03  6.3111349E-03  1.6280910E-03  1.6280910E-03  6.3111349E-03  1.5944176E-03  7.2231925E-03  1.8467986E-03  1.6788677E-04
  1.7698177E-03  6.8550978E-03  1.5090435E-03  6.0047838E-03  1.5611665E-03  1.5611665E-03  6.0047838E-03  1.5090435E-03  6.8550978E-03  1.7698177E-03  1.8600894E-04
  1.6943637E-03  6.5832357E-03  1.4282831E-03  5.7183928E-03  1.4744444E-03  1.4744444E-03  5.7183928E-03  1.4282831E-03  6.5832357E-03  1.6943637E-03  1.9468949E-04
  1.6388744E-03  6.3851765E-03  1.3788009E-03  5.5765313E-03  1.4274586E-03  1.4274586E-03  5.5765313E-03  1.3788009E-03  6.3851765E-03  1.6388744E-03  2.0820410E-04
  1.6018766E-03  6.2479937E-03  1.3463184E-03  5.4401747E-03  1.3954324E-03  1.3954324E-03  5.4401747E-03  1.3463184E-03  6.2479937E-03  1.6018766E-03  2.2771447E-04
  1.5739798E-03  6.1295260E-03  1.3253688E-03  5.4750279E-03  1.3704408E-03  1.3704408E-03  5.4750279E-03  1.3253688E-03  6.1295260E-03  1.5739798E-03  2.4257801E-04
  1.5575494E-03  6.1055169E-03  1.3072347E-03  5.3101310E-03  1.3654289E-03  1.3654289E-03  5.3101310E-03  1.3072347E-03  6.1055169E-03  1.5575494E-03  2.5445917E-04
  1.5469700E-03  6.0502013E-03  1.3002103E-03  5.3104237E-03  1.3585082E-03  1.3585082E-03  5.3104237E-03  1.3002103E-03  6.0502013E-03  1.5469700E-03  2.7172686E-04
  1.5440598E-03  6.0990659E-03  1.3008983E-03  5.3567249E-03  1.3636648E-03  1.3636648E-03  5.3567249E-03  1.3008983E-03  6.0990659E-03  1.5440598E-03  2.8616487E-04
  1.5520728E-03  6.1083869E-03  1.3107948E-03  5.4063764E-03  1.3678448E-03  1.3678448E-03  5.4063764E-03  1.3107948E-03  6.1083869E-03  1.5520728E-03  3.0227818E-04
  1.5525003E-03  6.2427540E-03  1.3236652E-03  5.4485662E-03  1.3727549E-03  1.3727549E-03  5.4485662E-03  1.3236652E-03  6.2427540E-03  1.5525003E-03  3.1248304E-04
  1.5769189E-03  6.1904232E-03  1.3397087E-03  5.5757827E-03  1.4032866E-03  1.4032866E-03  5.5757827E-03  1.3397087E-03  6.1904232E-03  1.5769189E-03  3.2993982E-04
  1.5879094E-03  6.1943443E-03  1.3515089E-03  5.5828703E-03  1.4165193E-03  1.4165193E-03  5.5828703E-03  1.3515089E-03  6.1943443E-03  1.5879094E-03  3.5054300E-04
  1.6088042E-03  6.4013370E-03  1.3751364E-03  5.6645873E-03  1.4386419E-03  1.4386419E-03  5.6645873E-03  1.3751364E-03  6.4013370E-03  1.6088042E-03  3.6506181E-04
  1.6322365E-03  6.4469223E-03  1.4035177E-03  5.7515369E-03  1.4664503E-03  1.4664503E-03  5.7515369E-03  1.4035177E-03  6.4469223E-03  1.6322365E-03  3.8966898E-04
  1.6466383E-03  6.8819539E-03  1.4332019E-03  5.9836838E-03  1.5187260E-03  1.5187260E-03  5.9836838E-03  1.4332019E-03  6.8819539E-03  1.6466383E-03  4.1759091E-04
  1.6791785E-03  6.6595058E-03  1.4535220E-03  6.0094254E-03  1.5126816E-03  1.5126816E-03  6.0094254E-03  1.4535220E-03  6.6595058E-03  1.6791785E-03  4.1438917E-04
  1.7036523E-03  6.6884873E-03  1.4832525E-03  6.1752729E-03  1.5575684E-03  1.5575684E-03  6.1752729E-03  1.4832525E-03  6.6884873E-03  1.7036523E-03  4.2066398E-04
  1.7461658E-03  6.7739317E-03  1.5053301E-03  6.3568192E-03  1.5801811E-03  1.5801811E-03  6.3568192E-03  1.5053301E-03  6.7739317E-03  1.7461658E-03  4.4521796E-04
  1.7589068E-03  6.9756944E-03  1.5501749E-03  6.3356741E-03  1.6029200E-03  1.6029200E-03  6.3356741E-03  1.5501749E-03  6.9756944E-03  1.7589068E-03  4.6256180E-04
  1.7980913E-03  7.2327384E-03  1.6016792E-03  6.4323093E-03  1.6505026E-03  1.6505026E-03  6.4323093E-03  1.6016792E-03  7.2327384E-03  1.7980913E-03  4.7882498E-04
  1.8212248E-03  7.2507968E-03  1.6145698E-03  6.4722711E-03  1.6781600E-03  1.6781600E-03  6.4722711E-03  1.6145698E-03  7.2507968E-03  1.8212248E-03  4.8731503E-04
  1.8492821E-03  7.2209038E-03  1.6652019E-03  6.9251049E-03  1.7083562E-03  1.7083562E-03  6.9251049E-03  1.6652019E-03  7.2209038E-03  1.8492821E-03  5.2538371E-04
  1.8825161E-03  7.8279838E-03  1.6815294E-03  7.0144228E-03  1.7815489E-03  1.7815489E-03  7.0144228E-03  1.6815294E-03  7.8279838E-03  1.8825161E-03  4.9531405E-04
  1.9265758E-03  7.8388522E-03  1.7174059E-03  7.4155180E-03  1.7704337E-03  1.7704337E-03  7.4155180E-03  1.7174059E-03  7.8388522E-03  1.9265758E-03  5.4985431E-04
  1.9494828E-03  8.1805854E-03  1.7662871E-03  7.2190424E-03  1.8202946E-03  1.8202946E-03  7.2190424E-03  1.7662871E-03  8.1805854E-03  1.9494828E-03  5.3525740E-04
  1.9882757E-03  8.0400627E-03  1.7904560E-03  7.5201717E-03  1.8323966E-03  1.8323966E-03  7.5201717E-03  1.7904560E-03  8.0400627E-03  1.9882757E-03  5.8569479E-04
  2.0218852E-03  8.3333489E-03  1.8312476E-03  1.8127063E-02  1.8817065E-03  1.8817065E-03  1.8127063E-02  1.8312476E-03  8.3333489E-03  2.0218852E-03  5.8230514E-04
  2.0892177E-03  8.4346723E-03  1.8726879E-03  7.6141840E-03  1.8940661E-03  1.8940661E-03  7.6141840E-03  1.8726879E-03  8.4346723E-03  2.0892177E-03  6.3166196E-04
  2.0927974E-03  8.0220617E-03  1.9002777E-03  7.9142078E-03  1.9434913E-03  1.9434913E-03  7.9142078E-03  1.9002777E-03  8.0220617E-03  2.0927974E-03  5.7947411E-04
  1.6931884E-02  5.1522825E-02  1.8912603E-02  4.6861545E-02  1.7074874E-02  1.7074874E-02  4.6861545E-02  1.8912603E-02  5.1522825E-02  1.6931884E-02  6.1921183E-05
  9.1177723E-03  3.1326365E-02  9.0011877E-03  2.7774509E-02  8.5538477E-03  8.5538477E-03  2.7774509E-02  9.0011877E-03  3.1326365E-02  9.1177723E-03  6.2117347E-05
  5.6386301E-03  2.0420086E-02  5.3053839E-03  1.7789314E-02  5.0526419E-03  5.0526419E-03  1.7789314E-02  5.3053839E-03  2.0420086E-02  5.6386301E-03  6.0850692E-05
  4.3334699E-03  1.6074384E-02  4.0071194E-03  1.3986131E-02  3.8558324E-03  3.8558324E-03  1.3986131E-02  4.0071194E-03  1.6074384E-02  4.3334699E-03  6.8493664E-05
  3.5199684E-03  1.3194510E-02  3.1819146E-03  1.1437477E-02  3.1003294E-03  3.1003294E-03  1.1437477E-02  3.1819146E-03  1.3194510E-02  3.5199684E-03  7.7701982E-05
  2.9655357E-03  1.1216685E-02  2.6318741E-03  9.6780668E-03  2.5892037E-03  2.5892037E-03  9.6780668E-03  2.6318741E-03  1.1216685E-02  2.9655357E-03  8.7759565E-05
  2.5590430E-03  9.7849490E-03  2.2429130E-03  8.4277257E-03  2.2328426E-03  2.2328426E-03  8.4277257E-03  2.2429130E-03  9.7849490E-03  2.5590430E-03  9.8103622E-05
  2.2798802E-03  8.7612082E-03  1.9697157E-03  7.4478544E-03  1.9721308E-03  1.9721308E-03  7.4478544E-03  1.9697157E-03  8.7612082E-03  2.2798802E-03  1.0694420E-04
  2.0577772E-03  7.9577882E-03  1.7554073E-03  6.8523443E-03  1.7835167E-03  1.7835167E-03  6.8523443E-03  1.7554073E-03  7.9577882E-03  2.0577772E-03  1.2032587E-04
  1.9154719E-03  7.4206733E-03  1.6093182E-03  6.3239340E-03  1.6448282E-03  1.6448282E-03  6.3239340E-03  1.6093182E-03  7.4206733E-03  1.9154719E-03  1.3125813E-04
  1.7794366E-03  6.8477752E-03  1.4922728E-03  5.8800121E-03  1.5451907E-03  1.5451907E-03  5.8800121E-03  1.4922728E-03  6.8477752E-03  1.7794366E-03  1.4210608E-04
  1.6889218E-03  6.6174122E-03  1.4138009E-03  5.6255496E-03  1.4415545E-03  1.4415545E-03  5.6255496E-03  1.4138009E-03  6.6174122E-03  1.6889218E-03  1.5777908E-04
  1.6072701E-03  6.2899325E-03  1.3490725E-03  5.4060392E-03  1.3903619E-03  1.3903619E-03  5.4060392E-03  1.3490725E-03  6.2899325E-03  1.6072701E-03  1.6655883E-04
  1.5561338E-03  6.0753485E-03  1.3026333E-03  5.2418228E-03  1.3468627E-03  1.3468627E-03  5.2418228E-03  1.3026333E-03  6.0753485E-03  1.5561338E-03  1.7986881E-04
  1.5124267E-03  5.9342881E-03  1.2709891E-03  5.1641598E-03  1.3172706E-03  1.3172706E-03  5.1641598E-03  1.2709891E-03  5.9342881E-03  1.5124267E-03  1.9130589E-04
  1.4870748E-03  5.8728364E-03  1.2466444E-03  5.0587846E-03  1.2942410E-03  1.2942410E-03  5.0587846E-03  1.2466444E-03  5.8728364E-03  1.4870748E-03  2.0814936E-04
  1.4701641E-03  5.7795065E-03  1.2329657E-03  5.0194802E-03  1.2865265E-03  1.2865265E-03  5.0194802E-03  1.2329657E-03  5.7795065E-03  1.4701641E-03  2.1638048E-04
  1.4605724E-03  5.7624066E-03  1.2266189E-03  5.0403928E-03  1.2795310E-03  1.2795310E-03  5.0403928E-03  1.2266189E-03  5.7624066E-03  1.4605724E-03  2.2689409E-04
  1.4559889E-03  5.7879660E-03  1.2240834E-03  5.0354917E-03  1.2809923E-03  1.2809923E-03  5.0354917E-03  1.2240834E-03  5.7879660E-03  1.4559889E-03  2.4199120E-04
  1.4656417E-03  5.7959970E-03  1.2356436E-03  5.0124812E-03  1.2853858E-03  1.2853858E-03  5.0124812E-03  1.2356436E-03  5.7959970E-03  1.4656417E-03  2.5623295E-04
  1.4726685E-03  5.8043323E-03  1.2421589E-03  5.0935048E-03  1.2969266E-03  1.2969266E-03  5.0935048E-03  1.2421589E-03  5.8043323E-03  1.4726685E-03  2.6862676E-04
  1.4891876E-03  5.9051631E-03  1.2631598E-03  5.1995505E-03  1.3209160E-03  1.3209160E-03  5.1995505E-03  1.2631598E-03  5.9051631E-03  1.4891876E-03  2.8246504E-04
  1.5002212E-03  5.9023674E-03  1.2735099E-03  5.2557710E-03  1.3329403E-03  1.3329403E-03  5.2557710E-03  1.2735099E-03  5.9023674E-03  1.5002212E-03  2.9500722E-04
  1.5132202E-03  6.0302541E-03  1.2968734E-03  5.4623824E-03  1.3552341E-03  1.3552341E-03  5.4623824E-03  1.2968734E-03  6.0302541E-03  1.5132202E-03  3.1129802E-04
  1.5390519E-03  6.2288027E-03  1.3234685E-03  5.3324995E-03  1.3776319E-03  1.3776319E-03  5.3324995E-03  1.3234685E-03  6.2288027E-03  1.5390519E-03  3.1940086E-04
  1.5596688E-03  6.2548578E-03  1.3476621E-03  5.7050491E-03  1.3916749E-03  1.3916749E-03  5.7050491E-03  1.3476621E-03  6.2548578E-03  1.5596688E-03  3.5788246E-04
  1.5737331E-03  6.2571900E-03  1.3679969E-03  5.6932635E-03  1.4223206E-03  1.4223206E-03  5.6932635E-03  1.3679969E-03  6.2571900E-03  1.5737331E-03  3.4926137E-04
  1.5989165E-03  6.3886538E-03  1.4006381E-03  5.8686856E-03  1.4475418E-03  1.4475418E-03  5.8686856E-03  1.4006381E-03  6.3886538E-03  1.5989165E-03  9.1457348E-04
  1.6293397E-03  6.7022627E-03  1.4243266E-03  6.0138659E-03  1.4909779E-03  1.4909779E-03  6.0138659E-03  1.4243266E-03  6.7022627E-03  1.6293397E-03  4.3420895E-04
  1.6543550E-03  6.6135015E-03  1.4519012E-03  5.8636790E-03  1.5067213E-03  1.5067213E-03  5.8636790E-03  1.4519012E-03  6.6135015E-03  1.6543550E-03  3.9548888E-04
  1.6797140E-03  6.6468204E-03  1.4859377E-03  6.1062959E-03  1.5440455E-03  1.5440455E-03  6.1062959E-03  1.4859377E-03  6.6468204E-03  1.6797140E-03  3.8836820E-04
  1.7041426E-03  6.6335864E-03  1.5112359E-03  6.1364595E-03  1.5666122E-03  1.5666122E-03  6.1364595E-03  1.5112359E-03  6.6335864E-03  1.7041426E-03  4.1854103E-04
  1.7309281E-03  7.1574510E-03  1.5540087E-03  6.3086092E-03  1.5976416E-03  1.5976416E-03  6.3086092E-03  1.5540087E-03  7.1574510E-03  1.7309281E-03  4.8550320E-04
  1.7715770E-03  6.9410058E-03  1.5856808E-03  6.6386240E-03  1.6348825E-03  1.6348825E-03  6.6386240E-03  1.5856808E-03  6.9410058E-03  1.7715770E-03  4.3964986E-04
  1.8052948E-03  6.9084352E-03  1.6016442E-03  7.0202028E-03  1.6655344E-03  1.6655344E-03  7.0202028E-03  1.6016442E-03  6.9084352E-03  1.8052948E-03  4.7967425E-04
  1.8281265E-03  7.6570176E-03  1.6439321E-03  6.8974597E-03  1.6968477E-03  1.6968477E-03  6.8974597E-03  1.6439321E-03  7.6570176E-03  1.8281265E-03  5.8183724E-04
  1.8564691E-03  8.6357299E-03  1.6907791E-03  6.6813657E-03  1.7287000E-03  1.7287000E-03  6.6813657E-03  1.6907791E-03  8.6357299E-03  1.8564691E-03  4.8783388E-04
  1.8767106E-03  7.6253544E-03  1.7480119E-03  6.0660633E-03  1.7562409E-03  1.7562409E-03  6.0660633E-03  1.7480119E-03  7.6253544E-03  1.8767106E-03  4.9812728E-04
  1.9645053E-03  8.2293486E-03  1.7155071E-03  7.2437022E-03  1.8058605E-03  1.8058605E-03  7.2437022E-03  1.7155071E-03  8.2293486E-03  1.9645053E-03  5.7883657E-04
  1.9760642E-03  8.5728240E-03  1.7964409E-03  8.0849945E-03  1.8517921E-03  1.8517921E-03  8.0849945E-03  1.7964409E-03  8.5728240E-03  1.9760642E-03  5.1028306E-04
  1.6511774E-02  5.0288700E-02  1.7876429E-02  4.4451865E-02  1.6205094E-02  1.6205094E-02  4.4451865E-02  1.7876429E-02  5.0288700E-02  1.6511774E-02  5.6093795E-05
  8.8950391E-03  3.0368476E-02  8.4729003E-03  2.6217086E-02  8.0687034E-03  8.0687034E-03  2.6217086E-02  8.4729003E-03  3.0368476E-02  8.8950391E-03  5.4801531E-05
  5.4498481E-03  1.9779602E-02  4.9623697E-03  1.6706321E-02  4.7461834E-03  4.7461834E-03  1.6706321E-02  4.9623697E-03  1.9779602E-02  5.4498481E-03  5.3309582E-05
  4.1842107E-03  1.5509574E-02  3.7611527E-03  1.3159007E-02  3.6344309E-03  3.6344309E-03  1.3159007E-02  3.7611527E-03  1.5509574E-02  4.1842107E-03  5.9578036E-05
  3.3912058E-03  1.2739427E-02  2.9909070E-03  1.0796727E-02  2.9245071E-03  2.9245071E-03  1.0796727E-02  2.9909070E-03  1.2739427E-02  3.3912058E-03  6.7259387E-05
  2.8489621E-03  1.0791735E-02  2.4694550E-03  9.1467209E-03  2.4401156E-03  2.4401156E-03  9.1467209E-03  2.4694550E-03  1.0791735E-02  2.8489621E-03  7.5255482E-05
  2.4587345E-03  9.3884533E-03  2.1110803E-03  7.9587435E-03  2.0990491E-03  2.0990491E-03  7.9587435E-03  2.1110803E-03  9.3884533E-03  2.4587345E-03  8.4718353E-05
  2.1813093E-03  8.3685739E-03  1.8527140E-03  7.0135935E-03  1.8605638E-03  1.8605638E-03  7.0135935E-03  1.8527140E-03  8.3685739E-03  2.1813093E-03  9.2317876E-05
  1.9709158E-03  7.5822352E-03  1.6596416E-03  6.4533986E-03  1.6815834E-03  1.6815834E-03  6.4533986E-03  1.6596416E-03  7.5822352E-03  1.9709158E-03  1.0406798E-04
  1.8096405E-03  7.0464618E-03  1.5180075E-03  5.9665933E-03  1.5517847E-03  1.5517847E-03  5.9665933E-03  1.5180075E-03  7.0464618E-03  1.8096405E-03  1.1443492E-04
  1.6928185E-03  6.5673931E-03  1.4267653E-03  5.6223640E-03  1.4487142E-03  1.4487142E-03  5.6223640E-03  1.4267653E-03  6.5673931E-03  1.6928185E-03  1.2167401E-04
  1.6044307E-03  6.2584782E-03  1.3356977E-03  5.2507154E-03  1.3813954E-03  1.3813954E-03  5.2507154E-03  1.3356977E-03  6.2584782E-03  1.6044307E-03  1.3079362E-04
  1.5251651E-03  5.9621305E-03  1.2702817E-03  5.1069336E-03  1.3125898E-03  1.3125898E-03  5.1069336E-03  1.2702817E-03  5.9621305E-03  1.5251651E-03  1.4228565E-04
  1.4751876E-03  5.7740575E-03  1.2272885E-03  4.9334900E-03  1.2723001E-03  1.2723001E-03  4.9334900E-03  1.2272885E-03  5.7740575E-03  1.4751876E-03  1.5211035E-04
  1.4347075E-03  5.6091121E-03  1.1966868E-03  4.8809865E-03  1.2358059E-03  1.2358059E-03  4.8809865E-03  1.1966868E-03  5.6091121E-03  1.4347075E-03  1.6118641E-04
  1.4054567E-03  5.4970066E-03  1.1748506E-03  4.8330444E-03  1.2225282E-03  1.2225282E-03  4.8330444E-03  1.1748506E-03  5.4970066E-03  1.4054567E-03  1.7432804E-04
  1.3887014E-03  5.4597181E-03  1.1634562E-03  4.7462012E-03  1.2082389E-03  1.2082389E-03  4.7462012E-03  1.1634562E-03  5.4597181E-03  1.3887014E-03  1.8287801E-04
  1.3776660E-03  5.4485454E-03  1.1577149E-03  4.7426848E-03  1.2060786E-03  1.2060786E-03  4.7426848E-03  1.1577149E-03  5.4485454E-03  1.3776660E-03  1.9688522E-04
  1.3708358E-03  5.3849280E-03  1.1530086E-03  4.7594971E-03  1.2100934E-03  1.2100934E-03  4.7594971E-03  1.1530086E-03  5.3849280E-03  1.3708358E-03  2.0563857E-04
  1.3766446E-03  5.4362942E-03  1.1588782E-03  4.7730249E-03  1.2145946E-03  1.2145946E-03  4.7730249E-03  1.1588782E-03  5.4362942E-03  1.3766446E-03  2.1655207E-04
  1.3864173E-03  5.5691279E-03  1.1703033E-03  4.8639707E-03  1.2236519E-03  1.2236519E-03  4.8639707E-03  1.1703033E-03  5.5691279E-03  1.3864173E-03  2.3254758E-04
  1.3937808E-03  5.6586716E-03  1.1939901E-03  5.0261100E-03  1.2425035E-03  1.2425035E-03  5.0261100E-03  1.1939901E-03  5.6586716E-03  1.3937808E-03  2.4981110E-04
  1.4012135E-03  5.5092669E-03  1.2031635E-03  4.9707969E-03  1.2515295E-03  1.2515295E-03  4.9707969E-03  1.2031635E-03  5.5092669E-03  1.4012135E-03  2.4495539E-04
  1.4174269E-03  5.7350871E-03  1.2212916E-03  5.0610001E-03  1.2722259E-03  1.2722259E-03  5.0610001E-03  1.2212916E-03  5.7350871E-03  1.4174269E-03  2.5692144E-04
  1.4346601E-03  5.8433124E-03  1.2374407E-03  5.0976153E-03  1.3004146E-03  1.3004146E-03  5.0976153E-03  1.2374407E-03  5.8433124E-03  1.4346601E-03  2.7332446E-04
  1.4727666E-03  5.8112994E-03  1.2664409E-03  5.4501778E-03  1.3364177E-03  1.3364177E-03  5.4501778E-03  1.2664409E-03  5.8112994E-03  1.4727666E-03  2.7266673E-04
  1.4761529E-03  5.9406540E-03  1.2924869E-03  5.3071394E-03  1.3389348E-03  1.3389348E-03  5.3071394E-03  1.2924869E-03  5.9406540E-03  1.4761529E-03  2.8617517E-04
  1.5102213E-03  5.8572988E-03  1.3171940E-03  5.5171324E-03  1.3628566E-03  1.3628566E-03  5.5171324E-03  1.3171940E-03  5.8572988E-03  1.5102213E-03  2.9661391E-04
  1.5390100E-03  5.9396911E-03  1.3376863E-03  5.9799259E-03  1.3900939E-03  1.3900939E-03  5.9799259E-03  1.3376863E-03  5.9396911E-03  1.5390100E-03  3.5052342E-04
  1.5478404E-03  6.2127376E-03  1.3672348E-03  5.6917225E-03  1.4182619E-03  1.4182619E-03  5.6917225E-03  1.3672348E-03  6.2127376E-03  1.5478404E-03  3.2439668E-04
  1.5725149E-03  6.2881208E-03  1.4033067E-03  5.8396119E-03  1.4444969E-03  1.4444969E-03  5.8396119E-03  1.4033067E-03  6.2881208E-03  1.5725149E-03  3.4937456E-04
  1.6019853E-03  6.4084281E-03  1.4238873E-03  5.8356065E-03  1.4681549E-03  1.4681549E-03  5.8356065E-03  1.4238873E-03  6.4084281E-03  1.6019853E-03  3.4908333E-04
  1.6209564E-03  6.7295724E-03  1.4560330E-03  5.9738837E-03  1.5133314E-03  1.5133314E-03  5.9738837E-03  1.4560330E-03  6.7295724E-03  1.6209564E-03  3.6061464E-04
  1.6454960E-03  6.5071007E-03  1.4941733E-03  6.1848297E-03  1.5248630E-03  1.5248630E-03  6.1848297E-03  1.4941733E-03  6.5071007E-03  1.6454960E-03  3.6247463E-04
  1.6942374E-03  7.0535535E-03  1.5099187E-03  5.7303857E-03  1.5762437E-03  1.5762437E-03  5.7303857E-03  1.5099187E-03  7.0535535E-03  1.6942374E-03  3.6604043E-04
  1.7028272E-03  6.6213577E-03  1.5446448E-03  6.7623052E-03  1.6025694E-03  1.6025694E-03  6.7623052E-03  1.5446448E-03  6.6213577E-03  1.7028272E-03  4.3596165E-04
  1.7245341E-03  6.8943319E-03  1.5810651E-03  6.6048676E-03  1.6407471E-03  1.6407471E-03  6.6048676E-03  1.5810651E-03  6.8943319E-03  1.7245341E-03  3.7383606E-04
  1.7714129E-03  7.6607295E-03  1.6103904E-03  5.4151481E-03  1.6518385E-03  1.6518385E-03  5.4151481E-03  1.6103904E-03  7.6607295E-03  1.7714129E-03  4.0050344E-04
  1.8108868E-03  8.0256500E-03  1.6336621E-03  5.6897014E-03  1.6764255E-03  1.6764255E-03  5.6897014E-03  1.6336621E-03  8.0256500E-03  1.8108868E-03  4.2386649E-04
  1.8058053E-03  7.3072423E-03  1.6755504E-03  7.1841988E-03  1.8024828E-03  1.8024828E-03  7.1841988E-03  1.6755504E-03  7.3072423E-03  1.8058053E-03  3.9875691E-04
  1.6044668E-02  4.8869884E-02  1.6818762E-02  4.1928507E-02  1.5304493E-02  1.5304493E-02  4.1928507E-02  1.6818762E-02  4.8869884E-02  1.6044668E-02  5.0404103E-05
  8.5946877E-03  2.9468860E-02  7.9350741E-03  2.4756304E-02  7.5986824E-03  7.5986824E-03  2.4756304E-02  7.9350741E-03  2.9468860E-02  8.5946877E-03  4.8271487E-05
  5.2460659E-03  1.9089643E-02  4.6601214E-03  1.5716746E-02  4.4727933E-03  4.4727933E-03  1.5716746E-02  4.6601214E-03  1.9089643E-02  5.2460659E-03  4.5995816E-05
  4.0288249E-03  1.4956125E-02  3.5423964E-03  1.2398901E-02  3.4283766E-03  3.4283766E-03  1.2398901E-02  3.5423964E-03  1.4956125E-02  4.0288249E-03  5.2004372E-05
  3.2644700E-03  1.2250887E-02  2.7996385E-03  1.0189358E-02  2.7498481E-03  2.7498481E-03  1.0189358E-02  2.7996385E-03  1.2250887E-02  3.2644700E-03  5.8638567E-05
  2.7342934E-03  1.0390893E-02  2.3271408E-03  8.6411933E-03  2.3042393E-03  2.3042393E-03  8.6411933E-03  2.3271408E-03  1.0390893E-02  2.7342934E-03  6.5578681E-05
  2.3542633E-03  9.0166091E-03  1.9808491E-03  7.5177387E-03  1.9805726E-03  1.9805726E-03  7.5177387E-03  1.9808491E-03  9.0166091E-03  2.3542633E-03  7.2116723E-05
  2.0742184E-03  7.9916213E-03  1.7375560E-03  6.6592114E-03  1.7563405E-03  1.7563405E-03  6.6592114E-03  1.7375560E-03  7.9916213E-03  2.0742184E-03  7.9082947E-05
  1.8744608E-03  7.2270281E-03  1.5712518E-03  6.0814945E-03  1.5869624E-03  1.5869624E-03  6.0814945E-03  1.5712518E-03  7.2270281E-03  1.8744608E-03  8.7609170E-05
  1.7264096E-03  6.7204418E-03  1.4283422E-03  5.6100612E-03  1.4675664E-03  1.4675664E-03  5.6100612E-03  1.4283422E-03  6.7204418E-03  1.7264096E-03  9.4360107E-05
  1.6149294E-03  6.3284948E-03  1.3336167E-03  5.2746224E-03  1.3629285E-03  1.3629285E-03  5.2746224E-03  1.3336167E-03  6.3284948E-03  1.6149294E-03  1.0529888E-04
  1.5213474E-03  5.9750486E-03  1.2723045E-03  5.0182484E-03  1.2931079E-03  1.2931079E-03  5.0182484E-03  1.2723045E-03  5.9750486E-03  1.5213474E-03  1.1039965E-04
  1.4398945E-03  5.6899745E-03  1.1979497E-03  4.8153800E-03  1.2353257E-03  1.2353257E-03  4.8153800E-03  1.1979497E-03  5.6899745E-03  1.4398945E-03  1.1915676E-04
  1.3861422E-03  5.4551278E-03  1.1622410E-03  4.6673756E-03  1.1935340E-03  1.1935340E-03  4.6673756E-03  1.1622410E-03  5.4551278E-03  1.3861422E-03  1.2699084E-04
  1.3561099E-03  5.3035839E-03  1.1242390E-03  4.6055201E-03  1.1684914E-03  1.1684914E-03  4.6055201E-03  1.1242390E-03  5.3035839E-03  1.3561099E-03  1.3592459E-04
  1.3296429E-03  5.2278798E-03  1.1055931E-03  4.5408857E-03  1.1525449E-03  1.1525449E-03  4.5408857E-03  1.1055931E-03  5.2278798E-03  1.3296429E-03  1.4554517E-04
  1.3074309E-03  5.1323716E-03  1.0960720E-03  4.4772132E-03  1.1371446E-03  1.1371446E-03  4.4772132E-03  1.0960720E-03  5.1323716E-03  1.3074309E-03  1.5452808E-04
  1.2984305E-03  5.0986627E-03  1.0908030E-03  4.4636685E-03  1.1358300E-03  1.1358300E-03  4.4636685E-03  1.0908030E-03  5.0986627E-03  1.2984305E-03  1.6204870E-04
  1.2896985E-03  5.0950873E-03  1.0919784E-03  4.4902740E-03  1.1329275E-03  1.1329275E-03  4.4902740E-03  1.0919784E-03  5.0950873E-03  1.2896985E-03  1.7080947E-04
  1.2916669E-03  5.0920820E-03  1.0964928E-03  4.4587816E-03  1.1369071E-03  1.1369071E-03  4.4587816E-03  1.0964928E-03  5.0920820E-03  1.2916669E-03  1.8090198E-04
  1.3042303E-03  5.1339690E-03  1.1039479E-03  4.5508304E-03  1.1460686E-03  1.1460686E-03  4.5508304E-03  1.1039479E-03  5.1339690E-03  1.3042303E-03  1.9286166E-04
  1.3017669E-03  5.2180858E-03  1.1150569E-03  4.6159019E-03  1.1629929E-03  1.1629929E-03  4.6159019E-03  1.1150569E-03  5.2180858E-03  1.3017669E-03  1.9556627E-04
  1.3126012E-03  5.1755810E-03  1.1298786E-03  4.7214730E-03  1.1774135E-03  1.1774135E-03  4.7214730E-03  1.1298786E-03  5.1755810E-03  1.3126012E-03  2.0595673E-04
  1.3252969E-03  5.3541444E-03  1.1509809E-03  4.7402863E-03  1.1975087E-03  1.1975087E-03  4.7402863E-03  1.1509809E-03  5.3541444E-03  1.3252969E-03  2.1105464E-04
  1.3423902E-03  5.4606725E-03  1.1650186E-03  4.8159735E-03  1.2172788E-03  1.2172788E-03  4.8159735E-03  1.1650186E-03  5.4606725E-03  1.3423902E-03  2.2990045E-04
  1.3741876E-03  5.7488092E-03  1.1948368E-03  4.9709744E-03  1.2316101E-03  1.2316101E-03  4.9709744E-03  1.1948368E-03  5.7488092E-03  1.3741876E-03  2.3168690E-04
  1.3793249E-03  5.4962044E-03  1.2119137E-03  4.9167547E-03  1.2581134E-03  1.2581134E-03  4.9167547E-03  1.2119137E-03  5.4962044E-03  1.3793249E-03  2.6081676E-04
  1.3983004E-03  5.5079916E-03  1.2400325E-03  5.1914824E-03  1.2908063E-03  1.2908063E-03  5.1914824E-03  1.2400325E-03  5.5079916E-03  1.3983004E-03  2.4750797E-04
  1.4415524E-03  5.8487536E-03  1.2643298E-03  5.2815284E-03  1.3108064E-03  1.3108064E-03  5.2815284E-03  1.2643298E-03  5.8487536E-03  1.4415524E-03  2.4213254E-04
  1.4421896E-03  5.8268998E-03  1.2856878E-03  5.2386851E-03  1.3315894E-03  1.3315894E-03  5.2386851E-03  1.2856878E-03  5.8268998E-03  1.4421896E-03  2.6312759E-04
  1.4689899E-03  5.9897765E-03  1.3141103E-03  5.4959572E-03  1.3545470E-03  1.3545470E-03  5.4959572E-03  1.3141103E-03  5.9897765E-03  1.4689899E-03  2.7501120E-04
  1.4846465E-03  6.3674471E-03  1.3472259E-03  5.3700269E-03  1.3784172E-03  1.3784172E-03  5.3700269E-03  1.3472259E-03  6.3674471E-03  1.4846465E-03  3.4944528E-04
  1.5233443E-03  6.4345843E-03  1.3758204E-03  5.7378835E-03  1.3994299E-03  1.3994299E-03  5.7378835E-03  1.3758204E-03  6.4345843E-03  1.5233443E-03  2.9671300E-04
  1.5375240E-03  6.6814647E-03  1.3960642E-03  5.7881731E-03  1.4331310E-03  1.4331310E-03  5.7881731E-03  1.3960642E-03  6.6814647E-03  1.5375240E-03  3.3154865E-04
  1.5571774E-03  6.5326418E-03  1.4214722E-03  5.8724725E-03  1.4550033E-03  1.4550033E-03  5.8724725E-03  1.4214722E-03  6.5326418E-03  1.5571774E-03  3.1901809E-04
  1.5847140E-03  6.8211949E-03  1.4511340E-03  6.0745554E-03  1.4905848E-03  1.4905848E-03  6.0745554E-03  1.4511340E-03  6.8211949E-03  1.5847140E-03  3.0031270E-04
  1.6101368E-03  7.3732392E-03  1.4871023E-03  6.5280764E-03  1.5671020E-03  1.5671020E-03  6.5280764E-03  1.4871023E-03  7.3732392E-03  1.6101368E-03  3.0005187E-04
  1.6397446E-03  6.9303839E-03  1.5122846E-03  5.1536954E-03  1.5451038E-03  1.5451038E-03  5.1536954E-03  1.5122846E-03  6.9303839E-03  1.6397446E-03  4.2055548E-04
  1.6527630E-03  6.9774823E-03  1.5238854E-03  6.5981515E-03  1.5615749E-03  1.5615749E-03  6.5981515E-03  1.5238854E-03  6.9774823E-03  1.6527630E-03  3.4703169E-04
  1.7140913E-03  6.7972906E-03  1.5805343E-03  6.1867903E-03  1.6025275E-03  1.6025275E-03  6.1867903E-03  1.5805343E-03  6.7972906E-03  1.7140913E-03  4.9213712E-04
  1.5558454E-02  4.7354596E-02  1.5784926E-02  3.9742903E-02  1.4498266E-02  1.4498266E-02  3.9742903E-02  1.5784926E-02  4.7354596E-02  1.5558454E-02  4.5384557E-05
  8.2957100E-03  2.8391251E-02  7.4486565E-03  2.3312437E-02  7.1774951E-03  7.1774951E-03  2.3312437E-02  7.4486565E-03  2.8391251E-02  8.2957100E-03  4.3092162E-05
  5.0766059E-03  1.8395424E-02  4.3693248E-03  1.4796995E-02  4.2037893E-03  4.2037893E-03  1.4796995E-02  4.3693248E-03  1.8395424E-02  5.0766059E-03  4.0161309E-05
  3.8841839E-03  1.4403707E-02  3.3152397E-03  1.1664620E-02  3.2191979E-03  3.2191979E-03  1.1664620E-02  3.3152397E-03  1.4403707E-02  3.8841839E-03  4.4377488E-05
  3.1324583E-03  1.1737937E-02  2.6353077E-03  9.5890957E-03  2.5943152E-03  2.5943152E-03  9.5890957E-03  2.6353077E-03  1.1737937E-02  3.1324583E-03  4.9914949E-05
  2.6172030E-03  9.9311707E-03  2.1890722E-03  8.1067073E-03  2.1715598E-03  2.1715598E-03  8.1067073E-03  2.1890722E-03  9.9311707E-03  2.6172030E-03  5.6072595E-05
  2.2441205E-03  8.5901836E-03  1.8729519E-03  7.0806484E-03  1.8630185E-03  1.8630185E-03  7.0806484E-03  1.8729519E-03  8.5901836E-03  2.2441205E-03  6.1613665E-05
  1.9791009E-03  7.6272692E-03  1.6405586E-03  6.2508104E-03  1.6550652E-03  1.6550652E-03  6.2508104E-03  1.6405586E-03  7.6272692E-03  1.9791009E-03  6.8130784E-05
  1.7819647E-03  6.8572043E-03  1.4670909E-03  5.7306659E-03  1.4873161E-03  1.4873161E-03  5.7306659E-03  1.4670909E-03  6.8572043E-03  1.7819647E-03  7.5519095E-05
  1.6263624E-03  6.3655496E-03  1.3460964E-03  5.3003264E-03  1.3763595E-03  1.3763595E-03  5.3003264E-03  1.3460964E-03  6.3655496E-03  1.6263624E-03  8.0905688E-05
  1.5148995E-03  5.9937470E-03  1.2520729E-03  4.9881240E-03  1.2869667E-03  1.2869667E-03  4.9881240E-03  1.2520729E-03  5.9937470E-03  1.5148995E-03  9.0915333E-05
  1.4242699E-03  5.5279960E-03  1.1800752E-03  4.7501319E-03  1.2190533E-03  1.2190533E-03  4.7501319E-03  1.1800752E-03  5.5279960E-03  1.4242699E-03  9.7133986E-05
  1.3526799E-03  5.3072314E-03  1.1232321E-03  4.5455960E-03  1.1635290E-03  1.1635290E-03  4.5455960E-03  1.1232321E-03  5.3072314E-03  1.3526799E-03  1.0998290E-04
  1.3090232E-03  5.1311743E-03  1.0896283E-03  4.4055366E-03  1.1248997E-03  1.1248997E-03  4.4055366E-03  1.0896283E-03  5.1311743E-03  1.3090232E-03  1.0705345E-04
  1.2737631E-03  5.0032755E-03  1.0592330E-03  4.2953688E-03  1.0994245E-03  1.0994245E-03  4.2953688E-03  1.0592330E-03  5.0032755E-03  1.2737631E-03  1.1489273E-04
  1.2422638E-03  4.8801307E-03  1.0416572E-03  4.2999299E-03  1.0770524E-03  1.0770524E-03  4.2999299E-03  1.0416572E-03  4.8801307E-03  1.2422638E-03  1.2165440E-04
  1.2231779E-03  4.8342290E-03  1.0314504E-03  4.1959928E-03  1.0705372E-03  1.0705372E-03  4.1959928E-03  1.0314504E-03  4.8342290E-03  1.2231779E-03  1.2566346E-04
  1.2117700E-03  4.7749425E-03  1.0264140E-03  4.2122122E-03  1.0654547E-03  1.0654547E-03  4.2122122E-03  1.0264140E-03  4.7749425E-03  1.2117700E-03  1.3397418E-04
  1.2042300E-03  4.8093040E-03  1.0240609E-03  4.1878234E-03  1.0678858E-03  1.0678858E-03  4.1878234E-03  1.0240609E-03  4.8093040E-03  1.2042300E-03  1.4038343E-04
  1.2063771E-03  4.7715912E-03  1.0302207E-03  4.1905383E-03  1.0664669E-03  1.0664669E-03  4.1905383E-03  1.0302207E-03  4.7715912E-03  1.2063771E-03  1.4877895E-04
  1.2097487E-03  4.7885751E-03  1.0432277E-03  4.2506588E-03  1.0838950E-03  1.0838950E-03  4.2506588E-03  1.0432277E-03  4.7885751E-03  1.2097487E-03  1.5825361E-04
  1.2152900E-03  4.8610766E-03  1.0426105E-03  4.4062948E-03  1.0904368E-03  1.0904368E-03  4.4062948E-03  1.0426105E-03  4.8610766E-03  1.2152900E-03  1.7014974E-04
  1.2264527E-03  4.9488041E-03  1.0638285E-03  4.3246523E-03  1.1029574E-03  1.1029574E-03  4.3246523E-03  1.0638285E-03  4.9488041E-03  1.2264527E-03  1.7522608E-04
  1.2401960E-03  4.9254971E-03  1.0793661E-03  4.4976569E-03  1.1181210E-03  1.1181210E-03  4.4976569E-03  1.0793661E-03  4.9254971E-03  1.2401960E-03  1.7823376E-04
  1.2546398E-03  4.9016420E-03  1.1070017E-03  4.4574434E-03  1.1352839E-03  1.1352839E-03  4.4574434E-03  1.1070017E-03  4.9016420E-03  1.2546398E-03  1.9368831E-04
  1.2736316E-03  5.0381717E-03  1.1232202E-03  4.9423822E-03  1.1517586E-03  1.1517586E-03  4.9423822E-03  1.1232202E-03  5.0381717E-03  1.2736316E-03  1.9259759E-04
  1.2853824E-03  5.0117528E-03  1.1399967E-03  4.7198679E-03  1.1804156E-03  1.1804156E-03  4.7198679E-03  1.1399967E-03  5.0117528E-03  1.2853824E-03  1.9845759E-04
  1.3013154E-03  5.3056917E-03  1.1620644E-03  4.8034039E-03  1.2072401E-03  1.2072401E-03  4.8034039E-03  1.1620644E-03  5.3056917E-03  1.3013154E-03  2.0494730E-04
  1.3313798E-03  5.3204718E-03  1.1900152E-03  4.7352798E-03  1.2365288E-03  1.2365288E-03  4.7352798E-03  1.1900152E-03  5.3204718E-03  1.3313798E-03  2.1448408E-04
  1.3439661E-03  5.3822483E-03  1.2090858E-03  5.0180734E-03  1.2407251E-03  1.2407251E-03  5.0180734E-03  1.2090858E-03  5.3822483E-03  1.3439661E-03  2.1503445E-04
  1.3650443E-03  5.4697246E-03  1.2372183E-03  5.0865543E-03  1.3184407E-03  1.3184407E-03  5.0865543E-03  1.2372183E-03  5.4697246E-03  1.3650443E-03  2.2500964E-04
  1.3854065E-03  5.6365550E-03  1.2645737E-03  5.1218080E-03  1.2970915E-03  1.2970915E-03  5.1218080E-03  1.2645737E-03  5.6365550E-03  1.3854065E-03  2.3249259E-04
  1.4223352E-03  6.0488577E-03  1.2853328E-03  5.4148075E-03  1.3262133E-03  1.3262133E-03  5.4148075E-03  1.2853328E-03  6.0488577E-03  1.4223352E-03  2.6514910E-04
  1.4328383E-03  6.1744284E-03  1.3007542E-03  5.3706274E-03  1.3332441E-03  1.3332441E-03  5.3706274E-03  1.3007542E-03  6.1744284E-03  1.4328383E-03  2.3921426E-04
  1.4622505E-03  5.9590531E-03  1.3391792E-03  5.6235634E-03  1.3544553E-03  1.3544553E-03  5.6235634E-03  1.3391792E-03  5.9590531E-03  1.4622505E-03  2.5436012E-04
  1.4751993E-03  5.9441253E-03  1.3705625E-03  5.8473174E-03  1.3880826E-03  1.3880826E-03  5.8473174E-03  1.3705625E-03  5.9441253E-03  1.4751993E-03  2.6099865E-04
  1.4950548E-03  6.8519358E-03  1.3980781E-03  5.7272071E-03  1.4202297E-03  1.4202297E-03  5.7272071E-03  1.3980781E-03  6.8519358E-03  1.4950548E-03  3.2225951E-04
  1.5422316E-03  5.8930289E-03  1.4093450E-03  4.8354598E-03  1.4503933E-03  1.4503933E-03  4.8354598E-03  1.4093450E-03  5.8930289E-03  1.5422316E-03  2.5735791E-04
  1.5437022E-03  6.2213761E-03  1.4377446E-03  6.7620957E-03  1.4809669E-03  1.4809669E-03  6.7620957E-03  1.4377446E-03  6.2213761E-03  1.5437022E-03  2.7170517E-04
  1.5775712E-03  6.3534341E-03  1.4898857E-03  6.2345255E-03  1.5010860E-03  1.5010860E-03  6.2345255E-03  1.4898857E-03  6.3534341E-03  1.5775712E-03  2.5807693E-04
  1.5019251E-02  4.5610646E-02  1.4882011E-02  3.7606443E-02  1.3699206E-02  1.3699206E-02  3.7606443E-02  1.4882011E-02  4.5610646E-02  1.5019251E-02  4.1311472E-05
  7.9904226E-03  2.7364365E-02  6.9834856E-03  2.1965355E-02  6.7775531E-03  6.7775531E-03  2.1965355E-02  6.9834856E-03  2.7364365E-02  7.9904226E-03  3.8709174E-05
  4.8590343E-03  1.7611155E-02  4.0573922E-03  1.3922419E-02  3.9475990E-03  3.9475990E-03  1.3922419E-02  4.0573922E-03  1.7611155E-02  4.8590343E-03  3.4572005E-05
  3.7202978E-03  1.3798393E-02  3.0921886E-03  1.0947895E-02  3.0153921E-03  3.0153921E-03  1.0947895E-02  3.0921886E-03  1.3798393E-02  3.7202978E-03  3.9426195E-05
  2.9945718E-03  1.1240362E-02  2.4720002E-03  9.0235749E-03  2.4424113E-03  2.4424113E-03  9.0235749E-03  2.4720002E-03  1.1240362E-02  2.9945718E-03  4.2887994E-05
  2.4907505E-03  9.4639443E-03  2.0386351E-03  7.6389902E-03  2.0454621E-03  2.0454621E-03  7.6389902E-03  2.0386351E-03  9.4639443E-03  2.4907505E-03  4.7686680E-05
  2.1403796E-03  8.1784012E-03  1.7520478E-03  6.6532086E-03  1.7548547E-03  1.7548547E-03  6.6532086E-03  1.7520478E-03  8.1784012E-03  2.1403796E-03  5.2513272E-05
  1.8750872E-03  7.2022439E-03  1.5393340E-03  5.8682232E-03  1.5539214E-03  1.5539214E-03  5.8682232E-03  1.5393340E-03  7.2022439E-03  1.8750872E-03  5.8089316E-05
  1.6853640E-03  6.5380919E-03  1.3765398E-03  5.3814048E-03  1.4033512E-03  1.4033512E-03  5.3814048E-03  1.3765398E-03  6.5380919E-03  1.6853640E-03  6.4684740E-05
  1.5425552E-03  5.9662669E-03  1.2660173E-03  4.9500872E-03  1.2916196E-03  1.2916196E-03  4.9500872E-03  1.2660173E-03  5.9662669E-03  1.5425552E-03  6.6501744E-05
  1.4217208E-03  5.5481129E-03  1.1694100E-03  4.6955951E-03  1.1943640E-03  1.1943640E-03  4.6955951E-03  1.1694100E-03  5.5481129E-03  1.4217208E-03  7.3864442E-05
  1.3470881E-03  5.2509902E-03  1.1171179E-03  4.5143600E-03  1.1396260E-03  1.1396260E-03  4.5143600E-03  1.1171179E-03  5.2509902E-03  1.3470881E-03  8.5090072E-05
  1.2719411E-03  4.9742663E-03  1.0565070E-03  4.2442096E-03  1.0911630E-03  1.0911630E-03  4.2442096E-03  1.0565070E-03  4.9742663E-03  1.2719411E-03  8.4522629E-05
  1.2206932E-03  4.7860578E-03  1.0225767E-03  4.1000060E-03  1.0525496E-03  1.0525496E-03  4.1000060E-03  1.0225767E-03  4.7860578E-03  1.2206932E-03  8.7863397E-05
  1.1818482E-03  4.6832930E-03  9.9528667E-04  4.0378100E-03  1.0315447E-03  1.0315447E-03  4.0378100E-03  9.9528667E-04  4.6832930E-03  1.1818482E-03  9.3961893E-05
  1.1589505E-03  4.6224950E-03  9.8093269E-04  3.9943139E-03  1.0098557E-03  1.0098557E-03  3.9943139E-03  9.8093269E-04  4.6224950E-03  1.1589505E-03  9.9500807E-05
  1.1405912E-03  4.4993875E-03  9.6404984E-04  3.9281015E-03  1.0000425E-03  1.0000425E-03  3.9281015E-03  9.6404984E-04  4.4993875E-03  1.1405912E-03  1.0506826E-04
  1.1283287E-03  4.4550896E-03  9.6116323E-04  3.9378016E-03  9.9504197E-04  9.9504197E-04  3.9378016E-03  9.6116323E-04  4.4550896E-03  1.1283287E-03  1.0733243E-04
  1.1224536E-03  4.4445861E-03  9.6425689E-04  3.9156627E-03  9.9618187E-04  9.9618187E-04  3.9156627E-03  9.6425689E-04  4.4445861E-03  1.1224536E-03  1.1653768E-04
  1.1199436E-03  4.4595397E-03  9.6564232E-04  3.9880632E-03  1.0054004E-03  1.0054004E-03  3.9880632E-03  9.6564232E-04  4.4595397E-03  1.1199436E-03  1.1826234E-04
  1.1305722E-03  4.5436730E-03  9.7561451E-04  4.1130279E-03  1.0051121E-03  1.0051121E-03  4.1130279E-03  9.7561451E-04  4.5436730E-03  1.1305722E-03  1.2403892E-04
  1.1256682E-03  4.6707794E-03  9.8702111E-04  4.0694832E-03  1.0176033E-03  1.0176033E-03  4.0694832E-03  9.8702111E-04  4.6707794E-03  1.1256682E-03  1.3694531E-04
  1.1390245E-03  4.7051493E-03  9.9558016E-04  4.0932820E-03  1.0338732E-03  1.0338732E-03  4.0932820E-03  9.9558016E-04  4.7051493E-03  1.1390245E-03  1.6032444E-04
  1.1568020E-03  4.6606352E-03  1.0070544E-03  4.2848984E-03  1.0433988E-03  1.0433988E-03  4.2848984E-03  1.0070544E-03  4.6606352E-03  1.1568020E-03  1.4649398E-04
  1.1737093E-03  4.7048835E-03  1.0365487E-03  4.2318245E-03  1.0649333E-03  1.0649333E-03  4.2318245E-03  1.0365487E-03  4.7048835E-03  1.1737093E-03  1.4389477E-04
  1.1801478E-03  4.7118405E-03  1.0401449E-03  4.4436123E-03  1.0795834E-03  1.0795834E-03  4.4436123E-03  1.0401449E-03  4.7118405E-03  1.1801478E-03  1.5129619E-04
  1.1941798E-03  4.7259383E-03  1.0666048E-03  4.4354156E-03  1.0992071E-03  1.0992071E-03  4.4354156E-03  1.0666048E-03  4.7259383E-03  1.1941798E-03  1.5386748E-04
  1.2058694E-03  4.7939041E-03  1.0955605E-03  4.5612731E-03  1.1160776E-03  1.1160776E-03  4.5612731E-03  1.0955605E-03  4.7939041E-03  1.2058694E-03  1.5399044E-04
  1.2180242E-03  5.0745676E-03  1.1130682E-03  4.5996813E-03  1.1489252E-03  1.1489252E-03  4.5996813E-03  1.1130682E-03  5.0745676E-03  1.2180242E-03  1.7204869E-04
  1.2458221E-03  5.0826249E-03  1.1273479E-03  4.6447942E-03  1.1594207E-03  1.1594207E-03  4.6447942E-03  1.1273479E-03  5.0826249E-03  1.2458221E-03  1.6756286E-04
  1.2699994E-03  5.0339781E-03  1.1509705E-03  4.9109786E-03  1.1832017E-03  1.1832017E-03  4.9109786E-03  1.1509705E-03  5.0339781E-03  1.2699994E-03  1.7093380E-04
  1.2793894E-03  5.1478478E-03  1.1757399E-03  4.8651858E-03  1.2071091E-03  1.2071091E-03  4.8651858E-03  1.1757399E-03  5.1478478E-03  1.2793894E-03  1.7940181E-04
  1.3028814E-03  1.3248510E-02  1.2026474E-03  5.6182839E-03  1.2260570E-03  1.2260570E-03  5.6182839E-03  1.2026474E-03  1.3248510E-02  1.3028814E-03  1.6811565E-04
  1.3270130E-03  5.2584482E-03  1.2361187E-03  4.9030371E-03  1.2468854E-03  1.2468854E-03  4.9030371E-03  1.2361187E-03  5.2584482E-03  1.3270130E-03  2.1404054E-04
  1.3476362E-03  5.5563549E-03  1.2460510E-03  5.3560434E-03  1.2750026E-03  1.2750026E-03  5.3560434E-03  1.2460510E-03  5.5563549E-03  1.3476362E-03  2.1051764E-04
  1.3733132E-03  5.5268913E-03  1.2818571E-03  5.1018215E-03  1.3004432E-03  1.3004432E-03  5.1018215E-03  1.2818571E-03  5.5268913E-03  1.3733132E-03  1.9203841E-04
  1.3948120E-03  6.1888047E-03  1.2905566E-03  5.5044395E-03  1.3238201E-03  1.3238201E-03  5.5044395E-03  1.2905566E-03  6.1888047E-03  1.3948120E-03  1.8937044E-04
  1.4063073E-03  5.5241827E-03  1.3210230E-03  4.3420249E-03  1.3343914E-03  1.3343914E-03  4.3420249E-03  1.3210230E-03  5.5241827E-03  1.4063073E-03  1.9971413E-04
  1.4375525E-03  5.3540528E-03  1.3494268E-03  5.6241999E-03  1.4032136E-03  1.4032136E-03  5.6241999E-03  1.3494268E-03  5.3540528E-03  1.4375525E-03  1.9305451E-04
  1.4521071E-03  5.8424894E-03  1.3737983E-03  5.7158408E-03  1.4162822E-03  1.4162822E-03  5.7158408E-03  1.3737983E-03  5.8424894E-03  1.4521071E-03  2.1588062E-04
  1.4443918E-02  4.3870459E-02  1.3887931E-02  3.5453458E-02  1.2926731E-02  1.2926731E-02  3.5453458E-02  1.3887931E-02  4.3870459E-02  1.4443918E-02  3.7028693E-05
  7.6243189E-03  2.6153465E-02  6.4629220E-03  2.0638183E-02  6.3370816E-03  6.3370816E-03  2.0638183E-02  6.4629220E-03  2.6153465E-02  7.6243189E-03  3.3753903E-05
  4.6465393E-03  1.6801058E-02  3.7551817E-03  1.3005085E-02  3.6919869E-03  3.6919869E-03  1.3005085E-02  3.7551817E-03  1.6801058E-02  4.6465393E-03  3.0463079E-05
  3.5386327E-03  1.3139522E-02  2.8695890E-03  1.0276496E-02  2.8271847E-03  2.8271847E-03  1.0276496E-02  2.8695890E-03  1.3139522E-02  3.5386327E-03  3.3733512E-05
  2.8572348E-03  1.0688990E-02  2.2957330E-03  8.4453132E-03  2.2801701E-03  2.2801701E-03  8.4453132E-03  2.2957330E-03  1.0688990E-02  2.8572348E-03  3.7190576E-05
  2.3646559E-03  8.9957020E-03  1.9092965E-03  7.1713738E-03  1.9052491E-03  1.9052491E-03  7.1713738E-03  1.9092965E-03  8.9957020E-03  2.3646559E-03  4.0996385E-05
  2.0226064E-03  7.7518175E-03  1.6353003E-03  6.2526686E-03  1.6433183E-03  1.6433183E-03  6.2526686E-03  1.6353003E-03  7.7518175E-03  2.0226064E-03  4.5552416E-05
  1.7692339E-03  6.7974083E-03  1.4293586E-03  5.5242967E-03  1.4504825E-03  1.4504825E-03  5.5242967E-03  1.4293586E-03  6.7974083E-03  1.7692339E-03  4.9769442E-05
  1.5928099E-03  6.0984418E-03  1.2781194E-03  5.0338871E-03  1.3100511E-03  1.3100511E-03  5.0338871E-03  1.2781194E-03  6.0984418E-03  1.5928099E-03  5.3544886E-05
  1.4417152E-03  5.6249554E-03  1.1849406E-03  4.6604152E-03  1.2153146E-03  1.2153146E-03  4.6604152E-03  1.1849406E-03  5.6249554E-03  1.4417152E-03  5.8153863E-05
  1.3255328E-03  5.2765970E-03  1.1079684E-03  4.3708458E-03  1.1271377E-03  1.1271377E-03  4.3708458E-03  1.1079684E-03  5.2765970E-03  1.3255328E-03  5.8726203E-05
  1.2564591E-03  4.9416679E-03  1.0371176E-03  4.1340185E-03  1.0549324E-03  1.0549324E-03  4.1340185E-03  1.0371176E-03  4.9416679E-03  1.2564591E-03  6.6212988E-05
  1.1861822E-03  4.6312298E-03  9.8474671E-04  3.9686756E-03  1.0155460E-03  1.0155460E-03  3.9686756E-03  9.8474671E-04  4.6312298E-03  1.1861822E-03  6.8423941E-05
  1.1347460E-03  4.4928003E-03  9.5090575E-04  3.8362675E-03  9.8532836E-04  9.8532836E-04  3.8362675E-03  9.5090575E-04  4.4928003E-03  1.1347460E-03  7.1276000E-05
  1.1011274E-03  4.3406044E-03  9.2947408E-04  3.7610095E-03  9.5583621E-04  9.5583621E-04  3.7610095E-03  9.2947408E-04  4.3406044E-03  1.1011274E-03  7.7329593E-05
  1.0758426E-03  4.2512861E-03  9.1064935E-04  3.7403565E-03  9.4580119E-04  9.4580119E-04  3.7403565E-03  9.1064935E-04  4.2512861E-03  1.0758426E-03  8.0434260E-05
  1.0530124E-03  4.1634611E-03  8.9783564E-04  3.6575477E-03  9.3041028E-04  9.3041028E-04  3.6575477E-03  8.9783564E-04  4.1634611E-03  1.0530124E-03  8.4490996E-05
  1.0413142E-03  4.1189574E-03  8.9398411E-04  3.6571765E-03  9.2630022E-04  9.2630022E-04  3.6571765E-03  8.9398411E-04  4.1189574E-03  1.0413142E-03  8.9276710E-05
  1.0382815E-03  4.1549976E-03  8.9325964E-04  3.6537977E-03  9.2679573E-04  9.2679573E-04  3.6537977E-03  8.9325964E-04  4.1549976E-03  1.0382815E-03  9.5404539E-05
  1.0366458E-03  4.1465318E-03  8.9555276E-04  3.7125619E-03  9.3035232E-04  9.3035232E-04  3.7125619E-03  8.9555276E-04  4.1465318E-03  1.0366458E-03  9.6900420E-05
  1.0390997E-03  4.1468105E-03  9.1408645E-04  3.7247016E-03  9.3465931E-04  9.3465931E-04  3.7247016E-03  9.1408645E-04  4.1468105E-03  1.0390997E-03  1.0255491E-04
  1.0412594E-03  4.2005216E-03  9.2024296E-04  3.7779712E-03  9.5887400E-04  9.5887400E-04  3.7779712E-03  9.2024296E-04  4.2005216E-03  1.0412594E-03  1.0116625E-04
  1.0484891E-03  4.1850373E-03  9.2569070E-04  3.8644874E-03  9.5584764E-04  9.5584764E-04  3.8644874E-03  9.2569070E-04  4.1850373E-03  1.0484891E-03  1.0953267E-04
  1.0611983E-03  4.1848543E-03  9.3868122E-04  3.8532614E-03  9.7780195E-04  9.7780195E-04  3.8532614E-03  9.3868122E-04  4.1848543E-03  1.0611983E-03  1.1755671E-04
  1.0733595E-03  4.2911643E-03  9.5432572E-04  3.9373199E-03  9.8529073E-04  9.8529073E-04  3.9373199E-03  9.5432572E-04  4.2911643E-03  1.0733595E-03  1.0603084E-04
  1.0755244E-03  4.4483054E-03  9.6752377E-04  3.9331853E-03  1.0103563E-03  1.0103563E-03  3.9331853E-03  9.6752377E-04  4.4483054E-03  1.0755244E-03  1.2164925E-04
  1.0958095E-03  4.4328605E-03  9.9139288E-04  4.0652359E-03  1.0180407E-03  1.0180407E-03  4.0652359E-03  9.9139288E-04  4.4328605E-03  1.0958095E-03  1.2189443E-04
  1.1188765E-03  4.8535883E-03  1.0072625E-03  4.2338909E-03  1.0405854E-03  1.0405854E-03  4.2338909E-03  1.0072625E-03  4.8535883E-03  1.1188765E-03  1.3710437E-04
  1.1362318E-03  4.4750697E-03  1.0316432E-03  4.5879623E-03  1.0640141E-03  1.0640141E-03  4.5879623E-03  1.0316432E-03  4.4750697E-03  1.1362318E-03  1.2925461E-04
  1.1428048E-03  4.7501579E-03  1.0461882E-03  4.3793304E-03  1.0767577E-03  1.0767577E-03  4.3793304E-03  1.0461882E-03  4.7501579E-03  1.1428048E-03  1.4324516E-04
  1.1658242E-03  4.6391668E-03  1.0716660E-03  4.4777338E-03  1.0946940E-03  1.0946940E-03  4.4777338E-03  1.0716660E-03  4.6391668E-03  1.1658242E-03  1.4141465E-04
  1.1817947E-03  4.8307678E-03  1.0889818E-03  4.3871184E-03  1.1126376E-03  1.1126376E-03  4.3871184E-03  1.0889818E-03  4.8307678E-03  1.1817947E-03  1.4284006E-04
  1.2094416E-03  4.7969278E-03  1.1126675E-03  4.7458840E-03  1.1227308E-03  1.1227308E-03  4.7458840E-03  1.1126675E-03  4.7969278E-03  1.2094416E-03  1.3946463E-04
  1.2191578E-03  4.9164597E-03  1.1330697E-03  4.7208925E-03  1.1567418E-03  1.1567418E-03  4.7208925E-03  1.1330697E-03  4.9164597E-03  1.2191578E-03  1.3876657E-04
  1.2403072E-03  5.5562016E-03  1.1576662E-03  5.2974407E-03  1.1804937E-03  1.1804937E-03  5.2974407E-03  1.1576662E-03  5.5562016E-03  1.2403072E-03  1.6982045E-04
  1.2622392E-03  4.9996298E-03  1.1759858E-03  5.1335901E-03  1.1966713E-03  1.1966713E-03  5.1335901E-03  1.1759858E-03  4.9996298E-03  1.2622392E-03  2.5736798E-04
  1.2764053E-03  5.4787714E-03  1.1901926E-03  5.3693834E-03  1.2269492E-03  1.2269492E-03  5.3693834E-03  1.1901926E-03  5.4787714E-03  1.2764053E-03  1.4768655E-04
  1.2835003E-03  5.4330223E-03  1.2111711E-03  4.2184977E-03  1.2371835E-03  1.2371835E-03  4.2184977E-03  1.2111711E-03  5.4330223E-03  1.2835003E-03  1.3469943E-04
  1.3127913E-03  6.5238684E-03  1.2247124E-03  4.6714195E-03  1.2544054E-03  1.2544054E-03  4.6714195E-03  1.2247124E-03  6.5238684E-03  1.3127913E-03  1.7102510E-04
  1.3258455E-03  4.9651138E-03  1.2935585E-03  4.7782395E-03  1.2927921E-03  1.2927921E-03  4.7782395E-03  1.2935585E-03  4.9651138E-03  1.3258455E-03  1.4257184E-04
  1.3907231E-02  4.2278944E-02  1.3262922E-02  3.3798483E-02  1.2332050E-02  1.2332050E-02  3.3798483E-02  1.3262922E-02  4.2278944E-02  1.3907231E-02  3.4596592E-05
  7.3848912E-03  2.5204678E-02  6.1259319E-03  1.9549794E-02  6.0481744E-03  6.0481744E-03  1.9549794E-02  6.1259319E-03  2.5204678E-02  7.3848912E-03  3.1472994E-05
  4.4701333E-03  1.6181206E-02  3.5309042E-03  1.2353426E-02  3.5022605E-03  3.5022605E-03  1.2353426E-02  3.5309042E-03  1.6181206E-02  4.4701333E-03  2.7226145E-05
  3.3922552E-03  1.2615806E-02  2.7110711E-03  9.7494797E-03  2.6784977E-03  2.6784977E-03  9.7494797E-03  2.7110711E-03  1.2615806E-02  3.3922552E-03  2.9665773E-05
  2.7350477E-03  1.0221186E-02  2.1560230E-03  7.9647771E-03  2.1571047E-03  2.1571047E-03  7.9647771E-03  2.1560230E-03  1.0221186E-02  2.7350477E-03  3.2549214E-05
  2.2736417E-03  8.6166191E-03  1.7851284E-03  6.7610236E-03  1.8086420E-03  1.8086420E-03  6.7610236E-03  1.7851284E-03  8.6166191E-03  2.2736417E-03  3.6172877E-05
  1.9297886E-03  7.3904616E-03  1.5384953E-03  5.9355577E-03  1.5584529E-03  1.5584529E-03  5.9355577E-03  1.5384953E-03  7.3904616E-03  1.9297886E-03  3.9380517E-05
  1.6904402E-03  6.5255677E-03  1.3567705E-03  5.2164142E-03  1.3816291E-03  1.3816291E-03  5.2164142E-03  1.3567705E-03  6.5255677E-03  1.6904402E-03  4.2368143E-05
  1.5081882E-03  5.8636762E-03  1.2069251E-03  4.7447976E-03  1.2461580E-03  1.2461580E-03  4.7447976E-03  1.2069251E-03  5.8636762E-03  1.5081882E-03  4.5715497E-05
  1.3623755E-03  5.4001203E-03  1.1110866E-03  4.4313378E-03  1.1485974E-03  1.1485974E-03  4.4313378E-03  1.1110866E-03  5.4001203E-03  1.3623755E-03  5.3724859E-05
  1.2642802E-03  5.0130374E-03  1.0321420E-03  4.3024594E-03  1.0632018E-03  1.0632018E-03  4.3024594E-03  1.0321420E-03  5.0130374E-03  1.2642802E-03  5.5006383E-05
  1.2041061E-03  4.6893890E-03  9.8909492E-04  4.1003940E-03  1.0172113E-03  1.0172113E-03  4.1003940E-03  9.8909492E-04  4.6893890E-03  1.2041061E-03  6.5884826E-05
  1.1186219E-03  4.3786722E-03  9.2717619E-04  3.7246110E-03  9.5628789E-04  9.5628789E-04  3.7246110E-03  9.2717619E-04  4.3786722E-03  1.1186219E-03  5.9357522E-05
  1.0691655E-03  4.2156787E-03  8.9415866E-04  3.6272778E-03  9.2798179E-04  9.2798179E-04  3.6272778E-03  8.9415866E-04  4.2156787E-03  1.0691655E-03  6.2110770E-05
  1.0327260E-03  4.0500206E-03  8.8170127E-04  3.5258866E-03  9.0613538E-04  9.0613538E-04  3.5258866E-03  8.8170127E-04  4.0500206E-03  1.0327260E-03  6.6883959E-05
  1.0057345E-03  3.9726136E-03  8.6083889E-04  3.4361464E-03  8.8391939E-04  8.8391939E-04  3.4361464E-03  8.6083889E-04  3.9726136E-03  1.0057345E-03  6.7658249E-05
  9.8710145E-04  3.9220358E-03  8.5083157E-04  3.4631953E-03  8.7539561E-04  8.7539561E-04  3.4631953E-03  8.5083157E-04  3.9220358E-03  9.8710145E-04  7.1143526E-05
  9.7376851E-04  3.8633915E-03  8.4469990E-04  3.4631540E-03  8.7277311E-04  8.7277311E-04  3.4631540E-03  8.4469990E-04  3.8633915E-03  9.7376851E-04  7.4203728E-05
  9.6810041E-04  3.8303641E-03  8.4113582E-04  3.4834705E-03  8.7019893E-04  8.7019893E-04  3.4834705E-03  8.4113582E-04  3.8303641E-03  9.6810041E-04  7.5060065E-05
  9.7703838E-04  3.7489123E-03  8.4738791E-04  3.5549455E-03  8.7085968E-04  8.7085968E-04  3.5549455E-03  8.4738791E-04  3.7489123E-03  9.7703838E-04  8.9458845E-05
  9.6821787E-04  3.9531670E-03  8.5541424E-04  3.5531612E-03  8.8706025E-04  8.8706025E-04  3.5531612E-03  8.5541424E-04  3.9531670E-03  9.6821787E-04  8.3302209E-05
  9.8049771E-04  4.2683680E-03  8.6964629E-04  3.5466144E-03  8.8917002E-04  8.8917002E-04  3.5466144E-03  8.6964629E-04  4.2683680E-03  9.8049771E-04  8.8169814E-05
  9.7538366E-04  3.8832826E-03  8.7851097E-04  3.5695411E-03  8.9921466E-04  8.9921466E-04  3.5695411E-03  8.7851097E-04  3.8832826E-03  9.7538366E-04  8.3648935E-05
  9.8811548E-04  4.0830530E-03  8.8436547E-04  3.5907933E-03  9.1475940E-04  9.1475940E-04  3.5907933E-03  8.8436547E-04  4.0830530E-03  9.8811548E-04  9.8664312E-05
  9.9559474E-04  4.0447370E-03  9.0444179E-04  3.9978294E-03  9.2755685E-04  9.2755685E-04  3.9978294E-03  9.0444179E-04  4.0447370E-03  9.9559474E-04  9.2567792E-05
  1.0201304E-03  4.0211547E-03  9.3482134E-04  4.2792059E-03  9.5395549E-04  9.5395549E-04  4.2792059E-03  9.3482134E-04  4.0211547E-03  1.0201304E-03  1.1945137E-04
  1.0313254E-03  4.1092812E-03  9.3262256E-04  3.8069577E-03  9.5952520E-04  9.5952520E-04  3.8069577E-03  9.3262256E-04  4.1092812E-03  1.0313254E-03  9.5721893E-05
  1.0468583E-03  4.3010257E-03  9.5393106E-04  3.7623219E-03  9.9198603E-04  9.9198603E-04  3.7623219E-03  9.5393106E-04  4.3010257E-03  1.0468583E-03  1.0890395E-04
  1.0422494E-03  4.5448067E-03  9.8546064E-04  4.1705216E-03  9.9086254E-04  9.9086254E-04  4.1705216E-03  9.8546064E-04  4.5448067E-03  1.0422494E-03  1.0499616E-04
  1.0692865E-03  4.2911601E-03  9.8672619E-04  4.0708121E-03  1.0133964E-03  1.0133964E-03  4.0708121E-03  9.8672619E-04  4.2911601E-03  1.0692865E-03  9.8654302E-05
  1.0905908E-03  4.4654883E-03  1.0145962E-03  4.0827062E-03  1.0317398E-03  1.0317398E-03  4.0827062E-03  1.0145962E-03  4.4654883E-03  1.0905908E-03  1.5749032E-04
  1.1019154E-03  4.2599538E-03  1.0259046E-03  4.2932377E-03  1.0459595E-03  1.0459595E-03  4.2932377E-03  1.0259046E-03  4.2599538E-03  1.1019154E-03  1.0553204E-04
  1.1189719E-03  4.3187951E-03  1.0428485E-03  4.2126011E-03  1.0749110E-03  1.0749110E-03  4.2126011E-03  1.0428485E-03  4.3187951E-03  1.1189719E-03  1.0031616E-04
  1.1281264E-03  4.3690968E-03  1.0656878E-03  4.2998187E-03  1.0808750E-03  1.0808750E-03  4.2998187E-03  1.0656878E-03  4.3690968E-03  1.1281264E-03  1.3212501E-04
  1.1584574E-03  5.2315571E-03  1.0874510E-03  4.3981172E-03  1.1076662E-03  1.1076662E-03  4.3981172E-03  1.0874510E-03  5.2315571E-03  1.1584574E-03  1.3644662E-04
  1.1797595E-03  4.7148752E-03  1.1297651E-03  6.0831762E-03  1.1239090E-03  1.1239090E-03  6.0831762E-03  1.1297651E-03  4.7148752E-03  1.1797595E-03  1.4732867E-04
  1.1890208E-03  4.9458915E-03  1.1709357E-03  5.5795255E-03  1.1316841E-03  1.1316841E-03  5.5795255E-03  1.1709357E-03  4.9458915E-03  1.1890208E-03  1.1882926E-04
  1.2047481E-03  5.0618662E-03  1.1482738E-03  4.3250107E-03  1.1615266E-03  1.1615266E-03  4.3250107E-03  1.1482738E-03  5.0618662E-03  1.2047481E-03  1.7304497E-04
  1.2456373E-03  4.8299981E-03  1.1514789E-03  4.7583122E-03  1.1828460E-03  1.1828460E-03  4.7583122E-03  1.1514789E-03  4.8299981E-03  1.2456373E-03  1.7345038E-04
  1.2546813E-03  4.0770035E-03  1.1786675E-03  4.9995347E-03  1.2020532E-03  1.2020532E-03  4.9995347E-03  1.1786675E-03  4.0770035E-03  1.2546813E-03  1.2372388E-04
  1.3528427E-02  4.1074572E-02  1.2652495E-02  3.2640887E-02  1.1941435E-02  1.1941435E-02  3.2640887E-02  1.2652495E-02  4.1074572E-02  1.3528427E-02  3.2294732E-05
  7.1621806E-03  2.4447097E-02  5.8023714E-03  1.8860744E-02  5.8081116E-03  5.8081116E-03  1.8860744E-02  5.8023714E-03  2.4447097E-02  7.1621806E-03  2.9269569E-05
  4.3332075E-03  1.5707557E-02  3.3710833E-03  1.1826313E-02  3.3489021E-03  3.3489021E-03  1.1826313E-02  3.3710833E-03  1.5707557E-02  4.3332075E-03  2.5381595E-05
  3.3001374E-03  1.2172196E-02  2.5748096E-03  9.3469627E-03  2.5710761E-03  2.5710761E-03  9.3469627E-03  2.5748096E-03  1.2172196E-02  3.3001374E-03  2.7693520E-05
  2.6415142E-03  9.9286074E-03  2.0692268E-03  7.6793418E-03  2.0795566E-03  2.0795566E-03  7.6793418E-03  2.0692268E-03  9.9286074E-03  2.6415142E-03  3.0410606E-05
  2.1847496E-03  8.3606719E-03  1.7189843E-03  6.4983061E-03  1.7332288E-03  1.7332288E-03  6.4983061E-03  1.7189843E-03  8.3606719E-03  2.1847496E-03  3.3190687E-05
  1.8701241E-03  7.1393090E-03  1.4754660E-03  5.6446232E-03  1.5045707E-03  1.5045707E-03  5.6446232E-03  1.4754660E-03  7.1393090E-03  1.8701241E-03  3.4916458E-05
  1.6269632E-03  6.3108788E-03  1.2901379E-03  4.9783314E-03  1.3224454E-03  1.3224454E-03  4.9783314E-03  1.2901379E-03  6.3108788E-03  1.6269632E-03  3.8195574E-05
  1.4592392E-03  5.6289864E-03  1.1728660E-03  4.5753917E-03  1.1855559E-03  1.1855559E-03  4.5753917E-03  1.1728660E-03  5.6289864E-03  1.4592392E-03  4.1357288E-05
  1.3249323E-03  5.1757597E-03  1.0829423E-03  4.2354299E-03  1.0798855E-03  1.0798855E-03  4.2354299E-03  1.0829423E-03  5.1757597E-03  1.3249323E-03  4.6867641E-05
  1.2079544E-03  4.7023591E-03  9.9988370E-04  4.0020725E-03  1.0147826E-03  1.0147826E-03  4.0020725E-03  9.9988370E-04  4.7023591E-03  1.2079544E-03  4.6679900E-05
  1.1313142E-03  4.4211632E-03  9.2348671E-04  3.7611246E-03  9.6519978E-04  9.6519978E-04  3.7611246E-03  9.2348671E-04  4.4211632E-03  1.1313142E-03  4.8998841E-05
  1.0715359E-03  4.1952405E-03  8.9360607E-04  3.5794302E-03  9.1624565E-04  9.1624565E-04  3.5794302E-03  8.9360607E-04  4.1952405E-03  1.0715359E-03  5.2230387E-05
  1.0214471E-03  4.0177832E-03  8.6110243E-04  3.4537902E-03  8.8637438E-04  8.8637438E-04  3.4537902E-03  8.6110243E-04  4.0177832E-03  1.0214471E-03  5.5351345E-05
  9.9010784E-04  3.9356642E-03  8.4140952E-04  3.4313634E-03  8.6023248E-04  8.6023248E-04  3.4313634E-03  8.4140952E-04  3.9356642E-03  9.9010784E-04  6.1632924E-05
  9.6594007E-04  3.8032091E-03  8.2800463E-04  3.3457639E-03  8.4641891E-04  8.4641891E-04  3.3457639E-03  8.2800463E-04  3.8032091E-03  9.6594007E-04  6.2729491E-05
  9.4140065E-04  3.7357533E-03  8.1004226E-04  3.2963539E-03  8.4087439E-04  8.4087439E-04  3.2963539E-03  8.1004226E-04  3.7357533E-03  9.4140065E-04  6.1696346E-05
  9.3015907E-04  3.6692038E-03  8.1011358E-04  3.2955822E-03  8.3154749E-04  8.3154749E-04  3.2955822E-03  8.1011358E-04  3.6692038E-03  9.3015907E-04  6.6927433E-05
  9.2533063E-04  3.6265149E-03  8.1296706E-04  3.3101274E-03  8.3481839E-04  8.3481839E-04  3.3101274E-03  8.1296706E-04  3.6265149E-03  9.2533063E-04  6.9161623E-05
  9.1769823E-04  3.6453497E-03  8.1085133E-04  3.3530811E-03  8.4774801E-04  8.4774801E-04  3.3530811E-03  8.1085133E-04  3.6453497E-03  9.1769823E-04  7.4011860E-05
  9.1587123E-04  3.7061843E-03  8.1800407E-04  3.4381596E-03  8.3595081E-04  8.3595081E-04  3.4381596E-03  8.1800407E-04  3.7061843E-03  9.1587123E-04  6.8769192E-05
  9.1995852E-04  3.6394362E-03  8.3646828E-04  3.4202661E-03  8.4042587E-04  8.4042587E-04  3.4202661E-03  8.3646828E-04  3.6394362E-03  9.1995852E-04  8.7025217E-05
  9.2800493E-04  3.7721108E-03  8.3369406E-04  3.4158350E-03  8.5990473E-04  8.5990473E-04  3.4158350E-03  8.3369406E-04  3.7721108E-03  9.2800493E-04  7.5327706E-05
  9.4018057E-04  3.7192201E-03  8.5339557E-04  3.5201233E-03  8.7277942E-04  8.7277942E-04  3.5201233E-03  8.5339557E-04  3.7192201E-03  9.4018057E-04  7.6072311E-05
  9.5515833E-04  3.6460211E-03  8.6545868E-04  3.7381122E-03  8.9930555E-04  8.9930555E-04  3.7381122E-03  8.6545868E-04  3.6460211E-03  9.5515833E-04  8.1911851E-05
  9.6602077E-04  3.7578849E-03  8.9828430E-04  3.8392801E-03  9.0864296E-04  9.0864296E-04  3.8392801E-03  8.9828430E-04  3.7578849E-03  9.6602077E-04  1.0578399E-04
  9.7155632E-04  3.8838383E-03  9.0016284E-04  3.7295190E-03  9.1406743E-04  9.1406743E-04  3.7295190E-03  9.0016284E-04  3.8838383E-03  9.7155632E-04  8.2096023E-05
  9.8257400E-04  4.2249638E-03  9.1041376E-04  3.5017587E-03  9.3366192E-04  9.3366192E-04  3.5017587E-03  9.1041376E-04  4.2249638E-03  9.8257400E-04  8.9798777E-05
  1.0061174E-03  4.5992758E-03  9.2483105E-04  3.9835226E-03  9.6051548E-04  9.6051548E-04  3.9835226E-03  9.2483105E-04  4.5992758E-03  1.0061174E-03  8.3158687E-05
  1.0075413E-03  4.0714918E-03  9.4612677E-04  3.8057888E-03  9.6924714E-04  9.6924714E-04  3.8057888E-03  9.4612677E-04  4.0714918E-03  1.0075413E-03  9.2064492E-05
  1.0335839E-03  4.0816887E-03  9.7287639E-04  3.9309106E-03  9.8304979E-04  9.8304979E-04  3.9309106E-03  9.7287639E-04  4.0816887E-03  1.0335839E-03  8.5785195E-05
  1.0506569E-03  4.0799617E-03  9.7801140E-04  3.8901892E-03  9.9791017E-04  9.9791017E-04  3.8901892E-03  9.7801140E-04  4.0799617E-03  1.0506569E-03  9.2274799E-05
  1.0663970E-03  4.6699545E-03  1.0044515E-03  4.2792531E-03  1.0129758E-03  1.0129758E-03  4.2792531E-03  1.0044515E-03  4.6699545E-03  1.0663970E-03  8.6934027E-05
  1.0770853E-03  4.2516148E-03  1.0154563E-03  4.4517102E-03  1.0375324E-03  1.0375324E-03  4.4517102E-03  1.0154563E-03  4.2516148E-03  1.0770853E-03  8.9890281E-05
  1.1026144E-03  4.5909607E-03  1.0470129E-03  4.3872108E-03  1.0497091E-03  1.0497091E-03  4.3872108E-03  1.0470129E-03  4.5909607E-03  1.1026144E-03  8.5139930E-05
  1.1082907E-03  4.8086436E-03  1.0584503E-03  4.2139654E-03  1.0711765E-03  1.0711765E-03  4.2139654E-03  1.0584503E-03  4.8086436E-03  1.1082907E-03  8.5646688E-05
  1.1762361E-03  7.1535867E-03  1.0715283E-03  4.6533874E-03  1.0955145E-03  1.0955145E-03  4.6533874E-03  1.0715283E-03  7.1535867E-03  1.1762361E-03  8.5467589E-05
  1.1403386E-03  5.3338559E-03  1.0970544E-03  3.7740196E-03  1.1262931E-03  1.1262931E-03  3.7740196E-03  1.0970544E-03  5.3338559E-03  1.1403386E-03  1.3336138E-04
  1.1547696E-03  5.0760649E-03  1.1292156E-03  4.4975826E-03  1.1277784E-03  1.1277784E-03  4.4975826E-03  1.1292156E-03  5.0760649E-03  1.1547696E-03  7.5378181E-05
  1.1894899E-03  4.6600380E-03  1.1554545E-03  4.3363445E-03  1.1583637E-03  1.1583637E-03  4.3363445E-03  1.1554545E-03  4.6600380E-03  1.1894899E-03  1.0878572E-04
  1.3204334E-02  3.9884038E-02  1.2046073E-02  3.1523682E-02  1.1528999E-02  1.1528999E-02  3.1523682E-02  1.2046073E-02  3.9884038E-02  1.3204334E-02  3.1154205E-05
  6.9114313E-03  2.3710051E-02  5.5490380E-03  1.8038785E-02  5.5721027E-03  5.5721027E-03  1.8038785E-02  5.5490380E-03  2.3710051E-02  6.9114313E-03  2.7744461E-05
  4.1849630E-03  1.5214951E-02  3.2142452E-03  1.1286639E-02  3.2008189E-03  3.2008189E-03  1.1286639E-02  3.2142452E-03  1.5214951E-02  4.1849630E-03  2.3351407E-05
  3.1873470E-03  1.1830919E-02  2.4624739E-03  8.9865719E-03  2.4463973E-03  2.4463973E-03  8.9865719E-03  2.4624739E-03  1.1830919E-02  3.1873470E-03  2.5379572E-05
  2.5494391E-03  9.5464560E-03  1.9619573E-03  7.3541150E-03  1.9914608E-03  1.9914608E-03  7.3541150E-03  1.9619573E-03  9.5464560E-03  2.5494391E-03  2.7938652E-05
  2.1106863E-03  8.0474501E-03  1.6453880E-03  6.2621533E-03  1.6673452E-03  1.6673452E-03  6.2621533E-03  1.6453880E-03  8.0474501E-03  2.1106863E-03  3.0944239E-05
  1.8135214E-03  6.9066614E-03  1.4120441E-03  5.4447666E-03  1.4355309E-03  1.4355309E-03  5.4447666E-03  1.4120441E-03  6.9066614E-03  1.8135214E-03  3.3548954E-05
  1.5821474E-03  6.0691003E-03  1.2551149E-03  4.7932174E-03  1.2608329E-03  1.2608329E-03  4.7932174E-03  1.2551149E-03  6.0691003E-03  1.5821474E-03  3.5516812E-05
  1.4131250E-03  5.4450875E-03  1.1184688E-03  4.3902008E-03  1.1384936E-03  1.1384936E-03  4.3902008E-03  1.1184688E-03  5.4450875E-03  1.4131250E-03  3.8792886E-05
  1.2573475E-03  4.9235969E-03  1.0290349E-03  4.0112255E-03  1.0476841E-03  1.0476841E-03  4.0112255E-03  1.0290349E-03  4.9235969E-03  1.2573475E-03  4.0998320E-05
  1.1647760E-03  4.6065195E-03  9.5888932E-04  3.8231746E-03  9.8769857E-04  9.8769857E-04  3.8231746E-03  9.5888932E-04  4.6065195E-03  1.1647760E-03  5.0450750E-05
  1.1073863E-03  4.0726683E-03  9.1619914E-04  3.6384935E-03  9.4158060E-04  9.4158060E-04  3.6384935E-03  9.1619914E-04  4.0726683E-03  1.1073863E-03  4.3934078E-05
  1.0172832E-03  3.9964379E-03  8.5077417E-04  3.4302954E-03  8.7740864E-04  8.7740864E-04  3.4302954E-03  8.5077417E-04  3.9964379E-03  1.0172832E-03  4.7012342E-05
  9.7444138E-04  3.8333869E-03  8.1960300E-04  3.3389697E-03  8.4456029E-04  8.4456029E-04  3.3389697E-03  8.1960300E-04  3.8333869E-03  9.7444138E-04  5.1081170E-05
  9.4595577E-04  3.7297921E-03  8.0078084E-04  3.2393859E-03  8.2485071E-04  8.2485071E-04  3.2393859E-03  8.0078084E-04  3.7297921E-03  9.4595577E-04  5.2866226E-05
  9.1930867E-04  3.6454523E-03  7.8237785E-04  3.1705044E-03  8.0443232E-04  8.0443232E-04  3.1705044E-03  7.8237785E-04  3.6454523E-03  9.1930867E-04  5.0776994E-05
  8.9299664E-04  3.5210830E-03  7.7481617E-04  3.1479677E-03  7.9780133E-04  7.9780133E-04  3.1479677E-03  7.7481617E-04  3.5210830E-03  8.9299664E-04  5.6394641E-05
  8.8062995E-04  3.5151544E-03  7.6982876E-04  3.1364857E-03  7.9460984E-04  7.9460984E-04  3.1364857E-03  7.6982876E-04  3.5151544E-03  8.8062995E-04  5.8498842E-05
  8.7594348E-04  3.4875926E-03  7.7071397E-04  3.1486408E-03  7.9738316E-04  7.9738316E-04  3.1486408E-03  7.7071397E-04  3.4875926E-03  8.7594348E-04  6.0425698E-05
  8.7057106E-04  3.4905848E-03  7.7552832E-04  3.0760211E-03  7.9591764E-04  7.9591764E-04  3.0760211E-03  7.7552832E-04  3.4905848E-03  8.7057106E-04  6.1490405E-05
  8.7581410E-04  3.4555910E-03  7.8033726E-04  3.3611235E-03  8.0457669E-04  8.0457669E-04  3.3611235E-03  7.8033726E-04  3.4555910E-03  8.7581410E-04  7.0091581E-05
  8.7157533E-04  3.3035567E-03  7.9602728E-04  3.2573705E-03  8.1823898E-04  8.1823898E-04  3.2573705E-03  7.9602728E-04  3.3035567E-03  8.7157533E-04  6.3385881E-05
  8.8063234E-04  3.5246633E-03  7.9291352E-04  3.2787885E-03  8.1879987E-04  8.1879987E-04  3.2787885E-03  7.9291352E-04  3.5246633E-03  8.8063234E-04  6.7359978E-05
  8.8386284E-04  3.5428593E-03  8.1030094E-04  3.3153470E-03  8.3059372E-04  8.3059372E-04  3.3153470E-03  8.1030094E-04  3.5428593E-03  8.8386284E-04  6.5490493E-05
  8.9887563E-04  3.5972852E-03  8.1629944E-04  3.3138478E-03  8.5359677E-04  8.5359677E-04  3.3138478E-03  8.1629944E-04  3.5972852E-03  8.9887563E-04  6.5564609E-05
  9.1996132E-04  3.5545428E-03  8.3370162E-04  3.4919651E-03  8.6389628E-04  8.6389628E-04  3.4919651E-03  8.3370162E-04  3.5545428E-03  9.1996132E-04  5.9388917E-05
  9.1998974E-04  3.6716075E-03  8.5147531E-04  3.5037223E-03  8.6507405E-04  8.6507405E-04  3.5037223E-03  8.5147531E-04  3.6716075E-03  9.1998974E-04  8.2734378E-05
  9.3608829E-04  3.7342279E-03  8.6187626E-04  3.6091672E-03  8.8424896E-04  8.8424896E-04  3.6091672E-03  8.6187626E-04  3.7342279E-03  9.3608829E-04  6.5810982E-05
  9.6641091E-04  3.7714254E-03  8.9279740E-04  3.7151106E-03  9.1759633E-04  9.1759633E-04  3.7151106E-03  8.9279740E-04  3.7714254E-03  9.6641091E-04  6.7132939E-05
  9.6288727E-04  3.8204502E-03  9.0314928E-04  3.7558001E-03  9.0900699E-04  9.0900699E-04  3.7558001E-03  9.0314928E-04  3.8204502E-03  9.6288727E-04  6.6133350E-05
  9.7588906E-04  3.9737240E-03  9.1506577E-04  3.6126265E-03  9.3043537E-04  9.3043537E-04  3.6126265E-03  9.1506577E-04  3.9737240E-03  9.7588906E-04  7.5943552E-05
  9.8249900E-04  3.9180703E-03  9.3280794E-04  3.9451761E-03  9.5292016E-04  9.5292016E-04  3.9451761E-03  9.3280794E-04  3.9180703E-03  9.8249900E-04  6.8970615E-05
  1.0145623E-03  3.9876344E-03  9.6514231E-04  3.8171954E-03  9.7864862E-04  9.7864862E-04  3.8171954E-03  9.6514231E-04  3.9876344E-03  1.0145623E-03  6.3269403E-05
  1.0303130E-03  3.8405395E-03  9.6336245E-04  3.8805432E-03  9.8355718E-04  9.8355718E-04  3.8805432E-03  9.6336245E-04  3.8405395E-03  1.0303130E-03  1.0779777E-04
  1.0439376E-03  4.7193303E-03  9.7810113E-04  3.8785131E-03  1.0028699E-03  1.0028699E-03  3.8785131E-03  9.7810113E-04  4.7193303E-03  1.0439376E-03  7.5573336E-05
  1.0493071E-03  4.3970941E-03  1.0022400E-03  4.4971819E-03  1.0237108E-03  1.0237108E-03  4.4971819E-03  1.0022400E-03  4.3970941E-03  1.0493071E-03  7.2698831E-05
  1.0610063E-03  4.5195251E-03  1.0250133E-03  4.5940918E-03  1.0337588E-03  1.0337588E-03  4.5940918E-03  1.0250133E-03  4.5195251E-03  1.0610063E-03  8.3534142E-05
  1.0853443E-03  4.3694963E-03  1.0461651E-03  3.4852561E-03  1.0481081E-03  1.0481081E-03  3.4852561E-03  1.0461651E-03  4.3694963E-03  1.0853443E-03  7.3932012E-05
  1.1280402E-03  5.1077157E-03  1.0578445E-03  4.5368519E-03  1.0844127E-03  1.0844127E-03  4.5368519E-03  1.0578445E-03  5.1077157E-03  1.1280402E-03  7.9847486E-05
  1.1199522E-03  5.0641481E-03  1.0816492E-03  4.2950286E-03  1.0982982E-03  1.0982982E-03  4.2950286E-03  1.0816492E-03  5.0641481E-03  1.1199522E-03  7.1678142E-05
  1.2709415E-02  3.8545445E-02  1.1392421E-02  3.0014924E-02  1.0939980E-02  1.0939980E-02  3.0014924E-02  1.1392421E-02  3.8545445E-02  1.2709415E-02  3.0043229E-05
  6.7015315E-03  2.2752931E-02  5.2262584E-03  1.7179257E-02  5.3153882E-03  5.3153882E-03  1.7179257E-02  5.2262584E-03  2.2752931E-02  6.7015315E-03  2.5924476E-05
  4.0065438E-03  1.4537473E-02  3.0238184E-03  1.0746126E-02  3.0496435E-03  3.0496435E-03  1.0746126E-02  3.0238184E-03  1.4537473E-02  4.0065438E-03  2.2351564E-05
  3.0651794E-03  1.1367647E-02  2.3237200E-03  8.4747798E-03  2.3437119E-03  2.3437119E-03  8.4747798E-03  2.3237200E-03  1.1367647E-02  3.0651794E-03  2.4211040E-05
  2.4544467E-03  9.1721932E-03  1.8582721E-03  6.9746934E-03  1.9052711E-03  1.9052711E-03  6.9746934E-03  1.8582721E-03  9.1721932E-03  2.4544467E-03  2.6128344E-05
  2.0302472E-03  7.7078175E-03  1.5555495E-03  5.9507946E-03  1.5917308E-03  1.5917308E-03  5.9507946E-03  1.5555495E-03  7.7078175E-03  2.0302472E-03  2.8942872E-05
  1.7266961E-03  6.6563670E-03  1.3312232E-03  5.2125104E-03  1.3611554E-03  1.3611554E-03  5.2125104E-03  1.3312232E-03  6.6563670E-03  1.7266961E-03  3.0443839E-05
  1.4953403E-03  5.7343610E-03  1.1773358E-03  4.5089789E-03  1.1950494E-03  1.1950494E-03  4.5089789E-03  1.1773358E-03  5.7343610E-03  1.4953403E-03  3.2788899E-05
  1.3351418E-03  5.1734807E-03  1.0697176E-03  4.1904048E-03  1.0915719E-03  1.0915719E-03  4.1904048E-03  1.0697176E-03  5.1734807E-03  1.3351418E-03  3.4599792E-05
  1.2307295E-03  4.8119394E-03  9.7823634E-04  3.8499918E-03  9.9880461E-04  9.9880461E-04  3.8499918E-03  9.7823634E-04  4.8119394E-03  1.2307295E-03  4.1114224E-05
  1.1338304E-03  4.4038018E-03  9.1956343E-04  3.6153690E-03  9.1817011E-04  9.1817011E-04  3.6153690E-03  9.1956343E-04  4.4038018E-03  1.1338304E-03  4.3289744E-05
  1.0272253E-03  4.0003622E-03  8.5339796E-04  3.4557915E-03  8.7414499E-04  8.7414499E-04  3.4557915E-03  8.5339796E-04  4.0003622E-03  1.0272253E-03  4.9309828E-05
  9.7130157E-04  3.7995422E-03  8.0797780E-04  3.2484106E-03  8.3406806E-04  8.3406806E-04  3.2484106E-03  8.0797780E-04  3.7995422E-03  9.7130157E-04  4.1874237E-05
  9.2813585E-04  3.6340027E-03  7.7945429E-04  3.1351803E-03  8.0121415E-04  8.0121415E-04  3.1351803E-03  7.7945429E-04  3.6340027E-03  9.2813585E-04  4.5140972E-05
  8.9335044E-04  3.5089806E-03  7.5706568E-04  3.0405145E-03  7.8410407E-04  7.8410407E-04  3.0405145E-03  7.5706568E-04  3.5089806E-03  8.9335044E-04  4.7439644E-05
  8.6344424E-04  3.4493282E-03  7.5041168E-04  3.0071376E-03  7.6008306E-04  7.6008306E-04  3.0071376E-03  7.5041168E-04  3.4493282E-03  8.6344424E-04  4.7650928E-05
  8.4284325E-04  3.3193049E-03  7.3317370E-04  2.9908862E-03  7.5641064E-04  7.5641064E-04  2.9908862E-03  7.3317370E-04  3.3193049E-03  8.4284325E-04  4.9650101E-05
  8.3165513E-04  3.2784179E-03  7.2795608E-04  2.9990900E-03  7.5370578E-04  7.5370578E-04  2.9990900E-03  7.2795608E-04  3.2784179E-03  8.3165513E-04  4.9659260E-05
  8.1745017E-04  3.2659423E-03  7.3038060E-04  2.9848598E-03  7.5184934E-04  7.5184934E-04  2.9848598E-03  7.3038060E-04  3.2659423E-03  8.1745017E-04  4.9388322E-05
  8.1618520E-04  3.3127505E-03  7.3027024E-04  2.9756783E-03  7.5846441E-04  7.5846441E-04  2.9756783E-03  7.3027024E-04  3.3127505E-03  8.1618520E-04  4.8950388E-05
  8.2845320E-04  3.3508194E-03  7.4802322E-04  3.0300859E-03  7.5982896E-04  7.5982896E-04  3.0300859E-03  7.4802322E-04  3.3508194E-03  8.2845320E-04  5.7233785E-05
  8.1914487E-04  3.2269418E-03  7.4316402E-04  3.0713115E-03  7.7041248E-04  7.7041248E-04  3.0713115E-03  7.4316402E-04  3.2269418E-03  8.1914487E-04  5.0783653E-05
  8.2613001E-04  3.3228750E-03  7.5734388E-04  3.0818610E-03  7.7379067E-04  7.7379067E-04  3.0818610E-03  7.5734388E-04  3.3228750E-03  8.2613001E-04  6.3835797E-05
  8.3321545E-04  3.3588638E-03  7.6735717E-04  3.2139272E-03  7.8225685E-04  7.8225685E-04  3.2139272E-03  7.6735717E-04  3.3588638E-03  8.3321545E-04  5.0616753E-05
  8.4674733E-04  3.3154651E-03  7.7851078E-04  3.1703733E-03  7.9839967E-04  7.9839967E-04  3.1703733E-03  7.7851078E-04  3.3154651E-03  8.4674733E-04  6.1777490E-05
  8.5975664E-04  3.3429562E-03  7.9751619E-04  3.2900175E-03  8.1336973E-04  8.1336973E-04  3.2900175E-03  7.9751619E-04  3.3429562E-03  8.5975664E-04  6.3888640E-05
  8.6496596E-04  3.4660864E-03  8.0509658E-04  3.2539607E-03  8.2287558E-04  8.2287558E-04  3.2539607E-03  8.0509658E-04  3.4660864E-03  8.6496596E-04  6.2133668E-05
  8.8156257E-04  3.4533246E-03  8.2491505E-04  3.2821574E-03  8.3570645E-04  8.3570645E-04  3.2821574E-03  8.2491505E-04  3.4533246E-03  8.8156257E-04  7.1072785E-05
  8.8766868E-04  3.3988817E-03  8.3727673E-04  3.3698621E-03  8.6921822E-04  8.6921822E-04  3.3698621E-03  8.3727673E-04  3.3988817E-03  8.8766868E-04  6.3993808E-05
  9.0242319E-04  3.6239608E-03  8.5243784E-04  3.6536712E-03  8.6376189E-04  8.6376189E-04  3.6536712E-03  8.5243784E-04  3.6239608E-03  9.0242319E-04  5.6269007E-05
  9.1815145E-04  3.7058807E-03  8.7206928E-04  3.6423981E-03  8.7903858E-04  8.7903858E-04  3.6423981E-03  8.7206928E-04  3.7058807E-03  9.1815145E-04  9.4055123E-05
  9.3108271E-04  3.6815713E-03  8.8067454E-04  3.5928865E-03  8.9099560E-04  8.9099560E-04  3.5928865E-03  8.8067454E-04  3.6815713E-03  9.3108271E-04  6.0514485E-05
  9.4630358E-04  3.6509354E-03  8.9584682E-04  3.6615001E-03  9.2153774E-04  9.2153774E-04  3.6615001E-03  8.9584682E-04  3.6509354E-03  9.4630358E-04  7.9710723E-05
  9.5942559E-04  3.9207222E-03  9.1898180E-04  3.7989118E-03  9.2905393E-04  9.2905393E-04  3.7989118E-03  9.1898180E-04  3.9207222E-03  9.5942559E-04  6.3842312E-05
  9.7774795E-04  4.3604227E-03  9.2894086E-04  4.3087684E-03  9.4728039E-04  9.4728039E-04  4.3087684E-03  9.2894086E-04  4.3604227E-03  9.7774795E-04  5.4934563E-05
  9.8864515E-04  3.9840897E-03  9.5619278E-04  3.7910961E-03  9.6285778E-04  9.6285778E-04  3.7910961E-03  9.5619278E-04  3.9840897E-03  9.8864515E-04  6.5308435E-05
  9.9762422E-04  4.1656851E-03  9.7132021E-04  3.9997434E-03  9.7410970E-04  9.7410970E-04  3.9997434E-03  9.7132021E-04  4.1656851E-03  9.9762422E-04  5.0766540E-05
  1.0111793E-03  4.0187576E-03  9.9573628E-04  3.4457156E-03  1.0003811E-03  1.0003811E-03  3.4457156E-03  9.9573628E-04  4.0187576E-03  1.0111793E-03  5.6855231E-05
  1.0496129E-03  4.1043805E-03  1.0616841E-03  4.5214324E-03  1.0221823E-03  1.0221823E-03  4.5214324E-03  1.0616841E-03  4.1043805E-03  1.0496129E-03  5.4891685E-05
  1.0571214E-03  4.2910257E-03  1.0278219E-03  4.4606282E-03  1.0313505E-03  1.0313505E-03  4.4606282E-03  1.0278219E-03  4.2910257E-03  1.0571214E-03  4.9825906E-05
  1.2289239E-02  3.7126674E-02  1.0901837E-02  2.8461235E-02  1.0414395E-02  1.0414395E-02  2.8461235E-02  1.0901837E-02  3.7126674E-02  1.2289239E-02  2.8855865E-05
  6.4381654E-03  2.1910864E-02  4.9487361E-03  1.6384718E-02  5.0314710E-03  5.0314710E-03  1.6384718E-02  4.9487361E-03  2.1910864E-02  6.4381654E-03  2.4828113E-05
  3.8667360E-03  1.3947946E-02  2.8515545E-03  1.0124254E-02  2.8768115E-03  2.8768115E-03  1.0124254E-02  2.8515545E-03  1.3947946E-02  3.8667360E-03  2.0339100E-05
  2.9361031E-03  1.0910688E-02  2.1775766E-03  8.0976439E-03  2.2167295E-03  2.2167295E-03  8.0976439E-03  2.1775766E-03  1.0910688E-02  2.9361031E-03  2.1976417E-05
  2.3521548E-03  8.8124477E-03  1.7484809E-03  6.6459517E-03  1.7890506E-03  1.7890506E-03  6.6459517E-03  1.7484809E-03  8.8124477E-03  2.3521548E-03  2.4538506E-05
  1.9454711E-03  7.3780216E-03  1.4713204E-03  5.6244974E-03  1.5090739E-03  1.5090739E-03  5.6244974E-03  1.4713204E-03  7.3780216E-03  1.9454711E-03  2.6588213E-05
  1.6504407E-03  6.3404272E-03  1.2642445E-03  4.9360063E-03  1.3021656E-03  1.3021656E-03  4.9360063E-03  1.2642445E-03  6.3404272E-03  1.6504407E-03  2.7584085E-05
  1.4492791E-03  5.5185050E-03  1.1090197E-03  4.3967940E-03  1.1456971E-03  1.1456971E-03  4.3967940E-03  1.1090197E-03  5.5185050E-03  1.4492791E-03  2.9279285E-05
  1.2812754E-03  4.9011688E-03  1.0075357E-03  4.0260997E-03  1.0335983E-03  1.0335983E-03  4.0260997E-03  1.0075357E-03  4.9011688E-03  1.2812754E-03  3.2810736E-05
  1.1679574E-03  4.4834955E-03  9.2627352E-04  3.6998447E-03  9.5497007E-04  9.5497007E-04  3.6998447E-03  9.2627352E-04  4.4834955E-03  1.1679574E-03  3.4144740E-05
  1.0697244E-03  4.1108150E-03  8.6696022E-04  3.4954070E-03  8.8384274E-04  8.8384274E-04  3.4954070E-03  8.6696022E-04  4.1108150E-03  1.0697244E-03  4.0526209E-05
  9.8024719E-04  4.0667869E-03  8.2116984E-04  3.2559396E-03  8.6966588E-04  8.6966588E-04  3.2559396E-03  8.2116984E-04  4.0667869E-03  9.8024719E-04  3.8772980E-05
  9.2218618E-04  3.5995376E-03  7.6455531E-04  3.1028838E-03  7.9072167E-04  7.9072167E-04  3.1028838E-03  7.6455531E-04  3.5995376E-03  9.2218618E-04  3.7959326E-05
  8.7102495E-04  3.4756772E-03  7.3633036E-04  3.0293960E-03  7.5627897E-04  7.5627897E-04  3.0293960E-03  7.3633036E-04  3.4756772E-03  8.7102495E-04  3.9549138E-05
  8.3941209E-04  3.3152247E-03  7.2116158E-04  2.8999029E-03  7.4215986E-04  7.4215986E-04  2.8999029E-03  7.2116158E-04  3.3152247E-03  8.3941209E-04  3.8858015E-05
  8.1430762E-04  3.2870437E-03  7.0467324E-04  2.8910032E-03  7.2082650E-04  7.2082650E-04  2.8910032E-03  7.0467324E-04  3.2870437E-03  8.1430762E-04  4.2926023E-05
  7.9188917E-04  3.1529029E-03  6.9256098E-04  2.8156081E-03  7.1759413E-04  7.1759413E-04  2.8156081E-03  6.9256098E-04  3.1529029E-03  7.9188917E-04  4.3562226E-05
  7.8376799E-04  3.0774047E-03  6.9185595E-04  2.8063691E-03  7.1256343E-04  7.1256343E-04  2.8063691E-03  6.9185595E-04  3.0774047E-03  7.8376799E-04  4.4474617E-05
  7.7478957E-04  3.0664157E-03  6.8989681E-04  2.8076694E-03  7.0887779E-04  7.0887779E-04  2.8076694E-03  6.8989681E-04  3.0664157E-03  7.7478957E-04  4.6518179E-05
  7.6884324E-04  3.0783301E-03  6.9790657E-04  2.8230986E-03  7.1342854E-04  7.1342854E-04  2.8230986E-03  6.9790657E-04  3.0783301E-03  7.6884324E-04  4.6120232E-05
  7.6804561E-04  3.1118020E-03  7.1257066E-04  2.8475121E-03  7.2281915E-04  7.2281915E-04  2.8475121E-03  7.1257066E-04  3.1118020E-03  7.6804561E-04  5.3668484E-05
  7.7594705E-04  3.0443645E-03  7.0409404E-04  2.8402889E-03  7.2907238E-04  7.2907238E-04  2.8402889E-03  7.0409404E-04  3.0443645E-03  7.7594705E-04  5.0044511E-05
  7.7682686E-04  3.0789630E-03  7.1211119E-04  2.9190281E-03  7.2348436E-04  7.2348436E-04  2.9190281E-03  7.1211119E-04  3.0789630E-03  7.7682686E-04  4.6092836E-05
  7.8670124E-04  3.0534469E-03  7.2009752E-04  2.8826475E-03  7.4172333E-04  7.4172333E-04  2.8826475E-03  7.2009752E-04  3.0534469E-03  7.8670124E-04  5.3741348E-05
  8.0100508E-04  3.2035653E-03  7.5257890E-04  2.9528950E-03  7.5358556E-04  7.5358556E-04  2.9528950E-03  7.5257890E-04  3.2035653E-03  8.0100508E-04  5.1157272E-05
  7.9870592E-04  2.9777578E-03  7.6393886E-04  2.9660886E-03  7.7227418E-04  7.7227418E-04  2.9660886E-03  7.6393886E-04  2.9777578E-03  7.9870592E-04  7.6521448E-05
  8.1316125E-04  3.2831992E-03  7.5759970E-04  3.0490781E-03  7.7635615E-04  7.7635615E-04  3.0490781E-03  7.5759970E-04  3.2831992E-03  8.1316125E-04  4.5432984E-05
  8.1846186E-04  3.4016606E-03  7.7729612E-04  3.1868454E-03  7.9272836E-04  7.9272836E-04  3.1868454E-03  7.7729612E-04  3.4016606E-03  8.1846186E-04  4.6933193E-05
  8.2737131E-04  3.6975028E-03  7.9216645E-04  3.2029734E-03  8.0926050E-04  8.0926050E-04  3.2029734E-03  7.9216645E-04  3.6975028E-03  8.2737131E-04  4.6355976E-05
  8.4104815E-04  3.4307239E-03  8.0098065E-04  3.2800358E-03  8.2245462E-04  8.2245462E-04  3.2800358E-03  8.0098065E-04  3.4307239E-03  8.4104815E-04  4.3948020E-05
  8.5388291E-04  3.3672874E-03  8.2026315E-04  3.3809873E-03  8.3275665E-04  8.3275665E-04  3.3809873E-03  8.2026315E-04  3.3672874E-03  8.5388291E-04  8.4564393E-05
  8.6239307E-04  3.3817108E-03  8.3138194E-04  3.3400188E-03  8.4143265E-04  8.4143265E-04  3.3400188E-03  8.3138194E-04  3.3817108E-03  8.6239307E-04  4.8833721E-05
  8.8224014E-04  3.8929503E-03  8.5178506E-04  3.4043735E-03  8.5590815E-04  8.5590815E-04  3.4043735E-03  8.5178506E-04  3.8929503E-03  8.8224014E-04  4.3565160E-05
  8.9352446E-04  3.8675823E-03  8.6192899E-04  3.3982665E-03  8.7357808E-04  8.7357808E-04  3.3982665E-03  8.6192899E-04  3.8675823E-03  8.9352446E-04  3.8507182E-05
  9.1346381E-04  3.9520100E-03  8.9247552E-04  3.7154503E-03  8.9707224E-04  8.9707224E-04  3.7154503E-03  8.9247552E-04  3.9520100E-03  9.1346381E-04  4.2856325E-05
  9.2256063E-04  4.0493720E-03  9.1336936E-04  3.7256280E-03  9.0256688E-04  9.0256688E-04  3.7256280E-03  9.1336936E-04  4.0493720E-03  9.2256063E-04  7.1292287E-05
  9.2618200E-04  4.0767131E-03  8.9719224E-04  3.7324403E-03  9.5782449E-04  9.5782449E-04  3.7324403E-03  8.9719224E-04  4.0767131E-03  9.2618200E-04  5.0435937E-05
  9.6202831E-04  4.7686160E-03  9.2893211E-04  3.1103741E-03  9.5550937E-04  9.5550937E-04  3.1103741E-03  9.2893211E-04  4.7686160E-03  9.6202831E-04  7.9642101E-05
  9.6705469E-04  3.9390585E-03  9.3473545E-04  3.6609070E-03  9.4202393E-04  9.4202393E-04  3.6609070E-03  9.3473545E-04  3.9390585E-03  9.6705469E-04  3.2763569E-05
  9.8403817E-04  3.8573018E-03  9.9126957E-04  4.6986155E-03  9.8526755E-04  9.8526755E-04  4.6986155E-03  9.9126957E-04  3.8573018E-03  9.8403817E-04  7.4209926E-05
  1.1780894E-02  3.5627182E-02  1.0341815E-02  2.7166009E-02  9.9198951E-03  9.9198951E-03  2.7166009E-02  1.0341815E-02  3.5627182E-02  1.1780894E-02  2.7384021E-05
  6.1537259E-03  2.1063488E-02  4.7025655E-03  1.5436628E-02  4.7164052E-03  4.7164052E-03  1.5436628E-02  4.7025655E-03  2.1063488E-02  6.1537259E-03  2.3793332E-05
  3.6799217E-03  1.3339067E-02  2.6967396E-03  9.5505547E-03  2.7153743E-03  2.7153743E-03  9.5505547E-03  2.6967396E-03  1.3339067E-02  3.6799217E-03  2.0068517E-05
  2.7935572E-03  1.0431878E-02  2.0623941E-03  7.6104131E-03  2.0843733E-03  2.0843733E-03  7.6104131E-03  2.0623941E-03  1.0431878E-02  2.7935572E-03  2.1765415E-05
  2.2345260E-03  8.4164699E-03  1.6497844E-03  6.2674143E-03  1.6934381E-03  1.6934381E-03  6.2674143E-03  1.6497844E-03  8.4164699E-03  2.2345260E-03  2.2765658E-05
  1.8612978E-03  7.0587916E-03  1.3746558E-03  5.3413405E-03  1.4298868E-03  1.4298868E-03  5.3413405E-03  1.3746558E-03  7.0587916E-03  1.8612978E-03  2.4667344E-05
  1.5709613E-03  6.0611143E-03  1.1933897E-03  4.6816936E-03  1.2268990E-03  1.2268990E-03  4.6816936E-03  1.1933897E-03  6.0611143E-03  1.5709613E-03  2.6710333E-05
  1.3756323E-03  5.2988240E-03  1.0537131E-03  4.1551640E-03  1.0844374E-03  1.0844374E-03  4.1551640E-03  1.0537131E-03  5.2988240E-03  1.3756323E-03  2.7739531E-05
  1.2146641E-03  4.7266212E-03  9.5429777E-04  3.7822753E-03  9.8848529E-04  9.8848529E-04  3.7822753E-03  9.5429777E-04  4.7266212E-03  1.2146641E-03  3.0315298E-05
  1.0902521E-03  4.2425626E-03  8.7757818E-04  3.4332524E-03  8.8945339E-04  8.8945339E-04  3.4332524E-03  8.7757818E-04  4.2425626E-03  1.0902521E-03  3.4177220E-05
  1.0117429E-03  3.9320869E-03  8.2269891E-04  3.2602078E-03  8.4174188E-04  8.4174188E-04  3.2602078E-03  8.2269891E-04  3.9320869E-03  1.0117429E-03  3.3374200E-05
  9.4144015E-04  3.6537268E-03  7.8612051E-04  3.0548185E-03  7.8457751E-04  7.8457751E-04  3.0548185E-03  7.8612051E-04  3.6537268E-03  9.4144015E-04  3.6597494E-05
  8.7282648E-04  3.4382821E-03  7.2551399E-04  2.9380591E-03  7.4799810E-04  7.4799810E-04  2.9380591E-03  7.2551399E-04  3.4382821E-03  8.7282648E-04  3.5106649E-05
  8.3323162E-04  3.2612238E-03  6.9780502E-04  2.8507108E-03  7.1814967E-04  7.1814967E-04  2.8507108E-03  6.9780502E-04  3.2612238E-03  8.3323162E-04  3.5314882E-05
  7.9673957E-04  3.1227559E-03  6.7699122E-04  2.7647984E-03  7.0603464E-04  7.0603464E-04  2.7647984E-03  6.7699122E-04  3.1227559E-03  7.9673957E-04  3.6804434E-05
  7.6523148E-04  3.0301488E-03  6.7580224E-04  2.7504688E-03  6.7760430E-04  6.7760430E-04  2.7504688E-03  6.7580224E-04  3.0301488E-03  7.6523148E-04  4.0161782E-05
  7.5052383E-04  2.9582545E-03  6.5907286E-04  2.6693268E-03  6.7791107E-04  6.7791107E-04  2.6693268E-03  6.5907286E-04  2.9582545E-03  7.5052383E-04  3.8477637E-05
  7.3806320E-04  2.8928572E-03  6.5269582E-04  2.6634827E-03  6.6713864E-04  6.6713864E-04  2.6634827E-03  6.5269582E-04  2.8928572E-03  7.3806320E-04  3.8393725E-05
  7.2361759E-04  2.8955326E-03  6.5103930E-04  2.6761188E-03  6.7001207E-04  6.7001207E-04  2.6761188E-03  6.5103930E-04  2.8955326E-03  7.2361759E-04  4.2118903E-05
  7.2933412E-04  2.8817293E-03  6.4583036E-04  2.6654738E-03  6.7048643E-04  6.7048643E-04  2.6654738E-03  6.4583036E-04  2.8817293E-03  7.2933412E-04  4.1923213E-05
  7.2427362E-04  2.8637843E-03  6.6454538E-04  2.6181111E-03  6.7549734E-04  6.7549734E-04  2.6181111E-03  6.6454538E-04  2.8637843E-03  7.2427362E-04  4.1916632E-05
  7.2717912E-04  3.0024261E-03  6.6711160E-04  2.7233670E-03  6.7850735E-04  6.7850735E-04  2.7233670E-03  6.6711160E-04  3.0024261E-03  7.2717912E-04  3.8989056E-05
  7.2617522E-04  2.8675650E-03  6.7508528E-04  2.7758046E-03  6.8980053E-04  6.8980053E-04  2.7758046E-03  6.7508528E-04  2.8675650E-03  7.2617522E-04  3.8934226E-05
  7.3117596E-04  2.8377634E-03  6.8251239E-04  2.7704492E-03  6.9493973E-04  6.9493973E-04  2.7704492E-03  6.8251239E-04  2.8377634E-03  7.3117596E-04  4.1494769E-05
  7.4820611E-04  3.0936722E-03  6.9408567E-04  2.8429478E-03  7.1006987E-04  7.1006987E-04  2.8429478E-03  6.9408567E-04  3.0936722E-03  7.4820611E-04  4.0057168E-05
  7.5607516E-04  3.0701510E-03  7.1656458E-04  2.9665922E-03  7.2371696E-04  7.2371696E-04  2.9665922E-03  7.1656458E-04  3.0701510E-03  7.5607516E-04  4.6063231E-05
  7.6568756E-04  3.0078160E-03  7.1616848E-04  2.8909897E-03  7.2457724E-04  7.2457724E-04  2.8909897E-03  7.1616848E-04  3.0078160E-03  7.6568756E-04  3.8219991E-05
  7.6754203E-04  3.0513054E-03  7.3365696E-04  2.9298242E-03  7.4111967E-04  7.4111967E-04  2.9298242E-03  7.3365696E-04  3.0513054E-03  7.6754203E-04  4.2056658E-05
  7.8417851E-04  3.0958163E-03  7.4745779E-04  3.3077718E-03  7.4684056E-04  7.4684056E-04  3.3077718E-03  7.4745779E-04  3.0958163E-03  7.8417851E-04  4.0360090E-05
  7.9531000E-04  3.1830886E-03  7.5636181E-04  3.0166221E-03  7.6137307E-04  7.6137307E-04  3.0166221E-03  7.5636181E-04  3.1830886E-03  7.9531000E-04  3.6609473E-05
  8.0261189E-04  3.2287852E-03  7.8132167E-04  3.1813035E-03  7.7953428E-04  7.7953428E-04  3.1813035E-03  7.8132167E-04  3.2287852E-03  8.0261189E-04  4.1392641E-05
  8.1732676E-04  3.4339629E-03  7.8239531E-04  3.1647999E-03  7.9063406E-04  7.9063406E-04  3.1647999E-03  7.8239531E-04  3.4339629E-03  8.1732676E-04  6.1934443E-05
  8.3307137E-04  3.1951589E-03  7.9394842E-04  3.1764130E-03  8.1105279E-04  8.1105279E-04  3.1764130E-03  7.9394842E-04  3.1951589E-03  8.3307137E-04  4.8069011E-05
  8.8759256E-04  3.5458250E-03  8.1692077E-04  3.4157859E-03  8.1694911E-04  8.1694911E-04  3.4157859E-03  8.1692077E-04  3.5458250E-03  8.8759256E-04  3.5300044E-05
  8.6396930E-04  3.6157325E-03  8.3272820E-04  3.3489641E-03  8.3989231E-04  8.3989231E-04  3.3489641E-03  8.3272820E-04  3.6157325E-03  8.6396930E-04  3.7795375E-05
  8.7208092E-04  3.7814988E-03  8.4768104E-04  3.3108880E-03  8.4770334E-04  8.4770334E-04  3.3108880E-03  8.4768104E-04  3.7814988E-03  8.7208092E-04  3.5770597E-05
  8.8761382E-04  1.1433424E-02  8.6315660E-04  3.8350087E-03  8.6454070E-04  8.6454070E-04  3.8350087E-03  8.6315660E-04  1.1433424E-02  8.8761382E-04  3.2501769E-05
  8.9723022E-04  3.8448751E-03  8.6663872E-04  3.1558995E-03  8.8759876E-04  8.8759876E-04  3.1558995E-03  8.6663872E-04  3.8448751E-03  8.9723022E-04  3.4750156E-05
  9.1234710E-04  3.5099694E-03  8.9779717E-04  4.2724358E-03  8.9475170E-04  8.9475170E-04  4.2724358E-03  8.9779717E-04  3.5099694E-03  9.1234710E-04  2.8499374E-05
  9.4157324E-04  6.4986991E-03  8.9778025E-04  1.0420091E-02  9.0690857E-04  9.0690857E-04  1.0420091E-02  8.9778025E-04  6.4986991E-03  9.4157324E-04  2.6466221E-05
  1.1365630E-02  3.4744437E-02  9.8466474E-03  2.5871645E-02  9.5260330E-03  9.5260330E-03  2.5871645E-02  9.8466474E-03  3.4744437E-02  1.1365630E-02  2.7091172E-05
  5.9231819E-03  2.0451875E-02  4.4214787E-03  1.4678802E-02  4.5004204E-03  4.5004204E-03  1.4678802E-02  4.4214787E-03  2.0451875E-02  5.9231819E-03  2.3243373E-05
  3.5394700E-03  1.2851807E-02  2.5610318E-03  9.1211816E-03  2.5887808E-03  2.5887808E-03  9.1211816E-03  2.5610318E-03  1.2851807E-02  3.5394700E-03  1.9677530E-05
  2.7052478E-03  1.0022736E-02  1.9661830E-03  7.1951156E-03  1.9828859E-03  1.9828859E-03  7.1951156E-03  1.9661830E-03  1.0022736E-02  2.7052478E-03  2.0890786E-05
  2.1671917E-03  8.0983894E-03  1.5757370E-03  5.9798545E-03  1.6213212E-03  1.6213212E-03  5.9798545E-03  1.5757370E-03  8.0983894E-03  2.1671917E-03  2.2356222E-05
  1.7969162E-03  6.7774795E-03  1.3184577E-03  5.0588372E-03  1.3668097E-03  1.3668097E-03  5.0588372E-03  1.3184577E-03  6.7774795E-03  1.7969162E-03  2.2938425E-05
  1.5048195E-03  5.8169903E-03  1.1340653E-03  4.4707537E-03  1.1809476E-03  1.1809476E-03  4.4707537E-03  1.1340653E-03  5.8169903E-03  1.5048195E-03  2.5436532E-05
  1.3444987E-03  5.0709772E-03  1.0130910E-03  3.9805622E-03  1.0462904E-03  1.0462904E-03  3.9805622E-03  1.0130910E-03  5.0709772E-03  1.3444987E-03  2.8957474E-05
  1.1722022E-03  4.5523910E-03  9.0573791E-04  3.5730127E-03  9.5742685E-04  9.5742685E-04  3.5730127E-03  9.0573791E-04  4.5523910E-03  1.1722022E-03  2.7766592E-05
  1.0634943E-03  4.1665869E-03  8.5107015E-04  3.3437278E-03  8.6117437E-04  8.6117437E-04  3.3437278E-03  8.5107015E-04  4.1665869E-03  1.0634943E-03  2.7685331E-05
  9.8476399E-04  3.7751716E-03  7.7062038E-04  3.1547774E-03  8.1493475E-04  8.1493475E-04  3.1547774E-03  7.7062038E-04  3.7751716E-03  9.8476399E-04  2.8823575E-05
  9.4270649E-04  3.7679596E-03  7.1936777E-04  2.9824776E-03  7.8546427E-04  7.8546427E-04  2.9824776E-03  7.1936777E-04  3.7679596E-03  9.4270649E-04  2.8747779E-05
  8.3781614E-04  3.2914700E-03  6.9119084E-04  2.7782982E-03  7.1539909E-04  7.1539909E-04  2.7782982E-03  6.9119084E-04  3.2914700E-03  8.3781614E-04  3.3222835E-05
  7.9996733E-04  3.1589954E-03  6.6895095E-04  2.6822477E-03  6.9361180E-04  6.9361180E-04  2.6822477E-03  6.6895095E-04  3.1589954E-03  7.9996733E-04  3.4436209E-05
  7.6052178E-04  3.0272998E-03  6.4632539E-04  2.6859207E-03  6.7529738E-04  6.7529738E-04  2.6859207E-03  6.4632539E-04  3.0272998E-03  7.6052178E-04  3.3187743E-05
  7.3111343E-04  2.8303356E-03  6.3525894E-04  2.5939675E-03  6.5341624E-04  6.5341624E-04  2.5939675E-03  6.3525894E-04  2.8303356E-03  7.3111343E-04  3.5839818E-05
  7.0737248E-04  2.8039552E-03  6.2599180E-04  2.5395278E-03  6.4082648E-04  6.4082648E-04  2.5395278E-03  6.2599180E-04  2.8039552E-03  7.0737248E-04  3.7842266E-05
  6.9798058E-04  2.7618306E-03  6.2136875E-04  2.5287171E-03  6.4049414E-04  6.4049414E-04  2.5287171E-03  6.2136875E-04  2.7618306E-03  6.9798058E-04  3.6782178E-05
  6.8858882E-04  2.7421095E-03  6.1958711E-04  2.5631879E-03  6.4018676E-04  6.4018676E-04  2.5631879E-03  6.1958711E-04  2.7421095E-03  6.8858882E-04  3.2228399E-05
  6.8718811E-04  2.8050618E-03  6.1534160E-04  2.5156450E-03  6.4614548E-04  6.4614548E-04  2.5156450E-03  6.1534160E-04  2.8050618E-03  6.8718811E-04  4.2124439E-05
  6.9712004E-04  2.8240593E-03  6.3097173E-04  2.5082590E-03  6.3914433E-04  6.3914433E-04  2.5082590E-03  6.3097173E-04  2.8240593E-03  6.9712004E-04  3.5870275E-05
  6.8188696E-04  2.7958591E-03  6.4459082E-04  2.6680715E-03  6.6630929E-04  6.6630929E-04  2.6680715E-03  6.4459082E-04  2.7958591E-03  6.8188696E-04  3.8752019E-05
  6.8324874E-04  2.7845681E-03  6.3840030E-04  2.6561698E-03  6.4791724E-04  6.4791724E-04  2.6561698E-03  6.3840030E-04  2.7845681E-03  6.8324874E-04  5.0002592E-05
  6.8987642E-04  2.8451921E-03  6.4424355E-04  2.7368439E-03  6.5726740E-04  6.5726740E-04  2.7368439E-03  6.4424355E-04  2.8451921E-03  6.8987642E-04  3.4818262E-05
  7.0512138E-04  2.7867802E-03  6.4848328E-04  2.6952632E-03  6.7876424E-04  6.7876424E-04  2.6952632E-03  6.4848328E-04  2.7867802E-03  7.0512138E-04  3.6831929E-05
  7.1120439E-04  2.7502724E-03  6.7116517E-04  2.9372814E-03  6.6678744E-04  6.6678744E-04  2.9372814E-03  6.7116517E-04  2.7502724E-03  7.1120439E-04  4.1514513E-05
  7.2326052E-04  2.8745330E-03  6.7563615E-04  2.6940841E-03  6.9316215E-04  6.9316215E-04  2.6940841E-03  6.7563615E-04  2.8745330E-03  7.2326052E-04  3.7832535E-05
  7.3139602E-04  2.8693051E-03  6.9350698E-04  3.5884661E-03  7.0258274E-04  7.0258274E-04  3.5884661E-03  6.9350698E-04  2.8693051E-03  7.3139602E-04  3.4084300E-05
  7.5298027E-04  3.0785858E-03  7.0988081E-04  3.2107025E-03  7.0623241E-04  7.0623241E-04  3.2107025E-03  7.0988081E-04  3.0785858E-03  7.5298027E-04  3.3332870E-05
  7.3947550E-04  3.0295735E-03  7.1175575E-04  2.9715622E-03  7.2837729E-04  7.2837729E-04  2.9715622E-03  7.1175575E-04  3.0295735E-03  7.3947550E-04  3.1640877E-05
  7.5739880E-04  3.0991437E-03  7.2852971E-04  2.9693957E-03  7.3640404E-04  7.3640404E-04  2.9693957E-03  7.2852971E-04  3.0991437E-03  7.5739880E-04  4.2794368E-05
  7.7721569E-04  3.0739885E-03  7.3204296E-04  2.9030923E-03  7.5285554E-04  7.5285554E-04  2.9030923E-03  7.3204296E-04  3.0739885E-03  7.7721569E-04  3.5848376E-05
  7.8146276E-04  3.2031230E-03  7.6921518E-04  3.6525134E-03  7.5469322E-04  7.5469322E-04  3.6525134E-03  7.6921518E-04  3.2031230E-03  7.8146276E-04  3.2917734E-05
  7.8713227E-04  3.3314342E-03  7.7502845E-04  3.5675391E-03  7.7361702E-04  7.7361702E-04  3.5675391E-03  7.7502845E-04  3.3314342E-03  7.8713227E-04  2.8049952E-05
  7.9616365E-04  3.8609550E-03  7.7776108E-04  2.9656684E-03  7.9648456E-04  7.9648456E-04  2.9656684E-03  7.7776108E-04  3.8609550E-03  7.9616365E-04  3.6622608E-05
  8.0628984E-04  3.2713330E-03  7.8591436E-04  3.3026416E-03  8.1044623E-04  8.1044623E-04  3.3026416E-03  7.8591436E-04  3.2713330E-03  8.0628984E-04  2.2403092E-05
  8.3799916E-04  4.4274534E-03  8.0168570E-04  3.3820184E-03  8.1077627E-04  8.1077627E-04  3.3820184E-03  8.0168570E-04  4.4274534E-03  8.3799916E-04  6.7981835E-05
  8.3230278E-04  3.2423935E-03  8.3098012E-04  3.3697523E-03  8.2834047E-04  8.2834047E-04  3.3697523E-03  8.3098012E-04  3.2423935E-03  8.3230278E-04  2.2113042E-05
  8.5017063E-04  3.3669193E-03  8.3911954E-04  4.2705968E-03  8.4068882E-04  8.4068882E-04  4.2705968E-03  8.3911954E-04  3.3669193E-03  8.5017063E-04  3.1996207E-05
  8.6852233E-04  3.9081203E-03  8.6346026E-04  3.1346869E-03  8.6296893E-04  8.6296893E-04  3.1346869E-03  8.6346026E-04  3.9081203E-03  8.6852233E-04  2.4164115E-05
  1.1148796E-02  3.3935662E-02  9.3385522E-03  2.5038151E-02  9.2019397E-03  9.2019397E-03  2.5038151E-02  9.3385522E-03  3.3935662E-02  1.1148796E-02  2.7104972E-05
  5.7949118E-03  1.9836485E-02  4.2766978E-03  1.4125100E-02  4.3506555E-03  4.3506555E-03  1.4125100E-02  4.2766978E-03  1.9836485E-02  5.7949118E-03  2.3518260E-05
  3.4662087E-03  1.2455838E-02  2.4308891E-03  8.7190430E-03  2.5049989E-03  2.5049989E-03  8.7190430E-03  2.4308891E-03  1.2455838E-02  3.4662087E-03  1.8698438E-05
  2.6254538E-03  9.7088843E-03  1.8943810E-03  6.9814514E-03  1.9280396E-03  1.9280396E-03  6.9814514E-03  1.8943810E-03  9.7088843E-03  2.6254538E-03  1.9397435E-05
  2.0924912E-03  7.8841459E-03  1.5143050E-03  5.7806332E-03  1.5454427E-03  1.5454427E-03  5.7806332E-03  1.5143050E-03  7.8841459E-03  2.0924912E-03  2.1569251E-05
  1.7229195E-03  6.5575820E-03  1.2597645E-03  4.8415902E-03  1.3028743E-03  1.3028743E-03  4.8415902E-03  1.2597645E-03  6.5575820E-03  1.7229195E-03  2.3100855E-05
  1.4815677E-03  5.6710506E-03  1.0881519E-03  4.2295746E-03  1.1318205E-03  1.1318205E-03  4.2295746E-03  1.0881519E-03  5.6710506E-03  1.4815677E-03  2.5658762E-05
  1.2964678E-03  4.9376968E-03  9.4563562E-04  3.8074081E-03  1.0073622E-03  1.0073622E-03  3.8074081E-03  9.4563562E-04  4.9376968E-03  1.2964678E-03  2.8311363E-05
  1.1500290E-03  4.4449783E-03  8.7855640E-04  3.4843968E-03  9.0858091E-04  9.0858091E-04  3.4843968E-03  8.7855640E-04  4.4449783E-03  1.1500290E-03  2.8060616E-05
  1.0297533E-03  4.0489375E-03  7.9242373E-04  3.1975117E-03  8.3012435E-04  8.3012435E-04  3.1975117E-03  7.9242373E-04  4.0489375E-03  1.0297533E-03  2.9528352E-05
  9.3999789E-04  3.7278334E-03  7.6788133E-04  3.0060227E-03  7.8181397E-04  7.8181397E-04  3.0060227E-03  7.6788133E-04  3.7278334E-03  9.3999789E-04  3.1152256E-05
  8.8495784E-04  3.5374657E-03  7.0471490E-04  2.9599423E-03  7.5136073E-04  7.5136073E-04  2.9599423E-03  7.0471490E-04  3.5374657E-03  8.8495784E-04  3.3042711E-05
  8.0712838E-04  3.1507239E-03  6.6965610E-04  2.7095682E-03  6.8912657E-04  6.8912657E-04  2.7095682E-03  6.6965610E-04  3.1507239E-03  8.0712838E-04  3.1736867E-05
  7.6439729E-04  2.9734808E-03  6.4453002E-04  2.6083646E-03  6.6614876E-04  6.6614876E-04  2.6083646E-03  6.4453002E-04  2.9734808E-03  7.6439729E-04  3.5222960E-05
  7.3304690E-04  2.8707004E-03  6.2736913E-04  2.5637279E-03  6.3718727E-04  6.3718727E-04  2.5637279E-03  6.2736913E-04  2.8707004E-03  7.3304690E-04  3.7091438E-05
  7.1484588E-04  2.7316824E-03  6.2361718E-04  2.5457030E-03  6.2992165E-04  6.2992165E-04  2.5457030E-03  6.2361718E-04  2.7316824E-03  7.1484588E-04  3.5270302E-05
  6.8675552E-04  2.7172837E-03  6.0508312E-04  2.4577877E-03  6.2040775E-04  6.2040775E-04  2.4577877E-03  6.0508312E-04  2.7172837E-03  6.8675552E-04  3.4413938E-05
  6.6958453E-04  2.6899693E-03  6.0026022E-04  2.4312695E-03  6.1320575E-04  6.1320575E-04  2.4312695E-03  6.0026022E-04  2.6899693E-03  6.6958453E-04  3.4366837E-05
  6.5927627E-04  2.7102358E-03  5.9397618E-04  2.4024560E-03  6.1386324E-04  6.1386324E-04  2.4024560E-03  5.9397618E-04  2.7102358E-03  6.5927627E-04  3.7897570E-05
  6.6183635E-04  2.5203839E-03  6.0446866E-04  2.3892531E-03  6.1636486E-04  6.1636486E-04  2.3892531E-03  6.0446866E-04  2.5203839E-03  6.6183635E-04  3.9885393E-05
  6.5222341E-04  2.4987713E-03  5.9906209E-04  2.4708726E-03  6.3969493E-04  6.3969493E-04  2.4708726E-03  5.9906209E-04  2.4987713E-03  6.5222341E-04  3.4745145E-05
  6.7388458E-04  2.6418986E-03  6.0403015E-04  2.4048744E-03  6.3725034E-04  6.3725034E-04  2.4048744E-03  6.0403015E-04  2.6418986E-03  6.7388458E-04  4.3547258E-05
  6.5683067E-04  2.5455197E-03  6.1208699E-04  2.5383781E-03  6.2452720E-04  6.2452720E-04  2.5383781E-03  6.1208699E-04  2.5455197E-03  6.5683067E-04  3.8029561E-05
  6.6755785E-04  2.7254553E-03  6.1944950E-04  2.5196063E-03  6.2522839E-04  6.2522839E-04  2.5196063E-03  6.1944950E-04  2.7254553E-03  6.6755785E-04  4.7027998E-05
  6.8936360E-04  2.6338282E-03  6.3621502E-04  2.6257527E-03  6.3886381E-04  6.3886381E-04  2.6257527E-03  6.3621502E-04  2.6338282E-03  6.8936360E-04  3.3622168E-05
  6.8486035E-04  2.9682033E-03  6.3831018E-04  2.7123138E-03  6.2581049E-04  6.2581049E-04  2.7123138E-03  6.3831018E-04  2.9682033E-03  6.8486035E-04  4.4637514E-05
  6.8123931E-04  2.7470461E-03  6.4547756E-04  2.8005452E-03  6.6714607E-04  6.6714607E-04  2.8005452E-03  6.4547756E-04  2.7470461E-03  6.8123931E-04  3.3217402E-05
  6.9865870E-04  3.1123747E-03  6.5412368E-04  2.6189784E-03  6.6816594E-04  6.6816594E-04  2.6189784E-03  6.5412368E-04  3.1123747E-03  6.9865870E-04  4.1741429E-05
  7.0244386E-04  2.6572129E-03  6.7074902E-04  2.7525061E-03  6.7207698E-04  6.7207698E-04  2.7525061E-03  6.7074902E-04  2.6572129E-03  7.0244386E-04  2.6366121E-05
  7.2263929E-04  2.8453793E-03  6.8332351E-04  2.7861699E-03  6.8105142E-04  6.8105142E-04  2.7861699E-03  6.8332351E-04  2.8453793E-03  7.2263929E-04  3.1759581E-05
  7.2471033E-04  3.4023960E-03  6.9291308E-04  3.0276693E-03  7.0437981E-04  7.0437981E-04  3.0276693E-03  6.9291308E-04  3.4023960E-03  7.2471033E-04  2.6617549E-05
  7.2572659E-04  2.9094727E-03  7.0884703E-04  2.9439471E-03  7.2397969E-04  7.2397969E-04  2.9439471E-03  7.0884703E-04  2.9094727E-03  7.2572659E-04  3.4469568E-05
  7.4067077E-04  2.8572826E-03  7.3776009E-04  3.2867499E-03  7.3117200E-04  7.3117200E-04  3.2867499E-03  7.3776009E-04  2.8572826E-03  7.4067077E-04  2.1664212E-05
  7.6251573E-04  3.5256792E-03  7.3088288E-04  3.0460897E-03  7.4743352E-04  7.4743352E-04  3.0460897E-03  7.3088288E-04  3.5256792E-03  7.6251573E-04  2.5454314E-05
  7.5497444E-04  3.3064875E-03  7.5456734E-04  3.3042279E-03  7.5354796E-04  7.5354796E-04  3.3042279E-03  7.5456734E-04  3.3064875E-03  7.5497444E-04  2.4015175E-05
  7.8103797E-04  3.3278930E-03  7.6933349E-04  3.1824159E-03  7.6656546E-04  7.6656546E-04  3.1824159E-03  7.6933349E-04  3.3278930E-03  7.8103797E-04  2.2261897E-05
  7.9143410E-04  2.9504456E-03  7.5435444E-04  3.6664999E-03  7.7939507E-04  7.7939507E-04  3.6664999E-03  7.5435444E-04  2.9504456E-03  7.9143410E-04  2.1460897E-05
  8.0126859E-04  3.6228897E-03  7.9059340E-04  2.8152431E-03  7.9178542E-04  7.9178542E-04  2.8152431E-03  7.9059340E-04  3.6228897E-03  8.0126859E-04  1.6265617E-05
  8.2383857E-04  3.4778190E-03  8.0256367E-04  3.0485756E-03  7.8731698E-04  7.8731698E-04  3.0485756E-03  8.0256367E-04  3.4778190E-03  8.2383857E-04  5.4481038E-05
  8.3036977E-04  3.0568602E-03  8.2059924E-04  3.3624232E-03  8.4154666E-04  8.4154666E-04  3.3624232E-03  8.2059924E-04  3.0568602E-03  8.3036977E-04  1.8002045E-05
  1.0816615E-02  3.3276429E-02  9.1808972E-03  2.4225442E-02  8.7637686E-03  8.7637686E-03  2.4225442E-02  9.1808972E-03  3.3276429E-02  1.0816615E-02  2.6682461E-05
  5.6443198E-03  1.9093379E-02  4.1405180E-03  1.3521881E-02  4.2275834E-03  4.2275834E-03  1.3521881E-02  4.1405180E-03  1.9093379E-02  5.6443198E-03  2.3223737E-05
  3.3603273E-03  1.2029213E-02  2.3381026E-03  8.3067248E-03  2.3794171E-03  2.3794171E-03  8.3067248E-03  2.3381026E-03  1.2029213E-02  3.3603273E-03  1.9090346E-05
  2.5306541E-03  9.3229382E-03  1.8004350E-03  6.6568785E-03  1.8319890E-03  1.8319890E-03  6.6568785E-03  1.8004350E-03  9.3229382E-03  2.5306541E-03  2.0216651E-05
  2.0257508E-03  7.6094804E-03  1.4473008E-03  5.4996993E-03  1.4813035E-03  1.4813035E-03  5.4996993E-03  1.4473008E-03  7.6094804E-03  2.0257508E-03  2.1051301E-05
  1.6525770E-03  6.3605402E-03  1.2086055E-03  4.6477586E-03  1.2454349E-03  1.2454349E-03  4.6477586E-03  1.2086055E-03  6.3605402E-03  1.6525770E-03  2.2661531E-05
  1.4090359E-03  5.4226278E-03  1.0442528E-03  4.1011328E-03  1.0780550E-03  1.0780550E-03  4.1011328E-03  1.0442528E-03  5.4226278E-03  1.4090359E-03  2.4372287E-05
  1.2343444E-03  4.7319496E-03  9.1323124E-04  3.6154096E-03  9.5718940E-04  9.5718940E-04  3.6154096E-03  9.1323124E-04  4.7319496E-03  1.2343444E-03  2.4668522E-05
  1.0907850E-03  4.1363683E-03  8.2448635E-04  3.3118278E-03  8.6707646E-04  8.6707646E-04  3.3118278E-03  8.2448635E-04  4.1363683E-03  1.0907850E-03  2.7536186E-05
  9.9377030E-04  3.9039113E-03  7.5596534E-04  3.0647747E-03  8.0555678E-04  8.0555678E-04  3.0647747E-03  7.5596534E-04  3.9039113E-03  9.9377030E-04  2.9541084E-05
  9.0798190E-04  3.5628236E-03  7.2501996E-04  2.8382565E-03  7.5131875E-04  7.5131875E-04  2.8382565E-03  7.2501996E-04  3.5628236E-03  9.0798190E-04  3.2061076E-05
  8.3572740E-04  3.2198907E-03  6.8093031E-04  2.6744842E-03  6.9213755E-04  6.9213755E-04  2.6744842E-03  6.8093031E-04  3.2198907E-03  8.3572740E-04  2.3996298E-05
  7.7562884E-04  3.0432671E-03  6.3679080E-04  2.5697043E-03  6.6648948E-04  6.6648948E-04  2.5697043E-03  6.3679080E-04  3.0432671E-03  7.7562884E-04  2.9831398E-05
  7.3801549E-04  2.8809866E-03  6.1934383E-04  2.5212644E-03  6.3901228E-04  6.3901228E-04  2.5212644E-03  6.1934383E-04  2.8809866E-03  7.3801549E-04  3.1587826E-05
  7.1327376E-04  2.7956599E-03  5.8742444E-04  2.4096026E-03  6.1386436E-04  6.1386436E-04  2.4096026E-03  5.8742444E-04  2.7956599E-03  7.1327376E-04  3.1267708E-05
  6.7524033E-04  2.6310540E-03  5.8681151E-04  2.4150250E-03  6.0993601E-04  6.0993601E-04  2.4150250E-03  5.8681151E-04  2.6310540E-03  6.7524033E-04  3.4019593E-05
  6.5292684E-04  2.5646508E-03  5.7983698E-04  2.3184915E-03  5.9442452E-04  5.9442452E-04  2.3184915E-03  5.7983698E-04  2.5646508E-03  6.5292684E-04  3.1691055E-05
  6.3814510E-04  2.5157361E-03  5.7103767E-04  2.3252234E-03  5.8897945E-04  5.8897945E-04  2.3252234E-03  5.7103767E-04  2.5157361E-03  6.3814510E-04  3.3465456E-05
  6.3322372E-04  2.5120839E-03  5.7500096E-04  2.3155854E-03  5.8028557E-04  5.8028557E-04  2.3155854E-03  5.7500096E-04  2.5120839E-03  6.3322372E-04  3.5658584E-05
  6.2918846E-04  2.5091350E-03  5.7645150E-04  2.2943135E-03  5.9795996E-04  5.9795996E-04  2.2943135E-03  5.7645150E-04  2.5091350E-03  6.2918846E-04  3.5336894E-05
  6.3951063E-04  2.6305961E-03  5.7404015E-04  2.4176872E-03  5.8519870E-04  5.8519870E-04  2.4176872E-03  5.7404015E-04  2.6305961E-03  6.3951063E-04  3.1324895E-05
  6.5233188E-04  2.4878189E-03  6.0226659E-04  2.2508587E-03  5.9095920E-04  5.9095920E-04  2.2508587E-03  6.0226659E-04  2.4878189E-03  6.5233188E-04  4.6506527E-05
  6.2277976E-04  2.4700347E-03  5.8802383E-04  2.3972075E-03  5.9162756E-04  5.9162756E-04  2.3972075E-03  5.8802383E-04  2.4700347E-03  6.2277976E-04  3.6222165E-05
  6.3227193E-04  2.5391540E-03  5.8731406E-04  2.3235344E-03  6.0203240E-04  6.0203240E-04  2.3235344E-03  5.8731406E-04  2.5391540E-03  6.3227193E-04  2.8878112E-05
  6.3386846E-04  2.5322298E-03  6.0906142E-04  2.4822427E-03  6.0162103E-04  6.0162103E-04  2.4822427E-03  6.0906142E-04  2.5322298E-03  6.3386846E-04  2.8108628E-05
  6.6192727E-04  2.5517662E-03  6.3806191E-04  2.4197704E-03  6.2171885E-04  6.2171885E-04  2.4197704E-03  6.3806191E-04  2.5517662E-03  6.6192727E-04  2.8564160E-05
  6.4900247E-04  2.5526980E-03  6.2401053E-04  2.4210107E-03  6.2440022E-04  6.2440022E-04  2.4210107E-03  6.2401053E-04  2.5526980E-03  6.4900247E-04  2.9631002E-05
  6.5124029E-04  2.7327117E-03  6.4275889E-04  2.6392612E-03  6.4298759E-04  6.4298759E-04  2.6392612E-03  6.4275889E-04  2.7327117E-03  6.5124029E-04  3.1349826E-05
  6.5650128E-04  2.5993487E-03  6.5025840E-04  2.5088857E-03  6.2914214E-04  6.2914214E-04  2.5088857E-03  6.5025840E-04  2.5993487E-03  6.5650128E-04  6.3747354E-05
  6.7392471E-04  2.6606578E-03  6.5040270E-04  2.8184892E-03  6.5634207E-04  6.5634207E-04  2.8184892E-03  6.5040270E-04  2.6606578E-03  6.7392471E-04  2.5201940E-05
  6.8724967E-04  2.7871978E-03  6.5489717E-04  2.7013533E-03  6.7007403E-04  6.7007403E-04  2.7013533E-03  6.5489717E-04  2.7871978E-03  6.8724967E-04  4.9736410E-05
  6.8748834E-04  2.8531515E-03  6.7345830E-04  2.7540090E-03  6.7056595E-04  6.7056595E-04  2.7540090E-03  6.7345830E-04  2.8531515E-03  6.8748834E-04  2.2689892E-05
  7.1061501E-04  2.9502897E-03  6.8922191E-04  2.7670827E-03  6.9747765E-04  6.9747765E-04  2.7670827E-03  6.8922191E-04  2.9502897E-03  7.1061501E-04  2.1731313E-05
  7.1906674E-04  2.8063003E-03  6.9647099E-04  2.8572775E-03  7.0490589E-04  7.0490589E-04  2.8572775E-03  6.9647099E-04  2.8063003E-03  7.1906674E-04  2.4687000E-05
  7.2136997E-04  3.2427121E-03  7.3316698E-04  3.0591095E-03  7.1343195E-04  7.1343195E-04  3.0591095E-03  7.3316698E-04  3.2427121E-03  7.2136997E-04  1.9328345E-05
  7.3451385E-04  2.8695205E-03  7.3302940E-04  3.0468422E-03  7.1997137E-04  7.1997137E-04  3.0468422E-03  7.3302940E-04  2.8695205E-03  7.3451385E-04  2.2512170E-05
  7.4265346E-04  3.4981797E-03  7.4191281E-04  3.1657912E-03  7.3679618E-04  7.3679618E-04  3.1657912E-03  7.4191281E-04  3.4981797E-03  7.4265346E-04  2.8111611E-05
  7.5599586E-04  2.9273319E-03  7.4143791E-04  2.7237451E-03  7.6626702E-04  7.6626702E-04  2.7237451E-03  7.4143791E-04  2.9273319E-03  7.5599586E-04  3.0796773E-05
  7.9157614E-04  3.4001859E-03  7.4365376E-04  2.9618584E-03  7.7019026E-04  7.7019026E-04  2.9618584E-03  7.4365376E-04  3.4001859E-03  7.9157614E-04  1.7916465E-05
  7.8798470E-04  3.1340217E-03  8.2924890E-04  3.0070486E-03  7.7546096E-04  7.7546096E-04  3.0070486E-03  8.2924890E-04  3.1340217E-03  7.8798470E-04  1.4529256E-05
  1.0549206E-02  3.1710166E-02  8.7358427E-03  2.3066934E-02  8.2836033E-03  8.2836033E-03  2.3066934E-02  8.7358427E-03  3.1710166E-02  1.0549206E-02  2.6566386E-05
  5.4195624E-03  1.8549583E-02  3.8934537E-03  1.3033923E-02  3.9609584E-03  3.9609584E-03  1.3033923E-02  3.8934537E-03  1.8549583E-02  5.4195624E-03  2.1964557E-05
  3.2205521E-03  1.1631977E-02  2.2361160E-03  7.9189367E-03  2.2735849E-03  2.2735849E-03  7.9189367E-03  2.2361160E-03  1.1631977E-02  3.2205521E-03  1.7581187E-05
  2.4349848E-03  9.0480297E-03  1.7137402E-03  6.2911666E-03  1.7369089E-03  1.7369089E-03  6.2911666E-03  1.7137402E-03  9.0480297E-03  2.4349848E-03  1.8882639E-05
  1.9381865E-03  7.2815445E-03  1.3776479E-03  5.2144901E-03  1.4079710E-03  1.4079710E-03  5.2144901E-03  1.3776479E-03  7.2815445E-03  1.9381865E-03  2.0400495E-05
  1.6021067E-03  6.0955550E-03  1.1431279E-03  4.4421698E-03  1.1836561E-03  1.1836561E-03  4.4421698E-03  1.1431279E-03  6.0955550E-03  1.6021067E-03  2.3909895E-05
  1.3436120E-03  5.1780982E-03  1.0017564E-03  3.8484097E-03  1.0115234E-03  1.0115234E-03  3.8484097E-03  1.0017564E-03  5.1780982E-03  1.3436120E-03  2.3892242E-05
  1.1769645E-03  4.4443232E-03  8.5674362E-04  3.4093666E-03  8.9988156E-04  8.9988156E-04  3.4093666E-03  8.5674362E-04  4.4443232E-03  1.1769645E-03  2.6875700E-05
  1.0510662E-03  4.0439812E-03  7.8191648E-04  3.1055742E-03  8.2738244E-04  8.2738244E-04  3.1055742E-03  7.8191648E-04  4.0439812E-03  1.0510662E-03  2.4593800E-05
  9.5332302E-04  3.6572827E-03  7.3833204E-04  2.8713298E-03  7.7579410E-04  7.7579410E-04  2.8713298E-03  7.3833204E-04  3.6572827E-03  9.5332302E-04  2.1178194E-05
  8.6028346E-04  3.2978125E-03  6.6665523E-04  2.7830321E-03  6.9947924E-04  6.9947924E-04  2.7830321E-03  6.6665523E-04  3.2978125E-03  8.6028346E-04  2.6700045E-05
  8.0418843E-04  3.0455300E-03  6.5302555E-04  2.5607411E-03  6.7714216E-04  6.7714216E-04  2.5607411E-03  6.5302555E-04  3.0455300E-03  8.0418843E-04  3.0729206E-05
  7.3767091E-04  2.9330846E-03  6.1033817E-04  2.4656785E-03  6.2879246E-04  6.2879246E-04  2.4656785E-03  6.1033817E-04  2.9330846E-03  7.3767091E-04  2.9391656E-05
  6.9951828E-04  2.7583180E-03  5.9479298E-04  2.4049949E-03  6.0810182E-04  6.0810182E-04  2.4049949E-03  5.9479298E-04  2.7583180E-03  6.9951828E-04  2.9528725E-05
  6.7227177E-04  2.6643608E-03  5.6464068E-04  2.3088537E-03  5.8710785E-04  5.8710785E-04  2.3088537E-03  5.6464068E-04  2.6643608E-03  6.7227177E-04  3.2014545E-05
  6.3677798E-04  2.5638605E-03  5.6275262E-04  2.2640890E-03  5.8754473E-04  5.8754473E-04  2.2640890E-03  5.6275262E-04  2.5638605E-03  6.3677798E-04  3.0536931E-05
  6.2459433E-04  2.4740446E-03  5.5153838E-04  2.2340740E-03  5.6302278E-04  5.6302278E-04  2.2340740E-03  5.5153838E-04  2.4740446E-03  6.2459433E-04  3.0353911E-05
  6.0783770E-04  2.3919021E-03  5.4415336E-04  2.1951628E-03  5.5763678E-04  5.5763678E-04  2.1951628E-03  5.4415336E-04  2.3919021E-03  6.0783770E-04  3.1917686E-05
  5.9988212E-04  2.3754858E-03  5.4144147E-04  2.2420211E-03  5.5744209E-04  5.5744209E-04  2.2420211E-03  5.4144147E-04  2.3754858E-03  5.9988212E-04  3.1564807E-05
  5.9567058E-04  2.3355114E-03  5.4063556E-04  2.2199208E-03  5.5723258E-04  5.5723258E-04  2.2199208E-03  5.4063556E-04  2.3355114E-03  5.9567058E-04  3.5103946E-05
  5.9284927E-04  2.4241426E-03  5.5351329E-04  2.2568841E-03  5.5705178E-04  5.5705178E-04  2.2568841E-03  5.5351329E-04  2.4241426E-03  5.9284927E-04  4.6133573E-05
  5.9366906E-04  2.3815398E-03  5.4276854E-04  2.2208625E-03  5.6420848E-04  5.6420848E-04  2.2208625E-03  5.4276854E-04  2.3815398E-03  5.9366906E-04  3.8395461E-05
  5.8509213E-04  2.3085594E-03  5.4752649E-04  2.2691458E-03  5.5945878E-04  5.5945878E-04  2.2691458E-03  5.4752649E-04  2.3085594E-03  5.8509213E-04  3.6743598E-05
  5.8614681E-04  2.4001059E-03  5.5691260E-04  2.2621840E-03  5.6798001E-04  5.6798001E-04  2.2621840E-03  5.5691260E-04  2.4001059E-03  5.8614681E-04  3.0696199E-05
  6.0207148E-04  2.4883391E-03  5.6833628E-04  2.2818659E-03  5.7293357E-04  5.7293357E-04  2.2818659E-03  5.6833628E-04  2.4883391E-03  6.0207148E-04  3.1492039E-05
  5.9183311E-04  2.4090017E-03  5.7553548E-04  2.3434942E-03  6.0958666E-04  6.0958666E-04  2.3434942E-03  5.7553548E-04  2.4090017E-03  5.9183311E-04  3.0557524E-05
  6.0157448E-04  2.3953893E-03  5.8310324E-04  2.3243585E-03  5.9608915E-04  5.9608915E-04  2.3243585E-03  5.8310324E-04  2.3953893E-03  6.0157448E-04  3.7388592E-05
  6.0874523E-04  2.3404015E-03  5.9579001E-04  2.4013175E-03  5.9947147E-04  5.9947147E-04  2.4013175E-03  5.9579001E-04  2.3404015E-03  6.0874523E-04  2.4445052E-05
  6.3035505E-04  2.4079668E-03  6.1380138E-04  3.4568484E-03  6.0269044E-04  6.0269044E-04  3.4568484E-03  6.1380138E-04  2.4079668E-03  6.3035505E-04  2.5210705E-05
  6.3508723E-04  2.5293065E-03  6.1293415E-04  2.5459131E-03  6.1622873E-04  6.1622873E-04  2.5459131E-03  6.1293415E-04  2.5293065E-03  6.3508723E-04  3.3600742E-05
  6.5311103E-04  2.7401442E-03  6.2274124E-04  2.6550560E-03  6.3233796E-04  6.3233796E-04  2.6550560E-03  6.2274124E-04  2.7401442E-03  6.5311103E-04  2.3254539E-05
  6.4567527E-04  2.8120303E-03  6.3645077E-04  2.4656647E-03  6.3819334E-04  6.3819334E-04  2.4656647E-03  6.3645077E-04  2.8120303E-03  6.4567527E-04  2.4371881E-05
  6.5494967E-04  2.5311673E-03  6.5298368E-04  2.5507453E-03  6.3950682E-04  6.3950682E-04  2.5507453E-03  6.5298368E-04  2.5311673E-03  6.5494967E-04  2.0981744E-05
  6.7800479E-04  2.5969239E-03  6.4827040E-04  2.4795747E-03  6.5711816E-04  6.5711816E-04  2.4795747E-03  6.4827040E-04  2.5969239E-03  6.7800479E-04  1.8468830E-05
  6.8574001E-04  3.2145693E-03  6.5898111E-04  2.9001876E-03  6.4687738E-04  6.4687738E-04  2.9001876E-03  6.5898111E-04  3.2145693E-03  6.8574001E-04  2.3924877E-05
  6.8225607E-04  3.0671469E-03  6.8123708E-04  2.9011803E-03  6.8081114E-04  6.8081114E-04  2.9011803E-03  6.8123708E-04  3.0671469E-03  6.8225607E-04  2.0993663E-05
  7.1413296E-04  3.0210342E-03  6.8558844E-04  3.2742078E-03  6.9391327E-04  6.9391327E-04  3.2742078E-03  6.8558844E-04  3.0210342E-03  7.1413296E-04  1.6699524E-05
  6.9671658E-04  2.6417275E-03  6.9524163E-04  2.5458247E-03  7.0708855E-04  7.0708855E-04  2.5458247E-03  6.9524163E-04  2.6417275E-03  6.9671658E-04  1.3377489E-05
  7.1863586E-04  2.7343861E-03  7.1219253E-04  2.8249401E-03  7.2248886E-04  7.2248886E-04  2.8249401E-03  7.1219253E-04  2.7343861E-03  7.1863586E-04  1.0973516E-05
  7.1955587E-04  2.9769650E-03  7.2897166E-04  2.8858465E-03  7.3462763E-04  7.3462763E-04  2.8858465E-03  7.2897166E-04  2.9769650E-03  7.1955587E-04  2.6711776E-05
  1.0089260E-02  3.0599673E-02  8.3381915E-03  2.1489733E-02  7.9233461E-03  7.9233461E-03  2.1489733E-02  8.3381915E-03  3.0599673E-02  1.0089260E-02  2.6354514E-05
  5.1980439E-03  1.7933881E-02  3.7030322E-03  1.2139470E-02  3.7410774E-03  3.7410774E-03  1.2139470E-02  3.7030322E-03  1.7933881E-02  5.1980439E-03  2.1351721E-05
  3.1111813E-03  1.1135801E-02  2.1220705E-03  7.4541937E-03  2.1366228E-03  2.1366228E-03  7.4541937E-03  2.1220705E-03  1.1135801E-02  3.1111813E-03  1.7868258E-05
  2.3282835E-03  8.6921917E-03  1.5973527E-03  5.9493182E-03  1.6392165E-03  1.6392165E-03  5.9493182E-03  1.5973527E-03  8.6921917E-03  2.3282835E-03  1.9799657E-05
  1.8449535E-03  6.9336996E-03  1.2758812E-03  4.8324027E-03  1.3244673E-03  1.3244673E-03  4.8324027E-03  1.2758812E-03  6.9336996E-03  1.8449535E-03  1.9550526E-05
  1.5067601E-03  5.7817938E-03  1.0783402E-03  4.1855812E-03  1.0972988E-03  1.0972988E-03  4.1855812E-03  1.0783402E-03  5.7817938E-03  1.5067601E-03  2.1260671E-05
  1.2814442E-03  4.9324300E-03  9.4030214E-04  3.5836186E-03  9.3663048E-04  9.3663048E-04  3.5836186E-03  9.4030214E-04  4.9324300E-03  1.2814442E-03  2.1494271E-05
  1.1084782E-03  4.3165806E-03  8.2914705E-04  3.1829501E-03  8.4307907E-04  8.4307907E-04  3.1829501E-03  8.2914705E-04  4.3165806E-03  1.1084782E-03  2.4315904E-05
  9.8815596E-04  3.8054830E-03  7.3245793E-04  3.0020338E-03  7.8083520E-04  7.8083520E-04  3.0020338E-03  7.3245793E-04  3.8054830E-03  9.8815596E-04  2.7833931E-05
  8.9446438E-04  3.5597251E-03  6.5906693E-04  2.7642566E-03  6.9538937E-04  6.9538937E-04  2.7642566E-03  6.5906693E-04  3.5597251E-03  8.9446438E-04  2.5709589E-05
  8.3330519E-04  3.1499260E-03  6.2839592E-04  2.5320773E-03  6.6169305E-04  6.6169305E-04  2.5320773E-03  6.2839592E-04  3.1499260E-03  8.3330519E-04  2.9236044E-05
  7.6025133E-04  2.9978582E-03  6.0883028E-04  2.4386750E-03  6.5520725E-04  6.5520725E-04  2.4386750E-03  6.0883028E-04  2.9978582E-03  7.6025133E-04  3.5838004E-05
  6.9449283E-04  2.7202299E-03  5.7422800E-04  2.3013395E-03  5.9177413E-04  5.9177413E-04  2.3013395E-03  5.7422800E-04  2.7202299E-03  6.9449283E-04  2.8346330E-05
  6.5473842E-04  2.6024447E-03  5.5232936E-04  2.2665163E-03  5.6788269E-04  5.6788269E-04  2.2665163E-03  5.5232936E-04  2.6024447E-03  6.5473842E-04  3.4676280E-05
  6.3006164E-04  2.4631621E-03  5.4217022E-04  2.1568532E-03  5.6364005E-04  5.6364005E-04  2.1568532E-03  5.4217022E-04  2.4631621E-03  6.3006164E-04  2.7822922E-05
  6.0783414E-04  2.3884607E-03  5.1816452E-04  2.1562778E-03  5.4067022E-04  5.4067022E-04  2.1562778E-03  5.1816452E-04  2.3884607E-03  6.0783414E-04  2.9790930E-05
  5.8574452E-04  2.3041342E-03  5.1737421E-04  2.0846056E-03  5.2951442E-04  5.2951442E-04  2.0846056E-03  5.1737421E-04  2.3041342E-03  5.8574452E-04  2.9821146E-05
  5.7405786E-04  2.2497330E-03  5.1635013E-04  2.0645200E-03  5.2315738E-04  5.2315738E-04  2.0645200E-03  5.1635013E-04  2.2497330E-03  5.7405786E-04  3.1098856E-05
  5.6072362E-04  2.2041312E-03  5.0631922E-04  1.9999172E-03  5.2235490E-04  5.2235490E-04  1.9999172E-03  5.0631922E-04  2.2041312E-03  5.6072362E-04  3.0250501E-05
  5.5445269E-04  2.3187061E-03  5.0277832E-04  2.0361011E-03  5.1904541E-04  5.1904541E-04  2.0361011E-03  5.0277832E-04  2.3187061E-03  5.5445269E-04  2.9571898E-05
  5.5182281E-04  2.1960906E-03  5.1763856E-04  2.0238630E-03  5.1735132E-04  5.1735132E-04  2.0238630E-03  5.1763856E-04  2.1960906E-03  5.5182281E-04  2.7708149E-05
  5.5541413E-04  1.9847600E-03  5.0527796E-04  2.1042687E-03  5.0920329E-04  5.0920329E-04  2.1042687E-03  5.0527796E-04  1.9847600E-03  5.5541413E-04  3.8652629E-05
  5.4354707E-04  2.1796049E-03  5.1594566E-04  2.0877543E-03  5.2247694E-04  5.2247694E-04  2.0877543E-03  5.1594566E-04  2.1796049E-03  5.4354707E-04  2.8584561E-05
  5.4754684E-04  2.1785745E-03  5.1835651E-04  2.0511995E-03  5.3269219E-04  5.3269219E-04  2.0511995E-03  5.1835651E-04  2.1785745E-03  5.4754684E-04  3.1532989E-05
  5.5383785E-04  2.3168936E-03  5.2807744E-04  2.0684786E-03  5.4650200E-04  5.4650200E-04  2.0684786E-03  5.2807744E-04  2.3168936E-03  5.5383785E-04  2.2953908E-05
  5.6322305E-04  2.2071454E-03  5.6687836E-04  2.1988917E-03  5.4580842E-04  5.4580842E-04  2.1988917E-03  5.6687836E-04  2.2071454E-03  5.6322305E-04  1.8445945E-05
  5.6109693E-04  2.2185265E-03  5.4100923E-04  2.1305482E-03  5.4114036E-04  5.4114036E-04  2.1305482E-03  5.4100923E-04  2.2185265E-03  5.6109693E-04  2.6571240E-05
  5.6561094E-04  2.1515225E-03  5.4944512E-04  2.4039930E-03  5.5656044E-04  5.5656044E-04  2.4039930E-03  5.4944512E-04  2.1515225E-03  5.6561094E-04  2.4557062E-05
  5.6663851E-04  2.2631612E-03  5.6882568E-04  2.2988194E-03  5.3719710E-04  5.3719710E-04  2.2988194E-03  5.6882568E-04  2.2631612E-03  5.6663851E-04  1.9878685E-05
  5.7676675E-04  2.3288320E-03  5.6355370E-04  2.2774397E-03  5.6794295E-04  5.6794295E-04  2.2774397E-03  5.6355370E-04  2.3288320E-03  5.7676675E-04  2.9246360E-05
  5.8191772E-04  2.5186184E-03  5.7036365E-04  2.2604287E-03  5.7466023E-04  5.7466023E-04  2.2604287E-03  5.7036365E-04  2.5186184E-03  5.8191772E-04  1.9596797E-05
  5.9119423E-04  2.4671653E-03  5.7993823E-04  2.5203155E-03  5.8469526E-04  5.8469526E-04  2.5203155E-03  5.7993823E-04  2.4671653E-03  5.9119423E-04  2.3762055E-05
  6.1507201E-04  2.6694674E-03  5.8169195E-04  2.3985458E-03  6.0237211E-04  6.0237211E-04  2.3985458E-03  5.8169195E-04  2.6694674E-03  6.1507201E-04  2.0169223E-05
  6.1193931E-04  2.5343107E-03  5.9284897E-04  2.6112924E-03  6.0763588E-04  6.0763588E-04  2.6112924E-03  5.9284897E-04  2.5343107E-03  6.1193931E-04  1.8387050E-05
  6.1581426E-04  2.5465446E-03  6.1684285E-04  2.6686584E-03  6.2268110E-04  6.2268110E-04  2.6686584E-03  6.1684285E-04  2.5465446E-03  6.1581426E-04  9.4324049E-06
  6.2576381E-04  2.8066784E-03  6.1559050E-04  2.5658545E-03  6.1409760E-04  6.1409760E-04  2.5658545E-03  6.1559050E-04  2.8066784E-03  6.2576381E-04  1.0482204E-05
  6.3186582E-04  2.7886772E-03  6.2613882E-04  4.5114490E-03  6.2000243E-04  6.2000243E-04  4.5114490E-03  6.2613882E-04  2.7886772E-03  6.3186582E-04  1.3973309E-05
  6.4431716E-04  2.6363262E-03  6.3583962E-04  2.2012043E-03  6.3549439E-04  6.3549439E-04  2.2012043E-03  6.3583962E-04  2.6363262E-03  6.4431716E-04  1.4620806E-05
  6.6952520E-04  3.2364011E-03  6.7923538E-04  2.5807075E-03  6.4769389E-04  6.4769389E-04  2.5807075E-03  6.7923538E-04  3.2364011E-03  6.6952520E-04  8.4072154E-06
  6.5933512E-04  2.6402152E-03  6.6082650E-04  2.3244171E-03  6.6217840E-04  6.6217840E-04  2.3244171E-03  6.6082650E-04  2.6402152E-03  6.5933512E-04  6.3913754E-06
  9.7228156E-03  2.9413834E-02  7.9398444E-03  2.0213450E-02  7.3358074E-03  7.3358074E-03  2.0213450E-02  7.9398444E-03  2.9413834E-02  9.7228156E-03  2.5565038E-05
  5.0190181E-03  1.6985884E-02  3.5235427E-03  1.1194004E-02  3.4927647E-03  3.4927647E-03  1.1194004E-02  3.5235427E-03  1.6985884E-02  5.0190181E-03  2.1155519E-05
  2.9382523E-03  1.0689967E-02  1.9789902E-03  6.9380442E-03  1.9791689E-03  1.9791689E-03  6.9380442E-03  1.9789902E-03  1.0689967E-02  2.9382523E-03  1.7339683E-05
  2.2125056E-03  8.1936234E-03  1.5038537E-03  5.3999647E-03  1.4932444E-03  1.4932444E-03  5.3999647E-03  1.5038537E-03  8.1936234E-03  2.2125056E-03  1.8178836E-05
  1.7334530E-03  6.5570503E-03  1.1917582E-03  4.4492543E-03  1.2090742E-03  1.2090742E-03  4.4492543E-03  1.1917582E-03  6.5570503E-03  1.7334530E-03  1.9553624E-05
  1.4140270E-03  5.4706218E-03  9.8650493E-04  3.7872378E-03  1.0047586E-03  1.0047586E-03  3.7872378E-03  9.8650493E-04  5.4706218E-03  1.4140270E-03  2.0572752E-05
  1.2040363E-03  4.6445070E-03  8.3792424E-04  3.3129800E-03  8.6614354E-04  8.6614354E-04  3.3129800E-03  8.3792424E-04  4.6445070E-03  1.2040363E-03  2.2387653E-05
  1.0488940E-03  3.9610885E-03  7.4997192E-04  2.9233935E-03  7.7349058E-04  7.7349058E-04  2.9233935E-03  7.4997192E-04  3.9610885E-03  1.0488940E-03  2.3235560E-05
  9.2561986E-04  3.5939846E-03  6.6885060E-04  2.6753817E-03  7.0101145E-04  7.0101145E-04  2.6753817E-03  6.6885060E-04  3.5939846E-03  9.2561986E-04  2.3014509E-05
  8.3286759E-04  3.2391624E-03  6.1612931E-04  2.4671957E-03  6.4962675E-04  6.4962675E-04  2.4671957E-03  6.1612931E-04  3.2391624E-03  8.3286759E-04  3.4435899E-05
  7.3337296E-04  2.9504061E-03  5.7058028E-04  2.3027133E-03  5.9581764E-04  5.9581764E-04  2.3027133E-03  5.7058028E-04  2.9504061E-03  7.3337296E-04  3.5945168E-05
  7.0459277E-04  2.7416744E-03  5.4152995E-04  2.1811134E-03  5.6678243E-04  5.6678243E-04  2.1811134E-03  5.4152995E-04  2.7416744E-03  7.0459277E-04  2.5356831E-05
  6.4754396E-04  2.5426730E-03  5.1711892E-04  2.0901284E-03  5.3823400E-04  5.3823400E-04  2.0901284E-03  5.1711892E-04  2.5426730E-03  6.4754396E-04  2.6393655E-05
  6.0739342E-04  2.3794553E-03  5.0165526E-04  2.0557035E-03  5.2637122E-04  5.2637122E-04  2.0557035E-03  5.0165526E-04  2.3794553E-03  6.0739342E-04  2.9570622E-05
  5.8425354E-04  2.3016583E-03  4.8813026E-04  1.9708570E-03  5.0251247E-04  5.0251247E-04  1.9708570E-03  4.8813026E-04  2.3016583E-03  5.8425354E-04  3.2019599E-05
  5.4784767E-04  2.2408032E-03  4.8906916E-04  1.9795879E-03  5.0056223E-04  5.0056223E-04  1.9795879E-03  4.8906916E-04  2.2408032E-03  5.4784767E-04  3.4138922E-05
  5.3467393E-04  2.1117150E-03  4.6607932E-04  1.9018790E-03  4.8440962E-04  4.8440962E-04  1.9018790E-03  4.6607932E-04  2.1117150E-03  5.3467393E-04  2.7553544E-05
  5.2626374E-04  2.0747765E-03  4.6440185E-04  1.8880456E-03  4.7831698E-04  4.7831698E-04  1.8880456E-03  4.6440185E-04  2.0747765E-03  5.2626374E-04  3.1058093E-05
  5.1851310E-04  2.0722018E-03  4.6675793E-04  1.8254504E-03  4.8210256E-04  4.8210256E-04  1.8254504E-03  4.6675793E-04  2.0722018E-03  5.1851310E-04  2.8963679E-05
  5.0461708E-04  1.9926662E-03  4.6124967E-04  1.9383376E-03  4.7537362E-04  4.7537362E-04  1.9383376E-03  4.6124967E-04  1.9926662E-03  5.0461708E-04  3.4370764E-05
  5.1394681E-04  2.0246885E-03  4.6559001E-04  1.9638201E-03  4.7895976E-04  4.7895976E-04  1.9638201E-03  4.6559001E-04  2.0246885E-03  5.1394681E-04  3.0942262E-05
  5.2017771E-04  1.9432761E-03  4.7299887E-04  2.1249993E-03  5.0080103E-04  5.0080103E-04  2.1249993E-03  4.7299887E-04  1.9432761E-03  5.2017771E-04  3.7669424E-05
  4.9672227E-04  1.9696721E-03  4.6961550E-04  1.8943185E-03  4.7359537E-04  4.7359537E-04  1.8943185E-03  4.6961550E-04  1.9696721E-03  4.9672227E-04  2.9263380E-05
  4.9044441E-04  1.9909415E-03  4.6770711E-04  1.8995062E-03  4.8215055E-04  4.8215055E-04  1.8995062E-03  4.6770711E-04  1.9909415E-03  4.9044441E-04  2.6951349E-05
  5.0296050E-04  1.9224331E-03  4.7535663E-04  2.0234205E-03  4.8863235E-04  4.8863235E-04  2.0234205E-03  4.7535663E-04  1.9224331E-03  5.0296050E-04  3.0414106E-05
  5.0346637E-04  2.0047421E-03  4.8796112E-04  1.9246045E-03  4.8130977E-04  4.8130977E-04  1.9246045E-03  4.8796112E-04  2.0047421E-03  5.0346637E-04  2.3770123E-05
  4.9415903E-04  2.0127175E-03  4.8258048E-04  1.9592669E-03  4.9071705E-04  4.9071705E-04  1.9592669E-03  4.8258048E-04  2.0127175E-03  4.9415903E-04  2.6300426E-05
  5.1490875E-04  1.9878577E-03  4.9701112E-04  2.1931259E-03  5.0609683E-04  5.0609683E-04  2.1931259E-03  4.9701112E-04  1.9878577E-03  5.1490875E-04  5.8470571E-05
  5.2925385E-04  1.8861895E-03  5.0617139E-04  2.0153168E-03  5.0784382E-04  5.0784382E-04  2.0153168E-03  5.0617139E-04  1.8861895E-03  5.2925385E-04  2.5977137E-05
  5.0584188E-04  2.1896263E-03  4.9863572E-04  2.0258930E-03  5.0199282E-04  5.0199282E-04  2.0258930E-03  4.9863572E-04  2.1896263E-03  5.0584188E-04  1.8436638E-05
  5.1763556E-04  2.1228619E-03  5.0149184E-04  2.0377641E-03  5.0694688E-04  5.0694688E-04  2.0377641E-03  5.0149184E-04  2.1228619E-03  5.1763556E-04  2.7549023E-05
  5.2146786E-04  2.1252263E-03  5.1153992E-04  1.9445342E-03  5.0964548E-04  5.0964548E-04  1.9445342E-03  5.1153992E-04  2.1252263E-03  5.2146786E-04  1.6127700E-05
  5.2092610E-04  2.0747964E-03  5.1043811E-04  2.1486563E-03  5.2343469E-04  5.2343469E-04  2.1486563E-03  5.1043811E-04  2.0747964E-03  5.2092610E-04  1.5822014E-05
  5.2337455E-04  2.1685517E-03  5.1863751E-04  2.1399091E-03  5.3445973E-04  5.3445973E-04  2.1399091E-03  5.1863751E-04  2.1685517E-03  5.2337455E-04  1.4209163E-05
  5.3659563E-04  2.6167694E-03  5.2262000E-04  2.2664378E-03  5.3530176E-04  5.3530176E-04  2.2664378E-03  5.2262000E-04  2.6167694E-03  5.3659563E-04  1.2866389E-05
  5.3458493E-04  2.3899261E-03  5.3700212E-04  2.1211817E-03  5.3650339E-04  5.3650339E-04  2.1211817E-03  5.3700212E-04  2.3899261E-03  5.3458493E-04  1.2184402E-05
  5.3692422E-04  2.3339407E-03  5.4534607E-04  2.4279671E-03  5.3264368E-04  5.3264368E-04  2.4279671E-03  5.4534607E-04  2.3339407E-03  5.3692422E-04  1.0637518E-05
  5.6668212E-04  2.6160453E-03  5.4397110E-04  1.8026982E-03  5.4260465E-04  5.4260465E-04  1.8026982E-03  5.4397110E-04  2.6160453E-03  5.6668212E-04  2.7569077E-05
  5.4186395E-04  2.4672649E-03  5.5006354E-04  1.9471430E-03  5.6808879E-04  5.6808879E-04  1.9471430E-03  5.5006354E-04  2.4672649E-03  5.4186395E-04  1.6496152E-05
  5.6263074E-04  2.2305374E-03  5.6864177E-04  2.1418157E-03  5.5322524E-04  5.5322524E-04  2.1418157E-03  5.6864177E-04  2.2305374E-03  5.6263074E-04  1.0416349E-05
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00  0.0000000E+00
 ---


==> anc/pdfsets.index <==
2090000 BFG_I_FF_photon 1
2090001 BFG_I_improved_FF_photon 1
2090002 BFG_II_FF_photon 1
2090003 BFG_II_improved_FF_photon 1
2090010 GRV_LO_FF_photon 1
2090011 GRV_LO_improved_FF_photon 1
2090012 GRV_NLO_FF_photon 1
2090013 GRV_NLO_improved_FF_photon 1
2090020 GDRG_LO_FF_photon 1
2090021 GDRG_NLO_FF_photon 1
2090030 BFG_GRV_ENV_FF_photon 3
2090040 Pythia_Pert_FF_photon 2

